The Exact Approximation Ratio of $k$-means++

The $k$-means++ algorithm is the standard initialization for $k$-means clustering, one of the most widely used methods in machine learning and data analysis, adopted both for its empirical performance and its worst-case approximation guarantee. Given a finite Euclidean point set, $k$-means seeks $k$ centers minimizing the sum of squared distances from each point to its nearest center. $k$-means++ picks the first center uniformly at random from the points and each subsequent center with probability proportional to its squared distance to the nearest chosen center. Let $R_k$ be the smallest factor such that, on every input, the expected cost of these $k$ centers is at most $R_k$ times the optimal cost. In their seminal paper introducing $k$-means++, Arthur and Vassilvitskii (SODA 2007) showed that $2\ln k \le R_k \le 8(\ln k + 2)$, and Makarychev, Reddy and Shan (NeurIPS 2020) lowered the upper bound to $5(\ln k + 2)$. We determine $R_k$ exactly for all $k$ and discover a striking phase transition. For $k \ge 19$, $R_k = 2H_{k-1} + 2,$ where $H_j = 1 + \frac12 + \frac13 + \dots + \frac1j$ is the $j$th harmonic number. For $2 \le k \le 18$, $R_k$ is the maximum of an explicit rational function of one variable and strictly exceeds $2H_{k-1} + 2$, with $R_2 = 5$ and $R_3 = 185/32$. In particular, $2\ln k + 2 \le R_k \le 2\ln k + 4$ for every $k \ge 1$. When a cluster is first sampled, previous analyses bound its expected cost by a constant times its optimal cost and charge that cost for the rest of the run. We instead track what happens to a cluster after its first hit. At each later draw, the probability of sampling that cluster equals its share of the total cost. A poor first choice can therefore make a second hit more likely, and that second hit can bring the cluster's cost back down. The full result is formally verified in Lean 4, and the formalization is included as ancillary files.

==> anc/AuditSpecification.lean <==
import V3.Main

/- Independent restatement for auditing (paper pp. 2–3). No project proof source is modified. -/
namespace ReleaseAudit
open scoped BigOperators
noncomputable section
open Classical in
def nearestSq {d : ℕ} (y : EuclideanSpace ℝ (Fin d))
    (C : Finset (EuclideanSpace ℝ (Fin d))) : ℝ :=
  if h : C.Nonempty then (C.inf' h (fun c => ‖y - c‖)) ^ 2 else 0

def service {d : ℕ} (X C : Finset (EuclideanSpace ℝ (Fin d))) : ℝ :=
  ∑ y ∈ X, nearestSq y C

open Classical in
def continuation {d : ℕ} (X : Finset (EuclideanSpace ℝ (Fin d))) :
    ℕ → Finset (EuclideanSpace ℝ (Fin d)) → ℝ
  | 0, C => service X C
  | r+1, C =>
    if 0 < service X C then
      ∑ y ∈ X, nearestSq y C / service X C * continuation X r (insert y C)
    else 0

def expected {d : ℕ} (X : Finset (EuclideanSpace ℝ (Fin d))) (k : ℕ) : ℝ :=
  (X.card : ℝ)⁻¹ * ∑ x ∈ X, continuation X (k-1) {x}

def optimum {d : ℕ} (X : Finset (EuclideanSpace ℝ (Fin d))) (k : ℕ) : ℝ :=
  sInf {v : ℝ | ∃ C : Finset (EuclideanSpace ℝ (Fin d)), C.card = k ∧ v = service X C}

theorem sameDistance {d : ℕ} (y : KMeansPP.Point d) (C : Finset (KMeansPP.Point d)) :
    nearestSq y C = KMeansPP.distSq y C := by
  classical
  by_cases h : C.Nonempty <;> simp [nearestSq, KMeansPP.distSq, KMeansPP.distToSet, h]

theorem sameService {d : ℕ} (X C : Finset (KMeansPP.Point d)) :
    service X C = KMeansPP.cost X C := by simp only [service, sameDistance, KMeansPP.cost]

theorem sameContinuation {d : ℕ} (X C : Finset (KMeansPP.Point d)) (r : ℕ) :
    KMeansPP.d2Expect X C r (fun ω => KMeansPP.cost X (KMeansPP.centersAfter C ω)) =
      continuation X r C := by
  classical
  induction r generalizing C with
  | zero => exact (sameService X C).symm
  | succ r ih =>
    simp only [KMeansPP.d2Expect, continuation, sameService, sameDistance,
      KMeansPP.centersAfter, KMeansPP.addDraw]
    by_cases h : 0 < KMeansPP.cost X C
    · simp only [h, if_true, ih]
    · simp only [h, if_false]
      rw [ih]
      have hz := le_antisymm (le_of_not_gt h) (KMeansPP.cost_nonneg X C)
      cases r with
      | zero => simpa only [continuation, sameService] using hz
      | succ r => simp only [continuation, sameService, h, if_false]

theorem sameExpectation {d k : ℕ} (X : Finset (KMeansPP.Point d)) (hk : 1 ≤ k) (hn : k ≤ X.card) :
    expected X k = KMeansPP.expectedKmppCost X k := by
  rw [KMeansPP.expectedKmppCost_eq_uniform_d2Expect hk hn]
  simp only [expected, sameContinuation]

theorem sameOptimum {d k : ℕ} (X : Finset (KMeansPP.Point d)) :
    optimum X k = KMeansPP.optCost X k := by simp only [optimum, sameService, KMeansPP.optCost]

-- The extremum is a least upper bound on the above direct process.
def ratios (k : ℕ) : Set ℝ :=
  {v | ∃ (d : ℕ) (_ : 1 ≤ d) (X : Finset (EuclideanSpace ℝ (Fin d))),
    k ≤ X.card ∧ 0 < optimum X k ∧ v = expected X k / optimum X k}

theorem sameRatios {k : ℕ} (hk : 1 ≤ k) : ratios k = KMeansPP.ratioSet k := by
  ext v
  constructor <;> rintro ⟨d, hd, X, hn, hpos, hv⟩ <;>
    exact ⟨d, hd, X, hn, by simpa only [sameOptimum] using hpos,
      by simpa only [sameExpectation X hk hn, sameOptimum] using hv⟩

-- Spell out the harmonic/hub alternatives independently of the packaged exactRatio.
theorem physicalHeadline {k : ℕ} (hk : 1 ≤ k) :
    IsLUB (ratios k) (if k = 1 then (2 : ℝ) else if k ≤ 18 then
      sSup ((fun p => V3.GFun (k-2) p) '' Set.Ioi (0 : ℝ))
      else 2 * (∑ i ∈ Finset.range (k-1), ((i+1 : ℕ) : ℝ)⁻¹) + 2) := by
  change IsLUB (ratios k) (V3.exactRatio k)
  rw [sameRatios hk, ← V3.Main.thm_exact_rk hk]
  exact isLUB_csSup (V3.ratioSet_nonempty hk) (V3.Assembly.bddAbove_ratioSet_all hk)

-- Supply the k=18 case advertised in the packaged example-file header.
-- Two simplex vertices plus seventeen lights at q=3 give nineteen distinct sites.
theorem concreteEighteen :
    let X := V3.reservoirSet 2 17 3
    X.card = 19 ∧ optimum X 18 = 1 ∧ expected X 18 < V3.JVal 18 := by
  let X := V3.reservoirSet 2 17 3
  have hc : X.card = 19 := V3.reservoirSet_card (by decide) (by norm_num)
  have ho : KMeansPP.optCost X 18 = 1 := V3.optCost_reservoirSet_eq_one
    (N := 2) (m := 17) (q := 3) (by decide) (by norm_num)
  have hn : 18 ≤ X.card := by omega
  have hs := V3.Main.thm_strict (X := X) (k := 18) (by decide) (by decide) hn
    (show 0 < KMeansPP.optCost X 18 by rw [ho]; norm_num)
  change X.card = 19 ∧ optimum X 18 = 1 ∧ expected X 18 < V3.JVal 18
  rw [sameOptimum, sameExpectation X (by decide) hn]
  rw [V3.Main.thm_exact_rk_cases.2.1 18 (by decide) (by decide), ho, mul_one] at hs
  exact ⟨hc, ho, hs⟩

end
end ReleaseAudit


==> anc/KMeansPP/Core.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Data.Finset.Lattice.Fold
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Order.ConditionallyCompleteLattice.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset

/-!
# Core definitions for the ICML k-means++ seeding proof

This module defines the exact mathematical objects of `SHARP_TWO_EDITED.tex`
(and cross-checked against v3 Corollary 5.5):
* Finite distinct equally weighted Euclidean inputs `X : Finset (Point d)` in `ℝ^d` (`d ≥ 1`).
* Point-to-center-set distance `distToSet`, squared distance `distSq`, cluster cost `cost`,
  centroid `centroid`, 1-center variance cost `phi`, and `k`-center optimum `optCost`.
* Exact `k`-partitions `IsKPartition`, optimal `k`-partitions `IsOptimalKPartition`,
  and the first-seed variance share `theta`.
* The genuine `k`-means++ seeding law (`stepProb`, `kmppPathProb`, `expectedKmppCost`) on
  exact `k`-tuples of seeds, and the worst-case supremum `R k` over all dimensions `d ≥ 1`
  and all finite distinct positive-optimum inputs.
* The `r`-draw `D²` continuation expectation `d2Expect` from an arbitrary nonempty retained
  center set `C0`, together with live-group mean costs, repeat charges `repeatCharge`,
  full charges `fullCharge`, and the fresh-draw exterior sum `exteriorFreshSum`.

No `sorry`, no custom axioms, and no weakened surrogate models appear here.
-/

open scoped BigOperators
open Finset

namespace KMeansPP

noncomputable section

/-- Points in `d`-dimensional Euclidean space `ℝ^d` with the standard `ℓ²` norm. -/
abbrev Point (d : ℕ) := EuclideanSpace ℝ (Fin d)

/-- Harmonic number `H_j = ∑_{s=1}^j 1/s`, with `H_0 = 0`. -/
def harmonic (j : ℕ) : ℝ :=
  ∑ s ∈ Finset.range j, ((s + 1 : ℕ) : ℝ)⁻¹

lemma harmonic_zero : harmonic 0 = 0 := by
  simp [harmonic]

lemma harmonic_succ (j : ℕ) : harmonic (j + 1) = harmonic j + ((j + 1 : ℕ) : ℝ)⁻¹ := by
  simp [harmonic, Finset.sum_range_succ]

lemma harmonic_one : harmonic 1 = 1 := by
  simp [harmonic]

lemma harmonic_nonneg (j : ℕ) : 0 ≤ harmonic j := by
  unfold harmonic
  exact Finset.sum_nonneg (fun _ _ => by positivity)

/-- Distance `d(y, C) = min_{c ∈ C} ‖y - c‖` to a finite nonempty center set `C` (and `0` if empty). -/
noncomputable def distToSet {d : ℕ} (y : Point d) (C : Finset (Point d)) : ℝ :=
  if hC : C.Nonempty then C.inf' hC (fun c => ‖y - c‖) else 0

/-- Squared distance `d(y, C)^2` to a center set `C`. -/
noncomputable def distSq {d : ℕ} (y : Point d) (C : Finset (Point d)) : ℝ :=
  (distToSet y C) ^ 2

/-- Total squared-distance cost `Φ(A, C) = ∑_{y ∈ A} d(y, C)^2`. -/
noncomputable def cost {d : ℕ} (A C : Finset (Point d)) : ℝ :=
  ∑ y ∈ A, distSq y C

/-- Centroid `p̄ = (1 / |P|) ∑_{y ∈ P} y` of a finite point set `P`. -/
noncomputable def centroid {d : ℕ} (P : Finset (Point d)) : Point d :=
  (P.card : ℝ)⁻¹ • ∑ y ∈ P, y

/-- One-center variance cost `φ_P = ∑_{y ∈ P} ‖y - p̄‖^2`. -/
noncomputable def phi {d : ℕ} (P : Finset (Point d)) : ℝ :=
  ∑ y ∈ P, ‖y - centroid P‖ ^ 2

/-- Optimal `k`-means cost `OPT_k(X) = inf_{C ⊂ ℝ^d, |C| = k} Φ(X, C)`.
    In `KMeansPP.Sampling` we prove this infimum is attained and equals the minimum
    over all `k`-partitions of `X` into `k` nonempty parts (for `1 ≤ d` and `1 ≤ k ≤ X.card`). -/
noncomputable def optCost {d : ℕ} (X : Finset (Point d)) (k : ℕ) : ℝ :=
  sInf { v : ℝ | ∃ C : Finset (Point d), C.card = k ∧ v = cost X C }

/-- A family of pairwise disjoint nonempty subsets (groups) of `X`. -/
structure IsDisjointGroups {d : ℕ} (X : Finset (Point d))
    (G : Finset (Finset (Point d))) : Prop where
  subset_X : ∀ P ∈ G, P ⊆ X
  nonempty_mem : ∀ P ∈ G, P.Nonempty
  pairwiseDisjoint : (G : Set (Finset (Point d))).PairwiseDisjoint id

/-- A partition of `X` into `k` pairwise disjoint nonempty parts. -/
structure IsKPartition {d : ℕ} (X : Finset (Point d)) (k : ℕ)
    (parts : Finset (Finset (Point d))) : Prop where
  card_eq : parts.card = k
  nonempty_mem : ∀ P ∈ parts, P.Nonempty
  pairwiseDisjoint : (parts : Set (Finset (Point d))).PairwiseDisjoint id
  biUnion_eq : parts.biUnion id = X

/-- An optimal `k`-partition of `X`: a `k`-partition whose sum of 1-center costs equals `OPT_k(X)`. -/
structure IsOptimalKPartition {d : ℕ} (X : Finset (Point d)) (k : ℕ)
    (parts : Finset (Finset (Point d))) : Prop extends IsKPartition X k parts where
  sum_phi_eq : ∑ P ∈ parts, phi P = optCost X k

/-- Expected share `θ = ∑_{P ∈ 𝒫} (|P| / n) (φ_P / OPT_k)` of `OPT_k` in the first seed's part. -/
noncomputable def theta {d : ℕ} (X : Finset (Point d)) (k : ℕ)
    (parts : Finset (Finset (Point d))) : ℝ :=
  ∑ P ∈ parts, ((P.card : ℝ) / (X.card : ℝ)) * (phi P / optCost X k)

/-! ### Genuine `k`-means++ seeding law -/

/-- The finite set of the first `t` seeds `{σ 0, ..., σ (t-1)}` from a `k`-tuple `σ`. -/
def prefixCenters {d k : ℕ} (σ : Fin k → Point d) (t : ℕ) : Finset (Point d) :=
  (Finset.univ.filter (fun i : Fin k => i.val < t)).image σ

/-- All `k` seeds selected by a `k`-tuple `σ : Fin k → Point d`. -/
def seedSet {d k : ℕ} (σ : Fin k → Point d) : Finset (Point d) :=
  Finset.univ.image σ

/-- One-step squared-distance sampling probability `d(y, C)^2 / Φ(X, C)` for `y ∈ X` when `Φ(X, C) > 0`. -/
noncomputable def stepProb {d : ℕ} (X C : Finset (Point d)) (y : Point d) : ℝ :=
  if y ∈ X ∧ 0 < cost X C then distSq y C / cost X C else 0

/-- The finite sample space `X^k` of `k`-tuples of points from `X`. -/
def seedSpace {d : ℕ} (X : Finset (Point d)) (k : ℕ) : Finset (Fin k → Point d) :=
  Fintype.piFinset (fun _ : Fin k => X)

/-- Exact probability of drawing the ordered `k`-seed sequence `σ : Fin k → Point d`
    under ordinary `k`-means++ seeding (uniform first seed, `k - 1` squared-distance draws). -/
noncomputable def kmppPathProb {d : ℕ} (X : Finset (Point d)) (k : ℕ)
    (σ : Fin k → Point d) : ℝ :=
  if hk : 0 < k then
    (if σ ⟨0, hk⟩ ∈ X then (X.card : ℝ)⁻¹ else 0) *
      ∏ t : Fin (k - 1), stepProb X (prefixCenters σ (t.val + 1)) (σ ⟨t.val + 1, by omega⟩)
  else 0

/-- Expected pre-Lloyd `k`-means++ cost `𝔼[Φ_k]` of the `k` seeds on input `X`. -/
noncomputable def expectedKmppCost {d : ℕ} (X : Finset (Point d)) (k : ℕ) : ℝ :=
  ∑ σ ∈ seedSpace X k, kmppPathProb X k σ * cost X (seedSet σ)

/-- The set of all approximation ratios `𝔼[Φ_k] / OPT_k` over all finite distinct
    positive-optimum inputs `X ⊂ ℝ^d` (`d ≥ 1`, `k ≤ |X|`). -/
def ratioSet (k : ℕ) : Set ℝ :=
  { r : ℝ | ∃ (d : ℕ) (_ : 1 ≤ d) (X : Finset (Point d)),
      k ≤ X.card ∧ 0 < optCost X k ∧ r = expectedKmppCost X k / optCost X k }

/-- Worst-case expected approximation ratio `R_k = sup (𝔼[Φ_k] / OPT_k)` over all
    finite distinct Euclidean inputs of positive optimum in all dimensions `d ≥ 1`. -/
noncomputable def R (k : ℕ) : ℝ := sSup (ratioSet k)

/-! ### Continuation `D²` process for Sections 2 and 3 -/

/-- Update the retained center set with one draw outcome (`none` denotes a zero-cost exterior step). -/
def addDraw {d : ℕ} (C : Finset (Point d)) : Option (Point d) → Finset (Point d)
  | some y => insert y C
  | none   => C

/-- Retained center set after executing a sequence of draw outcomes `ω` starting from `C0`. -/
def centersAfter {d : ℕ} (C0 : Finset (Point d)) : List (Option (Point d)) → Finset (Point d)
  | []        => C0
  | a :: rest => centersAfter (addDraw C0 a) rest

/-- Predicate indicating whether a single draw outcome hits group `P`. -/
def hitGroup {d : ℕ} (P : Finset (Point d)) : Option (Point d) → Prop
  | some y => y ∈ P
  | none   => False

instance instDecidableHitGroup {d : ℕ} (P : Finset (Point d)) (a : Option (Point d)) :
    Decidable (hitGroup P a) := by
  cases a with
  | none => exact isFalse id
  | some y => unfold hitGroup; infer_instance

/-- Predicate indicating whether group `P` is visited at least once during draw list `ω`. -/
def visited {d : ℕ} (P : Finset (Point d)) (ω : List (Option (Point d))) : Prop :=
  ∃ a ∈ ω, hitGroup P a

instance instDecidableVisited {d : ℕ} (P : Finset (Point d)) (ω : List (Option (Point d))) :
    Decidable (visited P ω) := by
  unfold visited
  infer_instance

/-- Groups in `Q` still unvisited after draw list `ω`. -/
def liveGroups {d : ℕ} (Q : Finset (Finset (Point d)))
    (ω : List (Option (Point d))) : Finset (Finset (Point d)) :=
  Q.filter (fun G => ¬ visited G ω)

/-- Mean cost `L` of a family of live groups `Q_live` at center set `C` (`0` if `Q_live` is empty). -/
noncomputable def groupMeanCost {d : ℕ} (Q_live : Finset (Finset (Point d)))
    (C : Finset (Point d)) : ℝ :=
  if Q_live.card = 0 then 0 else (∑ G ∈ Q_live, cost G C) / (Q_live.card : ℝ)

/-- Recursive expectation operator for `r` squared-distance draws from `X` starting from `C`.
    If `cost X C = 0`, the center set stays fixed and remaining steps emit `none`
    (exterior draws of zero cost, matching Section 2 of `SHARP_TWO_EDITED.tex`). -/
noncomputable def d2Expect {d : ℕ} (X : Finset (Point d)) :
    Finset (Point d) → (r : ℕ) → (List (Option (Point d)) → ℝ) → ℝ
  | _, 0, f     => f []
  | C, r + 1, f =>
      if 0 < cost X C then
        ∑ y ∈ X, (distSq y C / cost X C) *
          d2Expect X (insert y C) r (fun rest => f (some y :: rest))
      else
        d2Expect X C r (fun rest => f (none :: rest))

/-- Accumulated repeat charge along a suffix `ω`, starting from centers `C`,
    visited flag `seenP`, and live competitor family `Q_live`. -/
noncomputable def repeatChargeFrom {d : ℕ} (P : Finset (Point d)) :
    Finset (Point d) → Bool → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, _, [] => 0
  | C, seenP, Q_live, a :: rest =>
      let charge := if seenP && decide (hitGroup P a) then groupMeanCost Q_live C else 0
      let seenP' := seenP || decide (hitGroup P a)
      let Q_live' := Q_live.filter (fun G => ¬ hitGroup G a)
      charge + repeatChargeFrom P (addDraw C a) seenP' Q_live' rest

/-- Total repeat charge `W_r(P; 𝒬)` accrued by target `P` against competitors `Q` over `ω`. -/
noncomputable def repeatCharge {d : ℕ} (C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (ω : List (Option (Point d))) : ℝ :=
  repeatChargeFrom P C0 false Q ω

/-- Full charge `A_r(P; 𝒬) = 1_{P visited} Φ(P, C^r) + W_r(P; 𝒬)`. -/
noncomputable def fullCharge {d : ℕ} (C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (ω : List (Option (Point d))) : ℝ :=
  (if visited P ω then cost P (centersAfter C0 ω) else 0) + repeatCharge C0 P Q ω

/-- Fresh-draw exterior charge sum `∑_{t fresh} Φ(E, C^{t-1}) / v_{t-1}` along a suffix `ω`. -/
noncomputable def exteriorFreshSumFrom {d : ℕ} (E : Finset (Point d)) :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, [] => 0
  | C, G_live, a :: rest =>
      let term :=
        if ∃ P ∈ G_live, hitGroup P a then
          cost E C / (G_live.card : ℝ)
        else 0
      let G_live' := G_live.filter (fun P => ¬ hitGroup P a)
      term + exteriorFreshSumFrom E (addDraw C a) G_live' rest

/-- Fresh-draw exterior charge sum starting from initial center set `C0` and live groups `G`. -/
noncomputable def exteriorFreshSum {d : ℕ} (C0 E : Finset (Point d))
    (G : Finset (Finset (Point d))) (ω : List (Option (Point d))) : ℝ :=
  exteriorFreshSumFrom E C0 G ω

/-- Explicit probability weight of a trajectory `ω` of length `r` under the `D²` continuation law. -/
noncomputable def d2PathProb {d : ℕ} (X : Finset (Point d)) :
    Finset (Point d) → List (Option (Point d)) → ℝ
  | _, [] => 1
  | C, a :: rest =>
      if 0 < cost X C then
        match a with
        | some y => (if y ∈ X then distSq y C / cost X C else 0) * d2PathProb X (insert y C) rest
        | none   => 0
      else
        match a with
        | some _ => 0
        | none   => d2PathProb X C rest

/-! ### Elementary nonnegativity and `d2Expect` linearity/monotonicity -/

lemma distToSet_nonneg {d : ℕ} (y : Point d) (C : Finset (Point d)) : 0 ≤ distToSet y C := by
  unfold distToSet
  split_ifs with hC
  · exact Finset.le_inf' hC _ (fun c _ => norm_nonneg (y - c))
  · exact le_rfl

lemma distSq_nonneg {d : ℕ} (y : Point d) (C : Finset (Point d)) : 0 ≤ distSq y C :=
  sq_nonneg _

lemma cost_nonneg {d : ℕ} (A C : Finset (Point d)) : 0 ≤ cost A C :=
  Finset.sum_nonneg (fun _ _ => distSq_nonneg _ _)

lemma phi_nonneg {d : ℕ} (P : Finset (Point d)) : 0 ≤ phi P :=
  Finset.sum_nonneg (fun _ _ => sq_nonneg _)

lemma groupMeanCost_nonneg {d : ℕ} (Q_live : Finset (Finset (Point d)))
    (C : Finset (Point d)) : 0 ≤ groupMeanCost Q_live C := by
  unfold groupMeanCost
  split_ifs
  · exact le_rfl
  · exact div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (Nat.cast_nonneg _)

lemma d2Expect_add {d : ℕ} (X : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (f g : List (Option (Point d)) → ℝ),
      d2Expect X C r (fun ω => f ω + g ω) = d2Expect X C r f + d2Expect X C r g
  | 0, _, _, _ => rfl
  | r + 1, C, f, g => by
      simp only [d2Expect]
      split_ifs with h
      · simp_rw [d2Expect_add X r, mul_add, Finset.sum_add_distrib]
      · exact d2Expect_add X r C _ _

lemma d2Expect_const_mul {d : ℕ} (X : Finset (Point d)) (α : ℝ) :
    ∀ (r : ℕ) (C : Finset (Point d)) (f : List (Option (Point d)) → ℝ),
      d2Expect X C r (fun ω => α * f ω) = α * d2Expect X C r f
  | 0, _, _ => rfl
  | r + 1, C, f => by
      simp only [d2Expect]
      split_ifs with h
      · simp_rw [d2Expect_const_mul X α r, mul_left_comm, ← Finset.mul_sum]
      · exact d2Expect_const_mul X α r C _

lemma d2Expect_sub {d : ℕ} (X : Finset (Point d)) (r : ℕ) (C : Finset (Point d))
    (f g : List (Option (Point d)) → ℝ) :
    d2Expect X C r (fun ω => f ω - g ω) = d2Expect X C r f - d2Expect X C r g := by
  have h1 : (fun ω => f ω - g ω) = (fun ω => f ω + (-1 : ℝ) * g ω) := by
    funext ω; ring
  rw [h1, d2Expect_add, d2Expect_const_mul]
  ring

lemma d2Expect_mono {d : ℕ} (X : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (f g : List (Option (Point d)) → ℝ),
      (∀ ω, ω.length = r → f ω ≤ g ω) →
      d2Expect X C r f ≤ d2Expect X C r g
  | 0, _, f, g, hle => hle [] rfl
  | r + 1, C, f, g, hle => by
      simp only [d2Expect]
      split_ifs with h
      · apply Finset.sum_le_sum
        intro y _
        apply mul_le_mul_of_nonneg_left
        · exact d2Expect_mono X r (insert y C) _ _ (fun rest hlen =>
            hle (some y :: rest) (by simp [hlen]))
        · exact div_nonneg (distSq_nonneg y C) (le_of_lt h)
      · exact d2Expect_mono X r C _ _ (fun rest hlen =>
          hle (none :: rest) (by simp [hlen]))

lemma d2Expect_const {d : ℕ} (X : Finset (Point d)) (α : ℝ) :
    ∀ (r : ℕ) (C : Finset (Point d)),
      d2Expect X C r (fun _ => α) = α
  | 0, _ => rfl
  | r + 1, C => by
      simp only [d2Expect]
      split_ifs with h
      · simp_rw [d2Expect_const X α r, ← Finset.sum_mul, ← Finset.sum_div]
        change (cost X C / cost X C) * α = α
        rw [div_self (ne_of_gt h), one_mul]
      · exact d2Expect_const X α r C

lemma d2Expect_congr {d : ℕ} (X : Finset (Point d)) (r : ℕ) (C : Finset (Point d))
    (f g : List (Option (Point d)) → ℝ)
    (heq : ∀ ω, ω.length = r → f ω = g ω) :
    d2Expect X C r f = d2Expect X C r g :=
  le_antisymm
    (d2Expect_mono X r C f g (fun ω h => le_of_eq (heq ω h)))
    (d2Expect_mono X r C g f (fun ω h => le_of_eq (heq ω h).symm))

lemma d2Expect_finset_sum {d : ℕ} {ι : Type*} (X : Finset (Point d)) (r : ℕ)
    (C : Finset (Point d)) (s : Finset ι) (f : ι → List (Option (Point d)) → ℝ) :
    d2Expect X C r (fun ω => ∑ i ∈ s, f i ω) = ∑ i ∈ s, d2Expect X C r (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp [d2Expect_const]
  | insert a s ha ih =>
      simp only [Finset.sum_insert ha]
      rw [d2Expect_add, ih]

end

end KMeansPP


==> anc/KMeansPP/Main.lean <==
import KMeansPP.Core
import KMeansPP.Sampling
import KMeansPP.PostHit
import KMeansPP.RepeatBound
import KMeansPP.Restoration
import KMeansPP.R2Lower

/-!
# Main Theorem: Full Formalization of Theorem 1 (`SHARP_TWO_EDITED.tex`) and v3 Corollary 5.5

This module integrates all components into the end-to-end kernel-checked theorems:
* `fullCharge_bound`: Per-cluster full-charge stock `C_j = 2 H_j + 5` for every rank `j ≥ 0`.
* `theorem1_theta_weighted`: Full `θ`-weighted inequality (first inequality of eq. (1)).
* `weighted_bound_le_uniform`: Dominance `(1 - θ)(2 H_{k-2} + 5) + θ(2 H_{k-1} + 2) ≤ 2 H_{k-2} + 5`.
* `theorem1_ratio_bound`: Uniform ratio bound `𝔼[Φ_k] / OPT_k ≤ 2 H_{k-2} + 5` for positive optimum.
* `theorem1_absolute`: Absolute bound `𝔼[Φ_k] ≤ (2 H_{k-2} + 5) OPT_k` for ALL inputs (`OPT_k ≥ 0`),
  including the zero-optimum case `OPT_k = 0` (`k = n`, `𝔼[Φ_k] = 0`).
* `theorem1_R_le`: Supremum bound `R_k ≤ 2 H_{k-2} + 5` for every `k ≥ 2` (with `(ratioSet k).Nonempty`
  and `BddAbove (ratioSet k)` proved explicitly).
* `theorem1_two_seed_strict`: Strict inequality `𝔼[Φ_2] / OPT_2 < 5` on every finite positive-optimum
  Euclidean input in every dimension `d ≥ 1`.
* `theorem1_R2_eq_five`: Exact worst-case supremum `R_2 = 5`.
* `theorem1`: Combined Theorem 1 of `SHARP_TWO_EDITED.tex`.
* `v3_corollary_5_5_warmup`: Direct statement matching submitted `arxiv-v3.pdf` Corollary 5.5 (p. 26).
-/

open scoped BigOperators
open Finset

namespace KMeansPP

noncomputable section

/-- **Per-cluster full-charge stock (`C_j = 2 H_j + 5`):**
    Combining Lemma 4 (`lemma_first_visit_terminal_bound`) and Lemma 3 (`lemma_repeat_charge`),
    for any nonempty initial centers `C0`, nonempty target `P ⊆ X`, disjoint competitor family
    `Q` in `X` disjoint from `P`, and any `r : ℕ`,
    `𝔼[A_r(P; 𝒬)] ≤ (2 H_{|𝒬|} + 5) φ_P`. -/
theorem fullCharge_bound {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (r : ℕ)
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) :
    d2Expect X C0 r (fullCharge C0 P Q) ≤ (2 * harmonic Q.card + 5) * phi P := by
  have hsplit :
      d2Expect X C0 r (fullCharge C0 P Q) =
        d2Expect X C0 r (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) +
          d2Expect X C0 r (fun ω => repeatCharge C0 P Q ω) := by
    unfold fullCharge
    exact d2Expect_add X r C0 _ _
  have hterm := lemma_first_visit_terminal_bound (X := X) hC0 hP_sub hP_ne r
  have hrep := lemma_repeat_charge X C0 P Q r hC0 hP_sub hP_ne hQ hPQ
  linarith

/-- **Second inequality of Theorem 1 eq. (1):**
    For `k ≥ 2` and any `θ ≥ 0`,
    `(1 - θ)(2 H_{k-2} + 5) + θ(2 H_{k-1} + 2) ≤ 2 H_{k-2} + 5`.
    Indeed, the difference is `θ (3 - 2 / (k - 1)) ≥ θ ≥ 0`. -/
theorem weighted_bound_le_uniform {k : ℕ} (hk : 2 ≤ k) {θ : ℝ} (hθ : 0 ≤ θ) :
    (1 - θ) * (2 * harmonic (k - 2) + 5) + θ * (2 * harmonic (k - 1) + 2) ≤
      2 * harmonic (k - 2) + 5 := by
  have hkm1 : k - 1 = (k - 2) + 1 := by omega
  have hH : harmonic (k - 1) = harmonic (k - 2) + ((k - 1 : ℕ) : ℝ)⁻¹ := by
    conv_lhs => rw [hkm1, harmonic_succ]
    congr 1
    have hcast : (((k - 2 + 1 : ℕ) : ℝ)) = ((k - 1 : ℕ) : ℝ) := by
      exact_mod_cast hkm1.symm
    rw [hcast]
  have hk1_ge : (1 : ℝ) ≤ ((k - 1 : ℕ) : ℝ) := by
    have : 1 ≤ k - 1 := by omega
    exact_mod_cast this
  have hk1_pos : (0 : ℝ) < ((k - 1 : ℕ) : ℝ) := lt_of_lt_of_le zero_lt_one hk1_ge
  have hinv_le : ((k - 1 : ℕ) : ℝ)⁻¹ ≤ 1 := by
    rw [inv_le_one₀ hk1_pos]
    exact hk1_ge
  have hgap : (1 : ℝ) ≤ 3 - 2 * ((k - 1 : ℕ) : ℝ)⁻¹ := by linarith
  have hdiff :
      (2 * harmonic (k - 2) + 5) -
        ((1 - θ) * (2 * harmonic (k - 2) + 5) + θ * (2 * harmonic (k - 1) + 2)) =
      θ * (3 - 2 * ((k - 1 : ℕ) : ℝ)⁻¹) := by
    rw [hH]
    ring
  have hnonneg : 0 ≤ θ * (3 - 2 * ((k - 1 : ℕ) : ℝ)⁻¹) := by nlinarith
  linarith

/-- **Theorem 1 (eq. 1, full `θ`-weighted inequality):**
    For any `d ≥ 1`, finite distinct `X ⊂ ℝ^d`, `2 ≤ k ≤ |X|`, `OPT_k(X) > 0`, and any
    optimal `k`-partition `parts` of `X`,
    `𝔼[Φ_k] / OPT_k ≤ (1 - θ)(2 H_{k-2} + 5) + θ(2 H_{k-1} + 2) ≤ 2 H_{k-2} + 5`. -/
theorem theorem1_theta_weighted {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (hk : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k)
    (hparts : IsOptimalKPartition X k parts) :
    expectedKmppCost X k / optCost X k ≤
      (1 - theta X k parts) * (2 * harmonic (k - 2) + 5) +
        theta X k parts * (2 * harmonic (k - 1) + 2) ∧
    (1 - theta X k parts) * (2 * harmonic (k - 2) + 5) +
        theta X k parts * (2 * harmonic (k - 1) + 2) ≤
      2 * harmonic (k - 2) + 5 := by
  have hbridge := expectedKmppCost_eq_uniform_d2Expect (X := X) (k := k) (by omega) hkX
  have hU : ∀ J ∈ parts, ∀ x ∈ J, ∀ P ∈ parts.erase J,
      d2Expect X {x} (k - 1) (fullCharge {x} P ((parts.erase J).erase P)) ≤
        (2 * harmonic (k - 2) + 5) * phi P := by
    intro J hJ x _ P hP
    have hP_parts : P ∈ parts := Finset.mem_of_mem_erase hP
    have hG_erJ : IsDisjointGroups X (parts.erase J) :=
      hparts.toIsKPartition.erase_isDisjointGroups J
    have hQ : IsDisjointGroups X ((parts.erase J).erase P) :=
      { subset_X := fun G hG => hG_erJ.subset_X G (Finset.mem_of_mem_erase hG)
        nonempty_mem := fun G hG => hG_erJ.nonempty_mem G (Finset.mem_of_mem_erase hG)
        pairwiseDisjoint :=
          hG_erJ.pairwiseDisjoint.subset (by
            intro G hG
            exact Finset.mem_of_mem_erase hG) }
    have hPQ : ∀ G ∈ (parts.erase J).erase P, Disjoint P G := by
      intro G hG
      rcases Finset.mem_erase.mp hG with ⟨hGP, hG_er⟩
      exact hG_erJ.pairwiseDisjoint hP hG_er hGP.symm
    have hcardQ : ((parts.erase J).erase P).card = k - 2 := by
      rw [Finset.card_erase_of_mem hP, Finset.card_erase_of_mem hJ, hparts.card_eq]
      omega
    have hfb := fullCharge_bound (X := X) (C0 := {x}) (P := P)
      (Q := (parts.erase J).erase P) (k - 1)
      (Finset.singleton_nonempty x)
      (hparts.toIsKPartition.subset_X hP_parts)
      (hparts.nonempty_mem P hP_parts)
      hQ hPQ
    rwa [hcardQ] at hfb
  have hroot := corollary_root_theta hparts hk hopt (2 * harmonic (k - 2) + 5) hU
  rw [← hbridge] at hroot
  have hθ_nonneg : 0 ≤ theta X k parts := le_of_lt (theta_pos hparts hopt)
  exact ⟨hroot, weighted_bound_le_uniform hk hθ_nonneg⟩

/-- **Theorem 1 (uniform ratio upper bound for positive optimum):**
    For `d ≥ 1`, `2 ≤ k ≤ |X|`, and `OPT_k(X) > 0`,
    `𝔼[Φ_k] / OPT_k ≤ 2 H_{k-2} + 5`. -/
theorem theorem1_ratio_bound {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k) :
    expectedKmppCost X k / optCost X k ≤ 2 * harmonic (k - 2) + 5 := by
  obtain ⟨parts, hparts⟩ := exists_optimal_kPartition hd (by omega) hkX
  have ⟨h1, h2⟩ := theorem1_theta_weighted hk hkX hopt hparts
  exact le_trans h1 h2

/-- **Theorem 1 (absolute bound, including the zero-optimum case):**
    For every `d ≥ 1`, finite distinct `X ⊂ ℝ^d`, and `2 ≤ k ≤ |X|` (with NO positivity assumption
    on `OPT_k`), `𝔼[Φ_k] ≤ (2 H_{k-2} + 5) OPT_k`. -/
theorem theorem1_absolute {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk : 2 ≤ k) (hkX : k ≤ X.card) :
    expectedKmppCost X k ≤ (2 * harmonic (k - 2) + 5) * optCost X k := by
  by_cases hopt0 : optCost X k = 0
  · have hE0 := theorem1_zero_opt hd hk hkX hopt0
    rw [hE0, hopt0, mul_zero]
  · have hopt_pos : 0 < optCost X k :=
      lt_of_le_of_ne (optCost_nonneg X k) (Ne.symm hopt0)
    have hrat := theorem1_ratio_bound hd hk hkX hopt_pos
    exact (div_le_iff₀ hopt_pos).mp hrat

/-- **Nonemptiness of `ratioSet k` for every `k ≥ 2`:**
    Witnessed by `k + 1` distinct points `{0, 1, ..., k}` embedded in `ℝ^1`. -/
theorem ratioSet_nonempty {k : ℕ} (hk : 2 ≤ k) : (ratioSet k).Nonempty := by
  let X : Finset (Point 1) := (Finset.range (k + 1)).image (fun i : ℕ => pt1 (i : ℝ))
  have hcard : X.card = k + 1 := by
    rw [Finset.card_image_of_injective]
    · exact Finset.card_range (k + 1)
    · intro a b hab
      have hcast : (a : ℝ) = (b : ℝ) := pt1_injective hab
      exact Nat.cast_injective hcast
  have hkX : k ≤ X.card := by omega
  have hopt_pos : 0 < optCost X k :=
    (optCost_pos_iff (d := 1) (le_rfl) (by omega) hkX).mpr (by omega)
  exact ⟨expectedKmppCost X k / optCost X k, 1, le_rfl, X, hkX, hopt_pos, rfl⟩

/-- **Upper boundedness of `ratioSet k` for every `k ≥ 2`.** -/
theorem ratioSet_bddAbove {k : ℕ} (hk : 2 ≤ k) : BddAbove (ratioSet k) := by
  refine ⟨2 * harmonic (k - 2) + 5, ?_⟩
  rintro r ⟨d, hd, X, hkX, hopt, rfl⟩
  exact theorem1_ratio_bound hd hk hkX hopt

/-- **Supremum upper bound `R_k ≤ 2 H_{k-2} + 5` for every `k ≥ 2`.** -/
theorem theorem1_R_le {k : ℕ} (hk : 2 ≤ k) : R k ≤ 2 * harmonic (k - 2) + 5 := by
  unfold R
  refine csSup_le (ratioSet_nonempty hk) ?_
  rintro r ⟨d, hd, X, hkX, hopt, rfl⟩
  exact theorem1_ratio_bound hd hk hkX hopt

/-- **Theorem 1 (`k = 2` strictness):**
    Every finite positive-optimum input `X ⊂ ℝ^d` (`d ≥ 1`, `2 ≤ |X|`) has two-seed ratio
    strictly less than `5`. -/
theorem theorem1_two_seed_strict {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hkX : 2 ≤ X.card) (hopt : 0 < optCost X 2) :
    expectedKmppCost X 2 / optCost X 2 < 5 := by
  obtain ⟨parts, hparts⟩ := exists_optimal_kPartition hd (by omega) hkX
  have h1 := (theorem1_theta_weighted (by omega) hkX hopt hparts).1
  rw [main_bound_at_two] at h1
  exact two_seed_ratio_lt_five_of_theta_bound hparts hopt h1

/-- **Theorem 1 (exact supremum at `k = 2`):** `R_2 = 5`. -/
theorem theorem1_R2_eq_five : R 2 = 5 := by
  have hupper : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      ∃ parts : Finset (Finset (Point d)),
        IsOptimalKPartition X 2 parts ∧
        expectedKmppCost X 2 / optCost X 2 ≤ 5 - theta X 2 parts := by
    intro d hd X hkX hopt
    obtain ⟨parts, hparts⟩ := exists_optimal_kPartition hd (by omega) hkX
    have h1 := (theorem1_theta_weighted (by omega) hkX hopt hparts).1
    rw [main_bound_at_two] at h1
    exact ⟨parts, hparts, h1⟩
  exact (R2_eq_five_of_optimal_theta_upper hupper).2.2

/-- **Bundled Theorem 1 (`SHARP_TWO_EDITED.tex`, lines 42–50):**
    1. For every `d ≥ 1`, `2 ≤ k ≤ |X|`, `OPT_k(X) > 0`, and optimal `k`-partition `parts` (which exists),
       `𝔼[Φ_k] / OPT_k ≤ (1 - θ)(2 H_{k-2} + 5) + θ(2 H_{k-1} + 2) ≤ 2 H_{k-2} + 5`
       (and `R_k ≤ 2 H_{k-2} + 5`).
    2. Absolute bound `𝔼[Φ_k] ≤ (2 H_{k-2} + 5) OPT_k` holds for all `2 ≤ k ≤ |X|`, including
       `OPT_k = 0` (where `𝔼[Φ_k] = 0`).
    3. `R_2 = 5`, and every finite positive-optimum input has `𝔼[Φ_2] / OPT_2 < 5`. -/
theorem theorem1 :
    (∀ (d k : ℕ), 1 ≤ d → 2 ≤ k → ∀ (X : Finset (Point d)), k ≤ X.card →
      0 < optCost X k →
      (∃ parts : Finset (Finset (Point d)), IsOptimalKPartition X k parts) ∧
      (∀ parts : Finset (Finset (Point d)), IsOptimalKPartition X k parts →
        expectedKmppCost X k / optCost X k ≤
          (1 - theta X k parts) * (2 * harmonic (k - 2) + 5) +
            theta X k parts * (2 * harmonic (k - 1) + 2) ∧
        (1 - theta X k parts) * (2 * harmonic (k - 2) + 5) +
            theta X k parts * (2 * harmonic (k - 1) + 2) ≤
          2 * harmonic (k - 2) + 5)) ∧
    (∀ (d k : ℕ), 1 ≤ d → 2 ≤ k → ∀ (X : Finset (Point d)), k ≤ X.card →
      expectedKmppCost X k ≤ (2 * harmonic (k - 2) + 5) * optCost X k ∧
      (optCost X k = 0 → expectedKmppCost X k = 0)) ∧
    (∀ (k : ℕ), 2 ≤ k → R k ≤ 2 * harmonic (k - 2) + 5) ∧
    (R 2 = 5) ∧
    (∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)), 2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 < 5) := by
  refine ⟨?_, ?_, ?_, theorem1_R2_eq_five, ?_⟩
  · intro d k hd hk X hkX hopt
    exact ⟨exists_optimal_kPartition hd (by omega) hkX,
      fun parts hparts => theorem1_theta_weighted hk hkX hopt hparts⟩
  · intro d k hd hk X hkX
    exact ⟨theorem1_absolute hd hk hkX, theorem1_zero_opt hd hk hkX⟩
  · intro k hk
    exact theorem1_R_le hk
  · intro d hd X hkX hopt
    exact theorem1_two_seed_strict hd hkX hopt

/-- **Submitted v3 Corollary 5.5 (Warm-up, `arxiv-v3.pdf`, p. 26):**
    1. `C_j = 5 + 2 H_j` is a stock for every rank `j ≥ 0` (bounds the delayed full charge of
       horizon `j + 1` with `j` live competitor groups from every nonempty retained state `C0`).
    2. Hence, for every `d ≥ 1`, `2 ≤ k ≤ |X|`, `OPT_k(X) > 0`, and optimal `k`-partition `parts`,
       `𝔼[Φ_k] / OPT_k ≤ (1 - θ)(5 + 2 H_{k-2}) + θ(2 + 2 H_{k-1}) ≤ 2 H_{k-2} + 5`. -/
theorem v3_corollary_5_5_warmup :
    (∀ (d j : ℕ) (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C0.Nonempty → P ⊆ X → P.Nonempty → IsDisjointGroups X Q →
      (∀ G ∈ Q, Disjoint P G) → Q.card = j →
      d2Expect X C0 (j + 1) (fullCharge C0 P Q) ≤ (5 + 2 * harmonic j) * phi P) ∧
    (∀ (d k : ℕ), 1 ≤ d → 2 ≤ k → ∀ (X : Finset (Point d)), k ≤ X.card →
      0 < optCost X k → ∀ parts : Finset (Finset (Point d)),
      IsOptimalKPartition X k parts →
      expectedKmppCost X k / optCost X k ≤
        (1 - theta X k parts) * (5 + 2 * harmonic (k - 2)) +
          theta X k parts * (2 + 2 * harmonic (k - 1)) ∧
      (1 - theta X k parts) * (5 + 2 * harmonic (k - 2)) +
          theta X k parts * (2 + 2 * harmonic (k - 1)) ≤
        2 * harmonic (k - 2) + 5) := by
  constructor
  · intro d j X C0 P Q hC0 hP_sub hP_ne hQ hPQ hcard
    have h := fullCharge_bound (X := X) (C0 := C0) (P := P) (Q := Q) (j + 1)
      hC0 hP_sub hP_ne hQ hPQ
    rw [hcard] at h
    linarith
  · intro d k _ hk X hkX hopt parts hparts
    have ⟨h1, h2⟩ := theorem1_theta_weighted hk hkX hopt hparts
    constructor <;> linarith

end

end KMeansPP


==> anc/KMeansPP/PostHit.lean <==
import KMeansPP.Core
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-!
# Post-hit cost bound (Lemma 4 / `lem:five`) and first-visit terminal bound

This module proves:
* `lemma_cost_after_hit`: From any nonempty retained center set `C`, conditional on a squared-distance
  draw landing in a nonempty cluster `P` with `0 < cost P C`, the expected cost of `P` immediately
  after retaining the landed point is at most `5 * phi P`.
* `lemma_first_visit_terminal_bound_prob` and `lemma_first_visit_terminal_bound`: Over `r` draws of
  the `D²` continuation process from any nonempty `C0`, the expected terminal cost of `P` counted on
  the event that `P` is visited is at most `5 * phi P * Pr(P visited) ≤ 5 * phi P`.
-/

open scoped BigOperators
open Finset

namespace KMeansPP

noncomputable section

/-! ### Private Euclidean distance, retention, and centroid helpers -/

private lemma distToSet_eq_inf' {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y C = C.inf' hC (fun c => ‖y - c‖) := by
  simp [distToSet, hC]

private lemma distToSet_le_norm {d : ℕ} (y : Point d) {C : Finset (Point d)} {c : Point d}
    (hc : c ∈ C) : distToSet y C ≤ ‖y - c‖ := by
  have hC : C.Nonempty := ⟨c, hc⟩
  rw [distToSet_eq_inf' y hC]
  exact Finset.inf'_le (fun c => ‖y - c‖) hc

private lemma distToSet_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distToSet y (insert x C) ≤ distToSet y C := by
  rw [distToSet_eq_inf' y (Finset.insert_nonempty x C), distToSet_eq_inf' y hC]
  exact Finset.le_inf' hC _ (fun c hc =>
    Finset.inf'_le (fun c => ‖y - c‖) (Finset.mem_insert_of_mem hc))

private lemma distSq_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distSq y (insert x C) ≤ distSq y C := by
  unfold distSq
  have h0 : 0 ≤ distToSet y (insert x C) := distToSet_nonneg y (insert x C)
  have hle : distToSet y (insert x C) ≤ distToSet y C := distToSet_insert_le y x hC
  nlinarith

private lemma cost_insert_le {d : ℕ} (A : Finset (Point d)) (x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : cost A (insert x C) ≤ cost A C :=
  Finset.sum_le_sum (fun y _ => distSq_insert_le y x hC)

private lemma cost_insert_le_sum_sq {d : ℕ} (P : Finset (Point d)) (x : Point d)
    (C : Finset (Point d)) : cost P (insert x C) ≤ ∑ y ∈ P, ‖y - x‖ ^ 2 := by
  apply Finset.sum_le_sum
  intro y _
  unfold distSq
  have h0 : 0 ≤ distToSet y (insert x C) := distToSet_nonneg y (insert x C)
  have hle : distToSet y (insert x C) ≤ ‖y - x‖ :=
    distToSet_le_norm y (Finset.mem_insert_self x C)
  nlinarith

private lemma distToSet_sub_le_norm {d : ℕ} (x y : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distToSet x C - distToSet y C ≤ ‖x - y‖ := by
  have hle : distToSet x C - ‖x - y‖ ≤ distToSet y C := by
    rw [distToSet_eq_inf' y hC]
    apply Finset.le_inf' hC
    intro c hc
    have h1 : distToSet x C ≤ ‖x - c‖ := distToSet_le_norm x hc
    have h2 : ‖x - c‖ ≤ ‖x - y‖ + ‖y - c‖ := by
      simpa [sub_add_sub_cancel] using norm_add_le (x - y) (y - c)
    linarith
  linarith

private lemma distToSet_sub_sq_le {d : ℕ} (x y : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : (distToSet x C - distToSet y C) ^ 2 ≤ ‖x - y‖ ^ 2 := by
  have h1 : distToSet x C - distToSet y C ≤ ‖x - y‖ := distToSet_sub_le_norm x y hC
  have h2 : distToSet y C - distToSet x C ≤ ‖x - y‖ := by
    simpa [norm_sub_rev] using distToSet_sub_le_norm y x hC
  have habs : |distToSet x C - distToSet y C| ≤ ‖x - y‖ := abs_sub_le_iff.mpr ⟨h1, h2⟩
  have hsq : |distToSet x C - distToSet y C| ^ 2 ≤ ‖x - y‖ ^ 2 := by
    nlinarith [abs_nonneg (distToSet x C - distToSet y C)]
  simpa [sq_abs] using hsq

private lemma sum_sub_centroid_eq_zero {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ y ∈ P, (y - centroid P) = 0 := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  rw [Finset.sum_sub_distrib, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ, centroid, smul_smul,
    mul_inv_cancel₀ hcard, one_smul, sub_self]

private lemma sum_sq_dist_eq_phi_add {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty)
    (x : Point d) :
    ∑ y ∈ P, ‖y - x‖ ^ 2 = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
  have hrewrite : ∀ y : Point d,
      ‖y - x‖ ^ 2 = ‖y - centroid P‖ ^ 2 - 2 * (inner ℝ (y - centroid P) (x - centroid P) : ℝ) +
        ‖x - centroid P‖ ^ 2 := by
    intro y
    have hsub : y - x = (y - centroid P) - (x - centroid P) := by abel
    rw [hsub, norm_sub_sq_real]
  simp_rw [hrewrite]
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, ← sum_inner,
    sum_sub_centroid_eq_zero hP, inner_zero_left, mul_zero, sub_zero, Finset.sum_const,
    nsmul_eq_mul]
  rfl

private lemma sum_sum_sq_dist_eq {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 = 2 * (P.card : ℝ) * phi P := by
  have h1 : ∀ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
    intro x _
    calc
      ∑ y ∈ P, ‖x - y‖ ^ 2 = ∑ y ∈ P, ‖y - x‖ ^ 2 :=
        Finset.sum_congr rfl (fun y _ => by rw [norm_sub_rev])
      _ = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := sum_sq_dist_eq_phi_add hP x
  rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
    ← Finset.mul_sum]
  change (P.card : ℝ) * phi P + (P.card : ℝ) * phi P = 2 * (P.card : ℝ) * phi P
  ring

private lemma centersAfter_nonempty {d : ℕ} :
    ∀ (ω : List (Option (Point d))) {C : Finset (Point d)},
      C.Nonempty → (centersAfter C ω).Nonempty
  | [], _, hC => hC
  | none :: rest, _, hC => centersAfter_nonempty rest hC
  | some y :: rest, C, _ => centersAfter_nonempty rest (Finset.insert_nonempty y C)

private lemma cost_centersAfter_le {d : ℕ} (A : Finset (Point d)) :
    ∀ (ω : List (Option (Point d))) {C : Finset (Point d)},
      C.Nonempty → cost A (centersAfter C ω) ≤ cost A C
  | [], _, _ => le_rfl
  | none :: rest, _, hC => cost_centersAfter_le A rest hC
  | some y :: rest, C, hC =>
      le_trans (cost_centersAfter_le A rest (Finset.insert_nonempty y C)) (cost_insert_le A y hC)

/-! ### Lemma 4 (`lem:five`): Post-hit cost bound -/

/-- **Lemma 4 (`lem:five`):** From any nonempty retained center set `C`, conditional on the next
    squared-distance draw landing in a nonempty cluster `P` of positive current cost `cost P C > 0`,
    the expected cost of `P` immediately after retaining that point is at most `5 * phi P`. -/
theorem lemma_cost_after_hit {d : ℕ} {C P : Finset (Point d)}
    (hC : C.Nonempty) (hP : P.Nonempty) (hpos : 0 < cost P C) :
    (∑ x ∈ P, (distSq x C / cost P C) * cost P (insert x C)) ≤ 5 * phi P := by
  have hn_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hn_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hn_pos
  -- Notation matching the unnormalized form of `SHARP_TWO_EDITED.tex` lines 170–180:
  let a : Point d → ℝ := fun x => distToSet x C
  let abar : ℝ := (∑ y ∈ P, a y) / (P.card : ℝ)
  let u : Point d → ℝ := fun x => cost P (insert x C)
  let Z : Point d → ℝ := fun x => max (u x - phi P) 0
  -- Basic sum of `a x - abar` vanishes:
  have hsum_dev : ∑ x ∈ P, (a x - abar) = 0 := by
    rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul]
    simp only [abar]
    field_simp [hn_ne]
    ring
  -- Variance identity: `∑ (a x - abar)^2 = cost P C - |P| * abar^2`, hence `|P| * abar^2 ≤ cost P C`.
  have hvar_expand : ∑ x ∈ P, (a x - abar) ^ 2 = cost P C - (P.card : ℝ) * abar ^ 2 := by
    have h1 : ∀ x : Point d, (a x - abar) ^ 2 = a x ^ 2 - 2 * abar * a x + abar ^ 2 := by
      intro x; ring
    simp_rw [h1]
    rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const,
      nsmul_eq_mul]
    have hsum_a : ∑ x ∈ P, a x = (P.card : ℝ) * abar := by
      simp only [abar]
      field_simp [hn_ne]
    have hsum_sq : ∑ x ∈ P, a x ^ 2 = cost P C := rfl
    rw [hsum_sq, hsum_a]
    ring
  have habar_sq_le : (P.card : ℝ) * abar ^ 2 ≤ cost P C := by
    have hnn : 0 ≤ ∑ x ∈ P, (a x - abar) ^ 2 := Finset.sum_nonneg (fun _ _ => sq_nonneg _)
    linarith [hvar_expand]
  -- Pairwise variance identity: `2 * |P| * ∑ (a x - abar)^2 = ∑_x ∑_y (a x - a y)^2`.
  have hpair_var :
      ∑ x ∈ P, ∑ y ∈ P, (a x - a y) ^ 2 = 2 * (P.card : ℝ) * ∑ x ∈ P, (a x - abar) ^ 2 := by
    have h1 : ∀ x y : Point d,
        (a x - a y) ^ 2 = (a x - abar) ^ 2 - 2 * (a x - abar) * (a y - abar) + (a y - abar) ^ 2 := by
      intro x y; ring
    simp_rw [h1]
    calc
      ∑ x ∈ P, ∑ y ∈ P,
          ((a x - abar) ^ 2 - 2 * (a x - abar) * (a y - abar) + (a y - abar) ^ 2)
        = ∑ x ∈ P, (∑ y ∈ P, (a x - abar) ^ 2 - ∑ y ∈ P, 2 * (a x - abar) * (a y - abar) +
            ∑ y ∈ P, (a y - abar) ^ 2) := by
          refine Finset.sum_congr rfl (fun x _ => ?_)
          rw [Finset.sum_add_distrib, Finset.sum_sub_distrib]
      _ = ∑ x ∈ P, ((P.card : ℝ) * (a x - abar) ^ 2 + ∑ y ∈ P, (a y - abar) ^ 2) := by
          refine Finset.sum_congr rfl (fun x _ => ?_)
          rw [Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum, hsum_dev, mul_zero, sub_zero]
      _ = 2 * (P.card : ℝ) * ∑ x ∈ P, (a x - abar) ^ 2 := by
          rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, nsmul_eq_mul]
          ring
  -- Lipschitz variance bound: `∑ (a x - abar)^2 ≤ phi P`.
  have hvar_le : ∑ x ∈ P, (a x - abar) ^ 2 ≤ phi P := by
    have hlip : ∑ x ∈ P, ∑ y ∈ P, (a x - a y) ^ 2 ≤ ∑ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 := by
      apply Finset.sum_le_sum; intro x _
      apply Finset.sum_le_sum; intro y _
      exact distToSet_sub_sq_le x y hC
    rw [hpair_var, sum_sum_sq_dist_eq hP] at hlip
    nlinarith
  -- Bounds on `Z`: `0 ≤ Z x`, `Z x ≤ cost P C`, and `∑ x ∈ P, Z x ≤ |P| * phi P`.
  have hZ_nonneg : ∀ x : Point d, 0 ≤ Z x := fun x => le_max_right _ _
  have hZ_le_cost : ∀ x : Point d, Z x ≤ cost P C := by
    intro x
    apply max_le _ (le_of_lt hpos)
    have hret : u x ≤ cost P C := cost_insert_le P x hC
    have hphi : 0 ≤ phi P := phi_nonneg P
    linarith
  have hsum_Z_le : ∑ x ∈ P, Z x ≤ (P.card : ℝ) * phi P := by
    have hpt : ∀ x ∈ P, Z x ≤ (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
      intro x _
      apply max_le _ (by positivity)
      have h1 : u x ≤ ∑ y ∈ P, ‖y - x‖ ^ 2 := cost_insert_le_sum_sq P x C
      rw [sum_sq_dist_eq_phi_add hP x] at h1
      linarith
    calc
      ∑ x ∈ P, Z x ≤ ∑ x ∈ P, (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := Finset.sum_le_sum hpt
      _ = (P.card : ℝ) * phi P := by rw [← Finset.mul_sum]; rfl
  -- Bound `∑ x ∈ P, distSq x C * Z x ≤ 4 * cost P C * phi P`.
  have hqZ : ∑ x ∈ P, distSq x C * Z x ≤ 4 * cost P C * phi P := by
    have hsplit : ∀ x ∈ P,
        distSq x C * Z x ≤ 2 * abar ^ 2 * Z x + 2 * (a x - abar) ^ 2 * Z x := by
      intro x _
      have hsq : distSq x C ≤ 2 * abar ^ 2 + 2 * (a x - abar) ^ 2 := by
        change a x ^ 2 ≤ 2 * abar ^ 2 + 2 * (a x - abar) ^ 2
        nlinarith [sq_nonneg (2 * abar - a x)]
      nlinarith [hZ_nonneg x]
    have hterm1 : 2 * abar ^ 2 * ∑ x ∈ P, Z x ≤ 2 * cost P C * phi P := by
      calc
        2 * abar ^ 2 * ∑ x ∈ P, Z x
          ≤ 2 * abar ^ 2 * ((P.card : ℝ) * phi P) := by
              exact mul_le_mul_of_nonneg_left hsum_Z_le (by positivity)
        _ = 2 * ((P.card : ℝ) * abar ^ 2) * phi P := by ring
        _ ≤ 2 * cost P C * phi P := by
              nlinarith [habar_sq_le, phi_nonneg P]
    have hterm2 : ∑ x ∈ P, 2 * (a x - abar) ^ 2 * Z x ≤ 2 * cost P C * phi P := by
      calc
        ∑ x ∈ P, 2 * (a x - abar) ^ 2 * Z x
          ≤ ∑ x ∈ P, 2 * (a x - abar) ^ 2 * cost P C := by
              refine Finset.sum_le_sum (fun x _ => ?_)
              exact mul_le_mul_of_nonneg_left (hZ_le_cost x) (by positivity)
        _ = 2 * cost P C * ∑ x ∈ P, (a x - abar) ^ 2 := by
              rw [Finset.mul_sum]
              refine Finset.sum_congr rfl (fun x _ => by ring)
        _ ≤ 2 * cost P C * phi P := by
              exact mul_le_mul_of_nonneg_left hvar_le (by positivity)
    calc
      ∑ x ∈ P, distSq x C * Z x
        ≤ ∑ x ∈ P, (2 * abar ^ 2 * Z x + 2 * (a x - abar) ^ 2 * Z x) := Finset.sum_le_sum hsplit
      _ = 2 * abar ^ 2 * ∑ x ∈ P, Z x + ∑ x ∈ P, 2 * (a x - abar) ^ 2 * Z x := by
            rw [Finset.sum_add_distrib, ← Finset.mul_sum]
      _ ≤ 2 * cost P C * phi P + 2 * cost P C * phi P := add_le_add hterm1 hterm2
      _ = 4 * cost P C * phi P := by ring
  -- Combine `u x ≤ phi P + Z x` to get `∑ distSq x C * u x ≤ 5 * cost P C * phi P`.
  have hqu : ∑ x ∈ P, distSq x C * u x ≤ 5 * cost P C * phi P := by
    have hpt : ∀ x ∈ P, distSq x C * u x ≤ distSq x C * phi P + distSq x C * Z x := by
      intro x _
      have hu : u x ≤ phi P + Z x := by
        have : u x - phi P ≤ Z x := le_max_left _ _
        linarith
      nlinarith [distSq_nonneg x C]
    calc
      ∑ x ∈ P, distSq x C * u x
        ≤ ∑ x ∈ P, (distSq x C * phi P + distSq x C * Z x) := Finset.sum_le_sum hpt
      _ = (∑ x ∈ P, distSq x C) * phi P + ∑ x ∈ P, distSq x C * Z x := by
            rw [Finset.sum_add_distrib, ← Finset.sum_mul]
      _ ≤ cost P C * phi P + 4 * cost P C * phi P := add_le_add le_rfl hqZ
      _ = 5 * cost P C * phi P := by ring
  -- Divide by `cost P C > 0`.
  have hdiv :
      (∑ x ∈ P, (distSq x C / cost P C) * u x) = (∑ x ∈ P, distSq x C * u x) / cost P C := by
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    ring
  rw [hdiv]
  exact (div_le_iff₀ hpos).mpr (by linarith)

/-! ### First-visit terminal contribution bound -/

/-- Stronger first-visit terminal bound with explicit hit probability factor `Pr(P visited)`:
    for any nonempty `C0`, `P ⊆ X` nonempty, and `r : ℕ`,
    `𝔼[1_{P visited} · Φ(P, C^r)] ≤ 5 * phi P * Pr(P visited)`. -/
theorem lemma_first_visit_terminal_bound_prob {d : ℕ} {X C0 P : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP : P.Nonempty) (r : ℕ) :
    d2Expect X C0 r (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) ≤
      5 * phi P * d2Expect X C0 r (fun ω => if visited P ω then (1 : ℝ) else 0) := by
  induction r generalizing C0 with
  | zero =>
      simp [d2Expect, visited]
  | succ r ih =>
      simp only [d2Expect]
      split_ifs with hX
      · -- `0 < cost X C0`: split the sum over `y ∈ X` into `y ∈ X \ P` and `y ∈ P`.
        have hsplitL :
            ∑ y ∈ X, (distSq y C0 / cost X C0) *
                d2Expect X (insert y C0) r
                  (fun rest =>
                    if visited P (some y :: rest) then cost P (centersAfter (insert y C0) rest)
                    else 0) =
              ∑ y ∈ X \ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest =>
                      if visited P (some y :: rest) then cost P (centersAfter (insert y C0) rest)
                      else 0) +
              ∑ y ∈ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest =>
                      if visited P (some y :: rest) then cost P (centersAfter (insert y C0) rest)
                      else 0) :=
          (Finset.sum_sdiff hP_sub).symm
        have hsplitR :
            ∑ y ∈ X, (distSq y C0 / cost X C0) *
                d2Expect X (insert y C0) r
                  (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0) =
              ∑ y ∈ X \ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0) +
              ∑ y ∈ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0) :=
          (Finset.sum_sdiff hP_sub).symm
        simp only [centersAfter, addDraw]
        rw [hsplitL, hsplitR, mul_add]
        apply add_le_add
        · -- Case `y ∈ X \ P`: `visited P (some y :: rest) ↔ visited P rest`, apply IH.
          rw [Finset.mul_sum]
          apply Finset.sum_le_sum
          intro y hy
          have hyP : y ∉ P := (Finset.mem_sdiff.mp hy).2
          have hvis : ∀ rest : List (Option (Point d)),
              visited P (some y :: rest) ↔ visited P rest := by
            intro rest
            simp [visited, hitGroup, hyP]
          have hL :
              d2Expect X (insert y C0) r
                (fun rest =>
                  if visited P (some y :: rest) then cost P (centersAfter (insert y C0) rest)
                  else 0) =
              d2Expect X (insert y C0) r
                (fun rest =>
                  if visited P rest then cost P (centersAfter (insert y C0) rest) else 0) :=
            d2Expect_congr X r (insert y C0) _ _ (fun rest _ => by simp [hvis rest])
          have hR :
              d2Expect X (insert y C0) r
                (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0) =
              d2Expect X (insert y C0) r
                (fun rest => if visited P rest then (1 : ℝ) else 0) :=
            d2Expect_congr X r (insert y C0) _ _ (fun rest _ => by simp [hvis rest])
          rw [hL, hR]
          have hih := ih (Finset.insert_nonempty y C0)
          have hw : 0 ≤ distSq y C0 / cost X C0 := div_nonneg (distSq_nonneg y C0) (le_of_lt hX)
          calc
            (distSq y C0 / cost X C0) *
                d2Expect X (insert y C0) r
                  (fun rest =>
                    if visited P rest then cost P (centersAfter (insert y C0) rest) else 0)
              ≤ (distSq y C0 / cost X C0) *
                  (5 * phi P *
                    d2Expect X (insert y C0) r
                      (fun rest => if visited P rest then (1 : ℝ) else 0)) :=
                mul_le_mul_of_nonneg_left hih hw
            _ = 5 * phi P *
                  ((distSq y C0 / cost X C0) *
                    d2Expect X (insert y C0) r
                      (fun rest => if visited P rest then (1 : ℝ) else 0)) := by ring
        · -- Case `y ∈ P`: `visited P (some y :: rest)` holds, use retention + `lemma_cost_after_hit`.
          have hR_eval :
              ∑ y ∈ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0) =
                cost P C0 / cost X C0 := by
            have h1 : ∀ y ∈ P,
                d2Expect X (insert y C0) r
                  (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0) = 1 := by
              intro y hy
              have hvis : ∀ rest : List (Option (Point d)), visited P (some y :: rest) := fun rest =>
                ⟨some y, List.mem_cons_self, hy⟩
              rw [d2Expect_congr X r (insert y C0) _ (fun _ => (1 : ℝ))
                (fun rest _ => by simp [hvis rest]), d2Expect_const]
            calc
              ∑ y ∈ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest => if visited P (some y :: rest) then (1 : ℝ) else 0)
                = ∑ y ∈ P, (distSq y C0 / cost X C0) * 1 := by
                    refine Finset.sum_congr rfl (fun y hy => by rw [h1 y hy])
              _ = (∑ y ∈ P, distSq y C0) / cost X C0 := by
                    simp [Finset.sum_div]
              _ = cost P C0 / cost X C0 := rfl
          rw [hR_eval]
          have hL_le :
              ∑ y ∈ P, (distSq y C0 / cost X C0) *
                  d2Expect X (insert y C0) r
                    (fun rest =>
                      if visited P (some y :: rest) then cost P (centersAfter (insert y C0) rest)
                      else 0) ≤
                ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) := by
            apply Finset.sum_le_sum
            intro y hy
            have hw : 0 ≤ distSq y C0 / cost X C0 := div_nonneg (distSq_nonneg y C0) (le_of_lt hX)
            apply mul_le_mul_of_nonneg_left _ hw
            have hvis : ∀ rest : List (Option (Point d)), visited P (some y :: rest) := fun rest =>
              ⟨some y, List.mem_cons_self, hy⟩
            calc
              d2Expect X (insert y C0) r
                (fun rest =>
                  if visited P (some y :: rest) then cost P (centersAfter (insert y C0) rest)
                  else 0)
                ≤ d2Expect X (insert y C0) r (fun _ => cost P (insert y C0)) := by
                  apply d2Expect_mono
                  intro rest _
                  simp only [hvis rest, ↓reduceIte]
                  exact cost_centersAfter_le P rest (Finset.insert_nonempty y C0)
              _ = cost P (insert y C0) := d2Expect_const _ _ _ _
          apply le_trans hL_le
          by_cases hPpos : 0 < cost P C0
          · have hfactor :
                ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) =
                  (cost P C0 / cost X C0) *
                    ∑ y ∈ P, (distSq y C0 / cost P C0) * cost P (insert y C0) := by
              rw [Finset.mul_sum]
              refine Finset.sum_congr rfl (fun y _ => ?_)
              have hPne : cost P C0 ≠ 0 := ne_of_gt hPpos
              field_simp [hPne, ne_of_gt hX]
            rw [hfactor]
            have hhit := lemma_cost_after_hit hC0 hP hPpos
            have hratio : 0 ≤ cost P C0 / cost X C0 :=
              div_nonneg (le_of_lt hPpos) (le_of_lt hX)
            calc
              (cost P C0 / cost X C0) *
                  ∑ y ∈ P, (distSq y C0 / cost P C0) * cost P (insert y C0)
                ≤ (cost P C0 / cost X C0) * (5 * phi P) := mul_le_mul_of_nonneg_left hhit hratio
              _ = 5 * phi P * (cost P C0 / cost X C0) := by ring
          · have hPzero : cost P C0 = 0 := le_antisymm (not_lt.mp hPpos) (cost_nonneg P C0)
            have hdist0 : ∀ y ∈ P, distSq y C0 = 0 := by
              have hsum0 : ∑ y ∈ P, distSq y C0 = 0 := hPzero
              exact (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => distSq_nonneg y C0)).mp hsum0
            have hsumL0 : ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) = 0 :=
              Finset.sum_eq_zero (fun y hy => by simp [hdist0 y hy])
            rw [hsumL0, hPzero]
            simp
      · -- `cost X C0 = 0`: `none` draw leaves `C0` and `visited P` unchanged, apply IH.
        have hvis : ∀ rest : List (Option (Point d)), visited P (none :: rest) ↔ visited P rest := by
          intro rest
          simp [visited, hitGroup]
        have hL :
            d2Expect X C0 r
              (fun rest =>
                if visited P (none :: rest) then cost P (centersAfter C0 (none :: rest)) else 0) =
            d2Expect X C0 r
              (fun rest => if visited P rest then cost P (centersAfter C0 rest) else 0) :=
          d2Expect_congr X r C0 _ _ (fun rest _ => by simp [centersAfter, addDraw, hvis rest])
        have hR :
            d2Expect X C0 r
              (fun rest => if visited P (none :: rest) then (1 : ℝ) else 0) =
            d2Expect X C0 r (fun rest => if visited P rest then (1 : ℝ) else 0) :=
          d2Expect_congr X r C0 _ _ (fun rest _ => by simp [hvis rest])
        rw [hL, hR]
        exact ih hC0

/-- **First-visit terminal bound:** For any nonempty `C0`, `P ⊆ X` nonempty, and `r : ℕ`,
    `𝔼[1_{P visited} · Φ(P, C^r)] ≤ 5 * phi P`. -/
theorem lemma_first_visit_terminal_bound {d : ℕ} {X C0 P : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP : P.Nonempty) (r : ℕ) :
    d2Expect X C0 r (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) ≤
      5 * phi P := by
  have hprob :
      d2Expect X C0 r (fun ω => if visited P ω then (1 : ℝ) else 0) ≤ 1 := by
    calc
      d2Expect X C0 r (fun ω => if visited P ω then (1 : ℝ) else 0)
        ≤ d2Expect X C0 r (fun _ => (1 : ℝ)) := by
            apply d2Expect_mono
            intro ω _
            split_ifs <;> norm_num
      _ = 1 := d2Expect_const X 1 r C0
  calc
    d2Expect X C0 r (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0)
      ≤ 5 * phi P * d2Expect X C0 r (fun ω => if visited P ω then (1 : ℝ) else 0) :=
        lemma_first_visit_terminal_bound_prob hC0 hP_sub hP r
    _ ≤ 5 * phi P * 1 := mul_le_mul_of_nonneg_left hprob (by nlinarith [phi_nonneg P])
    _ = 5 * phi P := mul_one _

end

end KMeansPP


==> anc/KMeansPP/R2Lower.lean <==
import KMeansPP.Core
import Mathlib.Order.Interval.Finset.Nat
import Mathlib.Topology.Order.OrderClosed
import Mathlib.Topology.Algebra.Order.Field

/-!
# Sharp lower bound `R_2 ≥ 5`, strictness at `k = 2`, and `R_2 = 5` assembly

This module formalizes the `k = 2` sharpness construction and limiting argument from
`SHARP_TWO_EDITED.tex` (Proof of Theorem 1, lines 201–209):
* 1D Euclidean embedding `pt1 : ℝ → Point 1` with `‖pt1 a - pt1 b‖ = |a - b|`.
* Explicit distinct 1D point set `X_r2 m ε = G1 m ε ∪ G2 m ε ∪ G3` of cardinality
  `m^2 + m + 1 > 2` for `m ≥ 2` and `0 < ε < 1 / (2 * m^2)`.
* Direct pigeonhole proof `optCost_X_r2_pos : 0 < optCost (X_r2 m ε) 2` (in fact `≥ 1/8`),
  and comparison upper bound `optCost (X_r2 m ε) 2 ≤ cost (X_r2 m ε) {pt1 0, pt1 1} → 1`.
* Exact formula `expectedKmppCost_two_eq` for `k = 2` directly from `Core.lean`,
  exact `ε → 0⁺` limits for each first-group seed and second-draw landing,
  the fixed-`m` bound `mBound m ≤ R 2`, the existential lower bound
  `∀ δ > 0, ∃ X, 2 ≤ X.card ∧ 0 < optCost X 2 ∧ 5 - δ < expectedKmppCost X 2 / optCost X 2`,
  and `R2_ge_five : BddAbove (ratioSet 2) → 5 ≤ R 2`.
* Strictness `expectedKmppCost X 2 / optCost X 2 < 5` from `θ ≥ 2 / |X| > 0`,
  `ratioSet_nonempty_two`, and `R 2 = 5` assembly helpers.
-/

open scoped BigOperators Topology
open Finset Filter Set

namespace KMeansPP

noncomputable section

/-! ### 1D Euclidean embedding `pt1` -/

/-- Canonical embedding of `ℝ` into `Point 1 = EuclideanSpace ℝ (Fin 1)`. -/
def pt1 (a : ℝ) : Point 1 :=
  (EuclideanSpace.equiv (Fin 1) ℝ).symm (fun _ => a)

@[simp]
lemma pt1_apply (a : ℝ) (i : Fin 1) : pt1 a i = a := rfl

lemma pt1_sub (a b : ℝ) : pt1 a - pt1 b = pt1 (a - b) := by
  ext i
  simp [pt1]

lemma norm_pt1 (a : ℝ) : ‖pt1 a‖ = |a| := by
  rw [EuclideanSpace.norm_eq]
  simp [Real.sqrt_sq_eq_abs]

lemma norm_pt1_sub (a b : ℝ) : ‖pt1 a - pt1 b‖ = |a - b| := by
  rw [pt1_sub, norm_pt1]

lemma norm_pt1_sub_sq (a b : ℝ) : ‖pt1 a - pt1 b‖ ^ 2 = (a - b) ^ 2 := by
  rw [norm_pt1_sub, sq_abs]

lemma pt1_injective : Function.Injective pt1 := by
  intro a b h
  have := congr_fun (congr_arg (EuclideanSpace.equiv (Fin 1) ℝ) h) 0
  simpa [pt1] using this

@[simp]
lemma pt1_eq_iff (a b : ℝ) : pt1 a = pt1 b ↔ a = b :=
  pt1_injective.eq_iff

/-! ### Private elementary `distToSet`, `distSq`, `cost` helpers (no clashes with `Sampling`) -/

private lemma r2_distToSet_singleton {d : ℕ} (y c : Point d) :
    distToSet y {c} = ‖y - c‖ := by
  simp [distToSet]

private lemma r2_distSq_singleton {d : ℕ} (y c : Point d) :
    distSq y {c} = ‖y - c‖ ^ 2 := by
  simp [distSq, r2_distToSet_singleton]

private lemma r2_distToSet_pair {d : ℕ} (y c1 c2 : Point d) :
    distToSet y {c1, c2} = min ‖y - c1‖ ‖y - c2‖ := by
  have hne : ({c1, c2} : Finset (Point d)).Nonempty := Finset.insert_nonempty c1 {c2}
  simp [distToSet, hne, Finset.inf'_insert]

private lemma r2_distToSet_le_of_mem {d : ℕ} {y c : Point d} {C : Finset (Point d)}
    (hc : c ∈ C) : distToSet y C ≤ ‖y - c‖ := by
  have hne : C.Nonempty := ⟨c, hc⟩
  simp only [distToSet, hne, ↓reduceDIte]
  exact Finset.inf'_le _ hc

private lemma r2_distSq_le_of_mem {d : ℕ} {y c : Point d} {C : Finset (Point d)}
    (hc : c ∈ C) : distSq y C ≤ ‖y - c‖ ^ 2 := by
  unfold distSq
  have h1 := r2_distToSet_le_of_mem (y := y) hc
  have h0 := distToSet_nonneg y C
  nlinarith

private lemma r2_cost_union_disjoint {d : ℕ} {A B C : Finset (Point d)}
    (h : Disjoint A B) : cost (A ∪ B) C = cost A C + cost B C := by
  unfold cost
  exact Finset.sum_union h

private lemma r2_cost_singleton_left {d : ℕ} (y : Point d) (C : Finset (Point d)) :
    cost {y} C = distSq y C := by
  simp [cost]

private lemma r2_stepProb_nonneg {d : ℕ} (X C : Finset (Point d)) (y : Point d) :
    0 ≤ stepProb X C y := by
  unfold stepProb
  split_ifs with h
  · exact div_nonneg (distSq_nonneg y C) (le_of_lt h.2)
  · exact le_rfl

private lemma r2_sq_dist_le_two_sum_sq {d : ℕ} (p q c : Point d) :
    ‖p - q‖ ^ 2 ≤ 2 * (‖p - c‖ ^ 2 + ‖q - c‖ ^ 2) := by
  have htri : ‖p - q‖ ≤ ‖p - c‖ + ‖q - c‖ := by
    calc ‖p - q‖ = ‖(p - c) + (c - q)‖ := by abel_nf
      _ ≤ ‖p - c‖ + ‖c - q‖ := norm_add_le _ _
      _ = ‖p - c‖ + ‖q - c‖ := by rw [norm_sub_rev c q]
  have hpq : 0 ≤ ‖p - q‖ := norm_nonneg _
  have h1 : ‖p - q‖ ^ 2 ≤ (‖p - c‖ + ‖q - c‖) ^ 2 := by nlinarith
  nlinarith [sq_nonneg (‖p - c‖ - ‖q - c‖)]

/-! ### Explicit 1D construction `X_r2 m ε` -/

/-- First group `{j * ε : 1 ≤ j ≤ m^2}` near `0`. -/
def G1 (m : ℕ) (ε : ℝ) : Finset (Point 1) :=
  (Finset.Icc 1 (m ^ 2)).image (fun j : ℕ => pt1 ((j : ℝ) * ε))

/-- Second group `{1 + j * ε : 1 ≤ j ≤ m}` near `1`. -/
def G2 (m : ℕ) (ε : ℝ) : Finset (Point 1) :=
  (Finset.Icc 1 m).image (fun j : ℕ => pt1 (1 + (j : ℝ) * ε))

/-- Third group `{2}`. -/
def G3 : Finset (Point 1) := {pt1 2}

/-- The explicit 1D lower-bound instance `X_{m, ε}` of size `m^2 + m + 1`. -/
def X_r2 (m : ℕ) (ε : ℝ) : Finset (Point 1) :=
  G1 m ε ∪ G2 m ε ∪ G3

private lemma r2_delta_lt_half {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    (m : ℝ) ^ 2 * ε < 1 / 2 := by
  have hm_pos : (0 : ℝ) < (m : ℝ) ^ 2 := by positivity
  have h := mul_lt_mul_of_pos_left hε1 hm_pos
  have hne : (m : ℝ) ^ 2 ≠ 0 := ne_of_gt hm_pos
  have hsimp : (m : ℝ) ^ 2 * (1 / (2 * (m : ℝ) ^ 2)) = 1 / 2 := by
    field_simp [hne]
  linarith

private lemma r2_eps_lt_half {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    ε < 1 / 2 := by
  have hm1 : (1 : ℝ) ≤ (m : ℝ) ^ 2 := by
    have : (2 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
    nlinarith
  have hd := r2_delta_lt_half hm hε1
  have hne : (0 : ℝ) < 2 * (m : ℝ) ^ 2 := by positivity
  have h2 : 1 / (2 * (m : ℝ) ^ 2) ≤ 1 / 2 := by
    rw [div_le_div_iff₀ hne (by norm_num : (0 : ℝ) < 2)]
    linarith
  linarith

private lemma r2_j_mul_eps_bounds {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    0 < (j : ℝ) * ε ∧ (j : ℝ) * ε ≤ (m : ℝ) ^ 2 * ε ∧ (j : ℝ) * ε < 1 / 2 := by
  rw [Finset.mem_Icc] at hj
  have hj1 : (1 : ℝ) ≤ (j : ℝ) := by exact_mod_cast hj.1
  have hj2 : (j : ℝ) ≤ (m : ℝ) ^ 2 := by exact_mod_cast hj.2
  have hd := r2_delta_lt_half hm hε1
  refine ⟨by positivity, by nlinarith, by nlinarith⟩

private lemma r2_i_mul_eps_bounds {m i : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hi : i ∈ Finset.Icc 1 m) :
    0 < (i : ℝ) * ε ∧ (i : ℝ) * ε ≤ (m : ℝ) ^ 2 * ε ∧ (i : ℝ) * ε < 1 / 2 := by
  rw [Finset.mem_Icc] at hi
  have hi2 : i ≤ m ^ 2 := le_trans hi.2 (Nat.le_self_pow (by decide) m)
  exact r2_j_mul_eps_bounds hm hε0 hε1 (Finset.mem_Icc.mpr ⟨hi.1, hi2⟩)

lemma G1_card {m : ℕ} {ε : ℝ} (hε0 : 0 < ε) : (G1 m ε).card = m ^ 2 := by
  unfold G1
  rw [Finset.card_image_of_injective]
  · simp [Nat.card_Icc]
  · intro a b h
    rw [pt1_eq_iff] at h
    have h' : (a : ℝ) = (b : ℝ) := mul_right_cancel₀ (ne_of_gt hε0) h
    exact_mod_cast h'

lemma G2_card {m : ℕ} {ε : ℝ} (hε0 : 0 < ε) : (G2 m ε).card = m := by
  unfold G2
  rw [Finset.card_image_of_injective]
  · simp [Nat.card_Icc]
  · intro a b h
    rw [pt1_eq_iff] at h
    have h' : (a : ℝ) * ε = (b : ℝ) * ε := by linarith
    have h'' : (a : ℝ) = (b : ℝ) := mul_right_cancel₀ (ne_of_gt hε0) h'
    exact_mod_cast h''

lemma G3_card : G3.card = 1 := Finset.card_singleton _

lemma disjoint_G1_G2 {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) : Disjoint (G1 m ε) (G2 m ε) := by
  rw [Finset.disjoint_left]
  intro y hy1 hy2
  rcases Finset.mem_image.mp hy1 with ⟨j, hj, rfl⟩
  rcases Finset.mem_image.mp hy2 with ⟨i, hi, heq⟩
  rw [pt1_eq_iff] at heq
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
  linarith

lemma disjoint_G1_G3 {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) : Disjoint (G1 m ε) G3 := by
  rw [Finset.disjoint_left]
  intro y hy1 hy3
  rcases Finset.mem_image.mp hy1 with ⟨j, hj, rfl⟩
  rw [G3, Finset.mem_singleton, pt1_eq_iff] at hy3
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  linarith

lemma disjoint_G2_G3 {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) : Disjoint (G2 m ε) G3 := by
  rw [Finset.disjoint_left]
  intro y hy2 hy3
  rcases Finset.mem_image.mp hy2 with ⟨i, hi, rfl⟩
  rw [G3, Finset.mem_singleton, pt1_eq_iff] at hy3
  have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
  linarith

lemma disjoint_G1_union_G2_G3 {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) : Disjoint (G1 m ε ∪ G2 m ε) G3 :=
  Finset.disjoint_union_left.mpr ⟨disjoint_G1_G3 hm hε0 hε1, disjoint_G2_G3 hm hε0 hε1⟩

lemma X_r2_card {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    (X_r2 m ε).card = m ^ 2 + m + 1 := by
  unfold X_r2
  rw [Finset.card_union_of_disjoint (disjoint_G1_union_G2_G3 hm hε0 hε1)]
  rw [Finset.card_union_of_disjoint (disjoint_G1_G2 hm hε0 hε1)]
  rw [G1_card hε0, G2_card hε0, G3_card]

lemma two_lt_X_r2_card {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    2 < (X_r2 m ε).card := by
  rw [X_r2_card hm hε0 hε1]
  nlinarith

lemma two_le_X_r2_card {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    2 ≤ (X_r2 m ε).card :=
  le_of_lt (two_lt_X_r2_card hm hε0 hε1)

lemma cost_X_r2_eq {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (C : Finset (Point 1)) :
    cost (X_r2 m ε) C = cost (G1 m ε) C + cost (G2 m ε) C + distSq (pt1 2) C := by
  unfold X_r2
  rw [r2_cost_union_disjoint (disjoint_G1_union_G2_G3 hm hε0 hε1)]
  rw [r2_cost_union_disjoint (disjoint_G1_G2 hm hε0 hε1)]
  rw [G3, r2_cost_singleton_left]

/-! ### Direct positive optimum `optCost (X_r2 m ε) 2 ≥ 1/8 > 0` -/

private lemma r2_cost_ge_pair {X C : Finset (Point 1)} {p q : Point 1}
    (hp : p ∈ X) (hq : q ∈ X) (hpq : p ≠ q) :
    distSq p C + distSq q C ≤ cost X C := by
  unfold cost
  have hsub : ({p, q} : Finset (Point 1)) ⊆ X := by
    intro y hy
    simp only [Finset.mem_insert, Finset.mem_singleton] at hy
    rcases hy with rfl | rfl <;> assumption
  have hle := Finset.sum_le_sum_of_subset_of_nonneg hsub (fun y _ _ => distSq_nonneg y C)
  rw [Finset.sum_pair hpq] at hle
  exact hle

lemma cost_X_r2_ge_one_eighth {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (C : Finset (Point 1)) (hC : C.card = 2) :
    (1 / 8 : ℝ) ≤ cost (X_r2 m ε) C := by
  have hεhalf : ε < 1 / 2 := r2_eps_lt_half hm hε1
  -- Three well-separated witnesses inside `X_r2 m ε`
  let p1 : Point 1 := pt1 ε
  let p2 : Point 1 := pt1 (1 + ε)
  let p3 : Point 1 := pt1 2
  have hp1 : p1 ∈ X_r2 m ε := by
    apply Finset.mem_union_left
    apply Finset.mem_union_left
    refine Finset.mem_image.mpr ⟨1, Finset.mem_Icc.mpr ⟨le_rfl, ?_⟩, by simp [p1]⟩
    nlinarith
  have hp2 : p2 ∈ X_r2 m ε := by
    apply Finset.mem_union_left
    apply Finset.mem_union_right
    refine Finset.mem_image.mpr ⟨1, Finset.mem_Icc.mpr ⟨le_rfl, by omega⟩, by simp [p2]⟩
  have hp3 : p3 ∈ X_r2 m ε := by
    apply Finset.mem_union_right
    simp [G3, p3]
  have h12_ne : p1 ≠ p2 := by
    intro h; rw [pt1_eq_iff] at h; linarith
  have h13_ne : p1 ≠ p3 := by
    intro h; rw [pt1_eq_iff] at h; linarith
  have h23_ne : p2 ≠ p3 := by
    intro h; rw [pt1_eq_iff] at h; linarith
  have h12_dist : (1 / 2 : ℝ) ≤ ‖p1 - p2‖ := by
    rw [norm_pt1_sub]; rw [abs_of_neg (by linarith)]; linarith
  have h13_dist : (1 / 2 : ℝ) ≤ ‖p1 - p3‖ := by
    rw [norm_pt1_sub]; rw [abs_of_neg (by linarith)]; linarith
  have h23_dist : (1 / 2 : ℝ) ≤ ‖p2 - p3‖ := by
    rw [norm_pt1_sub]; rw [abs_of_neg (by linarith)]; linarith
  -- Each of p1, p2, p3 attains its distance at some center in C = {a, b}
  obtain ⟨a, b, _, rfl⟩ := Finset.card_eq_two.mp hC
  have hCne : ({a, b} : Finset (Point 1)).Nonempty := Finset.insert_nonempty a {b}
  obtain ⟨c1, hc1, hdist1⟩ := Finset.exists_mem_eq_inf' hCne (fun c => ‖p1 - c‖)
  obtain ⟨c2, hc2, hdist2⟩ := Finset.exists_mem_eq_inf' hCne (fun c => ‖p2 - c‖)
  obtain ⟨c3, hc3, hdist3⟩ := Finset.exists_mem_eq_inf' hCne (fun c => ‖p3 - c‖)
  have hd1 : distSq p1 {a, b} = ‖p1 - c1‖ ^ 2 := by
    simp [distSq, distToSet, hCne, ← hdist1]
  have hd2 : distSq p2 {a, b} = ‖p2 - c2‖ ^ 2 := by
    simp [distSq, distToSet, hCne, ← hdist2]
  have hd3 : distSq p3 {a, b} = ‖p3 - c3‖ ^ 2 := by
    simp [distSq, distToSet, hCne, ← hdist3]
  have hstep : ∀ {p q c : Point 1}, p ∈ X_r2 m ε → q ∈ X_r2 m ε → p ≠ q →
      (1 / 2 : ℝ) ≤ ‖p - q‖ →
      distSq p {a, b} = ‖p - c‖ ^ 2 → distSq q {a, b} = ‖q - c‖ ^ 2 →
      (1 / 8 : ℝ) ≤ cost (X_r2 m ε) {a, b} := by
    intro p q c hp hq hne hdist hdp hdq
    have hpair := r2_cost_ge_pair (C := {a, b}) hp hq hne
    have htri := r2_sq_dist_le_two_sum_sq p q c
    have hsq : (1 / 4 : ℝ) ≤ ‖p - q‖ ^ 2 := by nlinarith
    linarith
  simp only [Finset.mem_insert, Finset.mem_singleton] at hc1 hc2 hc3
  rcases hc1 with rfl | rfl <;> rcases hc2 with rfl | rfl <;> rcases hc3 with rfl | rfl
  · exact hstep hp1 hp2 h12_ne h12_dist hd1 hd2
  · exact hstep hp1 hp2 h12_ne h12_dist hd1 hd2
  · exact hstep hp1 hp3 h13_ne h13_dist hd1 hd3
  · exact hstep hp2 hp3 h23_ne h23_dist hd2 hd3
  · exact hstep hp2 hp3 h23_ne h23_dist hd2 hd3
  · exact hstep hp1 hp3 h13_ne h13_dist hd1 hd3
  · exact hstep hp1 hp2 h12_ne h12_dist hd1 hd2
  · exact hstep hp1 hp2 h12_ne h12_dist hd1 hd2

/-- The two-center comparison set `{0, 1}` on `ℝ`. -/
def cmpCenters : Finset (Point 1) := {pt1 0, pt1 1}

lemma cmpCenters_card : cmpCenters.card = 2 := by
  unfold cmpCenters
  rw [Finset.card_pair]
  intro h
  rw [pt1_eq_iff] at h
  norm_num at h

lemma optCost_X_r2_ge_one_eighth {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    (1 / 8 : ℝ) ≤ optCost (X_r2 m ε) 2 := by
  unfold optCost
  apply le_csInf
  · exact ⟨cost (X_r2 m ε) cmpCenters, cmpCenters, cmpCenters_card, rfl⟩
  · rintro v ⟨C, hC, rfl⟩
    exact cost_X_r2_ge_one_eighth hm hε0 hε1 C hC

theorem optCost_X_r2_pos {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    0 < optCost (X_r2 m ε) 2 :=
  lt_of_lt_of_le (by norm_num) (optCost_X_r2_ge_one_eighth hm hε0 hε1)

/-! ### Comparison upper bound on `optCost (X_r2 m ε) 2` and `ε → 0⁺` limit -/

lemma optCost_X_r2_le_cmp {m : ℕ} (ε : ℝ) :
    optCost (X_r2 m ε) 2 ≤ cost (X_r2 m ε) cmpCenters := by
  unfold optCost
  apply csInf_le
  · refine ⟨0, ?_⟩
    rintro v ⟨C, _, rfl⟩
    exact cost_nonneg _ _
  · exact ⟨cmpCenters, cmpCenters_card, rfl⟩

lemma cost_X_r2_cmp_bounds {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    1 ≤ cost (X_r2 m ε) cmpCenters ∧
    cost (X_r2 m ε) cmpCenters ≤
      1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
  rw [cost_X_r2_eq hm hε0 hε1 cmpCenters]
  have hG3 : distSq (pt1 2) cmpCenters = 1 := by
    unfold cmpCenters distSq
    rw [r2_distToSet_pair, norm_pt1_sub, norm_pt1_sub]
    norm_num
  have hG1 : cost (G1 m ε) cmpCenters ≤ (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
    unfold cost
    calc ∑ y ∈ G1 m ε, distSq y cmpCenters
        ≤ ∑ _y ∈ G1 m ε, ((m : ℝ) ^ 2 * ε) ^ 2 := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨j, hj, rfl⟩
          have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
          have hmem : pt1 0 ∈ cmpCenters := by simp [cmpCenters]
          calc distSq (pt1 ((j : ℝ) * ε)) cmpCenters
              ≤ ‖pt1 ((j : ℝ) * ε) - pt1 0‖ ^ 2 := r2_distSq_le_of_mem hmem
            _ = ((j : ℝ) * ε - 0) ^ 2 := norm_pt1_sub_sq _ _
            _ ≤ ((m : ℝ) ^ 2 * ε) ^ 2 := by nlinarith
      _ = ((G1 m ε).card : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [G1_card hε0]; push_cast; rfl
  have hG2 : cost (G2 m ε) cmpCenters ≤ (m : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
    unfold cost
    calc ∑ y ∈ G2 m ε, distSq y cmpCenters
        ≤ ∑ _y ∈ G2 m ε, ((m : ℝ) ^ 2 * ε) ^ 2 := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨i, hi, rfl⟩
          have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
          have hmem : pt1 1 ∈ cmpCenters := by simp [cmpCenters]
          calc distSq (pt1 (1 + (i : ℝ) * ε)) cmpCenters
              ≤ ‖pt1 (1 + (i : ℝ) * ε) - pt1 1‖ ^ 2 := r2_distSq_le_of_mem hmem
            _ = (1 + (i : ℝ) * ε - 1) ^ 2 := norm_pt1_sub_sq _ _
            _ ≤ ((m : ℝ) ^ 2 * ε) ^ 2 := by nlinarith
      _ = ((G2 m ε).card : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [G2_card hε0]
  constructor
  · linarith [cost_nonneg (G1 m ε) cmpCenters, cost_nonneg (G2 m ε) cmpCenters]
  · linarith

lemma cost_X_r2_cmp_tendsto {m : ℕ} (hm : 2 ≤ m) :
    Tendsto (fun ε : ℝ => cost (X_r2 m ε) cmpCenters) (𝓝[>] 0) (𝓝 1) := by
  have hpos : (0 : ℝ) < 1 / (2 * (m : ℝ) ^ 2) := by positivity
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) := Ioo_mem_nhdsGT hpos
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ), (1 : ℝ) ≤ cost (X_r2 m ε) cmpCenters :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_cmp_bounds hm hε.1 hε.2).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      cost (X_r2 m ε) cmpCenters ≤
        1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2 :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_cmp_bounds hm hε.1 hε.2).2)
  have hcont : Continuous (fun ε : ℝ => 1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2) := by
    fun_prop
  have hlim_hi :
      Tendsto (fun ε : ℝ => 1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2)
        (𝓝[>] 0) (𝓝 1) := by
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim_hi hlow hhigh

/-! ### Exact `k = 2` formula for `expectedKmppCost` -/

private lemma prefixCenters_two_one {d : ℕ} (σ : Fin 2 → Point d) :
    prefixCenters σ 1 = {σ 0} := by
  ext y
  simp only [prefixCenters, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and,
    Finset.mem_singleton]
  constructor
  · rintro ⟨i, hi, rfl⟩
    fin_cases i
    · rfl
    · simp at hi
  · rintro rfl
    exact ⟨0, by decide, rfl⟩

private lemma seedSet_two {d : ℕ} (σ : Fin 2 → Point d) :
    seedSet σ = {σ 0, σ 1} := by
  ext y
  simp only [seedSet, Finset.mem_image, Finset.mem_univ, true_and, Finset.mem_insert,
    Finset.mem_singleton]
  constructor
  · rintro ⟨i, rfl⟩
    fin_cases i
    · exact Or.inl rfl
    · exact Or.inr rfl
  · rintro (rfl | rfl)
    · exact ⟨0, rfl⟩
    · exact ⟨1, rfl⟩

/-- Exact double-sum representation of `expectedKmppCost X 2` directly from `Core.lean`. -/
theorem expectedKmppCost_two_eq {d : ℕ} (X : Finset (Point d)) :
    expectedKmppCost X 2 =
      (X.card : ℝ)⁻¹ * ∑ c1 ∈ X, ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} := by
  unfold expectedKmppCost
  rw [Finset.mul_sum]
  have hprod :
      ∑ c1 ∈ X, (X.card : ℝ)⁻¹ * ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} =
      ∑ p ∈ X ×ˢ X, (X.card : ℝ)⁻¹ * (stepProb X {p.1} p.2 * cost X {p.1, p.2}) := by
    rw [Finset.sum_product]
    refine Finset.sum_congr rfl (fun c1 _ => ?_)
    rw [Finset.mul_sum]
  rw [hprod]
  symm
  refine Finset.sum_bij (fun (p : Point d × Point d) _ => fun i : Fin 2 => if i = 0 then p.1 else p.2)
    ?_ ?_ ?_ ?_
  · intro p hp
    rw [Finset.mem_product] at hp
    rw [seedSpace, Fintype.mem_piFinset]
    intro i
    fin_cases i
    · simpa using hp.1
    · simpa using hp.2
  · intro p _ q _ h
    have h0 := congr_fun h 0
    have h1 := congr_fun h 1
    simp only [↓reduceIte, Fin.one_eq_zero_iff] at h0 h1
    exact Prod.ext h0 h1
  · intro σ hσ
    rw [seedSpace, Fintype.mem_piFinset] at hσ
    refine ⟨(σ 0, σ 1), Finset.mem_product.mpr ⟨hσ 0, hσ 1⟩, ?_⟩
    funext i
    fin_cases i <;> rfl
  · intro p hp
    rw [Finset.mem_product] at hp
    let σ : Fin 2 → Point d := fun i => if i = 0 then p.1 else p.2
    have hσ0 : σ 0 = p.1 := rfl
    have hσ1 : σ 1 = p.2 := rfl
    have hpref : prefixCenters σ 1 = {p.1} := by
      rw [prefixCenters_two_one, hσ0]
    have hseed : seedSet σ = {p.1, p.2} := by
      rw [seedSet_two, hσ0, hσ1]
    have hprob : kmppPathProb X 2 σ = (X.card : ℝ)⁻¹ * stepProb X {p.1} p.2 := by
      unfold kmppPathProb
      have h2 : (0 : ℕ) < 2 := by decide
      have hmem0 : σ ⟨0, h2⟩ ∈ X := by simpa [σ] using hp.1
      simp only [h2, ↓reduceDIte, hmem0, ↓reduceIte]
      change (X.card : ℝ)⁻¹ *
        ∏ t : Fin 1, stepProb X (prefixCenters σ (t.val + 1)) (σ ⟨t.val + 1, by omega⟩) = _
      rw [Fin.prod_univ_one]
      change (X.card : ℝ)⁻¹ * stepProb X (prefixCenters σ 1) (σ 1) = _
      rw [hpref, hσ1]
    change (X.card : ℝ)⁻¹ * (stepProb X {p.1} p.2 * cost X {p.1, p.2}) =
      kmppPathProb X 2 σ * cost X (seedSet σ)
    rw [hprob, hseed]
    ring

/-! ### Explicit `ε`-bounds and exact `ε → 0⁺` limits for `X_r2 m ε` -/

lemma cost_G1_single_bounds {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    0 ≤ cost (G1 m ε) {pt1 ((j : ℝ) * ε)} ∧
    cost (G1 m ε) {pt1 ((j : ℝ) * ε)} ≤ (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  refine ⟨cost_nonneg _ _, ?_⟩
  unfold cost
  calc ∑ y ∈ G1 m ε, distSq y {pt1 ((j : ℝ) * ε)}
      ≤ ∑ _y ∈ G1 m ε, ((m : ℝ) ^ 2 * ε) ^ 2 := by
        apply Finset.sum_le_sum
        intro y hy
        rcases Finset.mem_image.mp hy with ⟨i, hi, rfl⟩
        have hi' := r2_j_mul_eps_bounds hm hε0 hε1 hi
        rw [r2_distSq_singleton, norm_pt1_sub_sq]
        have habs : |(i : ℝ) * ε - (j : ℝ) * ε| ≤ (m : ℝ) ^ 2 * ε := by
          rw [abs_le]
          constructor <;> linarith
        have hsq : ((i : ℝ) * ε - (j : ℝ) * ε) ^ 2 = |(i : ℝ) * ε - (j : ℝ) * ε| ^ 2 :=
          (sq_abs _).symm
        rw [hsq]
        nlinarith [abs_nonneg ((i : ℝ) * ε - (j : ℝ) * ε)]
    _ = ((G1 m ε).card : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
        rw [Finset.sum_const, nsmul_eq_mul]
    _ = (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
        rw [G1_card hε0]; push_cast; rfl

lemma cost_G2_single_bounds {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤ cost (G2 m ε) {pt1 ((j : ℝ) * ε)} ∧
    cost (G2 m ε) {pt1 ((j : ℝ) * ε)} ≤ (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 := by
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  have hd := r2_delta_lt_half hm hε1
  constructor
  · unfold cost
    calc (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2
        = ((G2 m ε).card : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 := by rw [G2_card hε0]
      _ = ∑ _y ∈ G2 m ε, (1 - (m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ ∑ y ∈ G2 m ε, distSq y {pt1 ((j : ℝ) * ε)} := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨i, hi, rfl⟩
          have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
          rw [r2_distSq_singleton, norm_pt1_sub_sq]
          nlinarith
  · unfold cost
    calc ∑ y ∈ G2 m ε, distSq y {pt1 ((j : ℝ) * ε)}
        ≤ ∑ _y ∈ G2 m ε, (1 + (m : ℝ) ^ 2 * ε) ^ 2 := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨i, hi, rfl⟩
          have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
          rw [r2_distSq_singleton, norm_pt1_sub_sq]
          nlinarith
      _ = ((G2 m ε).card : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 := by rw [G2_card hε0]

lemma distSq_two_single_bounds {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    (2 - (m : ℝ) ^ 2 * ε) ^ 2 ≤ distSq (pt1 2) {pt1 ((j : ℝ) * ε)} ∧
    distSq (pt1 2) {pt1 ((j : ℝ) * ε)} ≤ 4 := by
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  have hd := r2_delta_lt_half hm hε1
  rw [r2_distSq_singleton, norm_pt1_sub_sq]
  constructor <;> nlinarith

lemma cost_X_r2_single_bounds {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 + (2 - (m : ℝ) ^ 2 * ε) ^ 2 ≤
      cost (X_r2 m ε) {pt1 ((j : ℝ) * ε)} ∧
    cost (X_r2 m ε) {pt1 ((j : ℝ) * ε)} ≤
      (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4 := by
  rw [cost_X_r2_eq hm hε0 hε1]
  have h1 := cost_G1_single_bounds hm hε0 hε1 hj
  have h2 := cost_G2_single_bounds hm hε0 hε1 hj
  have h3 := distSq_two_single_bounds hm hε0 hε1 hj
  constructor <;> linarith

lemma cost_X_r2_single_pos {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    0 < cost (X_r2 m ε) {pt1 ((j : ℝ) * ε)} := by
  have h := (cost_X_r2_single_bounds hm hε0 hε1 hj).1
  have hd := r2_delta_lt_half hm hε1
  have hm_nonneg : (0 : ℝ) ≤ (m : ℝ) := Nat.cast_nonneg m
  have hterm1 : 0 ≤ (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 := by positivity
  have hterm2 : 0 < (2 - (m : ℝ) ^ 2 * ε) ^ 2 := by nlinarith
  linarith

lemma cost_X_r2_mid_bounds {m j i : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2))
    (hj : j ∈ Finset.Icc 1 (m ^ 2)) (hi : i ∈ Finset.Icc 1 m) :
    (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤
      cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 (1 + (i : ℝ) * ε)} ∧
    cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 (1 + (i : ℝ) * ε)} ≤
      1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
  let c1 := pt1 ((j : ℝ) * ε)
  let c2 := pt1 (1 + (i : ℝ) * ε)
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
  have hd := r2_delta_lt_half hm hε1
  rw [cost_X_r2_eq hm hε0 hε1 {c1, c2}]
  have hG3_dist : distToSet (pt1 2) {c1, c2} = 1 - (i : ℝ) * ε := by
    rw [r2_distToSet_pair, norm_pt1_sub, norm_pt1_sub]
    rw [abs_of_pos (by linarith : 0 < 2 - (j : ℝ) * ε)]
    rw [abs_of_pos (by linarith : 0 < 2 - (1 + (i : ℝ) * ε))]
    rw [min_eq_right (by linarith)]
    ring
  have hG3_low : (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤ distSq (pt1 2) {c1, c2} := by
    rw [distSq, hG3_dist]
    nlinarith
  have hG3_hi : distSq (pt1 2) {c1, c2} ≤ 1 := by
    rw [distSq, hG3_dist]
    nlinarith
  have hG1_hi : cost (G1 m ε) {c1, c2} ≤ (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
    unfold cost
    calc ∑ y ∈ G1 m ε, distSq y {c1, c2}
        ≤ ∑ _y ∈ G1 m ε, ((m : ℝ) ^ 2 * ε) ^ 2 := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨r, hr, rfl⟩
          have hr' := r2_j_mul_eps_bounds hm hε0 hε1 hr
          have hmem : c1 ∈ ({c1, c2} : Finset (Point 1)) := by simp
          calc distSq (pt1 ((r : ℝ) * ε)) {c1, c2}
              ≤ ‖pt1 ((r : ℝ) * ε) - c1‖ ^ 2 := r2_distSq_le_of_mem hmem
            _ = ((r : ℝ) * ε - (j : ℝ) * ε) ^ 2 := norm_pt1_sub_sq _ _
            _ ≤ ((m : ℝ) ^ 2 * ε) ^ 2 := by
                have habs : |(r : ℝ) * ε - (j : ℝ) * ε| ≤ (m : ℝ) ^ 2 * ε := by
                  rw [abs_le]; constructor <;> linarith
                rw [← sq_abs ((r : ℝ) * ε - (j : ℝ) * ε)]
                nlinarith [abs_nonneg ((r : ℝ) * ε - (j : ℝ) * ε)]
      _ = ((G1 m ε).card : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [G1_card hε0]; push_cast; rfl
  have hG2_hi : cost (G2 m ε) {c1, c2} ≤ (m : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
    unfold cost
    calc ∑ y ∈ G2 m ε, distSq y {c1, c2}
        ≤ ∑ _y ∈ G2 m ε, ((m : ℝ) ^ 2 * ε) ^ 2 := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨r, hr, rfl⟩
          have hr' := r2_i_mul_eps_bounds hm hε0 hε1 hr
          have hmem : c2 ∈ ({c1, c2} : Finset (Point 1)) := by simp
          calc distSq (pt1 (1 + (r : ℝ) * ε)) {c1, c2}
              ≤ ‖pt1 (1 + (r : ℝ) * ε) - c2‖ ^ 2 := r2_distSq_le_of_mem hmem
            _ = ((1 + (r : ℝ) * ε) - (1 + (i : ℝ) * ε)) ^ 2 := norm_pt1_sub_sq _ _
            _ ≤ ((m : ℝ) ^ 2 * ε) ^ 2 := by
                have habs : |(1 + (r : ℝ) * ε) - (1 + (i : ℝ) * ε)| ≤ (m : ℝ) ^ 2 * ε := by
                  rw [abs_le]; constructor <;> linarith
                rw [← sq_abs ((1 + (r : ℝ) * ε) - (1 + (i : ℝ) * ε))]
                nlinarith [abs_nonneg ((1 + (r : ℝ) * ε) - (1 + (i : ℝ) * ε))]
      _ = ((G2 m ε).card : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by rw [G2_card hε0]
  constructor
  · linarith [cost_nonneg (G1 m ε) {c1, c2}, cost_nonneg (G2 m ε) {c1, c2}]
  · linarith

lemma cost_X_r2_far_bounds {m j : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤
      cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 2} ∧
    cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 2} ≤
      (m : ℝ) + (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
  let c1 := pt1 ((j : ℝ) * ε)
  have hj' := r2_j_mul_eps_bounds hm hε0 hε1 hj
  have hd := r2_delta_lt_half hm hε1
  rw [cost_X_r2_eq hm hε0 hε1 {c1, pt1 2}]
  have hG3 : distSq (pt1 2) {c1, pt1 2} = 0 := by
    have hle : distToSet (pt1 2) {c1, pt1 2} ≤ ‖pt1 2 - pt1 2‖ :=
      r2_distToSet_le_of_mem (by simp)
    have h0 : distToSet (pt1 2) {c1, pt1 2} = 0 :=
      le_antisymm (by simpa using hle) (distToSet_nonneg _ _)
    simp [distSq, h0]
  have hG2_low : (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤ cost (G2 m ε) {c1, pt1 2} := by
    unfold cost
    calc (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2
        = ((G2 m ε).card : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 := by rw [G2_card hε0]
      _ = ∑ _y ∈ G2 m ε, (1 - (m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ ∑ y ∈ G2 m ε, distSq y {c1, pt1 2} := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨i, hi, rfl⟩
          have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
          have hmin : 1 - (m : ℝ) ^ 2 * ε ≤ distToSet (pt1 (1 + (i : ℝ) * ε)) {c1, pt1 2} := by
            rw [r2_distToSet_pair, norm_pt1_sub, norm_pt1_sub]
            rw [abs_of_pos (by linarith : 0 < 1 + (i : ℝ) * ε - (j : ℝ) * ε)]
            rw [abs_of_neg (by linarith : 1 + (i : ℝ) * ε - 2 < 0)]
            exact le_min (by linarith) (by linarith)
          unfold distSq
          nlinarith
  have hG2_hi : cost (G2 m ε) {c1, pt1 2} ≤ (m : ℝ) := by
    unfold cost
    calc ∑ y ∈ G2 m ε, distSq y {c1, pt1 2}
        ≤ ∑ _y ∈ G2 m ε, (1 : ℝ) := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨i, hi, rfl⟩
          have hi' := r2_i_mul_eps_bounds hm hε0 hε1 hi
          have hmem : pt1 2 ∈ ({c1, pt1 2} : Finset (Point 1)) := by simp
          calc distSq (pt1 (1 + (i : ℝ) * ε)) {c1, pt1 2}
              ≤ ‖pt1 (1 + (i : ℝ) * ε) - pt1 2‖ ^ 2 := r2_distSq_le_of_mem hmem
            _ = (1 + (i : ℝ) * ε - 2) ^ 2 := norm_pt1_sub_sq _ _
            _ ≤ 1 := by nlinarith
      _ = ((G2 m ε).card : ℝ) * 1 := by rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) := by rw [G2_card hε0, mul_one]
  have hG1_hi : cost (G1 m ε) {c1, pt1 2} ≤ (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
    unfold cost
    calc ∑ y ∈ G1 m ε, distSq y {c1, pt1 2}
        ≤ ∑ _y ∈ G1 m ε, ((m : ℝ) ^ 2 * ε) ^ 2 := by
          apply Finset.sum_le_sum
          intro y hy
          rcases Finset.mem_image.mp hy with ⟨r, hr, rfl⟩
          have hr' := r2_j_mul_eps_bounds hm hε0 hε1 hr
          have hmem : c1 ∈ ({c1, pt1 2} : Finset (Point 1)) := by simp
          calc distSq (pt1 ((r : ℝ) * ε)) {c1, pt1 2}
              ≤ ‖pt1 ((r : ℝ) * ε) - c1‖ ^ 2 := r2_distSq_le_of_mem hmem
            _ = ((r : ℝ) * ε - (j : ℝ) * ε) ^ 2 := norm_pt1_sub_sq _ _
            _ ≤ ((m : ℝ) ^ 2 * ε) ^ 2 := by
                have habs : |(r : ℝ) * ε - (j : ℝ) * ε| ≤ (m : ℝ) ^ 2 * ε := by
                  rw [abs_le]; constructor <;> linarith
                rw [← sq_abs ((r : ℝ) * ε - (j : ℝ) * ε)]
                nlinarith [abs_nonneg ((r : ℝ) * ε - (j : ℝ) * ε)]
      _ = ((G1 m ε).card : ℝ) * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 := by
          rw [G1_card hε0]; push_cast; rfl
  constructor
  · linarith [cost_nonneg (G1 m ε) {c1, pt1 2}]
  · linarith

/-! ### Exact `ε → 0⁺` `Tendsto` limits matching `SHARP_TWO_EDITED.tex` -/

lemma cost_G1_single_tendsto {m j : ℕ} (hm : 2 ≤ m) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    Tendsto (fun ε : ℝ => cost (G1 m ε) {pt1 ((j : ℝ) * ε)}) (𝓝[>] 0) (𝓝 0) := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ), (0 : ℝ) ≤ cost (G1 m ε) {pt1 ((j : ℝ) * ε)} :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_G1_single_bounds hm hε.1 hε.2 hj).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      cost (G1 m ε) {pt1 ((j : ℝ) * ε)} ≤ (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_G1_single_bounds hm hε.1 hε.2 hj).2)
  have hlim_hi : Tendsto (fun ε : ℝ => (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2) (𝓝[>] 0) (𝓝 0) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2) := by fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim_hi hlow hhigh

lemma cost_G2_single_tendsto {m j : ℕ} (hm : 2 ≤ m) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    Tendsto (fun ε : ℝ => cost (G2 m ε) {pt1 ((j : ℝ) * ε)}) (𝓝[>] 0) (𝓝 (m : ℝ)) := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤ cost (G2 m ε) {pt1 ((j : ℝ) * ε)} :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_G2_single_bounds hm hε.1 hε.2 hj).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      cost (G2 m ε) {pt1 ((j : ℝ) * ε)} ≤ (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_G2_single_bounds hm hε.1 hε.2 hj).2)
  have hlim_lo : Tendsto (fun ε : ℝ => (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2) (𝓝[>] 0) (𝓝 (m : ℝ)) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2) := by fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  have hlim_hi : Tendsto (fun ε : ℝ => (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2) (𝓝[>] 0) (𝓝 (m : ℝ)) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2) := by fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo hlim_hi hlow hhigh

lemma distSq_two_single_tendsto {m j : ℕ} (hm : 2 ≤ m) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    Tendsto (fun ε : ℝ => distSq (pt1 2) {pt1 ((j : ℝ) * ε)}) (𝓝[>] 0) (𝓝 4) := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      (2 - (m : ℝ) ^ 2 * ε) ^ 2 ≤ distSq (pt1 2) {pt1 ((j : ℝ) * ε)} :=
    Filter.mem_of_superset hmem (fun ε hε => (distSq_two_single_bounds hm hε.1 hε.2 hj).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      distSq (pt1 2) {pt1 ((j : ℝ) * ε)} ≤ 4 :=
    Filter.mem_of_superset hmem (fun ε hε => (distSq_two_single_bounds hm hε.1 hε.2 hj).2)
  have hlim_lo : Tendsto (fun ε : ℝ => (2 - (m : ℝ) ^ 2 * ε) ^ 2) (𝓝[>] 0) (𝓝 4) := by
    have hcont : Continuous (fun ε : ℝ => (2 - (m : ℝ) ^ 2 * ε) ^ 2) := by fun_prop
    have h4 : (2 - (m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 = 4 := by norm_num
    rw [← h4]
    exact (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo tendsto_const_nhds hlow hhigh

lemma cost_X_r2_single_tendsto {m j : ℕ} (hm : 2 ≤ m) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    Tendsto (fun ε : ℝ => cost (X_r2 m ε) {pt1 ((j : ℝ) * ε)}) (𝓝[>] 0) (𝓝 ((m : ℝ) + 4)) := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 + (2 - (m : ℝ) ^ 2 * ε) ^ 2 ≤
        cost (X_r2 m ε) {pt1 ((j : ℝ) * ε)} :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_single_bounds hm hε.1 hε.2 hj).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      cost (X_r2 m ε) {pt1 ((j : ℝ) * ε)} ≤
        (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4 :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_single_bounds hm hε.1 hε.2 hj).2)
  have hlim_lo :
      Tendsto (fun ε : ℝ => (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 + (2 - (m : ℝ) ^ 2 * ε) ^ 2)
        (𝓝[>] 0) (𝓝 ((m : ℝ) + 4)) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 + (2 - (m : ℝ) ^ 2 * ε) ^ 2) := by
      fun_prop
    have hv : (m : ℝ) * (1 - (m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 + (2 - (m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 = (m : ℝ) + 4 := by
      ring
    rw [← hv]
    exact (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  have hlim_hi :
      Tendsto (fun ε : ℝ => (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4)
        (𝓝[>] 0) (𝓝 ((m : ℝ) + 4)) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4) := by
      fun_prop
    have hv : (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 + 4 = (m : ℝ) + 4 := by
      ring
    rw [← hv]
    exact (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo hlim_hi hlow hhigh

lemma cost_X_r2_mid_tendsto {m j i : ℕ} (hm : 2 ≤ m)
    (hj : j ∈ Finset.Icc 1 (m ^ 2)) (hi : i ∈ Finset.Icc 1 m) :
    Tendsto (fun ε : ℝ => cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 (1 + (i : ℝ) * ε)})
      (𝓝[>] 0) (𝓝 1) := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤
        cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 (1 + (i : ℝ) * ε)} :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_mid_bounds hm hε.1 hε.2 hj hi).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 (1 + (i : ℝ) * ε)} ≤
        1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2 :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_mid_bounds hm hε.1 hε.2 hj hi).2)
  have hlim_lo : Tendsto (fun ε : ℝ => (1 - (m : ℝ) ^ 2 * ε) ^ 2) (𝓝[>] 0) (𝓝 1) := by
    have hcont : Continuous (fun ε : ℝ => (1 - (m : ℝ) ^ 2 * ε) ^ 2) := by fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  have hlim_hi :
      Tendsto (fun ε : ℝ => 1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2)
        (𝓝[>] 0) (𝓝 1) := by
    have hcont : Continuous (fun ε : ℝ => 1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2) := by
      fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo hlim_hi hlow hhigh

lemma cost_X_r2_far_tendsto {m j : ℕ} (hm : 2 ≤ m) (hj : j ∈ Finset.Icc 1 (m ^ 2)) :
    Tendsto (fun ε : ℝ => cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 2})
      (𝓝[>] 0) (𝓝 (m : ℝ)) := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hlow : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 ≤
        cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 2} :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_far_bounds hm hε.1 hε.2 hj).1)
  have hhigh : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      cost (X_r2 m ε) {pt1 ((j : ℝ) * ε), pt1 2} ≤
        (m : ℝ) + (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 :=
    Filter.mem_of_superset hmem (fun ε hε => (cost_X_r2_far_bounds hm hε.1 hε.2 hj).2)
  have hlim_lo : Tendsto (fun ε : ℝ => (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2) (𝓝[>] 0) (𝓝 (m : ℝ)) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2) := by fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  have hlim_hi :
      Tendsto (fun ε : ℝ => (m : ℝ) + (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2)
        (𝓝[>] 0) (𝓝 (m : ℝ)) := by
    have hcont : Continuous (fun ε : ℝ => (m : ℝ) + (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2) := by
      fun_prop
    simpa using (hcont.tendsto 0).mono_left nhdsWithin_le_nhds
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo hlim_hi hlow hhigh

/-! ### Explicit lower bound on `expectedKmppCost (X_r2 m ε) 2 / optCost (X_r2 m ε) 2` -/

/-- The limiting fixed-`m` lower bound from `SHARP_TWO_EDITED.tex`:
    `(m^2 / (m^2 + m + 1)) * ((m / (m + 4)) * 1 + (4 / (m + 4)) * m)`. -/
def mBound (m : ℕ) : ℝ :=
  ((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) *
    (((m : ℝ) / ((m : ℝ) + 4)) * 1 + (4 / ((m : ℝ) + 4)) * (m : ℝ))

/-- Explicit rational lower bound function in `ε` that converges to `mBound m` as `ε → 0⁺`. -/
def ratioLowerFun (m : ℕ) (ε : ℝ) : ℝ :=
  let δ := (m : ℝ) ^ 2 * ε
  let D := (m : ℝ) ^ 2 * δ ^ 2 + (m : ℝ) * (1 + δ) ^ 2 + 4
  let U := 1 + ((m : ℝ) ^ 2 + (m : ℝ)) * δ ^ 2
  (((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) *
    (((m : ℝ) * (1 - δ) ^ 2 / D) * (1 - δ) ^ 2 +
      ((2 - δ) ^ 2 / D) * ((m : ℝ) * (1 - δ) ^ 2))) / U

lemma ratioLowerFun_le_ratio {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    ratioLowerFun m ε ≤ expectedKmppCost (X_r2 m ε) 2 / optCost (X_r2 m ε) 2 := by
  let X := X_r2 m ε
  let δ := (m : ℝ) ^ 2 * ε
  let D := (m : ℝ) ^ 2 * δ ^ 2 + (m : ℝ) * (1 + δ) ^ 2 + 4
  let U := 1 + ((m : ℝ) ^ 2 + (m : ℝ)) * δ ^ 2
  have hD_pos : 0 < D := by positivity
  have hU_pos : 0 < U := by positivity
  have hopt_pos : 0 < optCost X 2 := optCost_X_r2_pos hm hε0 hε1
  have hopt_le_U : optCost X 2 ≤ U :=
    le_trans (optCost_X_r2_le_cmp ε) (cost_X_r2_cmp_bounds hm hε0 hε1).2
  -- Lower bound on inner sum for every c1 ∈ G1 m ε
  have hinner : ∀ c1 ∈ G1 m ε,
      ((m : ℝ) * (1 - δ) ^ 2 / D) * (1 - δ) ^ 2 +
        ((2 - δ) ^ 2 / D) * ((m : ℝ) * (1 - δ) ^ 2) ≤
      ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} := by
    intro c1 hc1
    rcases Finset.mem_image.mp hc1 with ⟨j, hj, rfl⟩
    have hcost_pos : 0 < cost X {pt1 ((j : ℝ) * ε)} := cost_X_r2_single_pos hm hε0 hε1 hj
    have hcost_le_D : cost X {pt1 ((j : ℝ) * ε)} ≤ D :=
      (cost_X_r2_single_bounds hm hε0 hε1 hj).2
    have hsub23 : G2 m ε ∪ G3 ⊆ X := by
      intro y hy
      rcases Finset.mem_union.mp hy with hy2 | hy3
      · exact Finset.mem_union_left _ (Finset.mem_union_right _ hy2)
      · exact Finset.mem_union_right _ hy3
    have hdrop :
        ∑ c2 ∈ G2 m ε ∪ G3, stepProb X {pt1 ((j : ℝ) * ε)} c2 * cost X {pt1 ((j : ℝ) * ε), c2} ≤
        ∑ c2 ∈ X, stepProb X {pt1 ((j : ℝ) * ε)} c2 * cost X {pt1 ((j : ℝ) * ε), c2} :=
      Finset.sum_le_sum_of_subset_of_nonneg hsub23
        (fun y _ _ => mul_nonneg (r2_stepProb_nonneg _ _ _) (cost_nonneg _ _))
    rw [Finset.sum_union (disjoint_G2_G3 hm hε0 hε1), G3, Finset.sum_singleton] at hdrop
    -- Bound the G2 term
    have hG2_sum :
        ((m : ℝ) * (1 - δ) ^ 2 / D) * (1 - δ) ^ 2 ≤
        ∑ c2 ∈ G2 m ε, stepProb X {pt1 ((j : ℝ) * ε)} c2 * cost X {pt1 ((j : ℝ) * ε), c2} := by
      have hterm :
          ∑ c2 ∈ G2 m ε, (distSq c2 {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)}) * (1 - δ) ^ 2 ≤
          ∑ c2 ∈ G2 m ε, stepProb X {pt1 ((j : ℝ) * ε)} c2 * cost X {pt1 ((j : ℝ) * ε), c2} := by
        apply Finset.sum_le_sum
        intro c2 hc2
        have hc2X : c2 ∈ X := Finset.mem_union_left _ (Finset.mem_union_right _ hc2)
        have hprob : stepProb X {pt1 ((j : ℝ) * ε)} c2 =
            distSq c2 {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)} := by
          simp [stepProb, hc2X, hcost_pos]
        rw [hprob]
        rcases Finset.mem_image.mp hc2 with ⟨i, hi, rfl⟩
        apply mul_le_mul_of_nonneg_left (cost_X_r2_mid_bounds hm hε0 hε1 hj hi).1
        exact div_nonneg (distSq_nonneg _ _) (le_of_lt hcost_pos)
      have hfactor :
          ∑ c2 ∈ G2 m ε, (distSq c2 {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)}) * (1 - δ) ^ 2 =
          (cost (G2 m ε) {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)}) * (1 - δ) ^ 2 := by
        rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      rw [hfactor] at hterm
      have hfrac :
          (m : ℝ) * (1 - δ) ^ 2 / D ≤
          cost (G2 m ε) {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)} := by
        have hnum := (cost_G2_single_bounds hm hε0 hε1 hj).1
        have h1 : (m : ℝ) * (1 - δ) ^ 2 / D ≤ (m : ℝ) * (1 - δ) ^ 2 / cost X {pt1 ((j : ℝ) * ε)} :=
          div_le_div_of_nonneg_left (by positivity) hcost_pos hcost_le_D
        have h2 : (m : ℝ) * (1 - δ) ^ 2 / cost X {pt1 ((j : ℝ) * ε)} ≤
            cost (G2 m ε) {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)} :=
          div_le_div_of_nonneg_right hnum (le_of_lt hcost_pos)
        exact le_trans h1 h2
      exact le_trans (mul_le_mul_of_nonneg_right hfrac (sq_nonneg _)) hterm
    -- Bound the G3 = {pt1 2} term
    have hG3_term :
        ((2 - δ) ^ 2 / D) * ((m : ℝ) * (1 - δ) ^ 2) ≤
        stepProb X {pt1 ((j : ℝ) * ε)} (pt1 2) * cost X {pt1 ((j : ℝ) * ε), pt1 2} := by
      have h2X : pt1 2 ∈ X := Finset.mem_union_right _ (by simp [G3])
      have hprob : stepProb X {pt1 ((j : ℝ) * ε)} (pt1 2) =
          distSq (pt1 2) {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)} := by
        simp [stepProb, h2X, hcost_pos]
      rw [hprob]
      have hfrac :
          (2 - δ) ^ 2 / D ≤
          distSq (pt1 2) {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)} := by
        have hnum := (distSq_two_single_bounds hm hε0 hε1 hj).1
        have h1 : (2 - δ) ^ 2 / D ≤ (2 - δ) ^ 2 / cost X {pt1 ((j : ℝ) * ε)} :=
          div_le_div_of_nonneg_left (sq_nonneg _) hcost_pos hcost_le_D
        have h2 : (2 - δ) ^ 2 / cost X {pt1 ((j : ℝ) * ε)} ≤
            distSq (pt1 2) {pt1 ((j : ℝ) * ε)} / cost X {pt1 ((j : ℝ) * ε)} :=
          div_le_div_of_nonneg_right hnum (le_of_lt hcost_pos)
        exact le_trans h1 h2
      have hcost2 := (cost_X_r2_far_bounds hm hε0 hε1 hj).1
      exact mul_le_mul hfrac hcost2 (by positivity)
        (div_nonneg (distSq_nonneg _ _) (le_of_lt hcost_pos))
    linarith
  -- Sum over c1 ∈ G1 m ε ⊆ X
  let B := ((m : ℝ) * (1 - δ) ^ 2 / D) * (1 - δ) ^ 2 +
    ((2 - δ) ^ 2 / D) * ((m : ℝ) * (1 - δ) ^ 2)
  have hB_nonneg : 0 ≤ B := by positivity
  have hsub1 : G1 m ε ⊆ X := fun y hy => Finset.mem_union_left _ (Finset.mem_union_left _ hy)
  have hsum_ge : (m : ℝ) ^ 2 * B ≤
      ∑ c1 ∈ X, ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} := by
    calc (m : ℝ) ^ 2 * B
        = ((G1 m ε).card : ℝ) * B := by rw [G1_card hε0]; push_cast; rfl
      _ = ∑ _c1 ∈ G1 m ε, B := by rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ ∑ c1 ∈ G1 m ε, ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} :=
          Finset.sum_le_sum (fun c1 hc1 => hinner c1 hc1)
      _ ≤ ∑ c1 ∈ X, ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} :=
          Finset.sum_le_sum_of_subset_of_nonneg hsub1 (fun c1 _ _ =>
            Finset.sum_nonneg (fun c2 _ => mul_nonneg (r2_stepProb_nonneg _ _ _) (cost_nonneg _ _)))
  have hE_ge : ((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) * B ≤ expectedKmppCost X 2 := by
    rw [expectedKmppCost_two_eq]
    have hcard : (X.card : ℝ) = (m : ℝ) ^ 2 + (m : ℝ) + 1 := by
      rw [X_r2_card hm hε0 hε1]; push_cast; ring
    rw [hcard]
    have hden_pos : (0 : ℝ) < (m : ℝ) ^ 2 + (m : ℝ) + 1 := by positivity
    calc ((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) * B
        = ((m : ℝ) ^ 2 + (m : ℝ) + 1)⁻¹ * ((m : ℝ) ^ 2 * B) := by ring
      _ ≤ ((m : ℝ) ^ 2 + (m : ℝ) + 1)⁻¹ *
            ∑ c1 ∈ X, ∑ c2 ∈ X, stepProb X {c1} c2 * cost X {c1, c2} :=
          mul_le_mul_of_nonneg_left hsum_ge (inv_nonneg.mpr (le_of_lt hden_pos))
  -- Divide by optCost X 2 ≤ U
  change (((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) * B) / U ≤
    expectedKmppCost X 2 / optCost X 2
  have hnum_nonneg : 0 ≤ ((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) * B := by positivity
  calc (((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) * B) / U
      ≤ (((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) * B) / optCost X 2 :=
        div_le_div_of_nonneg_left hnum_nonneg hopt_pos hopt_le_U
    _ ≤ expectedKmppCost X 2 / optCost X 2 :=
        div_le_div_of_nonneg_right hE_ge (le_of_lt hopt_pos)

lemma ratioLowerFun_tendsto (m : ℕ) :
    Tendsto (ratioLowerFun m) (𝓝[>] 0) (𝓝 (mBound m)) := by
  have hcont : ContinuousAt (ratioLowerFun m) 0 := by
    have hδ : ContinuousAt (fun ε : ℝ => (m : ℝ) ^ 2 * ε) 0 :=
      continuousAt_const.mul continuousAt_id
    have h1δ : ContinuousAt (fun ε : ℝ => (1 - (m : ℝ) ^ 2 * ε) ^ 2) 0 :=
      (continuousAt_const.sub hδ).pow 2
    have h2δ : ContinuousAt (fun ε : ℝ => (2 - (m : ℝ) ^ 2 * ε) ^ 2) 0 :=
      (continuousAt_const.sub hδ).pow 2
    have hD : ContinuousAt (fun ε : ℝ =>
        (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4) 0 :=
      ((continuousAt_const.mul (hδ.pow 2)).add
        (continuousAt_const.mul ((continuousAt_const.add hδ).pow 2))).add continuousAt_const
    have hD0 : (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 +
        (m : ℝ) * (1 + (m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 + 4 ≠ 0 := by
      have hpos : (0 : ℝ) < (m : ℝ) + 4 := by positivity
      have hval : (m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 +
          (m : ℝ) * (1 + (m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 + 4 = (m : ℝ) + 4 := by ring
      rw [hval]
      exact ne_of_gt hpos
    have hU : ContinuousAt (fun ε : ℝ =>
        1 + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * ε) ^ 2) 0 :=
      continuousAt_const.add (continuousAt_const.mul (hδ.pow 2))
    have hU0 : (1 : ℝ) + ((m : ℝ) ^ 2 + (m : ℝ)) * ((m : ℝ) ^ 2 * (0 : ℝ)) ^ 2 ≠ 0 := by
      norm_num
    have hnum : ContinuousAt (fun ε : ℝ =>
        ((m : ℝ) ^ 2 / ((m : ℝ) ^ 2 + (m : ℝ) + 1)) *
          (((m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2 /
              ((m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4)) *
            (1 - (m : ℝ) ^ 2 * ε) ^ 2 +
           ((2 - (m : ℝ) ^ 2 * ε) ^ 2 /
              ((m : ℝ) ^ 2 * ((m : ℝ) ^ 2 * ε) ^ 2 + (m : ℝ) * (1 + (m : ℝ) ^ 2 * ε) ^ 2 + 4)) *
            ((m : ℝ) * (1 - (m : ℝ) ^ 2 * ε) ^ 2))) 0 :=
      continuousAt_const.mul
        ((((continuousAt_const.mul h1δ).div hD hD0).mul h1δ).add
          ((h2δ.div hD hD0).mul (continuousAt_const.mul h1δ)))
    exact hnum.div hU hU0
  have hval : ratioLowerFun m 0 = mBound m := by
    unfold ratioLowerFun mBound
    dsimp only
    simp only [mul_zero, zero_pow (by decide : 2 ≠ 0), zero_add, add_zero, sub_zero, one_pow,
      mul_one, div_one]
    ring
  rw [← hval]
  exact hcont.tendsto.mono_left nhdsWithin_le_nhds

/-! ### Fixed-`m` bound on `R 2`, existential lower bound, and `5 ≤ R 2` -/

lemma X_r2_ratio_mem_ratioSet {m : ℕ} {ε : ℝ} (hm : 2 ≤ m) (hε0 : 0 < ε)
    (hε1 : ε < 1 / (2 * (m : ℝ) ^ 2)) :
    expectedKmppCost (X_r2 m ε) 2 / optCost (X_r2 m ε) 2 ∈ ratioSet 2 :=
  ⟨1, le_rfl, X_r2 m ε, two_le_X_r2_card hm hε0 hε1, optCost_X_r2_pos hm hε0 hε1, rfl⟩

/-- Fixed-`m` lower bound on `R 2` matching the display in `SHARP_TWO_EDITED.tex`. -/
theorem R2_ge_mBound (hbdd : BddAbove (ratioSet 2)) {m : ℕ} (hm : 2 ≤ m) :
    mBound m ≤ R 2 := by
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hle : ∀ᶠ ε in 𝓝[>] (0 : ℝ), ratioLowerFun m ε ≤ R 2 := by
    refine Filter.mem_of_superset hmem (fun ε hε => ?_)
    have h1 := ratioLowerFun_le_ratio hm hε.1 hε.2
    have h2 : expectedKmppCost (X_r2 m ε) 2 / optCost (X_r2 m ε) 2 ≤ R 2 :=
      le_csSup hbdd (X_r2_ratio_mem_ratioSet hm hε.1 hε.2)
    exact le_trans h1 h2
  exact le_of_tendsto (ratioLowerFun_tendsto m) hle

lemma mBound_eq_rational (m : ℕ) :
    mBound m = (5 * (m : ℝ) ^ 3) / (((m : ℝ) ^ 2 + (m : ℝ) + 1) * ((m : ℝ) + 4)) := by
  unfold mBound
  have h1 : (m : ℝ) ^ 2 + (m : ℝ) + 1 ≠ 0 := ne_of_gt (by positivity)
  have h2 : (m : ℝ) + 4 ≠ 0 := ne_of_gt (by positivity)
  field_simp [h1, h2]
  ring

lemma five_sub_mBound_le {m : ℕ} (hm : 1 ≤ m) :
    5 - mBound m ≤ 70 / (m : ℝ) := by
  rw [mBound_eq_rational]
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hm1 : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
  have hden_pos : (0 : ℝ) < ((m : ℝ) ^ 2 + (m : ℝ) + 1) * ((m : ℝ) + 4) := by positivity
  have hdiff :
      5 - (5 * (m : ℝ) ^ 3) / (((m : ℝ) ^ 2 + (m : ℝ) + 1) * ((m : ℝ) + 4)) =
      (25 * (m : ℝ) ^ 2 + 25 * (m : ℝ) + 20) /
        (((m : ℝ) ^ 2 + (m : ℝ) + 1) * ((m : ℝ) + 4)) := by
    field_simp [ne_of_gt hden_pos]
    ring
  rw [hdiff, div_le_div_iff₀ hden_pos hm_pos]
  nlinarith

lemma mBound_lt_five (m : ℕ) : mBound m < 5 := by
  rw [mBound_eq_rational]
  have hden_pos : (0 : ℝ) < ((m : ℝ) ^ 2 + (m : ℝ) + 1) * ((m : ℝ) + 4) := by positivity
  rw [div_lt_iff₀ hden_pos]
  have hm_nonneg : (0 : ℝ) ≤ (m : ℝ) := Nat.cast_nonneg m
  nlinarith

lemma mBound_tendsto_five : Tendsto mBound atTop (𝓝 5) := by
  rw [Metric.tendsto_atTop]
  intro η hη
  obtain ⟨N, hN⟩ := exists_nat_gt (70 / η)
  refine ⟨max 1 N, fun m hm => ?_⟩
  have hm1 : 1 ≤ m := le_trans (le_max_left 1 N) hm
  have hmN : N ≤ m := le_trans (le_max_right 1 N) hm
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm1
  have hlt := mBound_lt_five m
  have hle := five_sub_mBound_le hm1
  rw [Real.dist_eq, abs_of_neg (by linarith : mBound m - 5 < 0)]
  have h70 : 70 / (m : ℝ) < η := by
    rw [div_lt_iff₀ hm_pos]
    have hN_le_m : (N : ℝ) ≤ (m : ℝ) := by exact_mod_cast hmN
    have h70' : 70 < η * (N : ℝ) := by
      have := (div_lt_iff₀ hη).mp hN
      linarith
    nlinarith
  linarith

/-- Existential lower bound without needing `BddAbove (ratioSet 2)`:
    1D finite distinct positive-optimum instances achieve ratios arbitrarily close to `5`. -/
theorem exists_ratio_gt_five_sub {δ : ℝ} (hδ : 0 < δ) :
    ∃ (X : Finset (Point 1)),
      2 ≤ X.card ∧ 0 < optCost X 2 ∧
      5 - δ < expectedKmppCost X 2 / optCost X 2 := by
  have hEv_m : ∀ᶠ m : ℕ in atTop, 5 - δ < mBound m :=
    (mBound_tendsto_five.eventually (Ioi_mem_nhds (by linarith : 5 - δ < 5)))
  have hEv_ge2 : ∀ᶠ m : ℕ in atTop, 2 ≤ m := eventually_ge_atTop 2
  obtain ⟨m, hm_gt, hm2⟩ := (hEv_m.and hEv_ge2).exists
  have hEv_eps : ∀ᶠ ε : ℝ in 𝓝[>] 0, 5 - δ < ratioLowerFun m ε :=
    (ratioLowerFun_tendsto m).eventually (Ioi_mem_nhds hm_gt)
  have hmem : Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) ∈ 𝓝[>] (0 : ℝ) :=
    Ioo_mem_nhdsGT (by positivity)
  have hcomb : ∀ᶠ ε : ℝ in 𝓝[>] 0,
      5 - δ < ratioLowerFun m ε ∧ ε ∈ Ioo (0 : ℝ) (1 / (2 * (m : ℝ) ^ 2)) :=
    hEv_eps.and hmem
  obtain ⟨ε, hε_gt, hε0, hε1⟩ := hcomb.exists
  refine ⟨X_r2 m ε, two_le_X_r2_card hm2 hε0 hε1, optCost_X_r2_pos hm2 hε0 hε1, ?_⟩
  exact lt_of_lt_of_le hε_gt (ratioLowerFun_le_ratio hm2 hε0 hε1)

/-- Main lower bound theorem: `5 ≤ R 2` (given `BddAbove (ratioSet 2)`). -/
theorem R2_ge_five (hbdd : BddAbove (ratioSet 2)) : 5 ≤ R 2 := by
  have hle : ∀ᶠ m : ℕ in atTop, mBound m ≤ R 2 :=
    (eventually_ge_atTop 2).mono (fun _ hm => R2_ge_mBound hbdd hm)
  exact le_of_tendsto mBound_tendsto_five hle

/-! ### Nonemptiness of `ratioSet 2`, strictness at `k = 2`, and `R 2 = 5` assembly -/

theorem ratioSet_nonempty_two : (ratioSet 2).Nonempty := by
  have hε0 : (0 : ℝ) < 1 / 16 := by norm_num
  have hε1 : (1 / 16 : ℝ) < 1 / (2 * (2 : ℝ) ^ 2) := by norm_num
  exact ⟨_, X_r2_ratio_mem_ratioSet (le_refl 2) hε0 hε1⟩

/-- Every singleton has zero 1-center variance cost `phi`. -/
private lemma r2_phi_eq_zero_of_card_le_one {d : ℕ} {P : Finset (Point d)}
    (hcard : P.card ≤ 1) : phi P = 0 := by
  rcases Nat.le_one_iff_eq_zero_or_eq_one.mp hcard with h0 | h1
  · rw [Finset.card_eq_zero.mp h0]
    simp [phi]
  · obtain ⟨x, rfl⟩ := Finset.card_eq_one.mp h1
    simp [phi, centroid]

/-- Every optimal `k`-partition of a positive-optimum input has `θ ≥ 2 / |X| > 0`. -/
theorem theta_ge_two_div_card {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (hpart : IsOptimalKPartition X k parts) (hopt : 0 < optCost X k) :
    (2 : ℝ) / (X.card : ℝ) ≤ theta X k parts := by
  -- Some part has positive phi, hence card ≥ 2, hence 2 ≤ X.card
  have hex : ∃ P ∈ parts, phi P ≠ 0 := by
    by_contra hall
    push Not at hall
    have hsum : ∑ P ∈ parts, phi P = 0 := Finset.sum_eq_zero hall
    linarith [hpart.sum_phi_eq]
  obtain ⟨P0, hP0_mem, hP0_ne⟩ := hex
  have hP0_ge2 : 2 ≤ P0.card := by
    by_contra hlt
    push Not at hlt
    exact hP0_ne (r2_phi_eq_zero_of_card_le_one (by omega))
  have hP0_sub : P0 ⊆ X := by
    rw [← hpart.biUnion_eq]
    exact Finset.subset_biUnion_of_mem id hP0_mem
  have hX_pos : (0 : ℝ) < (X.card : ℝ) := by
    have h2 : 2 ≤ X.card := le_trans hP0_ge2 (Finset.card_le_card hP0_sub)
    exact_mod_cast (by omega : 0 < X.card)
  unfold theta
  have hterm : ∀ P ∈ parts,
      ((2 : ℝ) / (X.card : ℝ)) * (phi P / optCost X k) ≤
      ((P.card : ℝ) / (X.card : ℝ)) * (phi P / optCost X k) := by
    intro P _
    by_cases hP : P.card ≤ 1
    · rw [r2_phi_eq_zero_of_card_le_one hP]; simp
    · push Not at hP
      have h2le : (2 : ℝ) ≤ (P.card : ℝ) := by exact_mod_cast hP
      have hdiv : (2 : ℝ) / (X.card : ℝ) ≤ (P.card : ℝ) / (X.card : ℝ) :=
        div_le_div_of_nonneg_right h2le (le_of_lt hX_pos)
      exact mul_le_mul_of_nonneg_right hdiv (div_nonneg (phi_nonneg P) (le_of_lt hopt))
  calc (2 : ℝ) / (X.card : ℝ)
      = ((2 : ℝ) / (X.card : ℝ)) * ((∑ P ∈ parts, phi P) / optCost X k) := by
        rw [hpart.sum_phi_eq, div_self (ne_of_gt hopt), mul_one]
    _ = ∑ P ∈ parts, ((2 : ℝ) / (X.card : ℝ)) * (phi P / optCost X k) := by
        rw [Finset.sum_div, Finset.mul_sum]
    _ ≤ ∑ P ∈ parts, ((P.card : ℝ) / (X.card : ℝ)) * (phi P / optCost X k) :=
        Finset.sum_le_sum hterm

theorem theta_pos_of_optimal_partition {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (hpart : IsOptimalKPartition X k parts) (hopt : 0 < optCost X k) :
    0 < theta X k parts := by
  have hex : ∃ P ∈ parts, phi P ≠ 0 := by
    by_contra hall
    push Not at hall
    linarith [hpart.sum_phi_eq, Finset.sum_eq_zero hall]
  obtain ⟨P0, hP0_mem, hP0_ne⟩ := hex
  have hP0_ge2 : 2 ≤ P0.card := by
    by_contra hlt
    push Not at hlt
    exact hP0_ne (r2_phi_eq_zero_of_card_le_one (by omega))
  have hP0_sub : P0 ⊆ X := by
    rw [← hpart.biUnion_eq]
    exact Finset.subset_biUnion_of_mem id hP0_mem
  have hX_pos : (0 : ℝ) < (X.card : ℝ) := by
    have h2 : 2 ≤ X.card := le_trans hP0_ge2 (Finset.card_le_card hP0_sub)
    exact_mod_cast (by omega : 0 < X.card)
  exact lt_of_lt_of_le (div_pos (by norm_num) hX_pos) (theta_ge_two_div_card hpart hopt)

/-- Specialization of Theorem 1's `(1 - θ)(2H_{k-2} + 5) + θ(2H_{k-1} + 2)` bound at `k = 2`. -/
lemma main_bound_at_two (θ : ℝ) :
    (1 - θ) * (2 * harmonic (2 - 2) + 5) + θ * (2 * harmonic (2 - 1) + 2) = 5 - θ := by
  simp [harmonic_zero, harmonic_one]
  ring

theorem two_seed_ratio_lt_five_of_theta_bound {d : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (hpart : IsOptimalKPartition X 2 parts) (hopt : 0 < optCost X 2)
    (hle : expectedKmppCost X 2 / optCost X 2 ≤ 5 - theta X 2 parts) :
    expectedKmppCost X 2 / optCost X 2 < 5 := by
  linarith [theta_pos_of_optimal_partition hpart hopt]

theorem bddAbove_ratioSet_two_of_upper
    (hupper : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 ≤ 5) :
    BddAbove (ratioSet 2) := by
  refine ⟨5, ?_⟩
  rintro r ⟨d, hd, X, hcard, hopt, rfl⟩
  exact hupper d hd X hcard hopt

theorem R2_le_five_of_upper
    (hupper : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 ≤ 5) :
    R 2 ≤ 5 := by
  unfold R
  refine csSup_le ratioSet_nonempty_two ?_
  rintro r ⟨d, hd, X, hcard, hopt, rfl⟩
  exact hupper d hd X hcard hopt

theorem R2_eq_five_of_upper
    (hupper : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 ≤ 5) :
    R 2 = 5 :=
  le_antisymm (R2_le_five_of_upper hupper) (R2_ge_five (bddAbove_ratioSet_two_of_upper hupper))

/-- Assembly helper: from the `k = 2` theta-weighted upper bound (without requiring an
    external `0 < theta` proof), deduce strictness `< 5` for every finite positive-optimum
    input, `BddAbove (ratioSet 2)`, and `R 2 = 5`. -/
theorem R2_eq_five_of_optimal_theta_upper
    (hupper : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      ∃ parts : Finset (Finset (Point d)),
        IsOptimalKPartition X 2 parts ∧
        expectedKmppCost X 2 / optCost X 2 ≤ 5 - theta X 2 parts) :
    (∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 < 5) ∧
    BddAbove (ratioSet 2) ∧
    R 2 = 5 := by
  have hstrict : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 < 5 := by
    intro d hd X hcard hopt
    obtain ⟨parts, hpart, hle⟩ := hupper d hd X hcard hopt
    exact two_seed_ratio_lt_five_of_theta_bound hpart hopt hle
  have hle5 : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 ≤ 5 :=
    fun d hd X hcard hopt => le_of_lt (hstrict d hd X hcard hopt)
  exact ⟨hstrict, bddAbove_ratioSet_two_of_upper hle5, R2_eq_five_of_upper hle5⟩

/-- Assembly helper matching the explicit `0 < theta` hypothesis form. -/
theorem R2_eq_five_of_theta_upper
    (hupper : ∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      ∃ parts : Finset (Finset (Point d)),
        IsOptimalKPartition X 2 parts ∧
        expectedKmppCost X 2 / optCost X 2 ≤ 5 - theta X 2 parts ∧
        0 < theta X 2 parts) :
    (∀ (d : ℕ), 1 ≤ d → ∀ (X : Finset (Point d)),
      2 ≤ X.card → 0 < optCost X 2 →
      expectedKmppCost X 2 / optCost X 2 < 5) ∧
    BddAbove (ratioSet 2) ∧
    R 2 = 5 :=
  R2_eq_five_of_optimal_theta_upper (fun d hd X hcard hopt =>
    let ⟨parts, hpart, hle, _⟩ := hupper d hd X hcard hopt
    ⟨parts, hpart, hle⟩)

end

end KMeansPP


==> anc/KMeansPP/RepeatBound.lean <==
import KMeansPP.Core
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Positivity

/-!
# Repeat-charge bound for one cluster (Lemma 3 of `SHARP_TWO_EDITED.tex`)

This module proves `lemma_repeat_charge`: for any nonempty target `P ⊆ X`,
any family `Q` of disjoint nonempty competitor groups in `X` disjoint from `P`,
any nonempty initial center set `C0`, and any `r : ℕ`,
```
d2Expect X C0 r (fun ω => repeatCharge C0 P Q ω) ≤ 2 * phi P * harmonic Q.card.
```
All boundary cases (`phi P = 0`, `B = 0`, `v = 0`, `v = 1`, `L = 0`, `L'_x = 0`,
`C0 ∩ P ≠ ∅`, `cost X C = 0`, `r = 0`) are handled without weakened assumptions.
-/

open scoped BigOperators RealInnerProductSpace
open Finset

namespace KMeansPP

namespace RepeatBound

noncomputable section

/-! ### Section 1: Elementary Euclidean distance, retention, and centroid identities -/

lemma distToSet_le_norm {d : ℕ} (y : Point d) {c : Point d} {C : Finset (Point d)} (hc : c ∈ C) :
    distToSet y C ≤ ‖y - c‖ := by
  have hC : C.Nonempty := ⟨c, hc⟩
  simp only [distToSet, hC, ↓reduceDIte]
  exact Finset.inf'_le (fun c => ‖y - c‖) hc

lemma distToSet_eq_zero_of_mem {d : ℕ} {y : Point d} {C : Finset (Point d)} (hy : y ∈ C) :
    distToSet y C = 0 := by
  apply le_antisymm _ (distToSet_nonneg y C)
  have h := distToSet_le_norm y hy
  simpa using h

lemma distSq_eq_zero_of_mem {d : ℕ} {y : Point d} {C : Finset (Point d)} (hy : y ∈ C) :
    distSq y C = 0 := by
  simp [distSq, distToSet_eq_zero_of_mem hy]

lemma distToSet_insert_le {d : ℕ} (y z : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y (insert z C) ≤ distToSet y C := by
  have hC' : (insert z C).Nonempty := Finset.insert_nonempty z C
  simp only [distToSet, hC, hC', ↓reduceDIte]
  exact Finset.le_inf' hC _ (fun c hc => Finset.inf'_le _ (Finset.mem_insert_of_mem hc))

lemma distSq_insert_le {d : ℕ} (y z : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distSq y (insert z C) ≤ distSq y C := by
  unfold distSq
  have h0 : 0 ≤ distToSet y (insert z C) := distToSet_nonneg _ _
  have hle := distToSet_insert_le y z hC
  nlinarith

lemma distSq_le_norm_sq_of_mem {d : ℕ} {y c : Point d} {C : Finset (Point d)} (hc : c ∈ C) :
    distSq y C ≤ ‖y - c‖ ^ 2 := by
  unfold distSq
  have h0 : 0 ≤ distToSet y C := distToSet_nonneg _ _
  have hle := distToSet_le_norm y hc
  nlinarith

lemma cost_insert_le {d : ℕ} (A : Finset (Point d)) (z : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) :
    cost A (insert z C) ≤ cost A C :=
  Finset.sum_le_sum (fun y _ => distSq_insert_le y z hC)

lemma distToSet_triangle {d : ℕ} (x y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet x C ≤ distToSet y C + ‖x - y‖ := by
  have hle : distToSet x C - ‖x - y‖ ≤ distToSet y C := by
    simp only [distToSet, hC, ↓reduceDIte]
    refine Finset.le_inf' hC _ (fun c hc => ?_)
    have hxc : C.inf' hC (fun c => ‖x - c‖) ≤ ‖x - c‖ := Finset.inf'_le _ hc
    have htri : ‖x - c‖ ≤ ‖x - y‖ + ‖y - c‖ := by
      have : x - c = (x - y) + (y - c) := by abel
      rw [this]
      exact norm_add_le _ _
    linarith
  linarith

lemma groupMeanCost_insert_le {d : ℕ} (Q_live : Finset (Finset (Point d))) (z : Point d)
    {C : Finset (Point d)} (hC : C.Nonempty) :
    groupMeanCost Q_live (insert z C) ≤ groupMeanCost Q_live C := by
  unfold groupMeanCost
  split_ifs with h0
  · exact le_rfl
  · apply div_le_div_of_nonneg_right _ (Nat.cast_nonneg _)
    exact Finset.sum_le_sum (fun G _ => cost_insert_le G z hC)

lemma sum_sub_centroid {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ y ∈ P, (y - centroid P) = 0 := by
  rw [Finset.sum_sub_distrib, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ]
  unfold centroid
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  rw [smul_smul, mul_inv_cancel₀ hcard, one_smul, sub_self]

/-- Unnormalized centroid identity: `∑_{y ∈ P} ‖x - y‖^2 = φ_P + |P| ‖x - p̄‖^2`. -/
lemma sum_norm_sub_sq_eq_phi_add {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (x : Point d) :
    ∑ y ∈ P, ‖x - y‖ ^ 2 = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
  have hexp : ∀ y ∈ P,
      ‖x - y‖ ^ 2 =
        ‖x - centroid P‖ ^ 2 - 2 * ⟪x - centroid P, y - centroid P⟫ + ‖y - centroid P‖ ^ 2 := by
    intro y _
    have hsub : x - y = (x - centroid P) - (y - centroid P) := by abel
    rw [hsub, norm_sub_sq_real]
  rw [Finset.sum_congr rfl hexp, Finset.sum_add_distrib, Finset.sum_sub_distrib]
  rw [Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum, ← inner_sum]
  rw [sum_sub_centroid hP, inner_zero_right, mul_zero, sub_zero]
  unfold phi
  ring

/-! ### Section 2: Boundary case `phi P = 0` (singleton target) -/

lemma eq_of_phi_eq_zero {d : ℕ} {P : Finset (Point d)} (hphi : phi P = 0)
    {x y : Point d} (hx : x ∈ P) (hy : y ∈ P) : x = y := by
  have hzero : ∀ z ∈ P, ‖z - centroid P‖ ^ 2 = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => sq_nonneg _)).mp hphi
  have hxc : x = centroid P := sub_eq_zero.mp (norm_eq_zero.mp (sq_eq_zero_iff.mp (hzero x hx)))
  have hyc : y = centroid P := sub_eq_zero.mp (norm_eq_zero.mp (sq_eq_zero_iff.mp (hzero y hy)))
  exact hxc.trans hyc.symm

lemma d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero {d : ℕ}
    (X P : Finset (Point d)) (hphi : phi P = 0) :
    ∀ (r : ℕ) (C : Finset (Point d)) (seenP : Bool) (Q_live : Finset (Finset (Point d))),
      (seenP = true → P ⊆ C) →
      d2Expect X C r (fun ω => repeatChargeFrom P C seenP Q_live ω) = 0
  | 0, _, _, _, _ => rfl
  | r + 1, C, seenP, Q_live, hinv => by
      simp only [d2Expect, repeatChargeFrom]
      by_cases hcost : 0 < cost X C
      · rw [ite_eq_left hcost]
        apply Finset.sum_eq_zero
        intro y _
        by_cases hyP : y ∈ P
        · cases seenP with
          | true =>
              have hyC : y ∈ C := hinv rfl hyP
              rw [distSq_eq_zero_of_mem hyC, zero_div, zero_mul]
          | false =>
              have hsub : P ⊆ insert y C := by
                intro z hz
                rw [eq_of_phi_eq_zero hphi hz hyP]
                exact Finset.mem_insert_self y C
              have hih := d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero X P hphi r
                (insert y C) (false || decide (hitGroup P (some y)))
                (Q_live.filter (fun G => ¬ hitGroup G (some y)))
                (fun _ => hsub)
              simp only [Bool.false_and, Bool.false_eq_true, ↓reduceIte, zero_add, addDraw]
              rw [hih, mul_zero]
        · have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
          have hsub : seenP = true → P ⊆ insert y C := fun hs =>
            (hinv hs).trans (Finset.subset_insert y C)
          have hih := d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero X P hphi r
            (insert y C) seenP (Q_live.filter (fun G => ¬ hitGroup G (some y))) hsub
          simp only [hdec, Bool.and_false, Bool.or_false, Bool.false_eq_true,
            ↓reduceIte, zero_add, addDraw]
          rw [hih, mul_zero]
      · rw [ite_eq_right hcost]
        have hdec : decide (hitGroup P none) = false := rfl
        have hih := d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero X P hphi r C seenP
          (Q_live.filter (fun G => ¬ hitGroup G none)) hinv
        simp only [hdec, Bool.and_false, Bool.or_false, Bool.false_eq_true,
          ↓reduceIte, zero_add, addDraw]
        exact hih

lemma lemma_repeat_charge_of_phi_eq_zero {d : ℕ}
    (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d))) (r : ℕ)
    (hphi : phi P = 0) :
    d2Expect X C0 r (fun ω => repeatCharge C0 P Q ω) ≤ 2 * phi P * harmonic Q.card := by
  have heq : d2Expect X C0 r (fun ω => repeatCharge C0 P Q ω) = 0 :=
    d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero X P hphi r C0 false Q (by simp)
  rw [heq, hphi]
  simp

/-! ### Section 3: Normalized target coordinates, reserve function, and pairing inequality (eq. 7) -/

/-- Uniform average `E_μ[f]` over `P`. -/
def pAvg {d : ℕ} (P : Finset (Point d)) (f : Point d → ℝ) : ℝ :=
  (P.card : ℝ)⁻¹ * ∑ y ∈ P, f y

lemma pAvg_add {d : ℕ} (P : Finset (Point d)) (f g : Point d → ℝ) :
    pAvg P (fun y => f y + g y) = pAvg P f + pAvg P g := by
  simp only [pAvg, Finset.sum_add_distrib, mul_add]

lemma pAvg_sub {d : ℕ} (P : Finset (Point d)) (f g : Point d → ℝ) :
    pAvg P (fun y => f y - g y) = pAvg P f - pAvg P g := by
  simp only [pAvg, Finset.sum_sub_distrib, mul_sub]

lemma pAvg_const_mul {d : ℕ} (P : Finset (Point d)) (α : ℝ) (f : Point d → ℝ) :
    pAvg P (fun y => α * f y) = α * pAvg P f := by
  simp only [pAvg, ← Finset.mul_sum]
  ring

lemma pAvg_mul_const {d : ℕ} (P : Finset (Point d)) (α : ℝ) (f : Point d → ℝ) :
    pAvg P (fun y => f y * α) = pAvg P f * α := by
  simp only [pAvg, ← Finset.sum_mul]
  ring

lemma pAvg_const {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (α : ℝ) :
    pAvg P (fun _ => α) = α := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  simp only [pAvg, Finset.sum_const, nsmul_eq_mul]
  field_simp [hcard]

lemma pAvg_nonneg {d : ℕ} {P : Finset (Point d)} {f : Point d → ℝ}
    (hf : ∀ y ∈ P, 0 ≤ f y) : 0 ≤ pAvg P f :=
  mul_nonneg (inv_nonneg.mpr (Nat.cast_nonneg _)) (Finset.sum_nonneg hf)

lemma pAvg_mono {d : ℕ} {P : Finset (Point d)} {f g : Point d → ℝ}
    (hfg : ∀ y ∈ P, f y ≤ g y) : pAvg P f ≤ pAvg P g :=
  mul_le_mul_of_nonneg_left (Finset.sum_le_sum hfg) (inv_nonneg.mpr (Nat.cast_nonneg _))

/-- Normalized squared radius `t_x = (|P| / φ_P) ‖x - p̄‖^2`. -/
def normT {d : ℕ} (P : Finset (Point d)) (x : Point d) : ℝ :=
  ((P.card : ℝ) / phi P) * ‖x - centroid P‖ ^ 2

/-- Normalized pairwise squared distance `‖z_x - z_y‖^2 = (|P| / φ_P) ‖x - y‖^2`. -/
def normEllSq {d : ℕ} (P : Finset (Point d)) (x y : Point d) : ℝ :=
  ((P.card : ℝ) / phi P) * ‖x - y‖ ^ 2

/-- Normalized pairwise distance `ℓ = ‖z_x - z_y‖ = √(|P| / φ_P) ‖x - y‖`. -/
def normEll {d : ℕ} (P : Finset (Point d)) (x y : Point d) : ℝ :=
  Real.sqrt ((P.card : ℝ) / phi P) * ‖x - y‖

/-- Normalized distance to centers `a_x = √(|P| / φ_P) d(x, C)`. -/
def normA {d : ℕ} (P C : Finset (Point d)) (x : Point d) : ℝ :=
  Real.sqrt ((P.card : ℝ) / phi P) * distToSet x C

/-- Normalized squared distance to centers `q_x = (|P| / φ_P) d(x, C)^2`. -/
def normQ {d : ℕ} (P C : Finset (Point d)) (x : Point d) : ℝ :=
  ((P.card : ℝ) / phi P) * distSq x C

/-- Excess `h_x = (t_x - 1)_+`. -/
def excess {d : ℕ} (P : Finset (Point d)) (x : Point d) : ℝ :=
  max (normT P x - 1) 0

/-- Saving `δ_x = (1 - t_x)_+`. -/
def saving {d : ℕ} (P : Finset (Point d)) (x : Point d) : ℝ :=
  max (1 - normT P x) 0

/-- Common uniform mean `B = E_μ[δ] = E_μ[h]`. -/
def meanSaving {d : ℕ} (P : Finset (Point d)) : ℝ :=
  pAvg P (saving P)

/-- Repair denominator `D_x = E_μ[δ_y ‖z_x - z_y‖^2]`. -/
def repairDenom {d : ℕ} (P : Finset (Point d)) (x : Point d) : ℝ :=
  pAvg P (fun y => saving P y * normEllSq P x y)

/-- Variational reserve `f_x(b, L) = 2 b L / (2 L + b D_x)`. -/
def reserve {d : ℕ} (P : Finset (Point d)) (x : Point d) (b L : ℝ) : ℝ :=
  (2 * b * L) / (2 * L + b * repairDenom P x)

lemma normT_nonneg {d : ℕ} (P : Finset (Point d)) (x : Point d) : 0 ≤ normT P x := by
  unfold normT
  exact mul_nonneg (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P)) (sq_nonneg _)

lemma normEllSq_nonneg {d : ℕ} (P : Finset (Point d)) (x y : Point d) : 0 ≤ normEllSq P x y := by
  unfold normEllSq
  exact mul_nonneg (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P)) (sq_nonneg _)

lemma normEll_nonneg {d : ℕ} (P : Finset (Point d)) (x y : Point d) : 0 ≤ normEll P x y := by
  unfold normEll
  exact mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _)

lemma normA_nonneg {d : ℕ} (P C : Finset (Point d)) (x : Point d) : 0 ≤ normA P C x := by
  unfold normA
  exact mul_nonneg (Real.sqrt_nonneg _) (distToSet_nonneg _ _)

lemma normQ_nonneg {d : ℕ} (P C : Finset (Point d)) (x : Point d) : 0 ≤ normQ P C x := by
  unfold normQ
  exact mul_nonneg (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P)) (distSq_nonneg _ _)

lemma normEll_sq {d : ℕ} (P : Finset (Point d)) (x y : Point d) :
    normEll P x y ^ 2 = normEllSq P x y := by
  unfold normEll normEllSq
  rw [mul_pow, Real.sq_sqrt (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P))]

lemma normA_sq {d : ℕ} (P C : Finset (Point d)) (x : Point d) :
    normA P C x ^ 2 = normQ P C x := by
  unfold normA normQ distSq
  rw [mul_pow, Real.sq_sqrt (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P))]

lemma normA_triangle {d : ℕ} (P C : Finset (Point d)) (x y : Point d) (hC : C.Nonempty) :
    normA P C x ≤ normA P C y + normEll P x y := by
  unfold normA normEll
  rw [← mul_add]
  exact mul_le_mul_of_nonneg_left (distToSet_triangle x y hC) (Real.sqrt_nonneg _)

lemma normQ_le_normEllSq_of_mem {d : ℕ} (P C : Finset (Point d)) {x : Point d} (y : Point d)
    (hx : x ∈ C) :
    normQ P C y ≤ normEllSq P x y := by
  unfold normQ normEllSq
  apply mul_le_mul_of_nonneg_left _ (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P))
  rw [norm_sub_rev x y]
  exact distSq_le_norm_sq_of_mem hx

lemma excess_nonneg {d : ℕ} (P : Finset (Point d)) (x : Point d) : 0 ≤ excess P x :=
  le_max_right _ _

lemma saving_nonneg {d : ℕ} (P : Finset (Point d)) (x : Point d) : 0 ≤ saving P x :=
  le_max_right _ _

lemma saving_le_one {d : ℕ} (P : Finset (Point d)) (x : Point d) : saving P x ≤ 1 := by
  unfold saving
  exact max_le (by linarith [normT_nonneg P x]) zero_le_one

lemma excess_sub_saving {d : ℕ} (P : Finset (Point d)) (x : Point d) :
    excess P x - saving P x = normT P x - 1 := by
  unfold excess saving
  rcases le_total (normT P x) 1 with h | h
  · rw [max_eq_right (by linarith), max_eq_left (by linarith)]
    ring
  · rw [max_eq_left (by linarith), max_eq_right (by linarith)]
    ring

lemma excess_eq_zero_of_le {d : ℕ} (P : Finset (Point d)) {x : Point d} (h : normT P x ≤ 1) :
    excess P x = 0 :=
  max_eq_right (by linarith)

lemma saving_eq_zero_of_gt {d : ℕ} (P : Finset (Point d)) {x : Point d} (h : 1 < normT P x) :
    saving P x = 0 :=
  max_eq_right (by linarith)

lemma excess_pos_of_gt {d : ℕ} (P : Finset (Point d)) {x : Point d} (h : 1 < normT P x) :
    0 < excess P x := by
  unfold excess
  exact lt_max_of_lt_left (by linarith)

lemma repairDenom_nonneg {d : ℕ} (P : Finset (Point d)) (x : Point d) : 0 ≤ repairDenom P x :=
  pAvg_nonneg (fun y _ => mul_nonneg (saving_nonneg P y) (normEllSq_nonneg P x y))

lemma meanSaving_nonneg {d : ℕ} (P : Finset (Point d)) : 0 ≤ meanSaving P :=
  pAvg_nonneg (fun y _ => saving_nonneg P y)

lemma pAvg_normT {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P) :
    pAvg P (normT P) = 1 := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
  unfold pAvg normT
  rw [← Finset.mul_sum]
  change (P.card : ℝ)⁻¹ * ((P.card : ℝ) / phi P * phi P) = 1
  field_simp [hcard, hphi_ne]

/-- Normalized centroid identity (eq. 5): `E_μ[‖z_x - z_Y‖^2] = 1 + t_x`. -/
lemma pAvg_normEllSq {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P)
    (x : Point d) :
    pAvg P (normEllSq P x) = 1 + normT P x := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
  unfold pAvg normEllSq normT
  rw [← Finset.mul_sum, sum_norm_sub_sq_eq_phi_add hP x]
  field_simp [hcard, hphi_ne]

lemma pAvg_excess_eq_meanSaving {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty)
    (hphi : 0 < phi P) :
    pAvg P (excess P) = meanSaving P := by
  unfold meanSaving
  have hsub : pAvg P (excess P) - pAvg P (saving P) = 0 := by
    rw [← pAvg_sub]
    have hcongr : pAvg P (fun x => excess P x - saving P x) = pAvg P (fun x => normT P x - 1) := by
      unfold pAvg
      congr 1
      exact Finset.sum_congr rfl (fun x _ => excess_sub_saving P x)
    rw [hcongr, pAvg_sub, pAvg_normT hP hphi, pAvg_const hP 1, sub_self]
  linarith

lemma pAvg_normQ_eq_cost_div_phi {d : ℕ} {P : Finset (Point d)} (C : Finset (Point d))
    (hP : P.Nonempty) :
    pAvg P (normQ P C) = cost P C / phi P := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  unfold pAvg normQ cost
  rw [← Finset.mul_sum]
  field_simp [hcard]

lemma sum_distSq_div_phi_mul_eq_pAvg {d : ℕ} {P : Finset (Point d)} (C : Finset (Point d))
    (hP : P.Nonempty) (f : Point d → ℝ) :
    ∑ y ∈ P, (distSq y C / phi P) * f y = pAvg P (fun y => normQ P C y * f y) := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  unfold pAvg normQ
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun y _ => ?_)
  calc
    distSq y C / phi P * f y = ((P.card : ℝ)⁻¹ * (P.card : ℝ)) * (distSq y C / phi P * f y) := by
      rw [inv_mul_cancel₀ hcard, one_mul]
    _ = (P.card : ℝ)⁻¹ * ((P.card : ℝ) / phi P * distSq y C * f y) := by ring

lemma normEll_pos_of_gt_of_saving_pos {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty)
    (hphi : 0 < phi P) {x y : Point d} (hx : 1 < normT P x) (hy : 0 < saving P y) :
    0 < normEll P x y := by
  have hty : normT P y < 1 := by
    unfold saving at hy
    by_contra h
    push Not at h
    rw [max_eq_right (by linarith)] at hy
    exact lt_irrefl 0 hy
  have hxy : x ≠ y := by
    intro heq
    subst heq
    linarith
  have hnorm : 0 < ‖x - y‖ := norm_pos_iff.mpr (sub_ne_zero.mpr hxy)
  have hcard : (0 : ℝ) < P.card := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hsqrt : 0 < Real.sqrt ((P.card : ℝ) / phi P) := Real.sqrt_pos.mpr (div_pos hcard hphi)
  exact mul_pos hsqrt hnorm

lemma repairDenom_pos_of_gt {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P)
    {x : Point d} (hxP : x ∈ P) (hx : 1 < normT P x) :
    0 < repairDenom P x := by
  have hcard : (0 : ℝ) < P.card := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hex_pos : 0 < pAvg P (excess P) := by
    unfold pAvg
    apply mul_pos (inv_pos.mpr hcard)
    exact Finset.sum_pos' (fun y _ => excess_nonneg P y) ⟨x, hxP, excess_pos_of_gt P hx⟩
  have hB_pos : 0 < meanSaving P := by
    rwa [← pAvg_excess_eq_meanSaving hP hphi]
  have hsum_pos : 0 < ∑ y ∈ P, saving P y := by
    unfold meanSaving pAvg at hB_pos
    exact pos_of_mul_pos_right hB_pos (le_of_lt (inv_pos.mpr hcard))
  obtain ⟨y0, hy0P, hy0_pos⟩ : ∃ y0 ∈ P, 0 < saving P y0 := by
    by_contra hall
    push Not at hall
    have hle := Finset.sum_nonpos hall
    linarith
  have hell_pos : 0 < normEllSq P x y0 := by
    rw [← normEll_sq]
    exact pow_pos (normEll_pos_of_gt_of_saving_pos hP hphi hx hy0_pos) 2
  unfold repairDenom pAvg
  apply mul_pos (inv_pos.mpr hcard)
  exact Finset.sum_pos'
    (fun y _ => mul_nonneg (saving_nonneg P y) (normEllSq_nonneg P x y))
    ⟨y0, hy0P, mul_pos hy0_pos hell_pos⟩

/-! ### Variational reserve properties (eq. 6) and pairing inequality (eq. 7) -/

lemma reserve_nonneg {d : ℕ} (P : Finset (Point d)) (x : Point d) {b L : ℝ}
    (hb : 0 ≤ b) (hL : 0 ≤ L) :
    0 ≤ reserve P x b L := by
  unfold reserve
  have hD := repairDenom_nonneg P x
  positivity

lemma reserve_le_quad {d : ℕ} (P : Finset (Point d)) (x : Point d) {b L : ℝ}
    (hD : 0 < repairDenom P x) (hb : 0 ≤ b) (hL : 0 ≤ L) (z : ℝ) :
    reserve P x b L ≤ b * z ^ 2 + (2 * L / repairDenom P x) * (1 - z) ^ 2 := by
  unfold reserve
  set D := repairDenom P x
  by_cases hden : 2 * L + b * D = 0
  · rw [hden, div_zero]
    have : 0 ≤ b * z ^ 2 := by positivity
    have : 0 ≤ (2 * L / D) * (1 - z) ^ 2 := by positivity
    linarith
  · have hden_pos : 0 < 2 * L + b * D :=
      lt_of_le_of_ne (by positivity) (Ne.symm hden)
    rw [div_le_iff₀ hden_pos]
    have hsq : 0 ≤ (b * D * z - 2 * L * (1 - z)) ^ 2 := sq_nonneg _
    have hmul :
        (b * z ^ 2 + (2 * L / D) * (1 - z) ^ 2) * (2 * L + b * D) - 2 * b * L
          = (b * D * z - 2 * L * (1 - z)) ^ 2 / D := by
      have hD_ne : D ≠ 0 := ne_of_gt hD
      field_simp [hD_ne]
      ring
    have hdiff : 0 ≤ (b * D * z - 2 * L * (1 - z)) ^ 2 / D :=
      div_nonneg hsq (le_of_lt hD)
    linarith

lemma reserve_mono_L {d : ℕ} (P : Finset (Point d)) (x : Point d) {b L1 L2 : ℝ}
    (hb : 0 ≤ b) (hL1 : 0 ≤ L1) (hL12 : L1 ≤ L2) :
    reserve P x b L1 ≤ reserve P x b L2 := by
  unfold reserve
  set D := repairDenom P x
  have hD : 0 ≤ D := repairDenom_nonneg P x
  have hL2 : 0 ≤ L2 := le_trans hL1 hL12
  by_cases hden1 : 2 * L1 + b * D = 0
  · rw [hden1, div_zero]
    positivity
  · have h1 : 0 < 2 * L1 + b * D := lt_of_le_of_ne (by positivity) (Ne.symm hden1)
    have h2 : 0 < 2 * L2 + b * D := by linarith
    rw [div_le_div_iff₀ h1 h2]
    nlinarith [mul_nonneg (mul_nonneg hb hb) hD]

/-- Pointwise triangle-inequality pairing bound for outside `x` and inside `y`. -/
lemma normQ_mul_reserve_le {d : ℕ} {P C : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P)
    (hC : C.Nonempty) {x y : Point d} (hxP : x ∈ P) (hx : 1 < normT P x) (hy : 0 < saving P y)
    {b L : ℝ} (hb : 0 ≤ b) (hL : 0 ≤ L) :
    normQ P C x * reserve P x b L
      ≤ b * normQ P C y + (2 * L / repairDenom P x) * normEllSq P x y := by
  have hD : 0 < repairDenom P x := repairDenom_pos_of_gt hP hphi hxP hx
  have hell : 0 < normEll P x y := normEll_pos_of_gt_of_saving_pos hP hphi hx hy
  have ha_y : 0 ≤ normA P C y := normA_nonneg P C y
  have hsum_pos : 0 < normA P C y + normEll P x y := by linarith
  set s := normA P C y + normEll P x y
  set z := normA P C y / s
  have h1z : 1 - z = normEll P x y / s := by
    have hs_ne : s ≠ 0 := ne_of_gt hsum_pos
    dsimp [z, s]
    field_simp [hs_ne]
    ring
  have hquad := reserve_le_quad P x hD hb hL z
  have hmul : reserve P x b L * s ^ 2 ≤ b * normQ P C y + (2 * L / repairDenom P x) * normEllSq P x y := by
    have h1 := mul_le_mul_of_nonneg_right hquad (sq_nonneg s)
    have hrhs :
        (b * z ^ 2 + (2 * L / repairDenom P x) * (1 - z) ^ 2) * s ^ 2
          = b * normQ P C y + (2 * L / repairDenom P x) * normEllSq P x y := by
      rw [h1z, ← normA_sq P C y, ← normEll_sq P x y]
      have hs_ne : s ≠ 0 := ne_of_gt hsum_pos
      dsimp [z]
      field_simp [hs_ne]
    linarith
  have htri : normQ P C x ≤ s ^ 2 := by
    rw [← normA_sq P C x]
    have ha_x : 0 ≤ normA P C x := normA_nonneg P C x
    have hle : normA P C x ≤ s := normA_triangle P C x y hC
    nlinarith
  have hf_nn : 0 ≤ reserve P x b L := reserve_nonneg P x hb hL
  calc
    normQ P C x * reserve P x b L = reserve P x b L * normQ P C x := mul_comm _ _
    _ ≤ reserve P x b L * s ^ 2 := mul_le_mul_of_nonneg_left htri hf_nn
    _ ≤ b * normQ P C y + (2 * L / repairDenom P x) * normEllSq P x y := hmul

/-- Pairing inequality (eq. 7): `E_μ[q h f] - b E_μ[q δ] ≤ 2 L`. -/
lemma pairing_ineq {d : ℕ} {P C : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P)
    (hC : C.Nonempty) {b L : ℝ} (hb : 0 ≤ b) (hL : 0 ≤ L) :
    pAvg P (fun x => normQ P C x * excess P x * reserve P x b L)
      - b * pAvg P (fun y => normQ P C y * saving P y) ≤ 2 * L := by
  by_cases hB : meanSaving P = 0
  · have hcard : (0 : ℝ) < P.card := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
    have hsav0 : ∀ y ∈ P, saving P y = 0 := by
      have hsum : ∑ y ∈ P, saving P y = 0 := by
        unfold meanSaving pAvg at hB
        exact (mul_eq_zero.mp hB).resolve_left (inv_ne_zero (ne_of_gt hcard))
      exact (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => saving_nonneg P y)).mp hsum
    have hex0 : ∀ x ∈ P, excess P x = 0 := by
      have hB' : pAvg P (excess P) = 0 := by rw [pAvg_excess_eq_meanSaving hP hphi, hB]
      have hsum : ∑ x ∈ P, excess P x = 0 := by
        unfold pAvg at hB'
        exact (mul_eq_zero.mp hB').resolve_left (inv_ne_zero (ne_of_gt hcard))
      exact (Finset.sum_eq_zero_iff_of_nonneg (fun x _ => excess_nonneg P x)).mp hsum
    have h1 : pAvg P (fun x => normQ P C x * excess P x * reserve P x b L) = 0 := by
      unfold pAvg
      rw [Finset.sum_eq_zero (fun x hx => by simp [hex0 x hx]), mul_zero]
    have h2 : pAvg P (fun y => normQ P C y * saving P y) = 0 := by
      unfold pAvg
      rw [Finset.sum_eq_zero (fun y hy => by simp [hsav0 y hy]), mul_zero]
    rw [h1, h2]
    linarith
  · have hB_pos : 0 < meanSaving P := lt_of_le_of_ne (meanSaving_nonneg P) (Ne.symm hB)
    have hpt_x : ∀ x ∈ P,
        meanSaving P * (normQ P C x * excess P x * reserve P x b L)
          ≤ excess P x * (b * pAvg P (fun y => normQ P C y * saving P y) + 2 * L) := by
      intro x hxP
      by_cases hx : 1 < normT P x
      · have hD : 0 < repairDenom P x := repairDenom_pos_of_gt hP hphi hxP hx
        have hstep_y : ∀ y ∈ P,
            saving P y * (normQ P C x * reserve P x b L)
              ≤ b * (normQ P C y * saving P y)
                + (2 * L / repairDenom P x) * (saving P y * normEllSq P x y) := by
          intro y _
          by_cases hy : 0 < saving P y
          · have hq := normQ_mul_reserve_le hP hphi hC hxP hx hy hb hL
            have hmul := mul_le_mul_of_nonneg_left hq (le_of_lt hy)
            linarith
          · have hy0 : saving P y = 0 := le_antisymm (le_of_not_gt hy) (saving_nonneg P y)
            simp [hy0]
        have havg_y := pAvg_mono hstep_y
        rw [pAvg_mul_const, pAvg_add, pAvg_const_mul, pAvg_const_mul] at havg_y
        change meanSaving P * (normQ P C x * reserve P x b L)
          ≤ b * pAvg P (fun y => normQ P C y * saving P y)
            + (2 * L / repairDenom P x) * repairDenom P x at havg_y
        rw [div_mul_cancel₀ _ (ne_of_gt hD)] at havg_y
        have hmul := mul_le_mul_of_nonneg_left havg_y (excess_nonneg P x)
        linarith
      · push Not at hx
        rw [excess_eq_zero_of_le P hx]
        simp
    have havg_x := pAvg_mono hpt_x
    rw [pAvg_const_mul, pAvg_mul_const, pAvg_excess_eq_meanSaving hP hphi] at havg_x
    have hcancel := le_of_mul_le_mul_left havg_x hB_pos
    linarith

/-! ### Section 4: Live competitor deletion inequality -/

lemma sq_sum_le_card_mul_sum_sq {ι : Type*} (s : Finset ι) (f : ι → ℝ) :
    (∑ i ∈ s, f i) ^ 2 ≤ (s.card : ℝ) * ∑ i ∈ s, f i ^ 2 := by
  have hnn : 0 ≤ ∑ i ∈ s, ∑ j ∈ s, (f i - f j) ^ 2 :=
    Finset.sum_nonneg (fun _ _ => Finset.sum_nonneg (fun _ _ => sq_nonneg _))
  have hexp :
      ∑ i ∈ s, ∑ j ∈ s, (f i - f j) ^ 2
        = 2 * (s.card : ℝ) * (∑ i ∈ s, f i ^ 2) - 2 * (∑ i ∈ s, f i) ^ 2 := by
    have hinner : ∀ i ∈ s,
        ∑ j ∈ s, (f i - f j) ^ 2
          = (s.card : ℝ) * f i ^ 2 - 2 * f i * (∑ j ∈ s, f j) + ∑ j ∈ s, f j ^ 2 := by
      intro i _
      have h1 : ∀ j ∈ s, (f i - f j) ^ 2 = f i ^ 2 - 2 * f i * f j + f j ^ 2 := fun j _ => by ring
      rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_sub_distrib,
        Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum]
    rw [Finset.sum_congr rfl hinner, Finset.sum_add_distrib, Finset.sum_sub_distrib]
    rw [← Finset.mul_sum, ← Finset.sum_mul, Finset.sum_const, nsmul_eq_mul]
    have h2 : ∑ i ∈ s, 2 * f i = 2 * ∑ i ∈ s, f i := by rw [← Finset.mul_sum]
    rw [h2]
    ring
  linarith

lemma sum_cost_mul_groupMeanCost_erase_le {d : ℕ} (Q_live : Finset (Finset (Point d)))
    (C : Finset (Point d)) :
    ∑ G ∈ Q_live, cost G C * groupMeanCost (Q_live.erase G) C
      ≤ (∑ G ∈ Q_live, cost G C) * groupMeanCost Q_live C := by
  by_cases hv0 : Q_live.card = 0
  · rw [Finset.card_eq_zero.mp hv0]
    simp
  · by_cases hv1 : Q_live.card = 1
    · have hzero : ∀ G ∈ Q_live, groupMeanCost (Q_live.erase G) C = 0 := by
        intro G hG
        have hc : (Q_live.erase G).card = 0 := by
          rw [Finset.card_erase_of_mem hG, hv1]
        simp [groupMeanCost, hc]
      rw [Finset.sum_eq_zero (fun G hG => by rw [hzero G hG, mul_zero])]
      exact mul_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (groupMeanCost_nonneg _ _)
    · have hv2 : 2 ≤ Q_live.card := by omega
      have hv_pos : (0 : ℝ) < Q_live.card := Nat.cast_pos.mpr (by omega)
      have hv1_pos : (0 : ℝ) < (Q_live.card : ℝ) - 1 := by
        have : (2 : ℝ) ≤ Q_live.card := by exact_mod_cast hv2
        linarith
      set S := ∑ G ∈ Q_live, cost G C
      have hterm : ∀ G ∈ Q_live,
          cost G C * groupMeanCost (Q_live.erase G) C
            = cost G C * (S - cost G C) / ((Q_live.card : ℝ) - 1) := by
        intro G hG
        have hce : (Q_live.erase G).card = Q_live.card - 1 := Finset.card_erase_of_mem hG
        have hce_ne : (Q_live.erase G).card ≠ 0 := by omega
        have hcast : ((Q_live.erase G).card : ℝ) = (Q_live.card : ℝ) - 1 := by
          rw [hce, Nat.cast_sub (by omega), Nat.cast_one]
        have hsum_er : ∑ H ∈ Q_live.erase G, cost H C = S - cost G C := by
          have := Finset.add_sum_erase Q_live (fun H => cost H C) hG
          linarith
        unfold groupMeanCost
        rw [ite_eq_right hce_ne, hcast, hsum_er, mul_div_assoc]
      rw [Finset.sum_congr rfl hterm, ← Finset.sum_div]
      unfold groupMeanCost
      rw [ite_eq_right hv0, ← mul_div_assoc]
      rw [div_le_div_iff₀ hv1_pos hv_pos]
      have hsum_expand :
          ∑ G ∈ Q_live, cost G C * (S - cost G C) = S ^ 2 - ∑ G ∈ Q_live, cost G C ^ 2 := by
        have h1 : ∀ G ∈ Q_live, cost G C * (S - cost G C) = cost G C * S - cost G C ^ 2 :=
          fun G _ => by ring
        rw [Finset.sum_congr rfl h1, Finset.sum_sub_distrib, ← Finset.sum_mul]
        ring
      rw [hsum_expand]
      have hcs := sq_sum_le_card_mul_sum_sq Q_live (fun G => cost G C)
      change S ^ 2 ≤ (Q_live.card : ℝ) * ∑ G ∈ Q_live, cost G C ^ 2 at hcs
      nlinarith

lemma filter_not_hitGroup_eq_erase {d : ℕ} {X : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q_live)
    {G : Finset (Point d)} (hG : G ∈ Q_live) {y : Point d} (hy : y ∈ G) :
    Q_live.filter (fun H => ¬ hitGroup H (some y)) = Q_live.erase G := by
  ext H
  rw [Finset.mem_filter, Finset.mem_erase]
  simp only [hitGroup]
  constructor
  · rintro ⟨hHQ, hyH⟩
    refine ⟨?_, hHQ⟩
    intro hEq
    subst hEq
    exact hyH hy
  · rintro ⟨hHG, hHQ⟩
    refine ⟨hHQ, ?_⟩
    have hdisj : Disjoint G H := hQ.pairwiseDisjoint hG hHQ (Ne.symm hHG)
    exact Finset.disjoint_left.mp hdisj hy

/-- Live competitor deletion inequality over the union of live competitor groups. -/
lemma sum_biUnion_distSq_mul_groupMeanCost_next_le {d : ℕ}
    {X C : Finset (Point d)} (hC : C.Nonempty)
    {Q_live : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q_live) :
    ∑ y ∈ Q_live.biUnion id,
      distSq y C * groupMeanCost (Q_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C)
      ≤ (∑ G ∈ Q_live, cost G C) * groupMeanCost Q_live C := by
  rw [Finset.sum_biUnion hQ.pairwiseDisjoint]
  calc
    ∑ G ∈ Q_live, ∑ y ∈ G,
        distSq y C * groupMeanCost (Q_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C)
      ≤ ∑ G ∈ Q_live, ∑ y ∈ G, distSq y C * groupMeanCost (Q_live.erase G) C := by
          refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun y hy => ?_))
          rw [filter_not_hitGroup_eq_erase hQ hG hy]
          exact mul_le_mul_of_nonneg_left (groupMeanCost_insert_le _ y hC) (distSq_nonneg y C)
    _ = ∑ G ∈ Q_live, cost G C * groupMeanCost (Q_live.erase G) C := by
          refine Finset.sum_congr rfl (fun G _ => ?_)
          rw [← Finset.sum_mul]
          rfl
    _ ≤ (∑ G ∈ Q_live, cost G C) * groupMeanCost Q_live C :=
          sum_cost_mul_groupMeanCost_erase_le Q_live C

/-! ### Section 5: Potential function `V` and one-step drift (eq. 8) -/

lemma harmonic_sub_one {v : ℕ} (hv : 1 ≤ v) :
    harmonic (v - 1) = harmonic v - (v : ℝ)⁻¹ := by
  obtain ⟨k, rfl⟩ : ∃ k, v = k + 1 := ⟨v - 1, by omega⟩
  simp [harmonic_succ]

lemma harmonic_pos_of_pos {v : ℕ} (hv : 1 ≤ v) : 0 < harmonic v := by
  obtain ⟨k, rfl⟩ : ∃ k, v = k + 1 := ⟨v - 1, by omega⟩
  rw [harmonic_succ]
  have hk := harmonic_nonneg k
  positivity

/-- Per-point allowance supplied by a target point `x ∈ P`:
    `(2 - δ_x) b` when `t_x ≤ 1`, and `2 b + h_x f_x(b, L)` when `t_x > 1`. -/
def ptBound {d : ℕ} (P : Finset (Point d)) (x : Point d) (b L : ℝ) : ℝ :=
  2 * b + excess P x * reserve P x b L - saving P x * b

lemma ptBound_nonneg {d : ℕ} (P : Finset (Point d)) (x : Point d) {b L : ℝ}
    (hb : 0 ≤ b) (hL : 0 ≤ L) :
    0 ≤ ptBound P x b L := by
  unfold ptBound
  have h1 : saving P x ≤ 1 := saving_le_one P x
  have h2 : 0 ≤ excess P x * reserve P x b L :=
    mul_nonneg (excess_nonneg P x) (reserve_nonneg P x hb hL)
  nlinarith

lemma ptBound_of_le {d : ℕ} (P : Finset (Point d)) {x : Point d} (hx : normT P x ≤ 1) (b L : ℝ) :
    ptBound P x b L = (2 - saving P x) * b := by
  unfold ptBound
  rw [excess_eq_zero_of_le P hx]
  ring

lemma ptBound_of_gt {d : ℕ} (P : Finset (Point d)) {x : Point d} (hx : 1 < normT P x) (b L : ℝ) :
    ptBound P x b L = 2 * b + excess P x * reserve P x b L := by
  unfold ptBound
  rw [saving_eq_zero_of_gt P hx]
  ring

lemma ptBound_mono_L {d : ℕ} (P : Finset (Point d)) (x : Point d) {b L1 L2 : ℝ}
    (hb : 0 ≤ b) (hL1 : 0 ≤ L1) (hL12 : L1 ≤ L2) :
    ptBound P x b L1 ≤ ptBound P x b L2 := by
  unfold ptBound
  have hres := reserve_mono_L P x hb hL1 hL12
  nlinarith [excess_nonneg P x]

/-- Actual-process potential `V(S_hit, v, L)` in units of `phi P`. -/
def potVal {d : ℕ} (P S_hit : Finset (Point d)) (v : ℕ) (L : ℝ) : ℝ :=
  if v = 0 ∨ L ≤ 0 then 0
  else if hS : S_hit.Nonempty then
    min (2 * harmonic v + L) (S_hit.inf' hS (fun x => ptBound P x (harmonic v) L))
  else
    2 * harmonic v

lemma potVal_nonneg {d : ℕ} (P S_hit : Finset (Point d)) (v : ℕ) (L : ℝ) :
    0 ≤ potVal P S_hit v L := by
  unfold potVal
  split_ifs with h0 hS
  · exact le_rfl
  · push Not at h0
    have hb : 0 ≤ harmonic v := harmonic_nonneg v
    refine le_min (by linarith) ?_
    exact Finset.le_inf' hS _ (fun x _ => ptBound_nonneg P x hb (le_of_lt h0.2))
  · linarith [harmonic_nonneg v]

lemma potVal_empty_le {d : ℕ} (P : Finset (Point d)) (v : ℕ) (L : ℝ) :
    potVal P ∅ v L ≤ 2 * harmonic v := by
  unfold potVal
  split_ifs with h0 hS
  · linarith [harmonic_nonneg v]
  · exact absurd hS (by simp)
  · exact le_rfl

lemma potVal_le_two_b_add_L {d : ℕ} (P S_hit : Finset (Point d)) (v : ℕ) {L : ℝ} (hL : 0 ≤ L) :
    potVal P S_hit v L ≤ 2 * harmonic v + L := by
  unfold potVal
  split_ifs with h0 hS
  · linarith [harmonic_nonneg v]
  · exact min_le_left _ _
  · linarith

lemma potVal_le_ptBound {d : ℕ} (P S_hit : Finset (Point d)) (v : ℕ) {L : ℝ} (hL : 0 ≤ L)
    {x : Point d} (hx : x ∈ S_hit) :
    potVal P S_hit v L ≤ ptBound P x (harmonic v) L := by
  unfold potVal
  split_ifs with h0 hS
  · exact ptBound_nonneg P x (harmonic_nonneg v) hL
  · exact le_trans (min_le_right _ _) (Finset.inf'_le (fun y => ptBound P y (harmonic v) L) hx)
  · exact absurd ⟨x, hx⟩ hS

lemma potVal_mono_L {d : ℕ} (P S_hit : Finset (Point d)) (v : ℕ) {L1 L2 : ℝ}
    (hL1 : 0 ≤ L1) (hL12 : L1 ≤ L2) :
    potVal P S_hit v L1 ≤ potVal P S_hit v L2 := by
  by_cases h1 : v = 0 ∨ L1 ≤ 0
  · simp only [potVal, h1, ↓reduceIte]
    exact potVal_nonneg P S_hit v L2
  · have h2 : ¬ (v = 0 ∨ L2 ≤ 0) := by
      push Not at h1 ⊢
      exact ⟨h1.1, lt_of_lt_of_le h1.2 hL12⟩
    simp only [potVal, h1, h2, ↓reduceIte]
    split_ifs with hS
    · refine min_le_min (by linarith) ?_
      refine Finset.le_inf' hS _ (fun x hx => ?_)
      exact le_trans (Finset.inf'_le (fun y => ptBound P y (harmonic v) L1) hx)
        (ptBound_mono_L P x (harmonic_nonneg v) hL1 hL12)
    · exact le_rfl

/-- One-step update of the set of drawn target points `S_hit`. -/
def nextHit {d : ℕ} (P S_hit : Finset (Point d)) : Option (Point d) → Finset (Point d)
  | some y => if y ∈ P then insert y S_hit else S_hit
  | none   => S_hit

/-- One-step update of the live competitor family `Q_live`. -/
def nextLive {d : ℕ} (Q_live : Finset (Finset (Point d))) (a : Option (Point d)) :
    Finset (Finset (Point d)) :=
  Q_live.filter (fun G => ¬ hitGroup G a)

lemma decide_nextHit_nonempty {d : ℕ} (P S_hit : Finset (Point d)) (a : Option (Point d)) :
    decide (nextHit P S_hit a).Nonempty = (decide S_hit.Nonempty || decide (hitGroup P a)) := by
  cases a with
  | none =>
      change decide S_hit.Nonempty = (decide S_hit.Nonempty || false)
      simp
  | some y =>
      by_cases hy : y ∈ P
      · simp [nextHit, hitGroup, hy, Finset.insert_nonempty]
      · simp [nextHit, hitGroup, hy]

lemma nextHit_subset_P {d : ℕ} {P S_hit : Finset (Point d)} (hS : S_hit ⊆ P)
    (a : Option (Point d)) :
    nextHit P S_hit a ⊆ P := by
  cases a with
  | none => exact hS
  | some y =>
      dsimp [nextHit]
      split_ifs with hy
      · exact Finset.insert_subset hy hS
      · exact hS

lemma nextHit_subset_addDraw {d : ℕ} {P S_hit C : Finset (Point d)} (hS : S_hit ⊆ C)
    (a : Option (Point d)) :
    nextHit P S_hit a ⊆ addDraw C a := by
  cases a with
  | none => exact hS
  | some y =>
      dsimp [nextHit, addDraw]
      split_ifs
      · exact Finset.insert_subset_insert y hS
      · exact hS.trans (Finset.subset_insert y C)

lemma isDisjointGroups_nextLive {d : ℕ} {X : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q_live)
    (a : Option (Point d)) :
    IsDisjointGroups X (nextLive Q_live a) where
  subset_X := fun G hG => hQ.subset_X G (Finset.mem_of_mem_filter G hG)
  nonempty_mem := fun G hG => hQ.nonempty_mem G (Finset.mem_of_mem_filter G hG)
  pairwiseDisjoint := hQ.pairwiseDisjoint.subset (Finset.filter_subset _ _)

lemma disjoint_nextLive {d : ℕ} {P : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    (a : Option (Point d)) :
    ∀ G ∈ nextLive Q_live a, Disjoint P G :=
  fun G hG => hPQ G (Finset.mem_of_mem_filter G hG)

lemma nextLive_eq_self_of_not_mem_biUnion {d : ℕ}
    {Q_live : Finset (Finset (Point d))} {y : Point d} (hy : y ∉ Q_live.biUnion id) :
    nextLive Q_live (some y) = Q_live := by
  unfold nextLive
  rw [Finset.filter_true_of_mem]
  intro G hG hyG
  exact hy (Finset.mem_biUnion.mpr ⟨G, hG, hyG⟩)

lemma nextLive_eq_self_of_mem_P {d : ℕ} {P : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    {y : Point d} (hy : y ∈ P) :
    nextLive Q_live (some y) = Q_live := by
  apply nextLive_eq_self_of_not_mem_biUnion
  intro hmem
  rcases Finset.mem_biUnion.mp hmem with ⟨G, hG, hyG⟩
  exact Finset.disjoint_left.mp (hPQ G hG) hy hyG

lemma card_nextLive_of_mem_biUnion {d : ℕ} {X : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q_live)
    {y : Point d} (hy : y ∈ Q_live.biUnion id) :
    (nextLive Q_live (some y)).card = Q_live.card - 1 := by
  rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
  unfold nextLive
  rw [filter_not_hitGroup_eq_erase hQ hG hyG, Finset.card_erase_of_mem hG]

lemma sum_cost_eq_card_mul_groupMeanCost {d : ℕ}
    (Q_live : Finset (Finset (Point d))) (C : Finset (Point d)) :
    ∑ G ∈ Q_live, cost G C = (Q_live.card : ℝ) * groupMeanCost Q_live C := by
  unfold groupMeanCost
  by_cases hv : Q_live.card = 0
  · rw [ite_eq_left hv, Finset.card_eq_zero.mp hv]
    simp
  · rw [ite_eq_right hv]
    have hv_ne : (Q_live.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hv
    field_simp [hv_ne]

lemma sum_biUnion_distSq_div_phi {d : ℕ} {X C : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q_live) (φ : ℝ) :
    ∑ y ∈ Q_live.biUnion id, distSq y C / φ
      = (Q_live.card : ℝ) * (groupMeanCost Q_live C / φ) := by
  rw [← Finset.sum_div, Finset.sum_biUnion hQ.pairwiseDisjoint]
  change (∑ G ∈ Q_live, cost G C) / φ = (Q_live.card : ℝ) * (groupMeanCost Q_live C / φ)
  rw [sum_cost_eq_card_mul_groupMeanCost, mul_div_assoc]

lemma sum_biUnion_normWeight_mul_nextL_le {d : ℕ}
    {X C P : Finset (Point d)} (hC : C.Nonempty) (hphi : 0 < phi P)
    {Q_live : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q_live) :
    ∑ y ∈ Q_live.biUnion id,
      (distSq y C / phi P) * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
      ≤ ((Q_live.card : ℝ) * (groupMeanCost Q_live C / phi P)) * (groupMeanCost Q_live C / phi P) := by
  have hdel := sum_biUnion_distSq_mul_groupMeanCost_next_le hC hQ
  have hphi2 : 0 < phi P ^ 2 := pow_pos hphi 2
  have hdiv := div_le_div_of_nonneg_right hdel (le_of_lt hphi2)
  have hlhs :
      (∑ y ∈ Q_live.biUnion id,
          distSq y C * groupMeanCost (nextLive Q_live (some y)) (insert y C)) / phi P ^ 2
        = ∑ y ∈ Q_live.biUnion id,
            (distSq y C / phi P) *
              (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    ring
  have hrhs :
      ((∑ G ∈ Q_live, cost G C) * groupMeanCost Q_live C) / phi P ^ 2
        = ((Q_live.card : ℝ) * (groupMeanCost Q_live C / phi P))
            * (groupMeanCost Q_live C / phi P) := by
    rw [sum_cost_eq_card_mul_groupMeanCost]
    ring
  unfold nextLive at hlhs ⊢
  linarith

lemma groupMeanCost_nextLive_eq_zero_of_zero {d : ℕ}
    {C : Finset (Point d)} (hC : C.Nonempty)
    {Q_live : Finset (Finset (Point d))} (h0 : groupMeanCost Q_live C = 0)
    (y : Point d) :
    groupMeanCost (nextLive Q_live (some y)) (insert y C) = 0 := by
  have hsum0 : ∑ G ∈ Q_live, cost G C = 0 := by
    rw [sum_cost_eq_card_mul_groupMeanCost, h0, mul_zero]
  have hG0 : ∀ G ∈ Q_live, cost G C = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hsum0
  unfold groupMeanCost
  split_ifs with hc
  · rfl
  · have hsum' : ∑ G ∈ nextLive Q_live (some y), cost G (insert y C) = 0 := by
      refine Finset.sum_eq_zero (fun G hG => ?_)
      have hGQ : G ∈ Q_live := Finset.mem_of_mem_filter G hG
      exact le_antisymm (le_trans (cost_insert_le G y hC) (le_of_eq (hG0 G hGQ))) (cost_nonneg _ _)
    rw [hsum', zero_div]

/-- Opening inequality (eq. 9): weighted post-landing potential on target `P`. -/
lemma opening_ineq {d : ℕ}
    {C P S_hit : Finset (Point d)} {Q_live : Finset (Finset (Point d))}
    (hC : C.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hPQ : ∀ G ∈ Q_live, Disjoint P G) :
    let v := Q_live.card
    let b := harmonic v
    let L := groupMeanCost Q_live C / phi P
    let S := cost P C / phi P
    let V_next : Point d → ℝ := fun x =>
      potVal P (nextHit P S_hit (some x)) (nextLive Q_live (some x)).card
        (groupMeanCost (nextLive Q_live (some x)) (insert x C) / phi P)
    ∑ x ∈ P, (distSq x C / phi P) * V_next x ≤ 2 * b * S + 2 * L := by
  intro v b L S V_next
  have hb : 0 ≤ b := harmonic_nonneg v
  have hL : 0 ≤ L := div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
  have hpt : ∀ x ∈ P, V_next x ≤ ptBound P x b L := by
    intro x hxP
    have hlive : nextLive Q_live (some x) = Q_live := nextLive_eq_self_of_mem_P hPQ hxP
    have hx_hit : x ∈ nextHit P S_hit (some x) := by
      simp [nextHit, hxP]
    have hLx_nn : 0 ≤ groupMeanCost Q_live (insert x C) / phi P :=
      div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
    have hLx_le : groupMeanCost Q_live (insert x C) / phi P ≤ L :=
      div_le_div_of_nonneg_right (groupMeanCost_insert_le Q_live x hC) (le_of_lt hphi)
    calc
      V_next x = potVal P (nextHit P S_hit (some x)) v (groupMeanCost Q_live (insert x C) / phi P) := by
        dsimp [V_next, v]
        rw [hlive]
      _ ≤ ptBound P x b (groupMeanCost Q_live (insert x C) / phi P) :=
        potVal_le_ptBound P (nextHit P S_hit (some x)) v hLx_nn hx_hit
      _ ≤ ptBound P x b L := ptBound_mono_L P x hb hLx_nn hLx_le
  calc
    ∑ x ∈ P, (distSq x C / phi P) * V_next x
      ≤ ∑ x ∈ P, (distSq x C / phi P) * ptBound P x b L := by
          refine Finset.sum_le_sum (fun x hx => ?_)
          exact mul_le_mul_of_nonneg_left (hpt x hx) (div_nonneg (distSq_nonneg _ _) (le_of_lt hphi))
    _ = pAvg P (fun x => normQ P C x * ptBound P x b L) :=
          sum_distSq_div_phi_mul_eq_pAvg C hP_ne _
    _ = 2 * b * pAvg P (normQ P C)
          + pAvg P (fun x => normQ P C x * excess P x * reserve P x b L)
          - b * pAvg P (fun x => normQ P C x * saving P x) := by
          have hexp : ∀ x ∈ P,
              normQ P C x * ptBound P x b L
                = (2 * b * normQ P C x + normQ P C x * excess P x * reserve P x b L)
                  - b * (normQ P C x * saving P x) := by
            intro x _
            unfold ptBound
            ring
          unfold pAvg at *
          rw [Finset.sum_congr rfl hexp, Finset.sum_sub_distrib, Finset.sum_add_distrib]
          rw [← Finset.mul_sum, ← Finset.mul_sum]
          ring
    _ ≤ 2 * b * S + 2 * L := by
          rw [pAvg_normQ_eq_cost_div_phi C hP_ne]
          have hpair := pairing_ineq hP_ne hphi hC hb hL
          linarith

/-- Case 4 of one-step drift: outside minimizer `x ∈ S_hit` (`1 < normT P x`). -/
lemma one_step_drift_case4_outside {d : ℕ}
    {X C P S_hit : Finset (Point d)} {Q_live : Finset (Finset (Point d))}
    (hC : C.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q_live) (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    (hS_P : S_hit ⊆ P) (hS_C : S_hit ⊆ C)
    (hv_ne : Q_live.card ≠ 0) (hL_pos : 0 < groupMeanCost Q_live C / phi P)
    {x : Point d} (hxS : x ∈ S_hit) (htx : 1 < normT P x)
    (hVc : potVal P S_hit Q_live.card (groupMeanCost Q_live C / phi P)
      = ptBound P x (harmonic Q_live.card) (groupMeanCost Q_live C / phi P))
    (hle_cap : ptBound P x (harmonic Q_live.card) (groupMeanCost Q_live C / phi P)
      ≤ 2 * harmonic Q_live.card + groupMeanCost Q_live C / phi P) :
    let v := Q_live.card
    let L := groupMeanCost Q_live C / phi P
    let S := cost P C / phi P
    let U := Q_live.biUnion id
    let V_curr := potVal P S_hit v L
    let V_next : Point d → ℝ := fun y =>
      potVal P (nextHit P S_hit (some y)) (nextLive Q_live (some y)).card
        (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
    (S * L + ∑ y ∈ P, (distSq y C / phi P) * V_next y)
      + ∑ y ∈ U, (distSq y C / phi P) * V_next y
      ≤ (S + (v : ℝ) * L) * V_curr := by
  intro v L S U V_curr V_next
  set b := harmonic v
  set w : Point d → ℝ := fun y => distSq y C / phi P
  have hw_nn : ∀ y, 0 ≤ w y := fun y => div_nonneg (distSq_nonneg _ _) (le_of_lt hphi)
  have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
  have hsum_wP : ∑ y ∈ P, w y = S := by
    dsimp [w, S, cost]
    rw [← Finset.sum_div]
  have hsum_wU : ∑ y ∈ U, w y = (v : ℝ) * L := sum_biUnion_distSq_div_phi hQ (phi P)
  have hv1 : 1 ≤ v := Nat.one_le_iff_ne_zero.mpr hv_ne
  have hv_pos : (0 : ℝ) < v := Nat.cast_pos.mpr (by omega)
  have hb_pos : 0 < b := harmonic_pos_of_pos hv1
  have hb_sub : harmonic (v - 1) = b - (v : ℝ)⁻¹ := harmonic_sub_one hv1
  have hdel : ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
      ≤ ((v : ℝ) * L) * L :=
    sum_biUnion_normWeight_mul_nextL_le hC hphi hQ
  have hxP : x ∈ P := hS_P hxS
  have hxC : x ∈ C := hS_C hxS
  set h := excess P x
  set D := repairDenom P x
  have hh_pos : 0 < h := excess_pos_of_gt P htx
  have hD_pos : 0 < D := repairDenom_pos_of_gt hP_ne hphi hxP htx
  have hden_pos : 0 < 2 * L + b * D := by positivity
  set z := 2 * L / (2 * L + b * D)
  set f := reserve P x b L
  set ψ := h * f / L
  have hVc_out : V_curr = 2 * b + h * f := by
    change potVal P S_hit Q_live.card (groupMeanCost Q_live C / phi P) = 2 * b + h * f
    rw [hVc, ptBound_of_gt P htx]
  have hf_nn : 0 ≤ f := reserve_nonneg P x (le_of_lt hb_pos) (le_of_lt hL_pos)
  have hψ_le_one : ψ ≤ 1 := by
    have hVc' : V_curr = ptBound P x b L := hVc
    have hcap' : ptBound P x b L ≤ 2 * b + L := hle_cap
    have hhf_le : h * f ≤ L := by linarith [hcap', hVc_out, hVc']
    dsimp [ψ]
    exact (div_le_one hL_pos).mpr hhf_le
  have hLψ : L * ψ = h * f := by
    dsimp [ψ]
    exact mul_div_cancel₀ _ (ne_of_gt hL_pos)
  have hDψ : D * ψ = 2 * h * (1 - z) := by
    have hL_ne : L ≠ 0 := ne_of_gt hL_pos
    have hden_ne : 2 * L + b * D ≠ 0 := ne_of_gt hden_pos
    have h1 : 1 - z = b * D / (2 * L + b * D) := by
      change 1 - 2 * L / (2 * L + b * D) = b * D / (2 * L + b * D)
      rw [one_sub_div hden_ne]
      ring
    rw [h1]
    change D * (h * (2 * b * L / (2 * L + b * D)) / L) = 2 * h * (b * D / (2 * L + b * D))
    field_simp [hL_ne, hden_ne]
  have hlin_eq : (2 + h * z ^ 2) * b + (2 * h * (1 - z) ^ 2 / D) * L = V_curr := by
    rw [hVc_out]
    have hD_ne : repairDenom P x ≠ 0 := ne_of_gt hD_pos
    have hden_ne : 2 * L + b * repairDenom P x ≠ 0 := ne_of_gt hden_pos
    dsimp [f, reserve, z, D]
    field_simp [hD_ne, hden_ne]
    ring
  have hlin_bound : ∀ (S' : Finset (Point d)) (v' : ℕ) (L' : ℝ),
      x ∈ S' → 0 ≤ L' →
      potVal P S' v' L' ≤ (2 + h * z ^ 2) * harmonic v' + (2 * h * (1 - z) ^ 2 / D) * L' := by
    intro S' v' L' hx' hL'
    have h1 : potVal P S' v' L' ≤ 2 * harmonic v' + h * reserve P x (harmonic v') L' := by
      have := potVal_le_ptBound P S' v' hL' hx'
      rwa [ptBound_of_gt P htx] at this
    have h2 : reserve P x (harmonic v') L' ≤ harmonic v' * z ^ 2 + (2 * L' / D) * (1 - z) ^ 2 :=
      reserve_le_quad P x hD_pos (harmonic_nonneg v') hL' z
    have h3 := mul_le_mul_of_nonneg_left h2 (le_of_lt hh_pos)
    have h4 : 2 * harmonic v' + h * (harmonic v' * z ^ 2 + (2 * L' / D) * (1 - z) ^ 2)
        = (2 + h * z ^ 2) * harmonic v' + (2 * h * (1 - z) ^ 2 / D) * L' := by ring
    linarith
  -- Live competitor release on `U`
  have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * V_curr - (2 + h * z ^ 2) * L := by
    have hptU : ∀ y ∈ U,
        V_next y ≤ (2 + h * z ^ 2) * (b - (v : ℝ)⁻¹)
          + (2 * h * (1 - z) ^ 2 / D)
              * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
      intro y hyU
      have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
      have hx_next : x ∈ nextHit P S_hit (some y) := by simp [nextHit, hyP, hxS]
      dsimp [V_next]
      rw [card_nextLive_of_mem_biUnion hQ hyU, ← hb_sub]
      exact hlin_bound _ (v - 1) _ hx_next
        (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi))
    have hcoeff_nn : 0 ≤ 2 * h * (1 - z) ^ 2 / D := by positivity
    calc
      ∑ y ∈ U, w y * V_next y
        ≤ ∑ y ∈ U, w y * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹)
            + (2 * h * (1 - z) ^ 2 / D)
                * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) :=
            Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
      _ = (∑ y ∈ U, w y) * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹))
            + (2 * h * (1 - z) ^ 2 / D)
                * ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
            have hrew : ∀ y ∈ U,
                w y * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹)
                  + (2 * h * (1 - z) ^ 2 / D)
                      * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P))
                = w y * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹))
                  + (2 * h * (1 - z) ^ 2 / D)
                      * (w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) :=
              fun y _ => by ring
            rw [Finset.sum_congr rfl hrew, Finset.sum_add_distrib,
              ← Finset.sum_mul, ← Finset.mul_sum]
      _ ≤ ((v : ℝ) * L) * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹))
            + (2 * h * (1 - z) ^ 2 / D) * (((v : ℝ) * L) * L) := by
            rw [hsum_wU]
            have hmul := mul_le_mul_of_nonneg_left hdel hcoeff_nn
            linarith
      _ = ((v : ℝ) * L) * ((2 + h * z ^ 2) * b + (2 * h * (1 - z) ^ 2 / D) * L)
            - (2 + h * z ^ 2) * L := by
            have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
            field_simp [hv_ne']
            ring
      _ = ((v : ℝ) * L) * V_curr - (2 + h * z ^ 2) * L := by rw [hlin_eq]
  -- Target hit repair release on `P`
  set g := pAvg P (fun y => saving P y * normQ P C y)
  have hP_sum : ∑ y ∈ P, w y * V_next y ≤ S * V_curr - g * (L * ψ) := by
    have hptP : ∀ y ∈ P, V_next y ≤ V_curr - saving P y * (L * ψ) := by
      intro y hyP
      have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_mem_P hPQ hyP
      have hLy_nn : 0 ≤ groupMeanCost Q_live (insert y C) / phi P :=
        div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
      have hLy_le : groupMeanCost Q_live (insert y C) / phi P ≤ L :=
        div_le_div_of_nonneg_right (groupMeanCost_insert_le Q_live y hC) (le_of_lt hphi)
      by_cases hy_sav : 0 < saving P y
      · have hty : normT P y ≤ 1 := by
          rcases le_or_gt (normT P y) 1 with hle | hgt'
          · exact hle
          · rw [saving_eq_zero_of_gt P hgt'] at hy_sav
            exact absurd hy_sav (lt_irrefl 0)
        have hy_next : y ∈ nextHit P S_hit (some y) := by simp [nextHit, hyP]
        have hle1 : V_next y ≤ (2 - saving P y) * b := by
          dsimp [V_next]
          rw [hlive]
          have := potVal_le_ptBound P (nextHit P S_hit (some y)) v hLy_nn hy_next
          rwa [ptBound_of_le P hty] at this
        have hle2 : (2 - saving P y) * b ≤ 2 * b := by
          have hsb : 0 ≤ saving P y * b := mul_nonneg (le_of_lt hy_sav) (le_of_lt hb_pos)
          linarith
        have hle3 : 2 * b = V_curr - L * ψ := by linarith [hVc_out, hLψ]
        have hle4 : V_curr - L * ψ ≤ V_curr - saving P y * (L * ψ) := by
          have hsav1 : saving P y ≤ 1 := saving_le_one P y
          have hLψ_nn : 0 ≤ L * ψ := by rw [hLψ]; exact mul_nonneg (le_of_lt hh_pos) hf_nn
          have hmul := mul_le_mul_of_nonneg_right hsav1 hLψ_nn
          linarith
        linarith
      · have hsav0 : saving P y = 0 := le_antisymm (le_of_not_gt hy_sav) (saving_nonneg P y)
        have hx_next : x ∈ nextHit P S_hit (some y) := by
          simp [nextHit, hyP, Finset.mem_insert_of_mem hxS]
        dsimp [V_next]
        rw [hlive, hsav0, zero_mul, sub_zero]
        calc
          potVal P (nextHit P S_hit (some y)) v (groupMeanCost Q_live (insert y C) / phi P)
            ≤ ptBound P x b (groupMeanCost Q_live (insert y C) / phi P) :=
              potVal_le_ptBound P _ v hLy_nn hx_next
          _ ≤ ptBound P x b L := ptBound_mono_L P x (le_of_lt hb_pos) hLy_nn hLy_le
          _ = V_curr := hVc.symm
    calc
      ∑ y ∈ P, w y * V_next y
        ≤ ∑ y ∈ P, w y * (V_curr - saving P y * (L * ψ)) :=
            Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptP y hy) (hw_nn y))
      _ = (∑ y ∈ P, w y) * V_curr - (∑ y ∈ P, w y * saving P y) * (L * ψ) := by
            have hrew : ∀ y ∈ P,
                w y * (V_curr - saving P y * (L * ψ))
                  = w y * V_curr - (w y * saving P y) * (L * ψ) := fun y _ => by ring
            rw [Finset.sum_congr rfl hrew, Finset.sum_sub_distrib,
              ← Finset.sum_mul, ← Finset.sum_mul]
      _ = S * V_curr - g * (L * ψ) := by
            rw [hsum_wP]
            have hg_eq : ∑ y ∈ P, w y * saving P y = g := by
              dsimp [w, g]
              rw [sum_distSq_div_phi_mul_eq_pAvg C hP_ne]
              unfold pAvg
              congr 1
              exact Finset.sum_congr rfl (fun y _ => mul_comm _ _)
            rw [hg_eq]
  -- Retention comparison `0 ≤ D - g ≤ 2 + h - S` and final algebra
  have hDg_sub : D - g = pAvg P (fun y => saving P y * (normEllSq P x y - normQ P C y)) := by
    dsimp [D, g, repairDenom]
    rw [← pAvg_sub]
    unfold pAvg
    congr 1
    exact Finset.sum_congr rfl (fun y _ => by ring)
  have hDg_nn : 0 ≤ D - g := by
    rw [hDg_sub]
    refine pAvg_nonneg (fun y _ => ?_)
    exact mul_nonneg (saving_nonneg P y) (sub_nonneg.mpr (normQ_le_normEllSq_of_mem P C y hxC))
  have hDg_le : D - g ≤ 2 + h - S := by
    have hle1 : pAvg P (fun y => saving P y * (normEllSq P x y - normQ P C y))
        ≤ pAvg P (fun y => normEllSq P x y - normQ P C y) := by
      refine pAvg_mono (fun y _ => ?_)
      have hdiff_nn : 0 ≤ normEllSq P x y - normQ P C y :=
        sub_nonneg.mpr (normQ_le_normEllSq_of_mem P C y hxC)
      have hmul := mul_le_mul_of_nonneg_right (saving_le_one P y) hdiff_nn
      linarith
    have havg_eq : pAvg P (fun y => normEllSq P x y - normQ P C y) = 2 + h - S := by
      rw [pAvg_sub, pAvg_normEllSq hP_ne hphi x, pAvg_normQ_eq_cost_div_phi C hP_ne]
      have := excess_sub_saving P x
      rw [saving_eq_zero_of_gt P htx] at this
      dsimp [h, S]
      linarith
    linarith
  have hkey : S - g * ψ ≤ 2 + h * z ^ 2 := by
    have h1 : (D - g) * ψ ≤ D - g := by
      have hmul := mul_le_mul_of_nonneg_left hψ_le_one hDg_nn
      linarith
    have h2 : S - g * ψ = S - D * ψ + (D - g) * ψ := by ring
    have h3 : 2 + h - 2 * h * (1 - z) = 2 + h * z ^ 2 - h * (1 - z) ^ 2 := by ring
    have h4 : 0 ≤ h * (1 - z) ^ 2 := mul_nonneg (le_of_lt hh_pos) (sq_nonneg _)
    linarith
  have hLmul : (S - g * ψ) * L ≤ (2 + h * z ^ 2) * L :=
    mul_le_mul_of_nonneg_right hkey (le_of_lt hL_pos)
  have hrew1 : (S - g * ψ) * L = S * L - g * (L * ψ) := by ring
  linarith

/-- One-step drift inequality (eq. 8) in normalized units (`phi P = 1` scale),
    multiplied through by `cost X C / phi P`. -/
lemma one_step_drift_norm {d : ℕ}
    {X C P S_hit : Finset (Point d)} {Q_live : Finset (Finset (Point d))}
    (hC : C.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q_live) (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    (hS_P : S_hit ⊆ P) (hS_C : S_hit ⊆ C) :
    let L := groupMeanCost Q_live C / phi P
    let V_curr := potVal P S_hit Q_live.card L
    let V_next : Point d → ℝ := fun y =>
      potVal P (nextHit P S_hit (some y)) (nextLive Q_live (some y)).card
        (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
    ∑ y ∈ X, (distSq y C / phi P) *
      ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then L else 0) + V_next y)
    ≤ (cost X C / phi P) * V_curr := by
  intro L V_curr V_next
  set v := Q_live.card
  set b := harmonic v
  set S := cost P C / phi P
  set U := Q_live.biUnion id
  set O := X \ (P ∪ U)
  set w : Point d → ℝ := fun y => distSq y C / phi P
  set F : Point d → ℝ := fun y =>
    (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then L else 0) + V_next y
  have hw_nn : ∀ y, 0 ≤ w y := fun y => div_nonneg (distSq_nonneg _ _) (le_of_lt hphi)
  have hL_nn : 0 ≤ L := div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
  have hU_sub : U ⊆ X := by
    intro y hy
    rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
    exact hQ.subset_X G hG hyG
  have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
  have hPU_sub : P ∪ U ⊆ X := Finset.union_subset hP_sub hU_sub
  have hsplit : ∀ f : Point d → ℝ,
      ∑ y ∈ X, f y = (∑ y ∈ P, f y) + (∑ y ∈ U, f y) + (∑ y ∈ O, f y) := by
    intro f
    have hX : (P ∪ U) ∪ O = X := Finset.union_sdiff_of_subset hPU_sub
    rw [← hX, Finset.sum_union Finset.disjoint_sdiff, Finset.sum_union hPU_disj]
  have hsum_wP : ∑ y ∈ P, w y = S := by
    dsimp [w, S, cost]
    rw [← Finset.sum_div]
  have hsum_wU : ∑ y ∈ U, w y = (v : ℝ) * L := sum_biUnion_distSq_div_phi hQ (phi P)
  have hsum_wX : ∑ y ∈ X, w y = cost X C / phi P := by
    dsimp [w, cost]
    rw [← Finset.sum_div]
  have hO_bound : ∑ y ∈ O, w y * F y ≤ (∑ y ∈ O, w y) * V_curr := by
    rw [Finset.sum_mul]
    refine Finset.sum_le_sum (fun y hy => ?_)
    have hy_not_PU : y ∉ P ∪ U := (Finset.mem_sdiff.mp hy).2
    have hyP : y ∉ P := fun h => hy_not_PU (Finset.mem_union_left U h)
    have hyU : y ∉ U := fun h => hy_not_PU (Finset.mem_union_right P h)
    have hhit : nextHit P S_hit (some y) = S_hit := by simp [nextHit, hyP]
    have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_not_mem_biUnion hyU
    have hFy : F y = V_next y := by
      dsimp [F]
      have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
      simp [hdec]
    have hVn : V_next y ≤ V_curr := by
      dsimp [V_next, V_curr]
      rw [hhit, hlive]
      exact potVal_mono_L P S_hit v
        (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi))
        (div_le_div_of_nonneg_right (groupMeanCost_insert_le Q_live y hC) (le_of_lt hphi))
    rw [hFy]
    exact mul_le_mul_of_nonneg_left hVn (hw_nn y)
  suffices hPU_bound :
      (∑ y ∈ P, w y * F y) + (∑ y ∈ U, w y * F y) ≤ (S + (v : ℝ) * L) * V_curr by
    rw [hsplit (fun y => w y * F y), ← hsum_wX, hsplit w, hsum_wP, hsum_wU]
    linarith
  have hsum_FU_eq : ∑ y ∈ U, w y * F y = ∑ y ∈ U, w y * V_next y := by
    refine Finset.sum_congr rfl (fun y hyU => ?_)
    have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
    have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
    dsimp [F]
    simp [hdec]
  rw [hsum_FU_eq]
  -- Case 0: v = 0 or L ≤ 0 (hence L = 0)
  by_cases h0 : v = 0 ∨ L ≤ 0
  · have hL0 : L = 0 := by
      rcases h0 with hv0 | hLle
      · have hQ0 : Q_live = ∅ := Finset.card_eq_zero.mp hv0
        simp [L, hQ0, groupMeanCost]
      · exact le_antisymm hLle hL_nn
    have hgmc0 : groupMeanCost Q_live C = 0 := by
      have : groupMeanCost Q_live C / phi P = 0 := hL0
      exact (div_eq_zero_iff.mp this).resolve_right (ne_of_gt hphi)
    have hVn0 : ∀ y, V_next y = 0 := by
      intro y
      have hgm' := groupMeanCost_nextLive_eq_zero_of_zero hC hgmc0 y
      dsimp [V_next]
      rw [hgm', zero_div]
      simp [potVal]
    have hFP0 : ∀ y ∈ P, F y = 0 := by
      intro y _
      dsimp [F]
      rw [hL0, hVn0 y]
      simp
    have hVcurr0 : V_curr = 0 := by
      dsimp [V_curr, potVal]
      exact ite_eq_left h0
    rw [Finset.sum_eq_zero (fun y hy => by rw [hFP0 y hy, mul_zero])]
    rw [Finset.sum_eq_zero (fun y _ => by rw [hVn0 y, mul_zero])]
    rw [hVcurr0]
    simp
  -- Henceforth 1 ≤ v and 0 < L
  push Not at h0
  rcases h0 with ⟨hv_ne, hL_pos⟩
  have hnot0 : ¬ (v = 0 ∨ L ≤ 0) := by push Not; exact ⟨hv_ne, hL_pos⟩
  have hv1 : 1 ≤ v := Nat.one_le_iff_ne_zero.mpr hv_ne
  have hv_pos : (0 : ℝ) < v := Nat.cast_pos.mpr (by omega)
  have hb_sub : harmonic (v - 1) = b - (v : ℝ)⁻¹ := harmonic_sub_one hv1
  have hopen : ∑ x ∈ P, w x * V_next x ≤ 2 * b * S + 2 * L :=
    opening_ineq hC hP_ne hphi hPQ
  have hdel : ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
      ≤ ((v : ℝ) * L) * L :=
    sum_biUnion_normWeight_mul_nextL_le hC hphi hQ
  -- Split on whether target has been visited (`S_hit.Nonempty`)
  by_cases hS : S_hit.Nonempty
  · -- Target already visited: on P, F y = L + V_next y
    have hFP : ∑ y ∈ P, w y * F y = S * L + ∑ y ∈ P, w y * V_next y := by
      have hterm : ∀ y ∈ P, w y * F y = w y * L + w y * V_next y := by
        intro y hy
        dsimp [F]
        have hdec : decide (hitGroup P (some y)) = true := decide_eq_true hy
        simp [hS, hdec, mul_add]
      rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, ← Finset.sum_mul, hsum_wP]
    have hVcurr_eq : V_curr = min (2 * b + L) (S_hit.inf' hS (fun x => ptBound P x b L)) := by
      dsimp [V_curr, potVal]
      rw [ite_eq_right hnot0, dite_eq_left hS]
    -- Case 2: cap `2 * b + L` realizes the minimum
    by_cases hcap : 2 * b + L ≤ S_hit.inf' hS (fun x => ptBound P x b L)
    · have hVc : V_curr = 2 * b + L := by rw [hVcurr_eq, min_eq_left hcap]
      have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * (2 * b + L) - 2 * L := by
        have hptU : ∀ y ∈ U,
            V_next y ≤ 2 * (b - (v : ℝ)⁻¹)
              + groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P := by
          intro y hyU
          dsimp [V_next]
          rw [card_nextLive_of_mem_biUnion hQ hyU, ← hb_sub]
          exact potVal_le_two_b_add_L P _ (v - 1)
            (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi))
        calc
          ∑ y ∈ U, w y * V_next y
            ≤ ∑ y ∈ U, w y * (2 * (b - (v : ℝ)⁻¹)
                + groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) :=
                Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
          _ = (∑ y ∈ U, w y) * (2 * (b - (v : ℝ)⁻¹))
                + ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
                simp_rw [mul_add]
                rw [Finset.sum_add_distrib, ← Finset.sum_mul]
          _ ≤ ((v : ℝ) * L) * (2 * (b - (v : ℝ)⁻¹)) + ((v : ℝ) * L) * L := by
                rw [hsum_wU]
                linarith
          _ = ((v : ℝ) * L) * (2 * b + L) - 2 * L := by
                have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
                field_simp [hv_ne']
                ring
      rw [hFP, hVc]
      linarith
    · -- Some drawn point `x ∈ S_hit` realizes the minimum, with `ptBound P x b L ≤ 2 * b + L`
      push Not at hcap
      obtain ⟨x, hxS, hx_inf⟩ := Finset.exists_mem_eq_inf' hS (fun x => ptBound P x b L)
      have hVc : V_curr = ptBound P x b L := by
        rw [hVcurr_eq, min_eq_right (le_of_lt hcap), hx_inf]
      have hle_cap : ptBound P x b L ≤ 2 * b + L := by
        rw [← hx_inf]
        exact le_of_lt hcap
      have hxC : x ∈ C := hS_C hxS
      -- Case 3 vs Case 4: inside (`t_x ≤ 1`) vs outside (`1 < t_x`)
      by_cases htx : normT P x ≤ 1
      · -- Case 3: inside minimizer `x`
        have hVc_in : V_curr = (2 - saving P x) * b := by
          rw [hVc, ptBound_of_le P htx]
        have hS_le : S ≤ 2 - saving P x := by
          have h1 : S = pAvg P (normQ P C) := (pAvg_normQ_eq_cost_div_phi C hP_ne).symm
          have h2 : pAvg P (normQ P C) ≤ pAvg P (normEllSq P x) :=
            pAvg_mono (fun y _ => normQ_le_normEllSq_of_mem P C y hxC)
          have h3 : pAvg P (normEllSq P x) = 1 + normT P x := pAvg_normEllSq hP_ne hphi x
          have h4 : 1 + normT P x = 2 - saving P x := by
            have := excess_sub_saving P x
            rw [excess_eq_zero_of_le P htx] at this
            linarith
          linarith
        have hP_sum : ∑ y ∈ P, w y * V_next y ≤ S * V_curr := by
          have hptP : ∀ y ∈ P, V_next y ≤ V_curr := by
            intro y hyP
            have hx_next : x ∈ nextHit P S_hit (some y) := by
              simp [nextHit, hyP, Finset.mem_insert_of_mem hxS]
            have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_mem_P hPQ hyP
            dsimp [V_next]
            rw [hlive]
            have hle := potVal_le_ptBound P (nextHit P S_hit (some y)) v
              (div_nonneg (groupMeanCost_nonneg Q_live (insert y C)) (le_of_lt hphi)) hx_next
            rw [ptBound_of_le P htx] at hle
            linarith
          calc
            ∑ y ∈ P, w y * V_next y ≤ ∑ y ∈ P, w y * V_curr :=
              Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptP y hy) (hw_nn y))
            _ = S * V_curr := by rw [← Finset.sum_mul, hsum_wP]
        have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * V_curr - (2 - saving P x) * L := by
          have hptU : ∀ y ∈ U, V_next y ≤ (2 - saving P x) * (b - (v : ℝ)⁻¹) := by
            intro y hyU
            have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
            have hx_next : x ∈ nextHit P S_hit (some y) := by simp [nextHit, hyP, hxS]
            dsimp [V_next]
            rw [card_nextLive_of_mem_biUnion hQ hyU]
            have hle := potVal_le_ptBound P (nextHit P S_hit (some y)) (v - 1)
              (div_nonneg (groupMeanCost_nonneg (nextLive Q_live (some y)) (insert y C))
                (le_of_lt hphi)) hx_next
            rw [ptBound_of_le P htx, hb_sub] at hle
            exact hle
          calc
            ∑ y ∈ U, w y * V_next y
              ≤ ∑ y ∈ U, w y * ((2 - saving P x) * (b - (v : ℝ)⁻¹)) :=
                  Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
            _ = ((v : ℝ) * L) * ((2 - saving P x) * (b - (v : ℝ)⁻¹)) := by
                  rw [← Finset.sum_mul, hsum_wU]
            _ = ((v : ℝ) * L) * V_curr - (2 - saving P x) * L := by
                  rw [hVc_in]
                  have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
                  field_simp [hv_ne']
        have hSL : S * L ≤ (2 - saving P x) * L :=
          mul_le_mul_of_nonneg_right hS_le (le_of_lt hL_pos)
        rw [hFP]
        linarith
      · -- Case 4: outside minimizer `x` (`1 < normT P x`)
        push Not at htx
        rw [hFP]
        exact one_step_drift_case4_outside hC hP_ne hphi hQ hPQ hS_P hS_C
          hv_ne hL_pos hxS htx hVc hle_cap
  · -- Case 1: unvisited (`S_hit = ∅`, `V_curr = 2 * b`)
    have hS_emp : S_hit = ∅ := Finset.not_nonempty_iff_eq_empty.mp hS
    have hVc : V_curr = 2 * b := by
      dsimp [V_curr, potVal]
      rw [ite_eq_right hnot0, dite_eq_right hS]
    have hFP : ∑ y ∈ P, w y * F y = ∑ y ∈ P, w y * V_next y := by
      refine Finset.sum_congr rfl (fun y _ => ?_)
      dsimp [F]
      simp [hS]
    have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * (2 * b) - 2 * L := by
      have hptU : ∀ y ∈ U, V_next y ≤ 2 * (b - (v : ℝ)⁻¹) := by
        intro y hyU
        have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
        have hhit : nextHit P S_hit (some y) = ∅ := by simp [nextHit, hyP, hS_emp]
        dsimp [V_next]
        rw [hhit, card_nextLive_of_mem_biUnion hQ hyU, ← hb_sub]
        exact potVal_empty_le P (v - 1) _
      calc
        ∑ y ∈ U, w y * V_next y
          ≤ ∑ y ∈ U, w y * (2 * (b - (v : ℝ)⁻¹)) :=
              Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
        _ = ((v : ℝ) * L) * (2 * (b - (v : ℝ)⁻¹)) := by rw [← Finset.sum_mul, hsum_wU]
        _ = ((v : ℝ) * L) * (2 * b) - 2 * L := by
              have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
              field_simp [hv_ne']
    rw [hFP, hVc]
    linarith

/-! ### Section 6: Induction on `r` and main theorem (`lemma_repeat_charge`) -/

lemma d2Expect_repeatChargeFrom_le_potVal {d : ℕ}
    (X P : Finset (Point d)) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P) :
    ∀ (r : ℕ) (C S_hit : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty →
      IsDisjointGroups X Q_live →
      (∀ G ∈ Q_live, Disjoint P G) →
      S_hit ⊆ P →
      S_hit ⊆ C →
      d2Expect X C r (fun ω => repeatChargeFrom P C (decide S_hit.Nonempty) Q_live ω)
        ≤ phi P * potVal P S_hit Q_live.card (groupMeanCost Q_live C / phi P)
  | 0, C, S_hit, Q_live, _, _, _, _, _ => by
      simp only [d2Expect, repeatChargeFrom]
      exact mul_nonneg (le_of_lt hphi) (potVal_nonneg _ _ _ _)
  | r + 1, C, S_hit, Q_live, hC, hQ, hPQ, hS_P, hS_C => by
      simp only [d2Expect, repeatChargeFrom]
      by_cases hcost : 0 < cost X C
      · rw [ite_eq_left hcost]
        have hstep_ih : ∀ y ∈ X,
            d2Expect X (insert y C) r
              (fun rest =>
                (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                  groupMeanCost Q_live C
                else 0) +
                repeatChargeFrom P (addDraw C (some y))
                  (decide S_hit.Nonempty || decide (hitGroup P (some y)))
                  (Q_live.filter (fun G => ¬ hitGroup G (some y))) rest)
              ≤ (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                  groupMeanCost Q_live C
                else 0) +
                phi P * potVal P (nextHit P S_hit (some y)) (nextLive Q_live (some y)).card
                  (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
          intro y _
          rw [d2Expect_add, d2Expect_const]
          have hih := d2Expect_repeatChargeFrom_le_potVal X P hP_sub hP_ne hphi r
            (insert y C) (nextHit P S_hit (some y)) (nextLive Q_live (some y))
            (Finset.insert_nonempty y C)
            (isDisjointGroups_nextLive hQ (some y))
            (disjoint_nextLive hPQ (some y))
            (nextHit_subset_P hS_P (some y))
            (nextHit_subset_addDraw hS_C (some y))
          rw [decide_nextHit_nonempty] at hih
          exact add_le_add le_rfl hih
        have hsum_le :
            ∑ y ∈ X, (distSq y C / cost X C) *
              d2Expect X (insert y C) r
                (fun rest =>
                  (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                    groupMeanCost Q_live C
                  else 0) +
                  repeatChargeFrom P (addDraw C (some y))
                    (decide S_hit.Nonempty || decide (hitGroup P (some y)))
                    (Q_live.filter (fun G => ¬ hitGroup G (some y))) rest)
              ≤ ∑ y ∈ X, (distSq y C / cost X C) *
                  ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                    groupMeanCost Q_live C
                  else 0) +
                  phi P * potVal P (nextHit P S_hit (some y)) (nextLive Q_live (some y)).card
                    (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) := by
          refine Finset.sum_le_sum (fun y hy => ?_)
          exact mul_le_mul_of_nonneg_left (hstep_ih y hy)
            (div_nonneg (distSq_nonneg _ _) (le_of_lt hcost))
        have hscale :
            ∑ y ∈ X, (distSq y C / cost X C) *
              ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                groupMeanCost Q_live C
              else 0) +
              phi P * potVal P (nextHit P S_hit (some y)) (nextLive Q_live (some y)).card
                (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P))
            = (phi P ^ 2 / cost X C) *
              ∑ y ∈ X, (distSq y C / phi P) *
                ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                  groupMeanCost Q_live C / phi P
                else 0) +
                potVal P (nextHit P S_hit (some y)) (nextLive Q_live (some y)).card
                  (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl (fun y _ => ?_)
          have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
          have hcost_ne : cost X C ≠ 0 := ne_of_gt hcost
          split_ifs
          · field_simp [hphi_ne, hcost_ne]
          · field_simp [hphi_ne, hcost_ne]; ring
        have hdrift := one_step_drift_norm hC hP_sub hP_ne hphi hQ hPQ hS_P hS_C
        have hmul := mul_le_mul_of_nonneg_left hdrift (by positivity : 0 ≤ phi P ^ 2 / cost X C)
        have hrhs :
            (phi P ^ 2 / cost X C) *
              ((cost X C / phi P) *
                potVal P S_hit Q_live.card (groupMeanCost Q_live C / phi P))
            = phi P * potVal P S_hit Q_live.card (groupMeanCost Q_live C / phi P) := by
          have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
          have hcost_ne : cost X C ≠ 0 := ne_of_gt hcost
          field_simp [hphi_ne, hcost_ne]
        linarith
      · rw [ite_eq_right hcost]
        have hdec : decide (hitGroup P none) = false := rfl
        have hfilt : Q_live.filter (fun G => ¬ hitGroup G none) = Q_live := by
          rw [Finset.filter_true_of_mem]
          intro G _
          exact id
        simp only [hdec, Bool.and_false, Bool.or_false, Bool.false_eq_true, ↓reduceIte,
          zero_add, addDraw, hfilt]
        exact d2Expect_repeatChargeFrom_le_potVal X P hP_sub hP_ne hphi r
          C S_hit Q_live hC hQ hPQ hS_P hS_C

end

end RepeatBound

/-- **Lemma 3 (`SHARP_TWO_EDITED.tex`)**: Expected repeat charge of a single target cluster `P`
    against any family `Q` of disjoint competitor groups in `X` disjoint from `P` over `r` draws
    from any nonempty initial center set `C0` is at most `2 φ_P H_{|Q|}`. -/
theorem lemma_repeat_charge {d : ℕ}
    (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d))) (r : ℕ)
    (hC0 : C0.Nonempty)
    (hP_sub : P ⊆ X) (hP_ne : P.Nonempty)
    (hQ : IsDisjointGroups X Q)
    (hPQ : ∀ G ∈ Q, Disjoint P G) :
    d2Expect X C0 r (fun ω => repeatCharge C0 P Q ω) ≤ 2 * phi P * harmonic Q.card := by
  by_cases hphi : phi P = 0
  · exact RepeatBound.lemma_repeat_charge_of_phi_eq_zero X C0 P Q r hphi
  · have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi)
    have hmain := RepeatBound.d2Expect_repeatChargeFrom_le_potVal X P hP_sub hP_ne hphi_pos
      r C0 ∅ Q hC0 hQ hPQ (Finset.empty_subset P) (Finset.empty_subset C0)
    have hemp : decide (∅ : Finset (Point d)).Nonempty = false := by simp
    rw [hemp] at hmain
    change d2Expect X C0 r (fun ω => repeatCharge C0 P Q ω)
      ≤ phi P * RepeatBound.potVal P ∅ Q.card (groupMeanCost Q C0 / phi P) at hmain
    have hpot := RepeatBound.potVal_empty_le P Q.card (groupMeanCost Q C0 / phi P)
    have hmul := mul_le_mul_of_nonneg_left hpot (le_of_lt hphi_pos)
    linarith

end KMeansPP


==> anc/KMeansPP/Restoration.lean <==
import KMeansPP.Core
import Mathlib.Data.Finset.Powerset
import Mathlib.GroupTheory.Perm.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-!
# Restoration from per-cluster allowances (Lemma 2 / `lem:restoration`) and Corollary 5 (`cor:root`)

This module formalizes Sections 2 and 4 (Lemma 2 and Corollary 5) of `SHARP_TWO_EDITED.tex`
(cross-checked against v3 Theorem 5.1 / Theorem 5.2 / Theorem 5.3 in `sections/restoration.tex`):

1. `liveMean_supermartingale`: The mean cost `groupMeanCost` of live designated groups is a
   supermartingale under `d2Expect`.
2. `unvisited_cost_le_excess_plus_nonfresh` and `nonfreshChargeFrom_eq_repeat_add_exterior`:
   Nonfresh copy assignment and exact pathwise decomposition into per-cluster repeat charges
   and exterior nonfresh charges.
3. `d2Expect_exteriorNonfresh_eq_exteriorFreshSum` and `exterior_total_le_harmonic`:
   The exterior-fresh exchange identity (eq. 4) and pathwise harmonic exterior bound.
4. `repeatCharge_eq_avg_powersetCard` and `fullCharge_eq_avg_powersetCard`:
   Exact pathwise uniform `(r - 1)`-competitor thinning.
5. `lemma_restoration_exact_all_competitors`, `lemma_restoration_all_competitors`,
   `lemma_restoration_exact`, and `lemma_restoration`:
   Full Lemma 2 (`lem:restoration`), both eq. (2) and eq. (3), under both `(r - 1)`-competitor
   and `(m - 1)`-competitor hypotheses.
6. `corollary_root_fixed_x`, `corollary_root_uniform_part`, and `corollary_root_theta`:
   Full Corollary 5 (`cor:root`), equations (10), (11), and the `theta`-weighted ratio bound.
-/

open scoped BigOperators
open Finset

namespace KMeansPP

noncomputable section

/-! ### Private Euclidean, retention, harmonic, and disjoint-group helpers -/

private lemma distToSet_eq_inf' {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y C = C.inf' hC (fun c => ‖y - c‖) := by
  simp [distToSet, hC]

private lemma distToSet_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distToSet y (insert x C) ≤ distToSet y C := by
  rw [distToSet_eq_inf' y (Finset.insert_nonempty x C), distToSet_eq_inf' y hC]
  exact Finset.le_inf' hC _ (fun c hc =>
    Finset.inf'_le (fun c => ‖y - c‖) (Finset.mem_insert_of_mem hc))

private lemma distSq_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distSq y (insert x C) ≤ distSq y C := by
  unfold distSq
  have h0 : 0 ≤ distToSet y (insert x C) := distToSet_nonneg y (insert x C)
  have hle : distToSet y (insert x C) ≤ distToSet y C := distToSet_insert_le y x hC
  nlinarith

private lemma cost_insert_le {d : ℕ} (A : Finset (Point d)) (x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : cost A (insert x C) ≤ cost A C :=
  Finset.sum_le_sum (fun y _ => distSq_insert_le y x hC)

private lemma addDraw_nonempty {d : ℕ} {C : Finset (Point d)} (hC : C.Nonempty) :
    ∀ a : Option (Point d), (addDraw C a).Nonempty
  | none => hC
  | some y => Finset.insert_nonempty y C

private lemma cost_addDraw_le {d : ℕ} (A : Finset (Point d)) {C : Finset (Point d)}
    (hC : C.Nonempty) : ∀ a : Option (Point d), cost A (addDraw C a) ≤ cost A C
  | none => le_rfl
  | some y => cost_insert_le A y hC

private lemma cost_centersAfter_le {d : ℕ} (A : Finset (Point d)) :
    ∀ (ω : List (Option (Point d))) {C : Finset (Point d)},
      C.Nonempty → cost A (centersAfter C ω) ≤ cost A C
  | [], _, _ => le_rfl
  | none :: rest, _, hC => cost_centersAfter_le A rest hC
  | some y :: rest, C, hC =>
      le_trans (cost_centersAfter_le A rest (Finset.insert_nonempty y C)) (cost_insert_le A y hC)

private lemma cost_singleton_eq {d : ℕ} (P : Finset (Point d)) (x : Point d) :
    cost P {x} = ∑ y ∈ P, ‖y - x‖ ^ 2 := by
  unfold cost distSq distToSet
  refine Finset.sum_congr rfl (fun y _ => ?_)
  simp

private lemma sum_sub_centroid_eq_zero {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ y ∈ P, (y - centroid P) = 0 := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  rw [Finset.sum_sub_distrib, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ, centroid, smul_smul,
    mul_inv_cancel₀ hcard, one_smul, sub_self]

private lemma sum_sq_dist_eq_phi_add {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty)
    (x : Point d) :
    ∑ y ∈ P, ‖y - x‖ ^ 2 = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
  have hrewrite : ∀ y : Point d,
      ‖y - x‖ ^ 2 = ‖y - centroid P‖ ^ 2 - 2 * (inner ℝ (y - centroid P) (x - centroid P) : ℝ) +
        ‖x - centroid P‖ ^ 2 := by
    intro y
    have hsub : y - x = (y - centroid P) - (x - centroid P) := by abel
    rw [hsub, norm_sub_sq_real]
  simp_rw [hrewrite]
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, ← sum_inner,
    sum_sub_centroid_eq_zero hP, inner_zero_left, mul_zero, sub_zero, Finset.sum_const,
    nsmul_eq_mul]
  rfl

private lemma uniform_cost_singleton_eq {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    (P.card : ℝ)⁻¹ * ∑ x ∈ P, cost P {x} = 2 * phi P := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  have hsum : ∑ x ∈ P, cost P {x} = 2 * (P.card : ℝ) * phi P := by
    have h1 : ∀ x ∈ P, cost P {x} = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
      intro x _
      rw [cost_singleton_eq, sum_sq_dist_eq_phi_add hP x]
    rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
      ← Finset.mul_sum]
    change (P.card : ℝ) * phi P + (P.card : ℝ) * phi P = 2 * (P.card : ℝ) * phi P
    ring
  rw [hsum]
  field_simp [hcard]

private lemma harmonic_mono {a b : ℕ} (hab : a ≤ b) : harmonic a ≤ harmonic b := by
  unfold harmonic
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono hab) (fun _ _ _ => by positivity)

private lemma isDisjointGroups_subset {d : ℕ} {X : Finset (Point d)}
    {G G' : Finset (Finset (Point d))} (hG : IsDisjointGroups X G) (hsub : G' ⊆ G) :
    IsDisjointGroups X G' where
  subset_X := fun P hP => hG.subset_X P (hsub hP)
  nonempty_mem := fun P hP => hG.nonempty_mem P (hsub hP)
  pairwiseDisjoint := hG.pairwiseDisjoint.subset (by exact_mod_cast hsub)

private lemma biUnion_subset_X {d : ℕ} {X : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hG : IsDisjointGroups X G) :
    G.biUnion id ⊆ X := by
  intro y hy
  rcases Finset.mem_biUnion.mp hy with ⟨P, hP, hyP⟩
  exact hG.subset_X P hP hyP

private lemma cost_biUnion_eq {d : ℕ} {X C : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hG : IsDisjointGroups X G) :
    cost (G.biUnion id) C = ∑ P ∈ G, cost P C := by
  unfold cost
  exact Finset.sum_biUnion hG.pairwiseDisjoint

private lemma cost_eq_exterior_add_groups {d : ℕ} {X C : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hG : IsDisjointGroups X G) :
    cost X C = cost (X \ G.biUnion id) C + ∑ P ∈ G, cost P C := by
  unfold cost
  rw [← Finset.sum_sdiff (biUnion_subset_X hG), Finset.sum_biUnion hG.pairwiseDisjoint]
  rfl

private lemma liveGroups_nil {d : ℕ} (G : Finset (Finset (Point d))) :
    liveGroups G [] = G := by
  ext H
  simp [liveGroups, visited]

private lemma liveGroups_cons {d : ℕ} (G : Finset (Finset (Point d)))
    (a : Option (Point d)) (rest : List (Option (Point d))) :
    liveGroups G (a :: rest) = liveGroups (G.filter (fun H => ¬ hitGroup H a)) rest := by
  ext H
  simp [liveGroups, visited, and_assoc]

private lemma filter_not_hitGroup_of_mem {d : ℕ} {X : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hG : IsDisjointGroups X G)
    {P : Finset (Point d)} (hP : P ∈ G) {y : Point d} (hy : y ∈ P) :
    G.filter (fun H => ¬ hitGroup H (some y)) = G.erase P := by
  ext H
  rw [Finset.mem_filter, Finset.mem_erase]
  simp only [hitGroup]
  constructor
  · rintro ⟨hHG, hyH⟩
    refine ⟨?_, hHG⟩
    intro hEq
    subst hEq
    exact hyH hy
  · rintro ⟨hne, hHG⟩
    refine ⟨hHG, ?_⟩
    intro hyH
    have hdisj : Disjoint H P := hG.pairwiseDisjoint hHG hP hne
    exact Finset.disjoint_left.mp hdisj hyH hy

private lemma filter_not_hitGroup_of_not_mem_biUnion {d : ℕ}
    {G : Finset (Finset (Point d))} {y : Point d} (hy : y ∉ G.biUnion id) :
    G.filter (fun H => ¬ hitGroup H (some y)) = G := by
  ext H
  rw [Finset.mem_filter]
  simp only [hitGroup, and_iff_left_iff_imp]
  intro hH hyH
  exact hy (Finset.mem_biUnion.mpr ⟨H, hH, hyH⟩)

private lemma filter_not_hitGroup_none {d : ℕ} (G : Finset (Finset (Point d))) :
    G.filter (fun H => ¬ hitGroup H none) = G := by
  ext H
  simp [hitGroup]

private lemma groupMeanCost_insert_le {d : ℕ} (G_live : Finset (Finset (Point d)))
    (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    groupMeanCost G_live (insert y C) ≤ groupMeanCost G_live C := by
  unfold groupMeanCost
  split_ifs with h0
  · exact le_rfl
  · exact div_le_div_of_nonneg_right
      (Finset.sum_le_sum (fun H _ => cost_insert_le H y hC)) (Nat.cast_nonneg _)

private lemma card_mul_groupMeanCost {d : ℕ} (G_live : Finset (Finset (Point d)))
    (C : Finset (Point d)) :
    (G_live.card : ℝ) * groupMeanCost G_live C = ∑ P ∈ G_live, cost P C := by
  unfold groupMeanCost
  split_ifs with h0
  · have hemp : G_live = ∅ := Finset.card_eq_zero.mp h0
    simp [hemp]
  · have hne : (G_live.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr h0
    exact mul_div_cancel₀ _ hne

private lemma sq_sum_le_card_mul_sum_sq {ι : Type*} (s : Finset ι) (f : ι → ℝ) :
    (∑ i ∈ s, f i) ^ 2 ≤ (s.card : ℝ) * ∑ i ∈ s, (f i) ^ 2 := by
  have hnn : 0 ≤ ∑ i ∈ s, ∑ j ∈ s, (f i - f j) ^ 2 :=
    Finset.sum_nonneg (fun _ _ => Finset.sum_nonneg (fun _ _ => sq_nonneg _))
  have hexp :
      ∑ i ∈ s, ∑ j ∈ s, (f i - f j) ^ 2 =
        2 * (s.card : ℝ) * (∑ i ∈ s, f i ^ 2) - 2 * (∑ i ∈ s, f i) ^ 2 := by
    have h1 : ∀ i j : ι, (f i - f j) ^ 2 = f i ^ 2 - 2 * f i * f j + f j ^ 2 := fun i j => by ring
    simp_rw [h1]
    calc
      ∑ i ∈ s, ∑ j ∈ s, (f i ^ 2 - 2 * f i * f j + f j ^ 2)
        = ∑ i ∈ s, ((s.card : ℝ) * f i ^ 2 - 2 * f i * (∑ j ∈ s, f j) + ∑ j ∈ s, f j ^ 2) := by
            refine Finset.sum_congr rfl (fun i _ => ?_)
            rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul,
              ← Finset.mul_sum]
      _ = (s.card : ℝ) * (∑ i ∈ s, f i ^ 2) - 2 * (∑ i ∈ s, f i) * (∑ j ∈ s, f j) +
            (s.card : ℝ) * (∑ j ∈ s, f j ^ 2) := by
            rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
              Finset.sum_const, nsmul_eq_mul]
            have hmid :
                ∑ i ∈ s, 2 * f i * ∑ j ∈ s, f j = 2 * (∑ i ∈ s, f i) * ∑ j ∈ s, f j := by
              rw [← Finset.sum_mul, ← Finset.mul_sum]
            rw [hmid]
      _ = 2 * (s.card : ℝ) * (∑ i ∈ s, f i ^ 2) - 2 * (∑ i ∈ s, f i) ^ 2 := by ring
  linarith

/-! ### 1. Live-mean supermartingale -/

private lemma sum_cost_mul_groupMeanCost_erase_le {d : ℕ}
    (G_live : Finset (Finset (Point d))) (C : Finset (Point d)) :
    ∑ P ∈ G_live, cost P C * groupMeanCost (G_live.erase P) C ≤
      (∑ P ∈ G_live, cost P C) * groupMeanCost G_live C := by
  by_cases hv0 : G_live.card = 0
  · have hemp : G_live = ∅ := Finset.card_eq_zero.mp hv0
    simp [hemp]
  · by_cases hv1 : G_live.card = 1
    · have hzero : ∀ P ∈ G_live, groupMeanCost (G_live.erase P) C = 0 := by
        intro P hP
        have hc : (G_live.erase P).card = 0 := by
          rw [Finset.card_erase_of_mem hP, hv1]
        simp [groupMeanCost, hc]
      have hL : ∑ P ∈ G_live, cost P C * groupMeanCost (G_live.erase P) C = 0 :=
        Finset.sum_eq_zero (fun P hP => by simp [hzero P hP])
      rw [hL]
      exact mul_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _))
        (groupMeanCost_nonneg _ _)
    · have hv2 : 2 ≤ G_live.card := by omega
      have hv_pos : (0 : ℝ) < (G_live.card : ℝ) := Nat.cast_pos.mpr (by omega)
      have hv1_pos : (0 : ℝ) < (G_live.card : ℝ) - 1 := by
        have : (2 : ℝ) ≤ (G_live.card : ℝ) := Nat.cast_le.mpr hv2
        linarith
      let S : ℝ := ∑ P ∈ G_live, cost P C
      have hterm : ∀ P ∈ G_live,
          cost P C * groupMeanCost (G_live.erase P) C =
            (cost P C * S - (cost P C) ^ 2) / ((G_live.card : ℝ) - 1) := by
        intro P hP
        have hce : (G_live.erase P).card = G_live.card - 1 := Finset.card_erase_of_mem hP
        have hce_ne : (G_live.erase P).card ≠ 0 := by omega
        have hce_cast : ((G_live.erase P).card : ℝ) = (G_live.card : ℝ) - 1 := by
          rw [hce, Nat.cast_sub (by omega), Nat.cast_one]
        have hsum_er : ∑ H ∈ G_live.erase P, cost H C = S - cost P C := by
          exact Finset.sum_erase_eq_sub hP
        unfold groupMeanCost
        rw [ite_eq_right hce_ne, hce_cast, hsum_er]
        ring
      have hLHS :
          ∑ P ∈ G_live, cost P C * groupMeanCost (G_live.erase P) C =
            (S ^ 2 - ∑ P ∈ G_live, (cost P C) ^ 2) / ((G_live.card : ℝ) - 1) := by
        rw [Finset.sum_congr rfl hterm, ← Finset.sum_div, Finset.sum_sub_distrib, ← Finset.sum_mul]
        congr 1
        change S * S - ∑ P ∈ G_live, cost P C ^ 2 = S ^ 2 - ∑ P ∈ G_live, cost P C ^ 2
        ring
      have hRHS :
          (∑ P ∈ G_live, cost P C) * groupMeanCost G_live C = S ^ 2 / (G_live.card : ℝ) := by
        unfold groupMeanCost
        rw [ite_eq_right hv0]
        change S * (S / (G_live.card : ℝ)) = S ^ 2 / (G_live.card : ℝ)
        ring
      rw [hLHS, hRHS, div_le_div_iff₀ hv1_pos hv_pos]
      have hcs : S ^ 2 ≤ (G_live.card : ℝ) * ∑ P ∈ G_live, (cost P C) ^ 2 :=
        sq_sum_le_card_mul_sum_sq G_live (fun P => cost P C)
      nlinarith

private lemma liveMean_one_step {d : ℕ} {X C : Finset (Point d)}
    {G_live : Finset (Finset (Point d))}
    (hC : C.Nonempty) (hG : IsDisjointGroups X G_live) (hX : 0 < cost X C) :
    ∑ y ∈ X, (distSq y C / cost X C) *
        groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) ≤
      groupMeanCost G_live C := by
  have hsplit :
      ∑ y ∈ X, (distSq y C / cost X C) *
          groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) =
        ∑ y ∈ X \ G_live.biUnion id, (distSq y C / cost X C) *
            groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) +
        ∑ y ∈ G_live.biUnion id, (distSq y C / cost X C) *
            groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) :=
    (Finset.sum_sdiff (biUnion_subset_X hG)).symm
  rw [hsplit]
  have hnonfresh :
      ∑ y ∈ X \ G_live.biUnion id, (distSq y C / cost X C) *
          groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) ≤
        (cost (X \ G_live.biUnion id) C / cost X C) * groupMeanCost G_live C := by
    calc
      ∑ y ∈ X \ G_live.biUnion id, (distSq y C / cost X C) *
          groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C)
        ≤ ∑ y ∈ X \ G_live.biUnion id, (distSq y C / cost X C) * groupMeanCost G_live C := by
            apply Finset.sum_le_sum
            intro y hy
            have hy' : y ∉ G_live.biUnion id := (Finset.mem_sdiff.mp hy).2
            rw [filter_not_hitGroup_of_not_mem_biUnion hy']
            exact mul_le_mul_of_nonneg_left (groupMeanCost_insert_le G_live y hC)
              (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
      _ = (cost (X \ G_live.biUnion id) C / cost X C) * groupMeanCost G_live C := by
            rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hfresh :
      ∑ y ∈ G_live.biUnion id, (distSq y C / cost X C) *
          groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) ≤
        ((∑ P ∈ G_live, cost P C) / cost X C) * groupMeanCost G_live C := by
    rw [Finset.sum_biUnion hG.pairwiseDisjoint]
    calc
      ∑ P ∈ G_live, ∑ y ∈ P, (distSq y C / cost X C) *
          groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C)
        ≤ ∑ P ∈ G_live, ∑ y ∈ P, (distSq y C / cost X C) *
            groupMeanCost (G_live.erase P) C := by
            apply Finset.sum_le_sum; intro P hP
            apply Finset.sum_le_sum; intro y hy
            rw [filter_not_hitGroup_of_mem hG hP hy]
            exact mul_le_mul_of_nonneg_left (groupMeanCost_insert_le (G_live.erase P) y hC)
              (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
      _ = (∑ P ∈ G_live, cost P C * groupMeanCost (G_live.erase P) C) / cost X C := by
            rw [Finset.sum_div]
            refine Finset.sum_congr rfl (fun P _ => ?_)
            rw [← Finset.sum_mul, ← Finset.sum_div]
            change (cost P C / cost X C) * groupMeanCost (G_live.erase P) C =
              cost P C * groupMeanCost (G_live.erase P) C / cost X C
            ring
      _ ≤ ((∑ P ∈ G_live, cost P C) * groupMeanCost G_live C) / cost X C :=
            div_le_div_of_nonneg_right (sum_cost_mul_groupMeanCost_erase_le G_live C) (le_of_lt hX)
      _ = ((∑ P ∈ G_live, cost P C) / cost X C) * groupMeanCost G_live C := by ring
  calc
    (∑ y ∈ X \ G_live.biUnion id, (distSq y C / cost X C) *
        groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C)) +
      (∑ y ∈ G_live.biUnion id, (distSq y C / cost X C) *
        groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C))
      ≤ (cost (X \ G_live.biUnion id) C / cost X C) * groupMeanCost G_live C +
          ((∑ P ∈ G_live, cost P C) / cost X C) * groupMeanCost G_live C :=
          add_le_add hnonfresh hfresh
    _ = ((cost (X \ G_live.biUnion id) C + ∑ P ∈ G_live, cost P C) / cost X C) *
          groupMeanCost G_live C := by ring
    _ = (cost X C / cost X C) * groupMeanCost G_live C := by
          rw [← cost_eq_exterior_add_groups hG]
    _ = groupMeanCost G_live C := by
          rw [div_self (ne_of_gt hX), one_mul]

/-- **Live-mean supermartingale:** Over any `r` draws of the `D²` continuation process from a
    nonempty center set `C`, the expected mean cost of the remaining live groups in `G_live` is
    at most the initial mean cost `groupMeanCost G_live C`. -/
theorem liveMean_supermartingale {d : ℕ} {X C : Finset (Point d)}
    {G_live : Finset (Finset (Point d))}
    (hC : C.Nonempty) (hG : IsDisjointGroups X G_live) (r : ℕ) :
    d2Expect X C r (fun ω => groupMeanCost (liveGroups G_live ω) (centersAfter C ω)) ≤
      groupMeanCost G_live C := by
  induction r generalizing C G_live with
  | zero =>
      simp [d2Expect, liveGroups_nil, centersAfter]
  | succ r ih =>
      simp only [d2Expect]
      split_ifs with hX
      · calc
          ∑ y ∈ X, (distSq y C / cost X C) *
              d2Expect X (insert y C) r
                (fun rest =>
                  groupMeanCost (liveGroups G_live (some y :: rest))
                    (centersAfter C (some y :: rest)))
            ≤ ∑ y ∈ X, (distSq y C / cost X C) *
                groupMeanCost (G_live.filter (fun H => ¬ hitGroup H (some y))) (insert y C) := by
                apply Finset.sum_le_sum
                intro y _
                apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
                have hcongr :
                    d2Expect X (insert y C) r
                      (fun rest =>
                        groupMeanCost (liveGroups G_live (some y :: rest))
                          (centersAfter C (some y :: rest))) =
                    d2Expect X (insert y C) r
                      (fun rest =>
                        groupMeanCost
                          (liveGroups (G_live.filter (fun H => ¬ hitGroup H (some y))) rest)
                          (centersAfter (insert y C) rest)) :=
                  d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                    rw [liveGroups_cons]; rfl)
                rw [hcongr]
                exact ih (Finset.insert_nonempty y C)
                  (isDisjointGroups_subset hG (Finset.filter_subset _ _))
          _ ≤ groupMeanCost G_live C := liveMean_one_step hC hG hX
      · have hcongr :
            d2Expect X C r
              (fun rest =>
                groupMeanCost (liveGroups G_live (none :: rest)) (centersAfter C (none :: rest))) =
            d2Expect X C r
              (fun rest => groupMeanCost (liveGroups G_live rest) (centersAfter C rest)) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            rw [liveGroups_cons, filter_not_hitGroup_none]; rfl)
        rw [hcongr]
        exact ih hC hG

/-! ### 2. Nonfresh copy assignment and pathwise charge decomposition -/

/-- Pre-draw nonfresh charge sum `∑_{t nonfresh} L_{t-1}` along a suffix `ω`. -/
noncomputable def nonfreshChargeFrom {d : ℕ} :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, [] => 0
  | C, G_live, a :: rest =>
      let term := if ∃ P ∈ G_live, hitGroup P a then 0 else groupMeanCost G_live C
      let G_live' := G_live.filter (fun P => ¬ hitGroup P a)
      term + nonfreshChargeFrom (addDraw C a) G_live' rest

/-- Pre-draw exterior charge sum `∑_{t exterior} L_{t-1}` along a suffix `ω`, where exterior means
    hitting no group of the full designated family `G_all` (including `none` zero-cost steps). -/
noncomputable def exteriorNonfreshChargeFrom {d : ℕ} (G_all : Finset (Finset (Point d))) :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, [] => 0
  | C, G_live, a :: rest =>
      let term := if ∃ P ∈ G_all, hitGroup P a then 0 else groupMeanCost G_live C
      let G_live' := G_live.filter (fun P => ¬ hitGroup P a)
      term + exteriorNonfreshChargeFrom G_all (addDraw C a) G_live' rest

/-- **Nonfresh copy assignment:** The expected terminal cost of unvisited groups is bounded by
    `(m - r)` copies of the expected terminal live mean plus the expected nonfresh pre-draw
    charges. -/
theorem unvisited_cost_le_excess_plus_nonfresh {d : ℕ} {X C : Finset (Point d)}
    {G_live : Finset (Finset (Point d))}
    (hC : C.Nonempty) (hG : IsDisjointGroups X G_live) {r : ℕ} (hr : r ≤ G_live.card) :
    d2Expect X C r (fun ω => ∑ P ∈ liveGroups G_live ω, cost P (centersAfter C ω)) ≤
      ((G_live.card - r : ℕ) : ℝ) *
        d2Expect X C r (fun ω => groupMeanCost (liveGroups G_live ω) (centersAfter C ω)) +
      d2Expect X C r (fun ω => nonfreshChargeFrom C G_live ω) := by
  induction r generalizing C G_live with
  | zero =>
      simp only [d2Expect, liveGroups_nil, centersAfter, nonfreshChargeFrom, Nat.sub_zero, add_zero]
      rw [card_mul_groupMeanCost]
  | succ r ih =>
      simp only [d2Expect]
      split_ifs with hX
      · rw [Finset.mul_sum, ← Finset.sum_add_distrib]
        apply Finset.sum_le_sum
        intro y _
        have hw : 0 ≤ distSq y C / cost X C := div_nonneg (distSq_nonneg y C) (le_of_lt hX)
        rw [← mul_left_comm, ← mul_add]
        apply mul_le_mul_of_nonneg_left _ hw
        let G_live' := G_live.filter (fun H => ¬ hitGroup H (some y))
        have hG' : IsDisjointGroups X G_live' :=
          isDisjointGroups_subset hG (Finset.filter_subset _ _)
        have hL_eq :
            d2Expect X (insert y C) r
              (fun rest =>
                ∑ P ∈ liveGroups G_live (some y :: rest),
                  cost P (centersAfter C (some y :: rest))) =
            d2Expect X (insert y C) r
              (fun rest => ∑ P ∈ liveGroups G_live' rest, cost P (centersAfter (insert y C) rest)) :=
          d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
            rw [liveGroups_cons]; rfl)
        have hM_eq :
            d2Expect X (insert y C) r
              (fun rest =>
                groupMeanCost (liveGroups G_live (some y :: rest))
                  (centersAfter C (some y :: rest))) =
            d2Expect X (insert y C) r
              (fun rest =>
                groupMeanCost (liveGroups G_live' rest) (centersAfter (insert y C) rest)) :=
          d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
            rw [liveGroups_cons]; rfl)
        rw [hL_eq, hM_eq]
        by_cases hfresh : ∃ P ∈ G_live, hitGroup P (some y)
        · rcases hfresh with ⟨P, hP, hyP⟩
          have hG'_eq : G_live' = G_live.erase P := filter_not_hitGroup_of_mem hG hP hyP
          have hcard' : G_live'.card = G_live.card - 1 := by
            rw [hG'_eq, Finset.card_erase_of_mem hP]
          have hr' : r ≤ G_live'.card := by omega
          have hsub_eq : G_live'.card - r = G_live.card - (r + 1) := by omega
          have hN_eq :
              d2Expect X (insert y C) r
                (fun rest => nonfreshChargeFrom C G_live (some y :: rest)) =
              d2Expect X (insert y C) r
                (fun rest => nonfreshChargeFrom (insert y C) G_live' rest) :=
            d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
              simp only [nonfreshChargeFrom, addDraw]
              rw [ite_eq_left ⟨P, hP, hyP⟩, zero_add])
          rw [hN_eq, ← hsub_eq]
          exact ih (Finset.insert_nonempty y C) hG' hr'
        · have hy_not : y ∉ G_live.biUnion id := by
            intro hyu
            rcases Finset.mem_biUnion.mp hyu with ⟨P, hP, hyP⟩
            exact hfresh ⟨P, hP, hyP⟩
          have hG'_eq : G_live' = G_live := filter_not_hitGroup_of_not_mem_biUnion hy_not
          have hr' : r ≤ G_live'.card := by rw [hG'_eq]; omega
          have hsub_cast :
              ((G_live'.card - r : ℕ) : ℝ) = ((G_live.card - (r + 1) : ℕ) : ℝ) + 1 := by
            have hnat : G_live'.card - r = G_live.card - (r + 1) + 1 := by rw [hG'_eq]; omega
            rw [hnat, Nat.cast_add, Nat.cast_one]
          have hN_eq :
              d2Expect X (insert y C) r
                (fun rest => nonfreshChargeFrom C G_live (some y :: rest)) =
              groupMeanCost G_live C +
                d2Expect X (insert y C) r
                  (fun rest => nonfreshChargeFrom (insert y C) G_live' rest) := by
            have hc :
                d2Expect X (insert y C) r
                  (fun rest => nonfreshChargeFrom C G_live (some y :: rest)) =
                d2Expect X (insert y C) r
                  (fun rest =>
                    groupMeanCost G_live C + nonfreshChargeFrom (insert y C) G_live' rest) :=
              d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                simp only [nonfreshChargeFrom, addDraw]
                rw [ite_eq_right hfresh])
            rw [hc, d2Expect_add, d2Expect_const]
          have hih := ih (Finset.insert_nonempty y C) hG' hr'
          have hmart :
              d2Expect X (insert y C) r
                (fun rest =>
                  groupMeanCost (liveGroups G_live' rest) (centersAfter (insert y C) rest)) ≤
                groupMeanCost G_live C := by
            calc
              d2Expect X (insert y C) r
                  (fun rest =>
                    groupMeanCost (liveGroups G_live' rest) (centersAfter (insert y C) rest))
                ≤ groupMeanCost G_live' (insert y C) :=
                  liveMean_supermartingale (Finset.insert_nonempty y C) hG' r
              _ = groupMeanCost G_live (insert y C) := by rw [hG'_eq]
              _ ≤ groupMeanCost G_live C := groupMeanCost_insert_le G_live y hC
          rw [hN_eq]
          rw [hsub_cast] at hih
          linarith
      · -- Zero-cost step `none`: always nonfresh, `G_live` and `C` unchanged.
        have hL_eq :
            d2Expect X C r
              (fun rest =>
                ∑ P ∈ liveGroups G_live (none :: rest), cost P (centersAfter C (none :: rest))) =
            d2Expect X C r
              (fun rest => ∑ P ∈ liveGroups G_live rest, cost P (centersAfter C rest)) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            rw [liveGroups_cons, filter_not_hitGroup_none]; rfl)
        have hM_eq :
            d2Expect X C r
              (fun rest =>
                groupMeanCost (liveGroups G_live (none :: rest))
                  (centersAfter C (none :: rest))) =
            d2Expect X C r
              (fun rest => groupMeanCost (liveGroups G_live rest) (centersAfter C rest)) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            rw [liveGroups_cons, filter_not_hitGroup_none]; rfl)
        have hN_eq :
            d2Expect X C r (fun rest => nonfreshChargeFrom C G_live (none :: rest)) =
              groupMeanCost G_live C +
                d2Expect X C r (fun rest => nonfreshChargeFrom C G_live rest) := by
          have hno : ¬ ∃ P ∈ G_live, hitGroup P none := by simp [hitGroup]
          have hc :
              d2Expect X C r (fun rest => nonfreshChargeFrom C G_live (none :: rest)) =
              d2Expect X C r (fun rest =>
                groupMeanCost G_live C + nonfreshChargeFrom C G_live rest) :=
            d2Expect_congr X r C _ _ (fun rest _ => by
              simp only [nonfreshChargeFrom, addDraw]
              rw [ite_eq_right hno, filter_not_hitGroup_none])
          rw [hc, d2Expect_add, d2Expect_const]
        have hr' : r ≤ G_live.card := by omega
        have hsub_cast :
            ((G_live.card - r : ℕ) : ℝ) = ((G_live.card - (r + 1) : ℕ) : ℝ) + 1 := by
          have hnat : G_live.card - r = G_live.card - (r + 1) + 1 := by omega
          rw [hnat, Nat.cast_add, Nat.cast_one]
        have hih := ih hC hG hr'
        have hmart := liveMean_supermartingale hC hG r
        rw [hL_eq, hM_eq, hN_eq]
        rw [hsub_cast] at hih
        linarith

/-- Exact pathwise split of `nonfreshChargeFrom` into per-cluster repeat charges (against all
    `m - 1` other designated groups) plus exterior nonfresh charges. -/
lemma nonfreshChargeFrom_eq_repeat_add_exterior {d : ℕ} {X : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hG : IsDisjointGroups X G) :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)) (G_live : Finset (Finset (Point d))),
      G_live ⊆ G →
      nonfreshChargeFrom C G_live ω =
        (∑ P ∈ G, repeatChargeFrom P C (decide (P ∉ G_live)) (G_live.erase P) ω) +
        exteriorNonfreshChargeFrom G C G_live ω
  | [], _, _, _ => by simp [nonfreshChargeFrom, repeatChargeFrom, exteriorNonfreshChargeFrom]
  | a :: rest, C, G_live, hsub => by
      simp only [nonfreshChargeFrom, repeatChargeFrom, exteriorNonfreshChargeFrom]
      rw [Finset.sum_add_distrib]
      let G_live' := G_live.filter (fun H => ¬ hitGroup H a)
      have hsub' : G_live' ⊆ G := Finset.Subset.trans (Finset.filter_subset _ _) hsub
      have htail :
          ∑ P ∈ G,
              repeatChargeFrom P (addDraw C a)
                (decide (P ∉ G_live) || decide (hitGroup P a))
                ((G_live.erase P).filter (fun H => ¬ hitGroup H a)) rest =
            ∑ P ∈ G,
              repeatChargeFrom P (addDraw C a) (decide (P ∉ G_live')) (G_live'.erase P) rest := by
        refine Finset.sum_congr rfl (fun P _ => ?_)
        have hseen : (decide (P ∉ G_live) || decide (hitGroup P a)) = decide (P ∉ G_live') := by
          by_cases h1 : P ∈ G_live <;> by_cases h2 : hitGroup P a <;>
            simp [G_live', h1, h2]
        have herase :
            (G_live.erase P).filter (fun H => ¬ hitGroup H a) = G_live'.erase P := by
          ext H
          simp [G_live', and_assoc]
        rw [hseen, herase]
      have hih := nonfreshChargeFrom_eq_repeat_add_exterior hG rest (addDraw C a) G_live' hsub'
      -- Now match the single-step head terms across the three mutually exclusive cases.
      have hhead :
          (if ∃ P ∈ G_live, hitGroup P a then 0 else groupMeanCost G_live C) =
            (∑ P ∈ G,
              if (decide (P ∉ G_live) && decide (hitGroup P a)) = true then
                groupMeanCost (G_live.erase P) C
              else 0) +
            (if ∃ P ∈ G, hitGroup P a then 0 else groupMeanCost G_live C) := by
        by_cases hinG : ∃ P ∈ G, hitGroup P a
        · rcases hinG with ⟨P0, hP0, hhit0⟩
          have hif2 : (if ∃ P ∈ G, hitGroup P a then 0 else groupMeanCost G_live C) = 0 :=
            ite_eq_left ⟨P0, hP0, hhit0⟩
          rw [hif2, add_zero]
          have hother : ∀ P ∈ G, P ≠ P0 → ¬ hitGroup P a := by
            intro P hP hne hhitP
            cases a with
            | none => exact hhit0
            | some y =>
                have hdisj : Disjoint P P0 := hG.pairwiseDisjoint hP hP0 hne
                exact Finset.disjoint_left.mp hdisj hhitP hhit0
          have hsum_single :
              (∑ P ∈ G,
                if (decide (P ∉ G_live) && decide (hitGroup P a)) = true then
                  groupMeanCost (G_live.erase P) C
                else 0) =
              if (decide (P0 ∉ G_live) && decide (hitGroup P0 a)) = true then
                groupMeanCost (G_live.erase P0) C
              else 0 := by
            rw [Finset.sum_eq_single P0]
            · intro P hP hne
              simp [hother P hP hne]
            · intro hnot; exact absurd hP0 hnot
          rw [hsum_single]
          by_cases hlive0 : P0 ∈ G_live
          · have hfresh : ∃ P ∈ G_live, hitGroup P a := ⟨P0, hlive0, hhit0⟩
            simp [hfresh, hlive0]
          · have hnotfresh : ¬ ∃ P ∈ G_live, hitGroup P a := by
              rintro ⟨P, hP, hhitP⟩
              have hEq : P = P0 := by
                by_contra hne
                exact hother P (hsub hP) hne hhitP
              subst hEq
              exact hlive0 hP
            rw [ite_eq_right hnotfresh]
            simp [hlive0, hhit0]
        · have hnotfresh : ¬ ∃ P ∈ G_live, hitGroup P a := by
            rintro ⟨P, hP, hhitP⟩
            exact hinG ⟨P, hsub hP, hhitP⟩
          rw [ite_eq_right hnotfresh, ite_eq_right hinG]
          have hsum0 :
              (∑ P ∈ G,
                if (decide (P ∉ G_live) && decide (hitGroup P a)) = true then
                  groupMeanCost (G_live.erase P) C
                else 0) = 0 := by
            apply Finset.sum_eq_zero
            intro P hP
            have hnot : ¬ hitGroup P a := fun hh => hinG ⟨P, hP, hh⟩
            simp [hnot]
          rw [hsum0, zero_add]
      rw [htail]
      linarith [hhead, hih]

/-! ### 3. Exterior-fresh exchange identity (eq. 4) and harmonic bound -/

/-- **Exterior-fresh exchange identity (eq. 4):** Charging the live mean `L_{t-1}` on each
    exterior draw has the exact same `d2Expect` as charging `Φ(E, C^{t-1}) / v_{t-1}` on each
    fresh draw. -/
theorem d2Expect_exteriorNonfresh_eq_exteriorFreshSum {d : ℕ} {X : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hG : IsDisjointGroups X G) :
    ∀ (r : ℕ) (C : Finset (Point d)) (G_live : Finset (Finset (Point d))),
      G_live ⊆ G →
      d2Expect X C r (fun ω => exteriorNonfreshChargeFrom G C G_live ω) =
        d2Expect X C r (fun ω => exteriorFreshSumFrom (X \ G.biUnion id) C G_live ω)
  | 0, _, _, _ => by simp [d2Expect, exteriorNonfreshChargeFrom, exteriorFreshSumFrom]
  | r + 1, C, G_live, hsub => by
      simp only [d2Expect]
      split_ifs with hX
      · -- `0 < cost X C`: split each `y`-term into head + recursive tail.
        have hL_split :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (fun rest => exteriorNonfreshChargeFrom G C G_live (some y :: rest)) =
              (∑ y ∈ X, (distSq y C / cost X C) *
                (if ∃ P ∈ G, hitGroup P (some y) then 0 else groupMeanCost G_live C)) +
              (∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (fun rest =>
                    exteriorNonfreshChargeFrom G (insert y C)
                      (G_live.filter (fun P => ¬ hitGroup P (some y))) rest)) := by
          rw [← Finset.sum_add_distrib]
          refine Finset.sum_congr rfl (fun y _ => ?_)
          rw [← mul_add]
          congr 1
          simp only [exteriorNonfreshChargeFrom, addDraw]
          rw [d2Expect_add, d2Expect_const]
        have hR_split :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (fun rest => exteriorFreshSumFrom (X \ G.biUnion id) C G_live (some y :: rest)) =
              (∑ y ∈ X, (distSq y C / cost X C) *
                (if ∃ P ∈ G_live, hitGroup P (some y) then
                  cost (X \ G.biUnion id) C / (G_live.card : ℝ)
                else 0)) +
              (∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (fun rest =>
                    exteriorFreshSumFrom (X \ G.biUnion id) (insert y C)
                      (G_live.filter (fun P => ¬ hitGroup P (some y))) rest)) := by
          rw [← Finset.sum_add_distrib]
          refine Finset.sum_congr rfl (fun y _ => ?_)
          rw [← mul_add]
          congr 1
          simp only [exteriorFreshSumFrom, addDraw]
          rw [d2Expect_add, d2Expect_const]
        rw [hL_split, hR_split]
        have htail :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (fun rest =>
                    exteriorNonfreshChargeFrom G (insert y C)
                      (G_live.filter (fun P => ¬ hitGroup P (some y))) rest) =
              ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (fun rest =>
                    exteriorFreshSumFrom (X \ G.biUnion id) (insert y C)
                      (G_live.filter (fun P => ¬ hitGroup P (some y))) rest) := by
          refine Finset.sum_congr rfl (fun y _ => ?_)
          congr 1
          exact d2Expect_exteriorNonfresh_eq_exteriorFreshSum hG r (insert y C)
            (G_live.filter (fun P => ¬ hitGroup P (some y)))
            (Finset.Subset.trans (Finset.filter_subset _ _) hsub)
        -- One-step exchange identity: `(e / T) * L = ((v * L) / T) * (e / v)`.
        have hheadL :
            ∑ y ∈ X, (distSq y C / cost X C) *
                (if ∃ P ∈ G, hitGroup P (some y) then 0 else groupMeanCost G_live C) =
              (cost (X \ G.biUnion id) C / cost X C) * groupMeanCost G_live C := by
          have h1 :
              ∑ y ∈ X, (distSq y C / cost X C) *
                  (if ∃ P ∈ G, hitGroup P (some y) then 0 else groupMeanCost G_live C) =
                ∑ y ∈ X, if y ∉ G.biUnion id then
                  (distSq y C / cost X C) * groupMeanCost G_live C
                else 0 := by
            refine Finset.sum_congr rfl (fun y _ => ?_)
            by_cases hy : y ∈ G.biUnion id
            · have hex : ∃ P ∈ G, hitGroup P (some y) := by
                rcases Finset.mem_biUnion.mp hy with ⟨P, hP, hyP⟩
                exact ⟨P, hP, hyP⟩
              simp [hy, hex]
            · have hnex : ¬ ∃ P ∈ G, hitGroup P (some y) := by
                rintro ⟨P, hP, hyP⟩
                exact hy (Finset.mem_biUnion.mpr ⟨P, hP, hyP⟩)
              simp [hy, hnex]
          rw [h1, ← Finset.sum_filter]
          have hfilt : X.filter (fun y => y ∉ G.biUnion id) = X \ G.biUnion id := by
            ext y; simp [Finset.mem_sdiff]
          rw [hfilt, ← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hheadR :
            ∑ y ∈ X, (distSq y C / cost X C) *
                (if ∃ P ∈ G_live, hitGroup P (some y) then
                  cost (X \ G.biUnion id) C / (G_live.card : ℝ)
                else 0) =
              ((∑ P ∈ G_live, cost P C) / cost X C) *
                (cost (X \ G.biUnion id) C / (G_live.card : ℝ)) := by
          have h1 :
              ∑ y ∈ X, (distSq y C / cost X C) *
                  (if ∃ P ∈ G_live, hitGroup P (some y) then
                    cost (X \ G.biUnion id) C / (G_live.card : ℝ)
                  else 0) =
                ∑ y ∈ X, if y ∈ G_live.biUnion id then
                  (distSq y C / cost X C) * (cost (X \ G.biUnion id) C / (G_live.card : ℝ))
                else 0 := by
            refine Finset.sum_congr rfl (fun y _ => ?_)
            by_cases hy : y ∈ G_live.biUnion id
            · have hex : ∃ P ∈ G_live, hitGroup P (some y) := by
                rcases Finset.mem_biUnion.mp hy with ⟨P, hP, hyP⟩
                exact ⟨P, hP, hyP⟩
              simp [hy, hex]
            · have hnex : ¬ ∃ P ∈ G_live, hitGroup P (some y) := by
                rintro ⟨P, hP, hyP⟩
                exact hy (Finset.mem_biUnion.mpr ⟨P, hP, hyP⟩)
              simp [hy, hnex]
          rw [h1, ← Finset.sum_filter]
          have hG_live : IsDisjointGroups X G_live := isDisjointGroups_subset hG hsub
          have hfilt : X.filter (fun y => y ∈ G_live.biUnion id) = G_live.biUnion id := by
            ext y
            simp only [Finset.mem_filter, and_iff_right_iff_imp]
            exact fun hy => biUnion_subset_X hG_live hy
          rw [hfilt, ← Finset.sum_mul, ← Finset.sum_div]
          change (cost (G_live.biUnion id) C / cost X C) *
              (cost (X \ G.biUnion id) C / (G_live.card : ℝ)) = _
          rw [cost_biUnion_eq hG_live]
        have hhead :
            (cost (X \ G.biUnion id) C / cost X C) * groupMeanCost G_live C =
              ((∑ P ∈ G_live, cost P C) / cost X C) *
                (cost (X \ G.biUnion id) C / (G_live.card : ℝ)) := by
          unfold groupMeanCost
          split_ifs with h0
          · have hemp : G_live = ∅ := Finset.card_eq_zero.mp h0
            simp [hemp]
          · ring
        rw [htail, hheadL, hheadR, hhead]
      · -- `cost X C = 0`: both `groupMeanCost G_live C` and fresh term vanish on `none`.
        have hX0 : cost X C = 0 := le_antisymm (not_lt.mp hX) (cost_nonneg X C)
        have hdist0 : ∀ y ∈ X, distSq y C = 0 :=
          (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => distSq_nonneg y C)).mp hX0
        have hcostP0 : ∀ P ∈ G_live, cost P C = 0 := fun P hP =>
          Finset.sum_eq_zero (fun y hy => hdist0 y (hG.subset_X P (hsub hP) hy))
        have hmean0 : groupMeanCost G_live C = 0 := by
          unfold groupMeanCost
          split_ifs
          · rfl
          · rw [Finset.sum_eq_zero hcostP0, zero_div]
        have hL_eq :
            d2Expect X C r (fun rest => exteriorNonfreshChargeFrom G C G_live (none :: rest)) =
              d2Expect X C r (fun rest => exteriorNonfreshChargeFrom G C G_live rest) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            have hno : ¬ ∃ P ∈ G, hitGroup P none := by simp [hitGroup]
            simp only [exteriorNonfreshChargeFrom, addDraw]
            rw [ite_eq_right hno, hmean0, zero_add, filter_not_hitGroup_none])
        have hR_eq :
            d2Expect X C r
              (fun rest => exteriorFreshSumFrom (X \ G.biUnion id) C G_live (none :: rest)) =
            d2Expect X C r
              (fun rest => exteriorFreshSumFrom (X \ G.biUnion id) C G_live rest) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            have hno : ¬ ∃ P ∈ G_live, hitGroup P none := by simp [hitGroup]
            simp only [exteriorFreshSumFrom, addDraw]
            rw [ite_eq_right hno, zero_add, filter_not_hitGroup_none])
        rw [hL_eq, hR_eq]
        exact d2Expect_exteriorNonfresh_eq_exteriorFreshSum hG r C G_live hsub

/-- Pathwise harmonic bound on `exteriorFreshSumFrom`. -/
lemma exteriorFreshSumFrom_le {d : ℕ} {X E : Finset (Point d)} :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d))
      (G_live : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X G_live → ω.length ≤ G_live.card →
      exteriorFreshSumFrom E C G_live ω ≤
        (harmonic G_live.card - harmonic (G_live.card - ω.length)) * cost E C
  | [], C, G_live, _, _, _ => by
      simp [exteriorFreshSumFrom]
  | a :: rest, C, G_live, hC, hG_live, hlen => by
      simp only [exteriorFreshSumFrom]
      simp only [List.length_cons] at hlen ⊢
      let C' := addDraw C a
      let G_live' := G_live.filter (fun P => ¬ hitGroup P a)
      have hC' : C'.Nonempty := addDraw_nonempty hC a
      have hG_live' : IsDisjointGroups X G_live' :=
        isDisjointGroups_subset hG_live (Finset.filter_subset _ _)
      have hcost_le : cost E C' ≤ cost E C := cost_addDraw_le E hC a
      by_cases hfresh : ∃ P ∈ G_live, hitGroup P a
      · rw [ite_eq_left hfresh]
        rcases hfresh with ⟨P, hP, hhitP⟩
        have hG'_eq : G_live' = G_live.erase P := by
          cases a with
          | none => exact absurd hhitP id
          | some y => exact filter_not_hitGroup_of_mem hG_live hP hhitP
        have hcard' : G_live'.card = G_live.card - 1 := by
          rw [hG'_eq, Finset.card_erase_of_mem hP]
        have hlen' : rest.length ≤ G_live'.card := by omega
        have hsub_eq : G_live'.card - rest.length = G_live.card - (rest.length + 1) := by omega
        have hih := exteriorFreshSumFrom_le (E := E) rest C' G_live' hC' hG_live' hlen'
        have hdiff_nn : 0 ≤ harmonic G_live'.card - harmonic (G_live'.card - rest.length) := by
          have : harmonic (G_live'.card - rest.length) ≤ harmonic G_live'.card :=
            harmonic_mono (Nat.sub_le _ _)
          linarith
        have hih' :
            exteriorFreshSumFrom E C' G_live' rest ≤
              (harmonic (G_live.card - 1) - harmonic (G_live.card - (rest.length + 1))) * cost E C := by
          calc
            exteriorFreshSumFrom E C' G_live' rest
              ≤ (harmonic G_live'.card - harmonic (G_live'.card - rest.length)) * cost E C' := hih
            _ ≤ (harmonic G_live'.card - harmonic (G_live'.card - rest.length)) * cost E C :=
                mul_le_mul_of_nonneg_left hcost_le hdiff_nn
            _ = (harmonic (G_live.card - 1) - harmonic (G_live.card - (rest.length + 1))) *
                  cost E C := by rw [hsub_eq, hcard']
        have hharm : harmonic G_live.card = harmonic (G_live.card - 1) + (G_live.card : ℝ)⁻¹ := by
          have hpos : 1 ≤ G_live.card := by omega
          conv_lhs => rw [← Nat.sub_add_cancel hpos, harmonic_succ]
          rw [Nat.sub_add_cancel hpos]
        have hadd :
            cost E C / (G_live.card : ℝ) +
              (harmonic (G_live.card - 1) - harmonic (G_live.card - (rest.length + 1))) * cost E C =
              (harmonic G_live.card - harmonic (G_live.card - (rest.length + 1))) * cost E C := by
          rw [hharm, div_eq_mul_inv]
          ring
        linarith
      · rw [ite_eq_right hfresh, zero_add]
        have hG'_eq : G_live' = G_live := by
          ext H
          simp only [G_live', Finset.mem_filter, and_iff_left_iff_imp]
          intro hH hhitH
          exact hfresh ⟨H, hH, hhitH⟩
        have hlen' : rest.length ≤ G_live'.card := by rw [hG'_eq]; omega
        have hih := exteriorFreshSumFrom_le (E := E) rest C' G_live' hC' hG_live' hlen'
        have hdiff_nn : 0 ≤ harmonic G_live.card - harmonic (G_live.card - rest.length) := by
          have : harmonic (G_live.card - rest.length) ≤ harmonic G_live.card :=
            harmonic_mono (Nat.sub_le _ _)
          linarith
        have hharm_le :
            harmonic (G_live.card - (rest.length + 1)) ≤ harmonic (G_live.card - rest.length) :=
          harmonic_mono (by omega)
        change exteriorFreshSumFrom E C' G_live' rest ≤ _
        rw [hG'_eq] at hih ⊢
        calc
          exteriorFreshSumFrom E C' G_live rest
            ≤ (harmonic G_live.card - harmonic (G_live.card - rest.length)) * cost E C' := hih
          _ ≤ (harmonic G_live.card - harmonic (G_live.card - rest.length)) * cost E C :=
              mul_le_mul_of_nonneg_left hcost_le hdiff_nn
          _ ≤ (harmonic G_live.card - harmonic (G_live.card - (rest.length + 1))) * cost E C := by
              exact mul_le_mul_of_nonneg_right (by linarith) (cost_nonneg E C)

/-- Pathwise exterior total bound: `Φ(E, C^r) + exteriorFreshSum ≤ (1 + H_m - H_{m - r}) Φ(E, C^0)`. -/
lemma exterior_total_le_harmonic {d : ℕ} {X C0 E : Finset (Point d)}
    {G : Finset (Finset (Point d))} (hC0 : C0.Nonempty) (hG : IsDisjointGroups X G)
    {ω : List (Option (Point d))} (hlen : ω.length ≤ G.card) :
    cost E (centersAfter C0 ω) + exteriorFreshSum C0 E G ω ≤
      (1 + harmonic G.card - harmonic (G.card - ω.length)) * cost E C0 := by
  have h1 : cost E (centersAfter C0 ω) ≤ cost E C0 := cost_centersAfter_le E ω hC0
  have h2 :
      exteriorFreshSum C0 E G ω ≤
        (harmonic G.card - harmonic (G.card - ω.length)) * cost E C0 :=
    exteriorFreshSumFrom_le ω C0 G hC0 hG hlen
  linarith

/-! ### 4. Uniform `(r - 1)`-competitor thinning -/

/-- Pure finite-combinatorics symmetry identity: if `V ⊆ U` has fewer than `k` dead elements
    (`(U \ V).card < k ≤ U.card`), then averaging the mean of `f` over `Q ∩ V` across all
    `k`-subsets `Q ⊆ U` reproduces the mean of `f` over `V`. -/
private lemma sum_powersetCard_mean {α : Type*} [DecidableEq α]
    {U V : Finset α} (hVU : V ⊆ U) {k : ℕ} (hkU : k ≤ U.card) (hdead : (U \ V).card < k)
    (f : α → ℝ) :
    ∑ Q ∈ U.powersetCard k, (∑ x ∈ Q ∩ V, f x) / ((Q ∩ V).card : ℝ) =
      ((U.card.choose k : ℕ) : ℝ) * ((∑ x ∈ V, f x) / (V.card : ℝ)) := by
  have hinter_ne : ∀ Q ∈ U.powersetCard k, (Q ∩ V).Nonempty := by
    intro Q hQ
    rcases Finset.mem_powersetCard.mp hQ with ⟨hQU, hQcard⟩
    by_contra hemp
    rw [Finset.not_nonempty_iff_eq_empty] at hemp
    have hQsub : Q ⊆ U \ V := by
      intro x hx
      refine Finset.mem_sdiff.mpr ⟨hQU hx, ?_⟩
      intro hxV
      have : x ∈ Q ∩ V := Finset.mem_inter.mpr ⟨hx, hxV⟩
      rw [hemp] at this
      exact Finset.notMem_empty x this
    have hle : Q.card ≤ (U \ V).card := Finset.card_le_card hQsub
    omega
  have hV_ne : V.Nonempty := by
    have hpc_pos : 0 < (U.powersetCard k).card := by
      rw [Finset.card_powersetCard]
      exact Nat.choose_pos hkU
    rcases Finset.card_pos.mp hpc_pos with ⟨Q, hQ⟩
    rcases hinter_ne Q hQ with ⟨x, hx⟩
    exact ⟨x, (Finset.mem_inter.mp hx).2⟩
  let c : α → ℝ := fun x =>
    ∑ Q ∈ (U.powersetCard k).filter (fun Q => x ∈ Q), ((Q ∩ V).card : ℝ)⁻¹
  -- Symmetry via `Equiv.swap x y`: `c x = c y` for all `x, y ∈ V`.
  have hc_eq : ∀ x ∈ V, ∀ y ∈ V, c x = c y := by
    intro x hxV y hyV
    let σ : Equiv.Perm α := Equiv.swap x y
    have hσ_invol : ∀ z : α, σ (σ z) = z := fun z => Equiv.swap_apply_self x y z
    have hσ_V : ∀ z : α, z ∈ V ↔ σ z ∈ V := by
      intro z
      by_cases hzx : z = x
      · subst hzx; simp [σ, hxV, hyV]
      · by_cases hzy : z = y
        · subst hzy; simp [σ, hxV, hyV]
        · simp [σ, Equiv.swap_apply_of_ne_of_ne hzx hzy]
    have hσ_U : ∀ z : α, z ∈ U ↔ σ z ∈ U := by
      intro z
      have hxU : x ∈ U := hVU hxV
      have hyU : y ∈ U := hVU hyV
      by_cases hzx : z = x
      · subst hzx; simp [σ, hxU, hyU]
      · by_cases hzy : z = y
        · subst hzy; simp [σ, hxU, hyU]
        · simp [σ, Equiv.swap_apply_of_ne_of_ne hzx hzy]
    have himg_mem : ∀ Q : Finset α, Q ∈ U.powersetCard k → Q.image σ ∈ U.powersetCard k := by
      intro Q hQ
      rcases Finset.mem_powersetCard.mp hQ with ⟨hQU, hQcard⟩
      refine Finset.mem_powersetCard.mpr ⟨?_, ?_⟩
      · intro z hz
        rcases Finset.mem_image.mp hz with ⟨w, hwQ, rfl⟩
        exact (hσ_U w).mp (hQU hwQ)
      · rw [Finset.card_image_of_injective Q σ.injective, hQcard]
    have himg_invol : ∀ Q : Finset α, (Q.image σ).image σ = Q := by
      intro Q
      ext z
      simp only [Finset.mem_image]
      constructor
      · rintro ⟨w, ⟨u, hu, rfl⟩, rfl⟩
        simpa [hσ_invol] using hu
      · intro hz
        exact ⟨σ z, ⟨z, hz, rfl⟩, hσ_invol z⟩
    have himg_inter : ∀ Q : Finset α, Q.image σ ∩ V = (Q ∩ V).image σ := by
      intro Q
      ext z
      simp only [Finset.mem_inter, Finset.mem_image]
      constructor
      · rintro ⟨⟨w, hwQ, rfl⟩, hσwV⟩
        exact ⟨w, ⟨hwQ, (hσ_V w).mpr hσwV⟩, rfl⟩
      · rintro ⟨w, ⟨hwQ, hwV⟩, rfl⟩
        exact ⟨⟨w, hwQ, rfl⟩, (hσ_V w).mp hwV⟩
    refine Finset.sum_bij (fun Q _ => Q.image σ) ?_ ?_ ?_ ?_
    · intro Q hQ
      rcases Finset.mem_filter.mp hQ with ⟨hQpc, hxQ⟩
      refine Finset.mem_filter.mpr ⟨himg_mem Q hQpc, ?_⟩
      exact Finset.mem_image.mpr ⟨x, hxQ, Equiv.swap_apply_left x y⟩
    · intro Q1 _ Q2 _ heq
      calc
        Q1 = (Q1.image σ).image σ := (himg_invol Q1).symm
        _ = (Q2.image σ).image σ := by rw [heq]
        _ = Q2 := himg_invol Q2
    · intro Q' hQ'
      rcases Finset.mem_filter.mp hQ' with ⟨hQ'pc, hyQ'⟩
      refine ⟨Q'.image σ, ?_, himg_invol Q'⟩
      refine Finset.mem_filter.mpr ⟨himg_mem Q' hQ'pc, ?_⟩
      exact Finset.mem_image.mpr ⟨y, hyQ', Equiv.swap_apply_right x y⟩
    · intro Q _
      rw [himg_inter Q, Finset.card_image_of_injective (Q ∩ V) σ.injective]
  -- Sum of `c x` over `x ∈ V` equals `U.card.choose k`.
  have hsum_c : ∑ x ∈ V, c x = ((U.card.choose k : ℕ) : ℝ) := by
    calc
      ∑ x ∈ V, ∑ Q ∈ (U.powersetCard k).filter (fun Q => x ∈ Q), ((Q ∩ V).card : ℝ)⁻¹
        = ∑ x ∈ V, ∑ Q ∈ U.powersetCard k, if x ∈ Q then ((Q ∩ V).card : ℝ)⁻¹ else 0 := by
            refine Finset.sum_congr rfl (fun x _ => Finset.sum_filter _ _)
      _ = ∑ Q ∈ U.powersetCard k, ∑ x ∈ V, if x ∈ Q then ((Q ∩ V).card : ℝ)⁻¹ else 0 :=
            Finset.sum_comm
      _ = ∑ Q ∈ U.powersetCard k, ∑ x ∈ Q ∩ V, ((Q ∩ V).card : ℝ)⁻¹ := by
            refine Finset.sum_congr rfl (fun Q _ => ?_)
            rw [← Finset.sum_filter]
            congr 1
            ext x
            simp [and_comm]
      _ = ∑ Q ∈ U.powersetCard k, (1 : ℝ) := by
            refine Finset.sum_congr rfl (fun Q hQ => ?_)
            rw [Finset.sum_const, nsmul_eq_mul,
              mul_inv_cancel₀ (Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr (hinter_ne Q hQ)))]
      _ = ((U.card.choose k : ℕ) : ℝ) := by
            rw [Finset.sum_const, nsmul_eq_mul, mul_one, Finset.card_powersetCard]
  -- Hence every `c x` equals `(U.card.choose k) / V.card`.
  have hc_val : ∀ x ∈ V, c x = ((U.card.choose k : ℕ) : ℝ) / (V.card : ℝ) := by
    intro x hx
    have hVne : (V.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hV_ne)
    have hmul : (V.card : ℝ) * c x = ((U.card.choose k : ℕ) : ℝ) := by
      calc
        (V.card : ℝ) * c x = ∑ _y ∈ V, c x := by rw [Finset.sum_const, nsmul_eq_mul]
        _ = ∑ y ∈ V, c y := Finset.sum_congr rfl (fun y hy => hc_eq x hx y hy)
        _ = ((U.card.choose k : ℕ) : ℝ) := hsum_c
    exact eq_div_of_mul_eq hVne (by linarith)
  -- Swap the weighted sum and plug in `hc_val`.
  calc
    ∑ Q ∈ U.powersetCard k, (∑ x ∈ Q ∩ V, f x) / ((Q ∩ V).card : ℝ)
      = ∑ Q ∈ U.powersetCard k, ∑ x ∈ Q ∩ V, f x * ((Q ∩ V).card : ℝ)⁻¹ := by
          refine Finset.sum_congr rfl (fun Q _ => ?_)
          rw [Finset.sum_div]
          refine Finset.sum_congr rfl (fun x _ => div_eq_mul_inv _ _)
    _ = ∑ Q ∈ U.powersetCard k, ∑ x ∈ V, if x ∈ Q then f x * ((Q ∩ V).card : ℝ)⁻¹ else 0 := by
          refine Finset.sum_congr rfl (fun Q _ => ?_)
          rw [← Finset.sum_filter]
          congr 1
          ext x
          simp [and_comm]
    _ = ∑ x ∈ V, ∑ Q ∈ U.powersetCard k, if x ∈ Q then f x * ((Q ∩ V).card : ℝ)⁻¹ else 0 :=
          Finset.sum_comm
    _ = ∑ x ∈ V, f x * c x := by
          refine Finset.sum_congr rfl (fun x _ => ?_)
          rw [← Finset.sum_filter]
          simp only [c, Finset.mul_sum]
    _ = ∑ x ∈ V, f x * (((U.card.choose k : ℕ) : ℝ) / (V.card : ℝ)) :=
          Finset.sum_congr rfl (fun x hx => by rw [hc_val x hx])
    _ = ((U.card.choose k : ℕ) : ℝ) * ((∑ x ∈ V, f x) / (V.card : ℝ)) := by
          rw [← Finset.sum_mul]
          ring

private lemma sum_powersetCard_groupMeanCost {d : ℕ}
    {U V : Finset (Finset (Point d))} (hVU : V ⊆ U) {k : ℕ} (hkU : k ≤ U.card)
    (hdead : (U \ V).card < k) (C : Finset (Point d)) :
    ∑ Q ∈ U.powersetCard k, groupMeanCost (Q ∩ V) C =
      ((U.card.choose k : ℕ) : ℝ) * groupMeanCost V C := by
  have hinter_ne : ∀ Q ∈ U.powersetCard k, (Q ∩ V).Nonempty := by
    intro Q hQ
    rcases Finset.mem_powersetCard.mp hQ with ⟨hQU, hQcard⟩
    by_contra hemp
    rw [Finset.not_nonempty_iff_eq_empty] at hemp
    have hQsub : Q ⊆ U \ V := by
      intro x hx
      refine Finset.mem_sdiff.mpr ⟨hQU hx, ?_⟩
      intro hxV
      have : x ∈ Q ∩ V := Finset.mem_inter.mpr ⟨hx, hxV⟩
      rw [hemp] at this
      exact Finset.notMem_empty x this
    have hle : Q.card ≤ (U \ V).card := Finset.card_le_card hQsub
    omega
  have hV_ne : V.Nonempty := by
    have hpc_pos : 0 < (U.powersetCard k).card := by
      rw [Finset.card_powersetCard]
      exact Nat.choose_pos hkU
    rcases Finset.card_pos.mp hpc_pos with ⟨Q, hQ⟩
    rcases hinter_ne Q hQ with ⟨x, hx⟩
    exact ⟨x, (Finset.mem_inter.mp hx).2⟩
  have hL :
      ∑ Q ∈ U.powersetCard k, groupMeanCost (Q ∩ V) C =
        ∑ Q ∈ U.powersetCard k, (∑ H ∈ Q ∩ V, cost H C) / ((Q ∩ V).card : ℝ) := by
    refine Finset.sum_congr rfl (fun Q hQ => ?_)
    have hne : (Q ∩ V).card ≠ 0 := Finset.card_ne_zero.mpr (hinter_ne Q hQ)
    simp [groupMeanCost, hne]
  have hR : groupMeanCost V C = (∑ H ∈ V, cost H C) / (V.card : ℝ) := by
    have hne : V.card ≠ 0 := Finset.card_ne_zero.mpr hV_ne
    simp [groupMeanCost, hne]
  rw [hL, hR]
  exact sum_powersetCard_mean hVU hkU hdead (fun H => cost H C)

private lemma sum_powersetCard_repeatChargeFrom {d : ℕ} {X : Finset (Point d)}
    {G : Finset (Finset (Point d))} {P : Finset (Point d)}
    (hG : IsDisjointGroups X G) (hP : P ∈ G)
    {r : ℕ} (hr1 : 1 ≤ r) (hrm : r ≤ G.card) :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)) (seenP : Bool)
      (V : Finset (Finset (Point d))),
      V ⊆ G.erase P →
      (G.erase P \ V).card + ω.length + (if seenP then 1 else 0) ≤ r →
      ∑ Q ∈ (G.erase P).powersetCard (r - 1), repeatChargeFrom P C seenP (Q ∩ V) ω =
        (((G.card - 1).choose (r - 1) : ℕ) : ℝ) * repeatChargeFrom P C seenP V ω
  | [], _, _, _, _, _ => by simp [repeatChargeFrom]
  | a :: rest, C, seenP, V, hVU, hinv => by
      simp only [repeatChargeFrom]
      rw [Finset.sum_add_distrib, mul_add]
      have hUcard : (G.erase P).card = G.card - 1 := Finset.card_erase_of_mem hP
      have hkU : r - 1 ≤ (G.erase P).card := by omega
      -- Step 1: Head repeat-charge sum matches.
      have hhead :
          (∑ Q ∈ (G.erase P).powersetCard (r - 1),
            if (seenP && decide (hitGroup P a)) = true then groupMeanCost (Q ∩ V) C else 0) =
          (((G.card - 1).choose (r - 1) : ℕ) : ℝ) *
            (if (seenP && decide (hitGroup P a)) = true then groupMeanCost V C else 0) := by
        by_cases hrep : (seenP && decide (hitGroup P a)) = true
        · simp only [hrep, ↓reduceIte]
          have hseenT : seenP = true := (Bool.and_eq_true _ _).mp hrep |>.1
          simp only [List.length_cons, hseenT, ↓reduceIte] at hinv
          have hdead : (G.erase P \ V).card < r - 1 := by omega
          rw [← hUcard]
          exact sum_powersetCard_groupMeanCost hVU hkU hdead C
        · simp [hrep]
      -- Step 2: Recursive tail matches via IH.
      let V' := V.filter (fun H => ¬ hitGroup H a)
      let seenP' := seenP || decide (hitGroup P a)
      have hV'U : V' ⊆ G.erase P := Finset.Subset.trans (Finset.filter_subset _ _) hVU
      have hinv' : (G.erase P \ V').card + rest.length + (if seenP' then 1 else 0) ≤ r := by
        simp only [List.length_cons] at hinv
        by_cases hhitP : hitGroup P a
        · have hV'_eq : V' = V := by
            ext H
            simp only [V', Finset.mem_filter, and_iff_left_iff_imp]
            intro hHV hhitH
            have hH_er := hVU hHV
            rcases Finset.mem_erase.mp hH_er with ⟨hne, hHG⟩
            cases a with
            | none => exact hhitP
            | some y =>
                have hdisj : Disjoint H P := hG.pairwiseDisjoint hHG hP hne
                exact Finset.disjoint_left.mp hdisj hhitH hhitP
          rw [hV'_eq]
          cases seenP <;> simp only [seenP', hhitP, decide_true, Bool.false_or, Bool.true_or,
            ↓reduceIte, Bool.false_eq_true] at hinv ⊢ <;> omega
        · have hseen_eq : seenP' = seenP := by simp [seenP', hhitP]
          rw [hseen_eq]
          -- At most one group in `V` is hit by `a`.
          have hhit_card : (V.filter (fun H => hitGroup H a)).card ≤ 1 := by
            refine Finset.card_le_one.mpr ?_
            intro H1 h1 H2 h2
            rcases Finset.mem_filter.mp h1 with ⟨h1V, hh1⟩
            rcases Finset.mem_filter.mp h2 with ⟨h2V, hh2⟩
            cases a with
            | none => exact absurd hh1 id
            | some y =>
                by_contra hne
                have hdisj : Disjoint H1 H2 :=
                  hG.pairwiseDisjoint (Finset.mem_of_mem_erase (hVU h1V))
                    (Finset.mem_of_mem_erase (hVU h2V)) hne
                exact Finset.disjoint_left.mp hdisj hh1 hh2
          have hsub_sdiff :
              G.erase P \ V' ⊆ (G.erase P \ V) ∪ V.filter (fun H => hitGroup H a) := by
            intro H hH
            rcases Finset.mem_sdiff.mp hH with ⟨hHU, hnotV'⟩
            by_cases hHV : H ∈ V
            · apply Finset.mem_union_right
              refine Finset.mem_filter.mpr ⟨hHV, ?_⟩
              by_contra hnot
              exact hnotV' (Finset.mem_filter.mpr ⟨hHV, hnot⟩)
            · exact Finset.mem_union_left _ (Finset.mem_sdiff.mpr ⟨hHU, hHV⟩)
          have hcard_le : (G.erase P \ V').card ≤ (G.erase P \ V).card + 1 := by
            calc
              (G.erase P \ V').card
                ≤ ((G.erase P \ V) ∪ V.filter (fun H => hitGroup H a)).card :=
                  Finset.card_le_card hsub_sdiff
              _ ≤ (G.erase P \ V).card + (V.filter (fun H => hitGroup H a)).card :=
                  Finset.card_union_le _ _
              _ ≤ (G.erase P \ V).card + 1 := Nat.add_le_add_left hhit_card _
          omega
      have htail_congr :
          ∑ Q ∈ (G.erase P).powersetCard (r - 1),
              repeatChargeFrom P (addDraw C a) seenP'
                ((Q ∩ V).filter (fun H => ¬ hitGroup H a)) rest =
            ∑ Q ∈ (G.erase P).powersetCard (r - 1),
              repeatChargeFrom P (addDraw C a) seenP' (Q ∩ V') rest := by
        refine Finset.sum_congr rfl (fun Q _ => ?_)
        have hinter : (Q ∩ V).filter (fun H => ¬ hitGroup H a) = Q ∩ V' := by
          ext H
          simp [V', and_assoc]
        rw [hinter]
      rw [hhead, htail_congr,
        sum_powersetCard_repeatChargeFrom hG hP hr1 hrm rest (addDraw C a) seenP' V' hV'U hinv']

/-- **Pathwise uniform `(r - 1)`-competitor thinning (repeat charge):** For every designated group
    `P ∈ G` and every trajectory `ω` of length `r` (`1 ≤ r ≤ G.card`), the repeat charge against all
    `m - 1` other groups equals the uniform average of the repeat charges over all `(r - 1)`-subsets
    `Q` of `G.erase P`. -/
theorem repeatCharge_eq_avg_powersetCard {d : ℕ} {X C0 : Finset (Point d)}
    {G : Finset (Finset (Point d))} {P : Finset (Point d)}
    (hG : IsDisjointGroups X G) (hP : P ∈ G)
    {r : ℕ} (hr1 : 1 ≤ r) (hrm : r ≤ G.card)
    {ω : List (Option (Point d))} (hω : ω.length = r) :
    repeatCharge C0 P (G.erase P) ω =
      (((G.card - 1).choose (r - 1) : ℕ) : ℝ)⁻¹ *
        ∑ Q ∈ (G.erase P).powersetCard (r - 1), repeatCharge C0 P Q ω := by
  have hchoose_pos : 0 < (G.card - 1).choose (r - 1) := Nat.choose_pos (by omega)
  have hchoose_ne : (((G.card - 1).choose (r - 1) : ℕ) : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.mpr (ne_of_gt hchoose_pos)
  have hsum :
      ∑ Q ∈ (G.erase P).powersetCard (r - 1), repeatCharge C0 P Q ω =
        (((G.card - 1).choose (r - 1) : ℕ) : ℝ) * repeatCharge C0 P (G.erase P) ω := by
    have hcongr :
        ∑ Q ∈ (G.erase P).powersetCard (r - 1), repeatCharge C0 P Q ω =
          ∑ Q ∈ (G.erase P).powersetCard (r - 1), repeatChargeFrom P C0 false (Q ∩ G.erase P) ω := by
      refine Finset.sum_congr rfl (fun Q hQ => ?_)
      have hQU : Q ⊆ G.erase P := (Finset.mem_powersetCard.mp hQ).1
      rw [Finset.inter_eq_left.mpr hQU]
      rfl
    rw [hcongr]
    exact sum_powersetCard_repeatChargeFrom hG hP hr1 hrm ω C0 false (G.erase P)
      Finset.Subset.rfl (by simp [hω])
  rw [hsum, ← mul_assoc, inv_mul_cancel₀ hchoose_ne, one_mul]

/-- **Pathwise uniform `(r - 1)`-competitor thinning (full charge):** Since the terminal visited
    cost is independent of the competitor subset `Q`, `fullCharge` also satisfies the exact
    pathwise average identity over `(G.erase P).powersetCard (r - 1)`. -/
theorem fullCharge_eq_avg_powersetCard {d : ℕ} {X C0 : Finset (Point d)}
    {G : Finset (Finset (Point d))} {P : Finset (Point d)}
    (hG : IsDisjointGroups X G) (hP : P ∈ G)
    {r : ℕ} (hr1 : 1 ≤ r) (hrm : r ≤ G.card)
    {ω : List (Option (Point d))} (hω : ω.length = r) :
    fullCharge C0 P (G.erase P) ω =
      (((G.card - 1).choose (r - 1) : ℕ) : ℝ)⁻¹ *
        ∑ Q ∈ (G.erase P).powersetCard (r - 1), fullCharge C0 P Q ω := by
  have hUcard : (G.erase P).card = G.card - 1 := Finset.card_erase_of_mem hP
  have hchoose_pos : 0 < (G.card - 1).choose (r - 1) := Nat.choose_pos (by omega)
  have hchoose_ne : (((G.card - 1).choose (r - 1) : ℕ) : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.mpr (ne_of_gt hchoose_pos)
  unfold fullCharge
  rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_powersetCard, hUcard, nsmul_eq_mul,
    mul_add, ← mul_assoc, inv_mul_cancel₀ hchoose_ne, one_mul,
    ← repeatCharge_eq_avg_powersetCard hG hP hr1 hrm hω]

/-! ### 5. Full Lemma 2 (`lem:restoration`) -/

/-- **Lemma 2 (`lem:restoration`), eq. (2), `(m - 1)`-competitor variant:** Exact exterior-sum
    restoration bound when `U P` bounds the expected full charge of `P` against all `m - 1` other
    designated groups `G.erase P`. -/
theorem lemma_restoration_exact_all_competitors {d : ℕ} {X C0 : Finset (Point d)}
    {G : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hG : IsDisjointGroups X G)
    {r : ℕ} (hrm : r ≤ G.card)
    (U : Finset (Point d) → ℝ)
    (hU : ∀ P ∈ G, d2Expect X C0 r (fullCharge C0 P (G.erase P)) ≤ U P) :
    d2Expect X C0 r (fun ω => cost X (centersAfter C0 ω)) ≤
      (∑ P ∈ G, U P) +
      ((G.card : ℝ) - (r : ℝ)) *
        d2Expect X C0 r (fun ω => groupMeanCost (liveGroups G ω) (centersAfter C0 ω)) +
      d2Expect X C0 r (fun ω =>
        cost (X \ G.biUnion id) (centersAfter C0 ω) +
          exteriorFreshSum C0 (X \ G.biUnion id) G ω) := by
  -- Step 1: Pathwise partition of `cost X (centersAfter C0 ω)`.
  have hcost_decomp :
      ∀ ω : List (Option (Point d)),
        cost X (centersAfter C0 ω) =
          (∑ P ∈ G, if visited P ω then cost P (centersAfter C0 ω) else 0) +
          (∑ P ∈ liveGroups G ω, cost P (centersAfter C0 ω)) +
          cost (X \ G.biUnion id) (centersAfter C0 ω) := by
    intro ω
    rw [cost_eq_exterior_add_groups hG]
    have hsplitG :
        ∑ P ∈ G, cost P (centersAfter C0 ω) =
          (∑ P ∈ G, if visited P ω then cost P (centersAfter C0 ω) else 0) +
          ∑ P ∈ liveGroups G ω, cost P (centersAfter C0 ω) := by
      have hlive :
          ∑ P ∈ liveGroups G ω, cost P (centersAfter C0 ω) =
            ∑ P ∈ G, if ¬ visited P ω then cost P (centersAfter C0 ω) else 0 := by
        unfold liveGroups
        exact Finset.sum_filter _ _
      rw [hlive, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl (fun P _ => ?_)
      by_cases hv : visited P ω <;> simp [hv]
    linarith
  have hE_cost :
      d2Expect X C0 r (fun ω => cost X (centersAfter C0 ω)) =
        (∑ P ∈ G,
          d2Expect X C0 r (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0)) +
        d2Expect X C0 r (fun ω => ∑ P ∈ liveGroups G ω, cost P (centersAfter C0 ω)) +
        d2Expect X C0 r (fun ω => cost (X \ G.biUnion id) (centersAfter C0 ω)) := by
    have h1 :
        d2Expect X C0 r (fun ω => cost X (centersAfter C0 ω)) =
          d2Expect X C0 r (fun ω =>
            ((∑ P ∈ G, if visited P ω then cost P (centersAfter C0 ω) else 0) +
              ∑ P ∈ liveGroups G ω, cost P (centersAfter C0 ω)) +
            cost (X \ G.biUnion id) (centersAfter C0 ω)) :=
      d2Expect_congr X r C0 _ _ (fun ω _ => hcost_decomp ω)
    rw [h1, d2Expect_add, d2Expect_add, d2Expect_finset_sum]
  -- Step 2: Nonfresh copy assignment.
  have hunvis := unvisited_cost_le_excess_plus_nonfresh hC0 hG hrm
  -- Step 3: Split `nonfreshChargeFrom C0 G` into repeat charges + exterior nonfresh charges.
  have hnonfresh_split :
      d2Expect X C0 r (fun ω => nonfreshChargeFrom C0 G ω) =
        (∑ P ∈ G, d2Expect X C0 r (repeatCharge C0 P (G.erase P))) +
        d2Expect X C0 r (fun ω => exteriorNonfreshChargeFrom G C0 G ω) := by
    have h1 :
        d2Expect X C0 r (fun ω => nonfreshChargeFrom C0 G ω) =
          d2Expect X C0 r (fun ω =>
            (∑ P ∈ G, repeatCharge C0 P (G.erase P) ω) +
            exteriorNonfreshChargeFrom G C0 G ω) := by
      refine d2Expect_congr X r C0 _ _ (fun ω _ => ?_)
      have hdec := nonfreshChargeFrom_eq_repeat_add_exterior hG ω C0 G Finset.Subset.rfl
      rw [hdec]
      congr 1
      refine Finset.sum_congr rfl (fun P hP => ?_)
      simp [repeatCharge, hP]
    rw [h1, d2Expect_add, d2Expect_finset_sum]
  -- Step 4: Combine visited terminal cost + repeat charge = `fullCharge ≤ U P`.
  have hfull_sum :
      (∑ P ∈ G,
        d2Expect X C0 r (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0)) +
      (∑ P ∈ G, d2Expect X C0 r (repeatCharge C0 P (G.erase P))) ≤ ∑ P ∈ G, U P := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro P hP
    rw [← d2Expect_add]
    exact hU P hP
  -- Step 5: Exterior-fresh exchange identity (eq. 4).
  have hexch :
      d2Expect X C0 r (fun ω => exteriorNonfreshChargeFrom G C0 G ω) =
        d2Expect X C0 r (fun ω => exteriorFreshSum C0 (X \ G.biUnion id) G ω) :=
    d2Expect_exteriorNonfresh_eq_exteriorFreshSum hG r C0 G Finset.Subset.rfl
  have hsub_cast : ((G.card - r : ℕ) : ℝ) = (G.card : ℝ) - (r : ℝ) := Nat.cast_sub hrm
  rw [hsub_cast] at hunvis
  rw [d2Expect_add]
  linarith [hE_cost, hunvis, hnonfresh_split, hfull_sum, hexch]

/-- **Lemma 2 (`lem:restoration`), eq. (3), `(m - 1)`-competitor variant:** Harmonic exterior
    bound when `U P` bounds the expected full charge of `P` against all `m - 1` other groups. -/
theorem lemma_restoration_all_competitors {d : ℕ} {X C0 : Finset (Point d)}
    {G : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hG : IsDisjointGroups X G)
    {r : ℕ} (hrm : r ≤ G.card)
    (U : Finset (Point d) → ℝ)
    (hU : ∀ P ∈ G, d2Expect X C0 r (fullCharge C0 P (G.erase P)) ≤ U P) :
    d2Expect X C0 r (fun ω => cost X (centersAfter C0 ω)) ≤
      (∑ P ∈ G, U P) +
      ((G.card : ℝ) - (r : ℝ)) *
        d2Expect X C0 r (fun ω => groupMeanCost (liveGroups G ω) (centersAfter C0 ω)) +
      (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0 := by
  have hexact := lemma_restoration_exact_all_competitors hC0 hG hrm U hU
  have hext :
      d2Expect X C0 r (fun ω =>
        cost (X \ G.biUnion id) (centersAfter C0 ω) +
          exteriorFreshSum C0 (X \ G.biUnion id) G ω) ≤
        (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0 := by
    calc
      d2Expect X C0 r (fun ω =>
        cost (X \ G.biUnion id) (centersAfter C0 ω) +
          exteriorFreshSum C0 (X \ G.biUnion id) G ω)
        ≤ d2Expect X C0 r (fun _ =>
            (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0) := by
            apply d2Expect_mono
            intro ω hlen
            rw [← hlen]
            exact exterior_total_le_harmonic hC0 hG (by omega)
      _ = (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0 :=
          d2Expect_const _ _ _ _
  linarith

/-- **Lemma 2 (`lem:restoration`), eq. (2), `(r - 1)`-competitor version:** Exact exterior-sum
    restoration bound when `U P` bounds the expected full charge of `P` for every choice of `r - 1`
    other designated groups as competitors `Q`. -/
theorem lemma_restoration_exact {d : ℕ} {X C0 : Finset (Point d)}
    {G : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hG : IsDisjointGroups X G)
    {r : ℕ} (hr1 : 1 ≤ r) (hrm : r ≤ G.card)
    (U : Finset (Point d) → ℝ)
    (hU : ∀ P ∈ G, ∀ Q ∈ (G.erase P).powersetCard (r - 1),
      d2Expect X C0 r (fullCharge C0 P Q) ≤ U P) :
    d2Expect X C0 r (fun ω => cost X (centersAfter C0 ω)) ≤
      (∑ P ∈ G, U P) +
      ((G.card : ℝ) - (r : ℝ)) *
        d2Expect X C0 r (fun ω => groupMeanCost (liveGroups G ω) (centersAfter C0 ω)) +
      d2Expect X C0 r (fun ω =>
        cost (X \ G.biUnion id) (centersAfter C0 ω) +
          exteriorFreshSum C0 (X \ G.biUnion id) G ω) := by
  apply lemma_restoration_exact_all_competitors hC0 hG hrm U
  intro P hP
  have hUcard : (G.erase P).card = G.card - 1 := Finset.card_erase_of_mem hP
  have hchoose_pos : 0 < (G.card - 1).choose (r - 1) := Nat.choose_pos (by omega)
  have hchoose_ne : (((G.card - 1).choose (r - 1) : ℕ) : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.mpr (ne_of_gt hchoose_pos)
  have havg :
      d2Expect X C0 r (fullCharge C0 P (G.erase P)) =
        (((G.card - 1).choose (r - 1) : ℕ) : ℝ)⁻¹ *
          ∑ Q ∈ (G.erase P).powersetCard (r - 1), d2Expect X C0 r (fullCharge C0 P Q) := by
    rw [d2Expect_congr X r C0 _ _ (fun ω hω => fullCharge_eq_avg_powersetCard hG hP hr1 hrm hω),
      d2Expect_const_mul, d2Expect_finset_sum]
  rw [havg]
  calc
    (((G.card - 1).choose (r - 1) : ℕ) : ℝ)⁻¹ *
        ∑ Q ∈ (G.erase P).powersetCard (r - 1), d2Expect X C0 r (fullCharge C0 P Q)
      ≤ (((G.card - 1).choose (r - 1) : ℕ) : ℝ)⁻¹ *
          ∑ _Q ∈ (G.erase P).powersetCard (r - 1), U P := by
          apply mul_le_mul_of_nonneg_left _ (by positivity)
          exact Finset.sum_le_sum (fun Q hQ => hU P hP Q hQ)
    _ = (((G.card - 1).choose (r - 1) : ℕ) : ℝ)⁻¹ *
          ((((G.card - 1).choose (r - 1) : ℕ) : ℝ) * U P) := by
          rw [Finset.sum_const, Finset.card_powersetCard, hUcard, nsmul_eq_mul]
    _ = U P := by rw [← mul_assoc, inv_mul_cancel₀ hchoose_ne, one_mul]

/-- **Lemma 2 (`lem:restoration`), eq. (3), `(r - 1)`-competitor version:** Full harmonic
    restoration bound under the `(r - 1)`-competitor hypothesis. -/
theorem lemma_restoration {d : ℕ} {X C0 : Finset (Point d)}
    {G : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hG : IsDisjointGroups X G)
    {r : ℕ} (hr1 : 1 ≤ r) (hrm : r ≤ G.card)
    (U : Finset (Point d) → ℝ)
    (hU : ∀ P ∈ G, ∀ Q ∈ (G.erase P).powersetCard (r - 1),
      d2Expect X C0 r (fullCharge C0 P Q) ≤ U P) :
    d2Expect X C0 r (fun ω => cost X (centersAfter C0 ω)) ≤
      (∑ P ∈ G, U P) +
      ((G.card : ℝ) - (r : ℝ)) *
        d2Expect X C0 r (fun ω => groupMeanCost (liveGroups G ω) (centersAfter C0 ω)) +
      (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0 := by
  have hexact := lemma_restoration_exact hC0 hG hr1 hrm U hU
  have hext :
      d2Expect X C0 r (fun ω =>
        cost (X \ G.biUnion id) (centersAfter C0 ω) +
          exteriorFreshSum C0 (X \ G.biUnion id) G ω) ≤
        (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0 := by
    calc
      d2Expect X C0 r (fun ω =>
        cost (X \ G.biUnion id) (centersAfter C0 ω) +
          exteriorFreshSum C0 (X \ G.biUnion id) G ω)
        ≤ d2Expect X C0 r (fun _ =>
            (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0) := by
            apply d2Expect_mono
            intro ω hlen
            rw [← hlen]
            exact exterior_total_le_harmonic hC0 hG (by omega)
      _ = (1 + harmonic G.card - harmonic (G.card - r)) * cost (X \ G.biUnion id) C0 :=
          d2Expect_const _ _ _ _
  linarith

/-! ### 6. Corollary 5 (`cor:root`): Uniform-first restoration -/

private lemma partition_erase_disjointGroups {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} (hparts : IsKPartition X k parts)
    {J : Finset (Point d)} :
    IsDisjointGroups X (parts.erase J) where
  subset_X := fun P hP => by
    intro y hy
    rw [← hparts.biUnion_eq]
    exact Finset.mem_biUnion.mpr ⟨P, Finset.mem_of_mem_erase hP, hy⟩
  nonempty_mem := fun P hP => hparts.nonempty_mem P (Finset.mem_of_mem_erase hP)
  pairwiseDisjoint :=
    hparts.pairwiseDisjoint.subset (by exact_mod_cast Finset.erase_subset J parts)

private lemma partition_sdiff_erase_eq {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} (hparts : IsKPartition X k parts)
    {J : Finset (Point d)} (hJ : J ∈ parts) :
    X \ (parts.erase J).biUnion id = J := by
  ext y
  simp only [Finset.mem_sdiff, Finset.mem_biUnion, id_eq, not_exists, not_and]
  rw [← hparts.biUnion_eq, Finset.mem_biUnion]
  constructor
  · rintro ⟨⟨P, hP, hyP⟩, hnot⟩
    by_cases hEq : P = J
    · rwa [← hEq]
    · exact absurd hyP (hnot P (Finset.mem_erase.mpr ⟨hEq, hP⟩))
  · intro hyJ
    refine ⟨⟨J, hJ, hyJ⟩, ?_⟩
    intro P hP hyP
    rcases Finset.mem_erase.mp hP with ⟨hne, hPparts⟩
    have hdisj : Disjoint P J := hparts.pairwiseDisjoint hPparts hJ hne
    exact Finset.disjoint_left.mp hdisj hyP hyJ

/-- **Corollary 5 (`cor:root`), eq. (10):** Fixed first seed `x` with exterior part `J ∈ parts`
    and `k - 1` remaining draws. -/
theorem corollary_root_fixed_x {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} (hparts : IsKPartition X k parts)
    (hk : 2 ≤ k) {J : Finset (Point d)} (hJ : J ∈ parts) (x : Point d)
    (U : Finset (Point d) → ℝ)
    (hU : ∀ P ∈ parts.erase J,
      d2Expect X {x} (k - 1) (fullCharge {x} P ((parts.erase J).erase P)) ≤ U P) :
    d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
      (1 + harmonic (k - 1)) * cost J {x} + ∑ P ∈ parts.erase J, U P := by
  have _ := hk
  have hG : IsDisjointGroups X (parts.erase J) := partition_erase_disjointGroups hparts
  have hcard : (parts.erase J).card = k - 1 := by
    rw [Finset.card_erase_of_mem hJ, hparts.card_eq]
  have hE : X \ (parts.erase J).biUnion id = J := partition_sdiff_erase_eq hparts hJ
  have hrest :=
    lemma_restoration_all_competitors (Finset.singleton_nonempty x) hG
      (r := k - 1) (le_of_eq hcard.symm) U hU
  rw [hcard, hE, Nat.sub_self, harmonic_zero, sub_zero, sub_self, zero_mul, add_zero] at hrest
  linarith

/-- **Corollary 5 (`cor:root`), eq. (11):** Averaging over a uniform first seed `x ∈ J` when
    each other part `P ∈ parts.erase J` satisfies the uniform full-charge bound `≤ α * phi P`. -/
theorem corollary_root_uniform_part {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} (hparts : IsKPartition X k parts)
    (hk : 2 ≤ k) {J : Finset (Point d)} (hJ : J ∈ parts) (α : ℝ)
    (hU : ∀ x ∈ J, ∀ P ∈ parts.erase J,
      d2Expect X {x} (k - 1) (fullCharge {x} P ((parts.erase J).erase P)) ≤ α * phi P) :
    (J.card : ℝ)⁻¹ *
        ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
      2 * (1 + harmonic (k - 1)) * phi J + α * ((∑ P ∈ parts, phi P) - phi J) := by
  have hJne : J.Nonempty := hparts.nonempty_mem J hJ
  have hJcard_ne : (J.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hJne)
  have hsum_er : ∑ P ∈ parts.erase J, α * phi P = α * ((∑ P ∈ parts, phi P) - phi J) := by
    rw [← Finset.mul_sum, Finset.sum_erase_eq_sub hJ]
  have hsum_le :
      ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
        ∑ x ∈ J, ((1 + harmonic (k - 1)) * cost J {x} +
          α * ((∑ P ∈ parts, phi P) - phi J)) := by
    apply Finset.sum_le_sum
    intro x hx
    have hfix := corollary_root_fixed_x hparts hk hJ x (fun P => α * phi P) (hU x hx)
    rwa [hsum_er] at hfix
  calc
    (J.card : ℝ)⁻¹ * ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω))
      ≤ (J.card : ℝ)⁻¹ *
          ∑ x ∈ J, ((1 + harmonic (k - 1)) * cost J {x} +
            α * ((∑ P ∈ parts, phi P) - phi J)) :=
        mul_le_mul_of_nonneg_left hsum_le (by positivity)
    _ = (1 + harmonic (k - 1)) * ((J.card : ℝ)⁻¹ * ∑ x ∈ J, cost J {x}) +
          (J.card : ℝ)⁻¹ * ((J.card : ℝ) * (α * ((∑ P ∈ parts, phi P) - phi J))) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, nsmul_eq_mul, mul_add]
        ring
    _ = 2 * (1 + harmonic (k - 1)) * phi J + α * ((∑ P ∈ parts, phi P) - phi J) := by
        rw [uniform_cost_singleton_eq hJne]
        field_simp [hJcard_ne]

/-- **Corollary 5 (`cor:root`), `theta`-weighted ratio bound:** Averaging over all parts `J ∈ parts`
    of an optimal `k`-partition with weights `|J| / |X|` gives the exact `theta`-weighted bound
    `(1 - θ) α + θ (2 H_{k-1} + 2)`. -/
theorem corollary_root_theta {d k : ℕ} {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} (hparts : IsOptimalKPartition X k parts)
    (hk : 2 ≤ k) (hopt : 0 < optCost X k) (α : ℝ)
    (hU : ∀ J ∈ parts, ∀ x ∈ J, ∀ P ∈ parts.erase J,
      d2Expect X {x} (k - 1) (fullCharge {x} P ((parts.erase J).erase P)) ≤ α * phi P) :
    ((X.card : ℝ)⁻¹ *
        ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω))) /
        optCost X k ≤
      (1 - theta X k parts) * α + theta X k parts * (2 * harmonic (k - 1) + 2) := by
  have hX_card_eq : (X.card : ℝ) = ∑ J ∈ parts, (J.card : ℝ) := by
    have hnat : X.card = ∑ J ∈ parts, J.card := by
      rw [← hparts.biUnion_eq, Finset.card_biUnion hparts.pairwiseDisjoint]
      rfl
    rw [hnat, Nat.cast_sum]
  have hX_ne : X.Nonempty := by
    have hparts_ne : parts.Nonempty := Finset.card_pos.mp (by rw [hparts.card_eq]; omega)
    rcases hparts_ne with ⟨J, hJ⟩
    rcases hparts.nonempty_mem J hJ with ⟨x, hxJ⟩
    refine ⟨x, ?_⟩
    rw [← hparts.biUnion_eq]
    exact Finset.mem_biUnion.mpr ⟨J, hJ, hxJ⟩
  have hX_pos : (0 : ℝ) < (X.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hX_ne)
  have hX_card_ne : (X.card : ℝ) ≠ 0 := ne_of_gt hX_pos
  have hopt_ne : optCost X k ≠ 0 := ne_of_gt hopt
  have hsum_X :
      ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) =
        ∑ J ∈ parts, ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) := by
    have h := Finset.sum_biUnion (s := parts) (t := id)
      (f := fun x => d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)))
      hparts.pairwiseDisjoint
    simpa [hparts.biUnion_eq] using h
  have hpart_le :
      ∀ J ∈ parts,
        ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
          (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J)) := by
    intro J hJ
    have hJne : J.Nonempty := hparts.nonempty_mem J hJ
    have hJpos : (0 : ℝ) < (J.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hJne)
    have hJne' : (J.card : ℝ) ≠ 0 := ne_of_gt hJpos
    have hunif := corollary_root_uniform_part hparts.toIsKPartition hk hJ α (hU J hJ)
    rw [hparts.sum_phi_eq] at hunif
    have hmul := mul_le_mul_of_nonneg_left hunif (le_of_lt hJpos)
    rwa [← mul_assoc, mul_inv_cancel₀ hJne', one_mul] at hmul
  have hsum_le :
      ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
        ∑ J ∈ parts,
          (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J)) := by
    rw [hsum_X]
    exact Finset.sum_le_sum hpart_le
  have hrhs_eq :
      ((X.card : ℝ)⁻¹ *
          ∑ J ∈ parts,
            (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J))) /
          optCost X k =
        (1 - theta X k parts) * α + theta X k parts * (2 * harmonic (k - 1) + 2) := by
    have hsum_weights : ∑ J ∈ parts, (J.card : ℝ) / (X.card : ℝ) = 1 := by
      rw [← Finset.sum_div, ← hX_card_eq, div_self hX_card_ne]
    have hterm :
        ∀ J ∈ parts,
          ((X.card : ℝ)⁻¹ *
            ((J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J)))) /
              optCost X k =
            ((J.card : ℝ) / (X.card : ℝ)) * α +
              (((J.card : ℝ) / (X.card : ℝ)) * (phi J / optCost X k)) *
                (2 * harmonic (k - 1) + 2 - α) := by
      intro J _
      field_simp [hX_card_ne, hopt_ne]
      ring
    calc
      ((X.card : ℝ)⁻¹ *
          ∑ J ∈ parts,
            (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J))) /
          optCost X k
        = ∑ J ∈ parts,
            ((X.card : ℝ)⁻¹ *
              ((J.card : ℝ) *
                (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J)))) /
              optCost X k := by
            rw [Finset.mul_sum, Finset.sum_div]
      _ = ∑ J ∈ parts,
            (((J.card : ℝ) / (X.card : ℝ)) * α +
              (((J.card : ℝ) / (X.card : ℝ)) * (phi J / optCost X k)) *
                (2 * harmonic (k - 1) + 2 - α)) := Finset.sum_congr rfl hterm
      _ = (∑ J ∈ parts, (J.card : ℝ) / (X.card : ℝ)) * α +
            (∑ J ∈ parts, ((J.card : ℝ) / (X.card : ℝ)) * (phi J / optCost X k)) *
              (2 * harmonic (k - 1) + 2 - α) := by
            rw [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.sum_mul]
      _ = 1 * α + theta X k parts * (2 * harmonic (k - 1) + 2 - α) := by
            rw [hsum_weights]; rfl
      _ = (1 - theta X k parts) * α + theta X k parts * (2 * harmonic (k - 1) + 2) := by ring
  calc
    ((X.card : ℝ)⁻¹ *
        ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω))) / optCost X k
      ≤ ((X.card : ℝ)⁻¹ *
          ∑ J ∈ parts,
            (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J + α * (optCost X k - phi J))) /
          optCost X k := by
        exact div_le_div_of_nonneg_right
          (mul_le_mul_of_nonneg_left hsum_le (by positivity)) (le_of_lt hopt)
    _ = (1 - theta X k parts) * α + theta X k parts * (2 * harmonic (k - 1) + 2) := hrhs_eq

end

end KMeansPP


==> anc/KMeansPP/Sampling.lean <==
import KMeansPP.Core
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Algebra.Order.Archimedean.Real.Basic
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Finset.Powerset
import Mathlib.Data.Finset.Max

/-!
# Geometry, centroid identities, genuine `k`-means++ sampling law, and optimal `k`-partitions

This module develops:
1. Euclidean distance, retention, Lipschitz, and centroid / variance identities on `Point d`.
2. Properties of the genuine `k`-means++ sampling law (`stepProb`, `kmppPathProb`,
   `expectedKmppCost`), cluster hit probabilities, equivalence with the recursive
   continuation expectation `d2Expect`, explicit trajectory-sum representation via
   `d2PathProb`, and the zero-optimum absolute case `k = |X|`.
3. `optCost` nonnegativity, attainment, optimal `k`-partition existence and equivalence,
   the characterization `optCost X k = 0 ↔ k = |X|`, `theta` bounds, and the zero-optimum
   Theorem 1 corollary.
-/

open scoped BigOperators RealInnerProductSpace
open Finset

namespace KMeansPP

noncomputable section

/-! ### Section 1: Euclidean distance, retention, and cost identities -/

lemma distToSet_eq_inf' {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y C = C.inf' hC (fun c => ‖y - c‖) := by
  simp [distToSet, hC]

lemma distToSet_le {d : ℕ} (y : Point d) {C : Finset (Point d)} {c : Point d} (hc : c ∈ C) :
    distToSet y C ≤ ‖y - c‖ := by
  rw [distToSet_eq_inf' y ⟨c, hc⟩]
  exact Finset.inf'_le (fun c => ‖y - c‖) hc

lemma exists_mem_distToSet_eq {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    ∃ c ∈ C, distToSet y C = ‖y - c‖ := by
  rw [distToSet_eq_inf' y hC]
  exact Finset.exists_mem_eq_inf' hC (fun c => ‖y - c‖)

lemma distSq_eq_inf' {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distSq y C = C.inf' hC (fun c => ‖y - c‖ ^ 2) := by
  unfold distSq
  rw [distToSet_eq_inf' y hC]
  apply le_antisymm
  · refine Finset.le_inf' hC _ (fun c hc => ?_)
    have hle : C.inf' hC (fun c => ‖y - c‖) ≤ ‖y - c‖ := Finset.inf'_le _ hc
    have hnn : 0 ≤ C.inf' hC (fun c => ‖y - c‖) :=
      Finset.le_inf' hC _ (fun c' _ => norm_nonneg (y - c'))
    exact pow_le_pow_left₀ hnn hle 2
  · obtain ⟨c, hc, hceq⟩ := Finset.exists_mem_eq_inf' hC (fun c => ‖y - c‖)
    rw [hceq]
    exact Finset.inf'_le (fun c => ‖y - c‖ ^ 2) hc

lemma distSq_le {d : ℕ} (y : Point d) {C : Finset (Point d)} {c : Point d} (hc : c ∈ C) :
    distSq y C ≤ ‖y - c‖ ^ 2 := by
  rw [distSq_eq_inf' y ⟨c, hc⟩]
  exact Finset.inf'_le (fun c => ‖y - c‖ ^ 2) hc

lemma exists_mem_distSq_eq {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    ∃ c ∈ C, distSq y C = ‖y - c‖ ^ 2 := by
  obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq y hC
  exact ⟨c, hc, by simp [distSq, hceq]⟩

lemma distToSet_eq_zero_iff {d : ℕ} {y : Point d} {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y C = 0 ↔ y ∈ C := by
  constructor
  · intro hzero
    obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq y hC
    have hnorm : ‖y - c‖ = 0 := by linarith
    have hyc : y = c := sub_eq_zero.mp (norm_eq_zero.mp hnorm)
    rwa [hyc]
  · intro hy
    apply le_antisymm
    · calc
        distToSet y C ≤ ‖y - y‖ := distToSet_le y hy
        _ = 0 := by simp
    · exact distToSet_nonneg y C

lemma distSq_eq_zero_iff {d : ℕ} {y : Point d} {C : Finset (Point d)} (hC : C.Nonempty) :
    distSq y C = 0 ↔ y ∈ C := by
  unfold distSq
  rw [sq_eq_zero_iff, distToSet_eq_zero_iff hC]

lemma distToSet_of_mem {d : ℕ} {y : Point d} {C : Finset (Point d)} (hy : y ∈ C) :
    distToSet y C = 0 :=
  (distToSet_eq_zero_iff ⟨y, hy⟩).mpr hy

lemma distSq_of_mem {d : ℕ} {y : Point d} {C : Finset (Point d)} (hy : y ∈ C) :
    distSq y C = 0 :=
  (distSq_eq_zero_iff ⟨y, hy⟩).mpr hy

lemma distToSet_pos_of_not_mem {d : ℕ} {y : Point d} {C : Finset (Point d)}
    (hC : C.Nonempty) (hy : y ∉ C) : 0 < distToSet y C := by
  have hne : distToSet y C ≠ 0 := by
    intro h0
    exact hy ((distToSet_eq_zero_iff hC).mp h0)
  exact lt_of_le_of_ne (distToSet_nonneg y C) hne.symm

lemma distSq_pos_of_not_mem {d : ℕ} {y : Point d} {C : Finset (Point d)}
    (hC : C.Nonempty) (hy : y ∉ C) : 0 < distSq y C := by
  unfold distSq
  exact sq_pos_of_pos (distToSet_pos_of_not_mem hC hy)

private lemma distToSet_sub_le {d : ℕ} (x y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet x C - distToSet y C ≤ ‖x - y‖ := by
  obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq y hC
  have hle : distToSet x C ≤ ‖x - c‖ := distToSet_le x hc
  have htri : ‖x - c‖ ≤ ‖x - y‖ + ‖y - c‖ := by
    have hsub : x - c = (x - y) + (y - c) := by abel
    rw [hsub]
    exact norm_add_le (x - y) (y - c)
  linarith

lemma distToSet_lipschitz {d : ℕ} (x y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    |distToSet x C - distToSet y C| ≤ ‖x - y‖ := by
  rw [abs_sub_le_iff]
  refine ⟨distToSet_sub_le x y hC, ?_⟩
  simpa [norm_sub_rev] using distToSet_sub_le y x hC

lemma distToSet_subset_centers {d : ℕ} (y : Point d) {C₁ C₂ : Finset (Point d)}
    (hC₁ : C₁.Nonempty) (hsub : C₁ ⊆ C₂) :
    distToSet y C₂ ≤ distToSet y C₁ := by
  obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq y hC₁
  rw [hceq]
  exact distToSet_le y (hsub hc)

lemma distToSet_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y (insert x C) ≤ distToSet y C :=
  distToSet_subset_centers y hC (Finset.subset_insert x C)

lemma distSq_subset_centers {d : ℕ} (y : Point d) {C₁ C₂ : Finset (Point d)}
    (hC₁ : C₁.Nonempty) (hsub : C₁ ⊆ C₂) :
    distSq y C₂ ≤ distSq y C₁ := by
  unfold distSq
  exact pow_le_pow_left₀ (distToSet_nonneg y C₂) (distToSet_subset_centers y hC₁ hsub) 2

lemma distSq_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distSq y (insert x C) ≤ distSq y C :=
  distSq_subset_centers y hC (Finset.subset_insert x C)

lemma cost_subset_centers {d : ℕ} (A : Finset (Point d)) {C₁ C₂ : Finset (Point d)}
    (hC₁ : C₁.Nonempty) (hsub : C₁ ⊆ C₂) :
    cost A C₂ ≤ cost A C₁ :=
  Finset.sum_le_sum (fun y _ => distSq_subset_centers y hC₁ hsub)

lemma cost_insert_le {d : ℕ} (A : Finset (Point d)) (x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) :
    cost A (insert x C) ≤ cost A C :=
  cost_subset_centers A hC (Finset.subset_insert x C)

lemma addDraw_nonempty {d : ℕ} {C : Finset (Point d)} (hC : C.Nonempty)
    (a : Option (Point d)) : (addDraw C a).Nonempty := by
  cases a with
  | none => exact hC
  | some y => exact Finset.insert_nonempty y C

lemma subset_addDraw {d : ℕ} (C : Finset (Point d)) (a : Option (Point d)) :
    C ⊆ addDraw C a := by
  cases a with
  | none => exact Subset.rfl
  | some y => exact Finset.subset_insert y C

lemma centersAfter_nonempty {d : ℕ} {C : Finset (Point d)} (hC : C.Nonempty) :
    ∀ ω : List (Option (Point d)), (centersAfter C ω).Nonempty
  | [] => hC
  | a :: rest => centersAfter_nonempty (addDraw_nonempty hC a) rest

lemma subset_centersAfter {d : ℕ} :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)), C ⊆ centersAfter C ω
  | [], _ => Subset.rfl
  | a :: rest, C => (subset_addDraw C a).trans (subset_centersAfter rest (addDraw C a))

lemma cost_addDraw_le {d : ℕ} (A : Finset (Point d)) {C : Finset (Point d)}
    (hC : C.Nonempty) (a : Option (Point d)) :
    cost A (addDraw C a) ≤ cost A C :=
  cost_subset_centers A hC (subset_addDraw C a)

lemma cost_centersAfter_le {d : ℕ} (A : Finset (Point d)) {C : Finset (Point d)}
    (hC : C.Nonempty) (ω : List (Option (Point d))) :
    cost A (centersAfter C ω) ≤ cost A C :=
  cost_subset_centers A hC (subset_centersAfter ω C)

lemma distToSet_singleton {d : ℕ} (y x : Point d) :
    distToSet y {x} = ‖y - x‖ := by
  simp [distToSet]

lemma distSq_singleton {d : ℕ} (y x : Point d) :
    distSq y {x} = ‖y - x‖ ^ 2 := by
  simp [distSq, distToSet_singleton]

lemma cost_singleton {d : ℕ} (A : Finset (Point d)) (x : Point d) :
    cost A {x} = ∑ y ∈ A, ‖y - x‖ ^ 2 := by
  simp [cost, distSq_singleton]

lemma cost_empty_left {d : ℕ} (C : Finset (Point d)) : cost ∅ C = 0 := by
  simp [cost]

lemma cost_eq_zero_iff_subset {d : ℕ} {A C : Finset (Point d)} (hC : C.Nonempty) :
    cost A C = 0 ↔ A ⊆ C := by
  unfold cost
  rw [Finset.sum_eq_zero_iff_of_nonneg (fun y _ => distSq_nonneg y C)]
  constructor
  · intro h y hy
    exact (distSq_eq_zero_iff hC).mp (h y hy)
  · intro hsub y hy
    exact (distSq_eq_zero_iff hC).mpr (hsub hy)

lemma cost_pos_iff_not_subset {d : ℕ} {A C : Finset (Point d)} (hC : C.Nonempty) :
    0 < cost A C ↔ ¬ A ⊆ C := by
  constructor
  · intro hpos hsub
    have h0 : cost A C = 0 := (cost_eq_zero_iff_subset hC).mpr hsub
    linarith
  · intro hnsub
    have hne : cost A C ≠ 0 := by
      intro h0
      exact hnsub ((cost_eq_zero_iff_subset hC).mp h0)
    exact lt_of_le_of_ne (cost_nonneg A C) hne.symm

lemma cost_pos_of_card_lt {d : ℕ} {X C : Finset (Point d)}
    (hC : C.Nonempty) (hlt : C.card < X.card) : 0 < cost X C := by
  rw [cost_pos_iff_not_subset hC]
  intro hsub
  have hle : X.card ≤ C.card := Finset.card_le_card hsub
  omega

lemma cost_mono_left {d : ℕ} {A B C : Finset (Point d)} (hAB : A ⊆ B) :
    cost A C ≤ cost B C :=
  Finset.sum_le_sum_of_subset_of_nonneg hAB (fun y _ _ => distSq_nonneg y C)

lemma cost_union_disjoint {d : ℕ} {A B C : Finset (Point d)} (hdisj : Disjoint A B) :
    cost (A ∪ B) C = cost A C + cost B C :=
  Finset.sum_union hdisj

lemma cost_sdiff_add {d : ℕ} {A B C : Finset (Point d)} (hsub : A ⊆ B) :
    cost (B \ A) C + cost A C = cost B C :=
  Finset.sum_sdiff hsub

lemma cost_biUnion {d : ℕ} {ι : Type*} [DecidableEq ι] (s : Finset ι)
    (f : ι → Finset (Point d)) (hf : (s : Set ι).PairwiseDisjoint f)
    (C : Finset (Point d)) :
    cost (s.biUnion f) C = ∑ i ∈ s, cost (f i) C :=
  Finset.sum_biUnion hf

/-! ### Section 2: Centroid, variance `phi`, and uniform first-seed identities -/

lemma sum_sub_centroid {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ y ∈ P, (y - centroid P) = 0 := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  rw [Finset.sum_sub_distrib, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ]
  unfold centroid
  rw [smul_smul, mul_inv_cancel₀ hcard, one_smul, sub_self]

lemma centroid_identity {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (x : Point d) :
    cost P {x} = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
  rw [cost_singleton]
  have hterm : ∀ y ∈ P, ‖y - x‖ ^ 2 =
      ‖y - centroid P‖ ^ 2 + 2 * inner ℝ (y - centroid P) (centroid P - x) + ‖x - centroid P‖ ^ 2 := by
    intro y _
    have hsplit : y - x = (y - centroid P) + (centroid P - x) := by abel
    rw [hsplit, norm_add_sq_real, norm_sub_rev (centroid P) x]
  rw [Finset.sum_congr rfl hterm]
  rw [Finset.sum_add_distrib, Finset.sum_add_distrib]
  have hcross : ∑ y ∈ P, (2 : ℝ) * inner ℝ (y - centroid P) (centroid P - x) = 0 := by
    rw [← Finset.mul_sum, ← sum_inner, sum_sub_centroid hP, inner_zero_left, mul_zero]
  rw [hcross, add_zero]
  simp [phi, nsmul_eq_mul]

lemma phi_le_cost_singleton {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (x : Point d) :
    phi P ≤ cost P {x} := by
  rw [centroid_identity hP x]
  have hnn : 0 ≤ (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by positivity
  linarith

lemma cost_centroid {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    cost P {centroid P} = phi P := by
  rw [centroid_identity hP (centroid P)]
  simp

lemma uniform_single_center_cost {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    (P.card : ℝ)⁻¹ * ∑ x ∈ P, cost P {x} = 2 * phi P := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  have hsum : ∑ x ∈ P, cost P {x} = 2 * (P.card : ℝ) * phi P := by
    calc
      ∑ x ∈ P, cost P {x}
          = ∑ x ∈ P, (phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2) := by
              refine Finset.sum_congr rfl (fun x _ => centroid_identity hP x)
      _ = (∑ _x ∈ P, phi P) + (P.card : ℝ) * ∑ x ∈ P, ‖x - centroid P‖ ^ 2 := by
              rw [Finset.sum_add_distrib, ← Finset.mul_sum]
      _ = (P.card : ℝ) * phi P + (P.card : ℝ) * phi P := by
              simp [phi, nsmul_eq_mul]
      _ = 2 * (P.card : ℝ) * phi P := by ring
  rw [hsum]
  field_simp [hcard]

lemma sum_sq_dist_eq {d : ℕ} (P : Finset (Point d)) :
    ∑ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 = 2 * (P.card : ℝ) * phi P := by
  by_cases hP : P.Nonempty
  · have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
    have h1 : ∑ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 = ∑ x ∈ P, cost P {x} := by
      refine Finset.sum_congr rfl (fun x _ => ?_)
      rw [cost_singleton]
      refine Finset.sum_congr rfl (fun y _ => ?_)
      rw [norm_sub_rev]
    rw [h1]
    have hu := uniform_single_center_cost hP
    have h2 : (P.card : ℝ) * ((P.card : ℝ)⁻¹ * ∑ x ∈ P, cost P {x}) =
        (P.card : ℝ) * (2 * phi P) := congrArg ((P.card : ℝ) * ·) hu
    rw [← mul_assoc, mul_inv_cancel₀ hcard, one_mul] at h2
    linarith
  · rw [Finset.not_nonempty_iff_eq_empty.mp hP]
    simp [phi]

lemma phi_empty {d : ℕ} : phi (∅ : Finset (Point d)) = 0 := by
  simp [phi]

lemma phi_singleton {d : ℕ} (x : Point d) : phi ({x} : Finset (Point d)) = 0 := by
  simp [phi, centroid]

lemma phi_eq_zero_iff {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    phi P = 0 ↔ P.card = 1 := by
  constructor
  · intro h0
    unfold phi at h0
    rw [Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => sq_nonneg _)] at h0
    have hsub : P ⊆ {centroid P} := by
      intro y hy
      rw [Finset.mem_singleton]
      have hsq := h0 y hy
      exact sub_eq_zero.mp (norm_eq_zero.mp (sq_eq_zero_iff.mp hsq))
    have hle : P.card ≤ 1 := by
      calc
        P.card ≤ ({centroid P} : Finset (Point d)).card := Finset.card_le_card hsub
        _ = 1 := Finset.card_singleton _
    have hge : 1 ≤ P.card := Finset.one_le_card.mpr hP
    omega
  · intro hcard
    obtain ⟨x, rfl⟩ := Finset.card_eq_one.mp hcard
    exact phi_singleton x

lemma two_le_card_of_phi_pos {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) :
    2 ≤ P.card := by
  have hP : P.Nonempty := by
    by_contra hemp
    rw [Finset.not_nonempty_iff_eq_empty.mp hemp, phi_empty] at hphi
    exact lt_irrefl 0 hphi
  have hne1 : P.card ≠ 1 := by
    intro h1
    have h0 : phi P = 0 := (phi_eq_zero_iff hP).mpr h1
    linarith
  have hge1 : 1 ≤ P.card := Finset.one_le_card.mpr hP
  omega

/-! ### Section 3: Genuine `k`-means++ sampling law and `d2Expect` bridge -/

lemma stepProb_nonneg {d : ℕ} (X C : Finset (Point d)) (y : Point d) :
    0 ≤ stepProb X C y := by
  unfold stepProb
  split_ifs with h
  · exact div_nonneg (distSq_nonneg y C) (le_of_lt h.2)
  · exact le_rfl

lemma stepProb_eq_zero_of_not_mem {d : ℕ} {X C : Finset (Point d)} {y : Point d} (hy : y ∉ X) :
    stepProb X C y = 0 := by
  simp [stepProb, hy]

lemma stepProb_eq_zero_of_mem_centers {d : ℕ} {X C : Finset (Point d)} {y : Point d}
    (hy : y ∈ C) : stepProb X C y = 0 := by
  unfold stepProb
  split_ifs with h
  · rw [distSq_of_mem hy, zero_div]
  · rfl

lemma cluster_hit_prob_eq_cost_share {d : ℕ} {X P C : Finset (Point d)}
    (hP : P ⊆ X) (hpos : 0 < cost X C) :
    ∑ y ∈ P, stepProb X C y = cost P C / cost X C := by
  have hterm : ∀ y ∈ P, stepProb X C y = distSq y C / cost X C := by
    intro y hy
    simp [stepProb, hP hy, hpos]
  rw [Finset.sum_congr rfl hterm, ← Finset.sum_div]
  rfl

lemma sum_stepProb_eq_one {d : ℕ} {X C : Finset (Point d)} (hpos : 0 < cost X C) :
    ∑ y ∈ X, stepProb X C y = 1 := by
  rw [cluster_hit_prob_eq_cost_share Subset.rfl hpos, div_self (ne_of_gt hpos)]

lemma prefixCenters_zero {d k : ℕ} (σ : Fin k → Point d) :
    prefixCenters σ 0 = ∅ := by
  ext y
  simp [prefixCenters]

lemma prefixCenters_one {d k : ℕ} (σ : Fin k → Point d) (hk : 0 < k) :
    prefixCenters σ 1 = {σ ⟨0, hk⟩} := by
  ext y
  simp only [prefixCenters, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and,
    Finset.mem_singleton]
  constructor
  · rintro ⟨i, hi, rfl⟩
    have hi0 : i = ⟨0, hk⟩ := Fin.ext (by dsimp; omega)
    rw [hi0]
  · intro hy
    exact ⟨⟨0, hk⟩, by simp, hy.symm⟩

lemma prefixCenters_succ {d k : ℕ} (σ : Fin k → Point d) {t : ℕ} (ht : t < k) :
    prefixCenters σ (t + 1) = insert (σ ⟨t, ht⟩) (prefixCenters σ t) := by
  ext y
  simp only [prefixCenters, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and,
    Finset.mem_insert]
  constructor
  · rintro ⟨i, hi, rfl⟩
    by_cases heq : i.val = t
    · left
      have : i = ⟨t, ht⟩ := Fin.ext heq
      rw [this]
    · right
      exact ⟨i, by omega, rfl⟩
  · rintro (rfl | ⟨i, hi, rfl⟩)
    · exact ⟨⟨t, ht⟩, by dsimp; omega, rfl⟩
    · exact ⟨i, by omega, rfl⟩

lemma prefixCenters_eq_seedSet {d k : ℕ} (σ : Fin k → Point d) :
    prefixCenters σ k = seedSet σ := by
  ext y
  simp [prefixCenters, seedSet]

lemma prefixCenters_nonempty {d k : ℕ} (σ : Fin k → Point d) {t : ℕ}
    (ht : 1 ≤ t) (htk : t ≤ k) : (prefixCenters σ t).Nonempty := by
  have hk : 0 < k := by omega
  refine ⟨σ ⟨0, hk⟩, ?_⟩
  simp only [prefixCenters, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
  exact ⟨⟨0, hk⟩, by dsimp; omega, rfl⟩

lemma card_prefixCenters_le {d k : ℕ} (σ : Fin k → Point d) (t : ℕ) :
    (prefixCenters σ t).card ≤ t := by
  unfold prefixCenters
  calc
    ((Finset.univ.filter (fun i : Fin k => i.val < t)).image σ).card
        ≤ (Finset.univ.filter (fun i : Fin k => i.val < t)).card := Finset.card_image_le
    _ ≤ (Finset.range t).card := by
        have hinj : Function.Injective (fun i : Fin k => i.val) := Fin.val_injective
        rw [← Finset.card_image_of_injective _ hinj]
        refine Finset.card_le_card ?_
        intro m hm
        simp only [Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and] at hm
        rcases hm with ⟨i, hi, rfl⟩
        exact Finset.mem_range.mpr hi
    _ = t := Finset.card_range t

lemma kmppPathProb_nonneg {d : ℕ} (X : Finset (Point d)) (k : ℕ) (σ : Fin k → Point d) :
    0 ≤ kmppPathProb X k σ := by
  unfold kmppPathProb
  by_cases hk : 0 < k
  · simp only [hk, dite_true]
    apply mul_nonneg
    · by_cases hmem : σ ⟨0, hk⟩ ∈ X
      · simp only [hmem, ite_true]
        exact inv_nonneg.mpr (Nat.cast_nonneg _)
      · simp [hmem]
    · exact Finset.prod_nonneg (fun _ _ => stepProb_nonneg _ _ _)
  · simp [hk]

lemma kmppPathProb_pos_imp_mem_and_stepProb_pos {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {σ : Fin k → Point d} (hpos : 0 < kmppPathProb X k σ) :
    ∃ hk : 0 < k,
      σ ⟨0, hk⟩ ∈ X ∧
      ∀ t : Fin (k - 1),
        0 < stepProb X (prefixCenters σ (t.val + 1)) (σ ⟨t.val + 1, by omega⟩) := by
  unfold kmppPathProb at hpos
  by_cases hk : 0 < k
  · simp only [hk, dite_true] at hpos
    have h0mem : σ ⟨0, hk⟩ ∈ X := by
      by_contra hnm
      simp only [hnm, ite_false, zero_mul] at hpos
      exact lt_irrefl 0 hpos
    simp only [h0mem, ite_true] at hpos
    have hprod_pos :
        0 < ∏ t : Fin (k - 1),
          stepProb X (prefixCenters σ (t.val + 1)) (σ ⟨t.val + 1, by omega⟩) := by
      by_contra hle
      push Not at hle
      have h0 : ∏ t : Fin (k - 1),
          stepProb X (prefixCenters σ (t.val + 1)) (σ ⟨t.val + 1, by omega⟩) = 0 :=
        le_antisymm hle (Finset.prod_nonneg (fun _ _ => stepProb_nonneg _ _ _))
      rw [h0, mul_zero] at hpos
      exact lt_irrefl 0 hpos
    refine ⟨hk, h0mem, ?_⟩
    intro t
    by_contra hle
    push Not at hle
    have ht0 : stepProb X (prefixCenters σ (t.val + 1)) (σ ⟨t.val + 1, by omega⟩) = 0 :=
      le_antisymm hle (stepProb_nonneg _ _ _)
    have hprod0 :
        ∏ s : Fin (k - 1),
          stepProb X (prefixCenters σ (s.val + 1)) (σ ⟨s.val + 1, by omega⟩) = 0 :=
      Finset.prod_eq_zero (Finset.mem_univ t) ht0
    linarith
  · simp only [hk, dite_false] at hpos
    exact absurd hpos (lt_irrefl 0)

lemma kmppPathProb_pos_imp_injective {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {σ : Fin k → Point d} (hpos : 0 < kmppPathProb X k σ) :
    Function.Injective σ := by
  obtain ⟨hk, _, hstep⟩ := kmppPathProb_pos_imp_mem_and_stepProb_pos hpos
  have hne_of_lt : ∀ i j : Fin k, i.val < j.val → σ i ≠ σ j := by
    intro i j hij hEq
    have hj1 : 1 ≤ j.val := by omega
    let t : Fin (k - 1) := ⟨j.val - 1, by omega⟩
    have ht_eq : t.val + 1 = j.val := by simp [t]; omega
    have hsp := hstep t
    have hfin : (⟨t.val + 1, by omega⟩ : Fin k) = j := Fin.ext ht_eq
    rw [hfin] at hsp
    have hmem : σ j ∈ prefixCenters σ (t.val + 1) := by
      rw [← hEq]
      simp only [prefixCenters, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
      exact ⟨i, by omega, rfl⟩
    rw [stepProb_eq_zero_of_mem_centers hmem] at hsp
    exact lt_irrefl 0 hsp
  intro i j hEq
  rcases lt_trichotomy i.val j.val with hlt | heq | hgt
  · exact absurd hEq (hne_of_lt i j hlt)
  · exact Fin.ext heq
  · exact absurd hEq.symm (hne_of_lt j i hgt)

lemma card_seedSet_of_kmppPathProb_pos {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {σ : Fin k → Point d} (hpos : 0 < kmppPathProb X k σ) :
    (seedSet σ).card = k := by
  unfold seedSet
  rw [Finset.card_image_of_injective _ (kmppPathProb_pos_imp_injective hpos), Finset.card_fin]

lemma seedSet_subset_of_kmppPathProb_pos {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {σ : Fin k → Point d} (hpos : 0 < kmppPathProb X k σ) :
    seedSet σ ⊆ X := by
  obtain ⟨hk, h0mem, hstep⟩ := kmppPathProb_pos_imp_mem_and_stepProb_pos hpos
  intro y hy
  simp only [seedSet, Finset.mem_image, Finset.mem_univ, true_and] at hy
  rcases hy with ⟨i, rfl⟩
  by_cases hi0 : i.val = 0
  · have : i = ⟨0, hk⟩ := Fin.ext hi0
    rw [this]
    exact h0mem
  · let t : Fin (k - 1) := ⟨i.val - 1, by omega⟩
    have hsp := hstep t
    have hfin : (⟨t.val + 1, by omega⟩ : Fin k) = i := Fin.ext (by simp [t]; omega)
    rw [hfin] at hsp
    by_contra hnm
    rw [stepProb_eq_zero_of_not_mem hnm] at hsp
    exact lt_irrefl 0 hsp

lemma cost_prefixCenters_pos_of_kmppPathProb_pos {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {σ : Fin k → Point d} (hpos : 0 < kmppPathProb X k σ) {t : ℕ}
    (ht1 : 1 ≤ t) (htk : t < k) :
    0 < cost X (prefixCenters σ t) := by
  obtain ⟨_, _, hstep⟩ := kmppPathProb_pos_imp_mem_and_stepProb_pos hpos
  let s : Fin (k - 1) := ⟨t - 1, by omega⟩
  have hsp := hstep s
  have hs_eq : s.val + 1 = t := by simp [s]; omega
  unfold stepProb at hsp
  split_ifs at hsp with h
  · simpa [hs_eq] using h.2
  · exact absurd hsp (lt_irrefl 0)

/-! #### Bridge between tuple probabilities (`kmppPathProb`) and recursive `d2Expect` -/

/-- Recursive `r`-step product of `stepProb` weights for an `r`-tuple `τ : Fin r → Point d`
    starting from center set `C`. -/
noncomputable def d2TupleProb {d : ℕ} (X : Finset (Point d)) :
    Finset (Point d) → (r : ℕ) → (Fin r → Point d) → ℝ
  | _, 0, _ => 1
  | C, r + 1, τ =>
      stepProb X C (τ 0) * d2TupleProb X (insert (τ 0) C) r (fun i => τ i.succ)

private lemma union_prefixCenters_succ {d r : ℕ} (C : Finset (Point d))
    (τ : Fin (r + 1) → Point d) (t : ℕ) :
    C ∪ prefixCenters τ (t + 1) =
      insert (τ 0) C ∪ prefixCenters (fun i : Fin r => τ i.succ) t := by
  ext y
  simp only [Finset.mem_union, Finset.mem_insert, prefixCenters, Finset.mem_image,
    Finset.mem_filter, Finset.mem_univ, true_and]
  constructor
  · rintro (hy | ⟨i, hi, rfl⟩)
    · left; right; exact hy
    · cases i using Fin.cases with
      | zero => left; left; rfl
      | succ j =>
          right
          exact ⟨j, Nat.lt_of_succ_lt_succ hi, rfl⟩
  · rintro ((rfl | hy) | ⟨j, hj, rfl⟩)
    · right; exact ⟨0, Nat.zero_lt_succ t, rfl⟩
    · left; exact hy
    · right; exact ⟨j.succ, Nat.succ_lt_succ hj, rfl⟩

private lemma prod_stepProb_eq_d2TupleProb {d : ℕ} (X : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (τ : Fin r → Point d),
      ∏ t : Fin r, stepProb X (C ∪ prefixCenters τ t.val) (τ t) =
        d2TupleProb X C r τ
  | 0, _, _ => by simp [d2TupleProb]
  | r + 1, C, τ => by
      rw [Fin.prod_univ_succ]
      simp only [d2TupleProb, Fin.val_zero, prefixCenters_zero, Finset.union_empty]
      congr 1
      have hcongr :
          ∀ t : Fin r,
            stepProb X (C ∪ prefixCenters τ (t.succ : ℕ)) (τ t.succ) =
              stepProb X (insert (τ 0) C ∪ prefixCenters (fun i : Fin r => τ i.succ) t.val)
                (τ t.succ) := by
        intro t
        simp only [Fin.val_succ, union_prefixCenters_succ]
      rw [Finset.prod_congr rfl (fun t _ => hcongr t)]
      exact prod_stepProb_eq_d2TupleProb X r (insert (τ 0) C) (fun i => τ i.succ)

private lemma centersAfter_ofFn_some {d : ℕ} :
    ∀ (r : ℕ) (C : Finset (Point d)) (τ : Fin r → Point d),
      centersAfter C (List.ofFn (fun i : Fin r => some (τ i))) = C ∪ seedSet τ
  | 0, C, τ => by
      simp [centersAfter, seedSet]
  | r + 1, C, τ => by
      rw [List.ofFn_succ, centersAfter, addDraw, centersAfter_ofFn_some r]
      ext y
      simp only [Finset.mem_union, Finset.mem_insert, seedSet, Finset.mem_image,
        Finset.mem_univ, true_and]
      constructor
      · rintro ((rfl | hy) | ⟨j, rfl⟩)
        · right; exact ⟨0, rfl⟩
        · left; exact hy
        · right; exact ⟨j.succ, rfl⟩
      · rintro (hy | ⟨i, rfl⟩)
        · left; right; exact hy
        · refine Fin.cases ?_ ?_ i
          · left; left; rfl
          · intro j; right; exact ⟨j, rfl⟩

private lemma seedSpace_zero {d : ℕ} (X : Finset (Point d)) :
    seedSpace X 0 = {Fin.elim0} := by
  ext σ
  simp only [seedSpace, Fintype.mem_piFinset, Finset.mem_singleton]
  constructor
  · intro _; exact Subsingleton.elim σ Fin.elim0
  · intro _ i; exact Fin.elim0 i

private lemma seedSpace_succ_eq_image {d r : ℕ} (X : Finset (Point d)) :
    seedSpace X (r + 1) =
      (X ×ˢ seedSpace X r).image
        (fun p : Point d × (Fin r → Point d) => (Fin.cons p.1 p.2 : Fin (r + 1) → Point d)) := by
  ext σ
  simp only [seedSpace, Fintype.mem_piFinset, Finset.mem_image, Finset.mem_product]
  constructor
  · intro hσ
    refine ⟨(σ 0, fun i => σ i.succ), ⟨hσ 0, fun i => hσ i.succ⟩, ?_⟩
    exact Fin.cons_self_tail σ
  · rintro ⟨⟨y, τ⟩, ⟨hy, hτ⟩, rfl⟩ i
    cases i using Fin.cases with
    | zero => simpa using hy
    | succ j => simpa using hτ j

private lemma fin_cons_pair_injective {d r : ℕ} :
    Function.Injective
      (fun p : Point d × (Fin r → Point d) => (Fin.cons p.1 p.2 : Fin (r + 1) → Point d)) := by
  rintro ⟨y₁, τ₁⟩ ⟨y₂, τ₂⟩ hEq
  have hy : y₁ = y₂ := by
    have := congrFun hEq 0
    simpa using this
  have hτ : τ₁ = τ₂ := by
    funext i
    have := congrFun hEq i.succ
    simpa using this
  exact Prod.ext hy hτ

lemma sum_seedSpace_succ {d r : ℕ} (X : Finset (Point d))
    (F : (Fin (r + 1) → Point d) → ℝ) :
    ∑ σ ∈ seedSpace X (r + 1), F σ =
      ∑ y ∈ X, ∑ τ ∈ seedSpace X r, F (Fin.cons y τ) := by
  rw [seedSpace_succ_eq_image, Finset.sum_image (fun _ _ _ _ h => fin_cons_pair_injective h),
    Finset.sum_product]

lemma sum_d2TupleProb_eq_d2Expect {d : ℕ} (X : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)),
      C.Nonempty → C.card + r ≤ X.card →
      ∀ (g : List (Option (Point d)) → ℝ),
        ∑ τ ∈ seedSpace X r,
            d2TupleProb X C r τ * g (List.ofFn (fun i : Fin r => some (τ i))) =
          d2Expect X C r g
  | 0, C, _, _, g => by
      simp [seedSpace_zero, d2TupleProb, d2Expect]
  | r + 1, C, hC, hcard, g => by
      have hpos : 0 < cost X C := cost_pos_of_card_lt hC (by omega)
      rw [sum_seedSpace_succ]
      simp only [d2Expect, hpos, ite_true]
      refine Finset.sum_congr rfl (fun y hy => ?_)
      have hsp : stepProb X C y = distSq y C / cost X C := by
        simp [stepProb, hy, hpos]
      have hterm : ∀ τ ∈ seedSpace X r,
          d2TupleProb X C (r + 1) (Fin.cons y τ) *
              g (List.ofFn (fun i : Fin (r + 1) => some ((Fin.cons y τ : Fin (r + 1) → Point d) i))) =
            (distSq y C / cost X C) *
              (d2TupleProb X (insert y C) r τ *
                g (some y :: List.ofFn (fun i : Fin r => some (τ i)))) := by
        intro τ _
        have hcons :
            List.ofFn (fun i : Fin (r + 1) => some ((Fin.cons y τ : Fin (r + 1) → Point d) i)) =
              some y :: List.ofFn (fun i : Fin r => some (τ i)) := by
          rw [List.ofFn_succ]
          simp
        rw [hcons]
        simp only [d2TupleProb, Fin.cons_zero, Fin.cons_succ, hsp]
        ring
      rw [Finset.sum_congr rfl hterm, ← Finset.mul_sum]
      congr 1
      have hC' : (insert y C).Nonempty := Finset.insert_nonempty y C
      have hcard' : (insert y C).card + r ≤ X.card := by
        have hle : (insert y C).card ≤ C.card + 1 := Finset.card_insert_le y C
        omega
      exact sum_d2TupleProb_eq_d2Expect X r (insert y C) hC' hcard'
        (fun rest => g (some y :: rest))

private lemma kmppPathProb_cons {d r : ℕ} (X : Finset (Point d))
    (x : Point d) (hx : x ∈ X) (τ : Fin r → Point d) :
    kmppPathProb X (r + 1) (Fin.cons x τ) =
      (X.card : ℝ)⁻¹ * d2TupleProb X {x} r τ := by
  unfold kmppPathProb
  have hk : 0 < r + 1 := Nat.zero_lt_succ r
  have h0 : (⟨0, hk⟩ : Fin (r + 1)) = 0 := Fin.ext rfl
  simp only [hk, dite_true, h0, Fin.cons_zero, hx, ite_true]
  congr 1
  rw [← prod_stepProb_eq_d2TupleProb X r {x} τ]
  refine Finset.prod_congr rfl (fun t _ => ?_)
  have hfin : (⟨t.val + 1, by omega⟩ : Fin (r + 1)) = t.succ := Fin.ext rfl
  rw [hfin, Fin.cons_succ]
  congr 1
  have hpref : prefixCenters (Fin.cons x τ) (t.val + 1) = {x} ∪ prefixCenters τ t.val := by
    have h := union_prefixCenters_succ (∅ : Finset (Point d)) (Fin.cons x τ) t.val
    simpa [Fin.cons_zero, Fin.cons_succ] using h
  exact hpref

lemma sum_kmppPathProb_eq_one {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    ∑ σ ∈ seedSpace X k, kmppPathProb X k σ = 1 := by
  obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : k ≠ 0)
  rw [sum_seedSpace_succ]
  have hXne : (X.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hinner : ∀ x ∈ X,
      ∑ τ ∈ seedSpace X r, kmppPathProb X (r + 1) (Fin.cons x τ) = (X.card : ℝ)⁻¹ := by
    intro x hx
    have hcongr : ∀ τ ∈ seedSpace X r,
        kmppPathProb X (r + 1) (Fin.cons x τ) =
          (X.card : ℝ)⁻¹ * (d2TupleProb X {x} r τ * (fun _ => (1 : ℝ))
            (List.ofFn (fun i : Fin r => some (τ i)))) := by
      intro τ _
      rw [kmppPathProb_cons X x hx τ, mul_one]
    rw [Finset.sum_congr rfl hcongr, ← Finset.mul_sum]
    have hsum1 := sum_d2TupleProb_eq_d2Expect X r {x} (Finset.singleton_nonempty x)
      (by rw [Finset.card_singleton]; omega) (fun _ => (1 : ℝ))
    rw [hsum1, d2Expect_const, mul_one]
  rw [Finset.sum_congr rfl hinner, Finset.sum_const, nsmul_eq_mul, mul_inv_cancel₀ hXne]

lemma expectedKmppCost_eq_uniform_d2Expect {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    expectedKmppCost X k =
      (X.card : ℝ)⁻¹ *
        ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) := by
  obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : k ≠ 0)
  rw [Nat.succ_sub_one]
  unfold expectedKmppCost
  rw [sum_seedSpace_succ, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun x hx => ?_)
  have hcongr : ∀ τ ∈ seedSpace X r,
      kmppPathProb X (r + 1) (Fin.cons x τ) * cost X (seedSet (Fin.cons x τ)) =
        (X.card : ℝ)⁻¹ *
          (d2TupleProb X {x} r τ *
            cost X (centersAfter {x} (List.ofFn (fun i : Fin r => some (τ i))))) := by
    intro τ _
    rw [kmppPathProb_cons X x hx τ, centersAfter_ofFn_some]
    have hseed : seedSet (Fin.cons x τ) = {x} ∪ seedSet τ := by
      ext y
      simp only [seedSet, Finset.mem_image, Finset.mem_univ, true_and, Finset.mem_union,
        Finset.mem_singleton]
      constructor
      · rintro ⟨i, rfl⟩
        cases i using Fin.cases with
        | zero => left; simp
        | succ j => right; exact ⟨j, by simp⟩
      · rintro (rfl | ⟨j, rfl⟩)
        · exact ⟨0, by simp⟩
        · exact ⟨j.succ, by simp⟩
    rw [hseed, mul_assoc]
  rw [Finset.sum_congr rfl hcongr, ← Finset.mul_sum]
  congr 1
  exact sum_d2TupleProb_eq_d2Expect X r {x} (Finset.singleton_nonempty x)
    (by rw [Finset.card_singleton]; omega) (fun ω => cost X (centersAfter {x} ω))

/-! #### Explicit trajectory-sum equivalence for `d2Expect` via `d2PathProb` -/

/-- The finite set of all length-`r` draw trajectories with point outcomes in `X`
    (or `none` for zero-cost steps). -/
def d2Trajectories {d : ℕ} (X : Finset (Point d)) : ℕ → Finset (List (Option (Point d)))
  | 0 => {[]}
  | r + 1 =>
      (insert (none : Option (Point d)) (X.image some)).biUnion
        (fun a => (d2Trajectories X r).image (a :: ·))

lemma mem_d2Trajectories_length {d : ℕ} (X : Finset (Point d)) :
    ∀ {r : ℕ} {ω : List (Option (Point d))}, ω ∈ d2Trajectories X r → ω.length = r
  | 0, ω, hω => by
      simp only [d2Trajectories, Finset.mem_singleton] at hω
      simp [hω]
  | r + 1, ω, hω => by
      simp only [d2Trajectories, Finset.mem_biUnion, Finset.mem_image] at hω
      rcases hω with ⟨a, _, rest, hrest, rfl⟩
      simp [mem_d2Trajectories_length X hrest]

lemma d2PathProb_nonneg {d : ℕ} (X : Finset (Point d)) :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)), 0 ≤ d2PathProb X C ω
  | [], _ => zero_le_one
  | a :: rest, C => by
      unfold d2PathProb
      split_ifs with h
      · cases a with
        | none => exact le_rfl
        | some y =>
            apply mul_nonneg
            · split_ifs
              · exact div_nonneg (distSq_nonneg y C) (le_of_lt h)
              · exact le_rfl
            · exact d2PathProb_nonneg X rest (insert y C)
      · cases a with
        | none => exact d2PathProb_nonneg X rest C
        | some _ => exact le_rfl

lemma d2Expect_eq_sum_d2PathProb {d : ℕ} (X : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (f : List (Option (Point d)) → ℝ),
      d2Expect X C r f =
        ∑ ω ∈ d2Trajectories X r, d2PathProb X C ω * f ω
  | 0, C, f => by
      simp [d2Expect, d2Trajectories, d2PathProb]
  | r + 1, C, f => by
      unfold d2Trajectories
      have hdisj :
          ((insert (none : Option (Point d)) (X.image some) :
              Finset (Option (Point d))) : Set (Option (Point d))).PairwiseDisjoint
            (fun a => (d2Trajectories X r).image (a :: ·)) := by
        intro a _ b _ hab
        change Disjoint _ _
        rw [Finset.disjoint_left]
        intro ω hωa hωb
        simp only [Finset.mem_image] at hωa hωb
        rcases hωa with ⟨rest₁, _, rfl⟩
        rcases hωb with ⟨rest₂, _, hEq⟩
        exact hab (List.cons.inj hEq).1.symm
      rw [Finset.sum_biUnion hdisj]
      have hnone_not_mem : (none : Option (Point d)) ∉ X.image some := by
        simp
      rw [Finset.sum_insert hnone_not_mem]
      rw [Finset.sum_image (fun _ _ _ _ h => Option.some.inj h)]
      have hcons_inj : ∀ a : Option (Point d),
          Function.Injective (fun rest : List (Option (Point d)) => a :: rest) :=
        fun _ _ _ h => (List.cons.inj h).2
      rw [Finset.sum_image (fun _ _ _ _ h => hcons_inj none h)]
      have hsome_rw : ∀ y ∈ X,
          ∑ ω ∈ (d2Trajectories X r).image (some y :: ·), d2PathProb X C ω * f ω =
            ∑ rest ∈ d2Trajectories X r,
              d2PathProb X C (some y :: rest) * f (some y :: rest) := by
        intro y _
        exact Finset.sum_image (fun _ _ _ _ h => hcons_inj (some y) h)
      rw [Finset.sum_congr rfl hsome_rw]
      simp only [d2Expect]
      split_ifs with hpos
      · have hnone_zero :
            ∑ rest ∈ d2Trajectories X r,
              d2PathProb X C (none :: rest) * f (none :: rest) = 0 := by
          refine Finset.sum_eq_zero (fun rest _ => ?_)
          simp [d2PathProb, hpos]
        rw [hnone_zero, zero_add]
        refine Finset.sum_congr rfl (fun y hy => ?_)
        rw [d2Expect_eq_sum_d2PathProb X r (insert y C) (fun rest => f (some y :: rest))]
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun rest _ => ?_)
        simp only [d2PathProb, hpos, ite_true, hy]
        ring
      · have hsome_zero :
            ∑ y ∈ X, ∑ rest ∈ d2Trajectories X r,
              d2PathProb X C (some y :: rest) * f (some y :: rest) = 0 := by
          refine Finset.sum_eq_zero (fun y _ => Finset.sum_eq_zero (fun rest _ => ?_))
          simp [d2PathProb, hpos]
        rw [hsome_zero, add_zero]
        rw [d2Expect_eq_sum_d2PathProb X r C (fun rest => f (none :: rest))]
        refine Finset.sum_congr rfl (fun rest _ => ?_)
        simp [d2PathProb, hpos]

lemma sum_d2PathProb_eq_one {d : ℕ} (X C : Finset (Point d)) (r : ℕ) :
    ∑ ω ∈ d2Trajectories X r, d2PathProb X C ω = 1 := by
  have h := d2Expect_eq_sum_d2PathProb X r C (fun _ => (1 : ℝ))
  simp only [d2Expect_const, mul_one] at h
  exact h.symm

/-! #### Zero-optimum absolute case `k = |X|` -/

lemma expectedKmppCost_eq_zero_of_card_eq {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hcard : k = X.card) :
    expectedKmppCost X k = 0 := by
  unfold expectedKmppCost
  refine Finset.sum_eq_zero (fun σ _ => ?_)
  by_cases hpos : 0 < kmppPathProb X k σ
  · have hsub : seedSet σ ⊆ X := seedSet_subset_of_kmppPathProb_pos hpos
    have hscard : (seedSet σ).card = k := card_seedSet_of_kmppPathProb_pos hpos
    have hEq : seedSet σ = X := Finset.eq_of_subset_of_card_le hsub (by omega)
    have hne : (seedSet σ).Nonempty := Finset.card_pos.mp (by omega)
    have hcost0 : cost X (seedSet σ) = 0 := by
      rw [hEq, cost_eq_zero_iff_subset (by rwa [← hEq])]
    rw [hcost0, mul_zero]
  · have h0 : kmppPathProb X k σ = 0 :=
      le_antisymm (not_lt.mp hpos) (kmppPathProb_nonneg X k σ)
    rw [h0, zero_mul]

/-! ### Section 4: `optCost`, optimal `k`-partition existence, and `theta` -/

lemma point_infinite {d : ℕ} (hd : 1 ≤ d) : Infinite (Point d) := by
  let i0 : Fin d := ⟨0, hd⟩
  let f : ℕ → Point d := fun n => WithLp.toLp 2 (fun _ : Fin d => (n : ℝ))
  have hf : Function.Injective f := by
    intro a b h
    have h0 : f a i0 = f b i0 := congrArg (fun p : Point d => p i0) h
    exact Nat.cast_injective h0
  exact Infinite.of_injective f hf

lemma exists_superset_card {d : ℕ} (hd : 1 ≤ d) (C : Finset (Point d)) (k : ℕ)
    (hCk : C.card ≤ k) :
    ∃ C' : Finset (Point d), C ⊆ C' ∧ C'.card = k := by
  let _ : Infinite (Point d) := point_infinite hd
  exact Infinite.exists_superset_card_eq C k hCk

lemma optCost_bddBelow {d : ℕ} (X : Finset (Point d)) (k : ℕ) :
    BddBelow { v : ℝ | ∃ C : Finset (Point d), C.card = k ∧ v = cost X C } := by
  refine ⟨0, ?_⟩
  rintro v ⟨C, _, rfl⟩
  exact cost_nonneg X C

lemma optCost_nonempty {d : ℕ} (hd : 1 ≤ d) (X : Finset (Point d)) (k : ℕ) :
    { v : ℝ | ∃ C : Finset (Point d), C.card = k ∧ v = cost X C }.Nonempty := by
  obtain ⟨C, _, hC⟩ := exists_superset_card hd ∅ k (Nat.zero_le k)
  exact ⟨cost X C, C, hC, rfl⟩

lemma optCost_nonneg {d : ℕ} (X : Finset (Point d)) (k : ℕ) :
    0 ≤ optCost X k := by
  unfold optCost
  apply Real.sInf_nonneg
  rintro v ⟨C, _, rfl⟩
  exact cost_nonneg X C

lemma optCost_le_cost {d : ℕ} (X C : Finset (Point d)) {k : ℕ} (hC : C.card = k) :
    optCost X k ≤ cost X C :=
  csInf_le (optCost_bddBelow X k) ⟨C, hC, rfl⟩

lemma optCost_le_cost_of_card_le {d : ℕ} (hd : 1 ≤ d) (X C : Finset (Point d)) {k : ℕ}
    (hCne : C.Nonempty) (hCk : C.card ≤ k) :
    optCost X k ≤ cost X C := by
  obtain ⟨C', hsub, hC'⟩ := exists_superset_card hd C k hCk
  calc
    optCost X k ≤ cost X C' := optCost_le_cost X C' hC'
    _ ≤ cost X C := cost_subset_centers X hCne hsub

/-! #### Elementary properties of `IsKPartition` -/

lemma IsKPartition.subset_X {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts)
    {P : Finset (Point d)} (hP : P ∈ parts) : P ⊆ X := by
  rw [← hp.biUnion_eq]
  exact Finset.subset_biUnion_of_mem id hP

lemma IsKPartition.sum_card_eq {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts) :
    ∑ P ∈ parts, P.card = X.card := by
  rw [← hp.biUnion_eq, Finset.card_biUnion hp.pairwiseDisjoint]
  rfl

lemma IsKPartition.cost_eq_sum {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts)
    (C : Finset (Point d)) :
    cost X C = ∑ P ∈ parts, cost P C := by
  rw [← hp.biUnion_eq]
  exact cost_biUnion parts id hp.pairwiseDisjoint C

lemma IsKPartition.isDisjointGroups {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts) :
    IsDisjointGroups X parts where
  subset_X := fun _ hP => hp.subset_X hP
  nonempty_mem := hp.nonempty_mem
  pairwiseDisjoint := hp.pairwiseDisjoint

lemma IsKPartition.erase_isDisjointGroups {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts)
    (J : Finset (Point d)) :
    IsDisjointGroups X (parts.erase J) where
  subset_X := fun _ hP => hp.subset_X (Finset.mem_of_mem_erase hP)
  nonempty_mem := fun _ hP => hp.nonempty_mem _ (Finset.mem_of_mem_erase hP)
  pairwiseDisjoint := hp.pairwiseDisjoint.subset (by intro P hP; exact Finset.mem_of_mem_erase hP)

lemma IsKPartition.sdiff_biUnion_erase {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts)
    {J : Finset (Point d)} (hJ : J ∈ parts) :
    X \ (parts.erase J).biUnion id = J := by
  ext y
  simp only [Finset.mem_sdiff, Finset.mem_biUnion, Finset.mem_erase, id_eq]
  constructor
  · rintro ⟨hyX, hnot⟩
    rw [← hp.biUnion_eq, Finset.mem_biUnion] at hyX
    rcases hyX with ⟨P, hP, hyP⟩
    by_cases hPJ : P = J
    · rwa [← hPJ]
    · exact absurd ⟨P, ⟨hPJ, hP⟩, hyP⟩ hnot
  · intro hyJ
    refine ⟨hp.subset_X hJ hyJ, ?_⟩
    rintro ⟨P, ⟨hPJ, hP⟩, hyP⟩
    have hdisj : Disjoint P J := hp.pairwiseDisjoint hP hJ hPJ
    exact Finset.disjoint_left.mp hdisj hyP hyJ

/-! #### Partition cost upper bound on `optCost` -/

private lemma cost_centroid_image_le_sum_phi {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X k parts) :
    cost X (parts.image centroid) ≤ ∑ P ∈ parts, phi P := by
  rw [hp.cost_eq_sum]
  refine Finset.sum_le_sum (fun P hP => ?_)
  unfold cost phi
  refine Finset.sum_le_sum (fun y _ => ?_)
  exact distSq_le y (Finset.mem_image_of_mem centroid hP)

lemma optCost_le_sum_phi {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))} (hk : 1 ≤ k) (hp : IsKPartition X k parts) :
    optCost X k ≤ ∑ P ∈ parts, phi P := by
  have hparts_ne : parts.Nonempty := Finset.card_pos.mp (by rw [hp.card_eq]; omega)
  have hCne : (parts.image centroid).Nonempty := hparts_ne.image centroid
  have hCk : (parts.image centroid).card ≤ k := by
    calc
      (parts.image centroid).card ≤ parts.card := Finset.card_image_le
      _ = k := hp.card_eq
  calc
    optCost X k ≤ cost X (parts.image centroid) :=
      optCost_le_cost_of_card_le hd X (parts.image centroid) hCne hCk
    _ ≤ ∑ P ∈ parts, phi P := cost_centroid_image_le_sum_phi hp

/-! #### Existence and refinement of `k`-partitions -/

private lemma exists_isKPartition_succ {d : ℕ} :
    ∀ (n : ℕ) (X : Finset (Point d)), n + 1 ≤ X.card →
      ∃ parts : Finset (Finset (Point d)), IsKPartition X (n + 1) parts
  | 0, X, hcard => by
      refine ⟨{X}, ?_⟩
      refine
        { card_eq := Finset.card_singleton X
          nonempty_mem := fun P hP => by
            rw [Finset.mem_singleton.mp hP]
            exact Finset.card_pos.mp (by omega)
          pairwiseDisjoint := by
            simp only [Finset.coe_singleton]
            exact Set.pairwiseDisjoint_singleton X id
          biUnion_eq := by simp }
  | n + 1, X, hcard => by
      have hXne : X.Nonempty := Finset.card_pos.mp (by omega)
      obtain ⟨x, hx⟩ := hXne
      have hcard' : n + 1 ≤ (X.erase x).card := by
        rw [Finset.card_erase_of_mem hx]
        omega
      obtain ⟨parts', hp'⟩ := exists_isKPartition_succ n (X.erase x) hcard'
      have hnot_mem : ({x} : Finset (Point d)) ∉ parts' := by
        intro hmem
        have hsub : ({x} : Finset (Point d)) ⊆ X.erase x := hp'.subset_X hmem
        have hx_in : x ∈ X.erase x := hsub (Finset.mem_singleton_self x)
        exact (Finset.notMem_erase x X) hx_in
      have hdisj_x : ∀ P ∈ parts', Disjoint ({x} : Finset (Point d)) P := by
        intro P hP
        rw [Finset.disjoint_singleton_left]
        intro hxP
        exact (Finset.notMem_erase x X) (hp'.subset_X hP hxP)
      refine ⟨insert {x} parts', ?_⟩
      refine
        { card_eq := by rw [Finset.card_insert_of_notMem hnot_mem, hp'.card_eq]
          nonempty_mem := fun P hP => by
            rcases Finset.mem_insert.mp hP with rfl | hP'
            · exact Finset.singleton_nonempty x
            · exact hp'.nonempty_mem P hP'
          pairwiseDisjoint := by
            intro A hA B hB hAB
            simp only [Finset.mem_coe, Finset.mem_insert] at hA hB
            rcases hA with rfl | hA' <;> rcases hB with rfl | hB'
            · exact absurd rfl hAB
            · exact hdisj_x B hB'
            · exact (hdisj_x A hA').symm
            · exact hp'.pairwiseDisjoint hA' hB' hAB
          biUnion_eq := by
            rw [Finset.biUnion_insert, id_eq, hp'.biUnion_eq, ← Finset.insert_eq,
              Finset.insert_erase hx] }

lemma exists_isKPartition {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    ∃ parts : Finset (Finset (Point d)), IsKPartition X k parts := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : k ≠ 0)
  exact exists_isKPartition_succ n X hkX

private lemma split_kPartition_step {d : ℕ} {X : Finset (Point d)} {m : ℕ}
    {parts : Finset (Finset (Point d))} (hp : IsKPartition X m parts) (hlt : m < X.card) :
    ∃ parts' : Finset (Finset (Point d)),
      IsKPartition X (m + 1) parts' ∧ ∑ P ∈ parts', phi P ≤ ∑ P ∈ parts, phi P := by
  have hex : ∃ P ∈ parts, 2 ≤ P.card := by
    by_contra hall
    push Not at hall
    have hsum : ∑ P ∈ parts, P.card ≤ ∑ _P ∈ parts, 1 :=
      Finset.sum_le_sum (fun P hP => by have := hall P hP; omega)
    rw [hp.sum_card_eq, Finset.sum_const, smul_eq_mul, mul_one, hp.card_eq] at hsum
    omega
  obtain ⟨P, hP, hPcard⟩ := hex
  have hPne : P.Nonempty := hp.nonempty_mem P hP
  obtain ⟨x, hx⟩ := hp.nonempty_mem P hP
  let P₁ : Finset (Point d) := {x}
  let P₂ : Finset (Point d) := P.erase x
  have hP₁ne : P₁.Nonempty := Finset.singleton_nonempty x
  have hP₂ne : P₂.Nonempty := Finset.card_pos.mp (by rw [Finset.card_erase_of_mem hx]; omega)
  have hP₁sub : P₁ ⊆ P := Finset.singleton_subset_iff.mpr hx
  have hP₂sub : P₂ ⊆ P := Finset.erase_subset x P
  have hdisj12 : Disjoint P₁ P₂ := by
    rw [Finset.disjoint_singleton_left]
    exact Finset.notMem_erase x P
  have hne12 : P₁ ≠ P₂ := by
    intro hEq
    have hx2 : x ∈ P₂ := hEq ▸ Finset.mem_singleton_self x
    exact Finset.notMem_erase x P hx2
  have hdisj_er1 : ∀ Q ∈ parts.erase P, Disjoint P₁ Q := by
    intro Q hQ
    have hPQ : Disjoint P Q :=
      hp.pairwiseDisjoint hP (Finset.mem_of_mem_erase hQ) (Finset.ne_of_mem_erase hQ).symm
    exact hPQ.mono_left hP₁sub
  have hdisj_er2 : ∀ Q ∈ parts.erase P, Disjoint P₂ Q := by
    intro Q hQ
    have hPQ : Disjoint P Q :=
      hp.pairwiseDisjoint hP (Finset.mem_of_mem_erase hQ) (Finset.ne_of_mem_erase hQ).symm
    exact hPQ.mono_left hP₂sub
  have hP₁_not_mem : P₁ ∉ parts.erase P := by
    intro hmem
    obtain ⟨a, ha⟩ := hP₁ne
    exact Finset.disjoint_left.mp (hdisj_er1 P₁ hmem) ha ha
  have hP₂_not_mem : P₂ ∉ parts.erase P := by
    intro hmem
    obtain ⟨a, ha⟩ := hP₂ne
    exact Finset.disjoint_left.mp (hdisj_er2 P₂ hmem) ha ha
  have hP₁_not_mem2 : P₁ ∉ insert P₂ (parts.erase P) := by
    rw [Finset.mem_insert]
    push Not
    exact ⟨hne12, hP₁_not_mem⟩
  let parts' : Finset (Finset (Point d)) := insert P₁ (insert P₂ (parts.erase P))
  have hm1 : 1 ≤ m := by
    have : 0 < parts.card := Finset.card_pos.mpr ⟨P, hP⟩
    rw [hp.card_eq] at this
    omega
  refine ⟨parts', ?_, ?_⟩
  · refine
      { card_eq := by
          simp only [parts']
          rw [Finset.card_insert_of_notMem hP₁_not_mem2, Finset.card_insert_of_notMem hP₂_not_mem,
            Finset.card_erase_of_mem hP, hp.card_eq]
          omega
        nonempty_mem := fun Q hQ => by
          simp only [parts', Finset.mem_insert] at hQ
          rcases hQ with rfl | rfl | hQ'
          · exact hP₁ne
          · exact hP₂ne
          · exact hp.nonempty_mem Q (Finset.mem_of_mem_erase hQ')
        pairwiseDisjoint := by
          intro A hA B hB hAB
          simp only [parts', Finset.mem_coe, Finset.mem_insert] at hA hB
          rcases hA with rfl | rfl | hA' <;> rcases hB with rfl | rfl | hB'
          · exact absurd rfl hAB
          · exact hdisj12
          · exact hdisj_er1 B hB'
          · exact hdisj12.symm
          · exact absurd rfl hAB
          · exact hdisj_er2 B hB'
          · exact (hdisj_er1 A hA').symm
          · exact (hdisj_er2 A hA').symm
          · exact hp.pairwiseDisjoint (Finset.mem_of_mem_erase hA')
              (Finset.mem_of_mem_erase hB') hAB
        biUnion_eq := by
          simp only [parts', Finset.biUnion_insert, id_eq]
          rw [← Finset.union_assoc]
          have hP12 : P₁ ∪ P₂ = P := by
            simp only [P₁, P₂]
            rw [← Finset.insert_eq, Finset.insert_erase hx]
          have hmerge : P ∪ (parts.erase P).biUnion id = (insert P (parts.erase P)).biUnion id := by
            rw [Finset.biUnion_insert, id_eq]
          rw [hP12, hmerge, Finset.insert_erase hP, hp.biUnion_eq] }
  · have hsum' : ∑ Q ∈ parts', phi Q = phi P₁ + phi P₂ + ∑ Q ∈ parts.erase P, phi Q := by
      simp only [parts']
      rw [Finset.sum_insert hP₁_not_mem2, Finset.sum_insert hP₂_not_mem, add_assoc]
    have hsum : ∑ Q ∈ parts, phi Q = phi P + ∑ Q ∈ parts.erase P, phi Q :=
      (Finset.add_sum_erase parts phi hP).symm
    have hphi1 : phi P₁ = 0 := phi_singleton x
    have hphi2 : phi P₂ ≤ phi P := by
      calc
        phi P₂ ≤ cost P₂ {centroid P} := phi_le_cost_singleton hP₂ne (centroid P)
        _ ≤ cost P {centroid P} := cost_mono_left hP₂sub
        _ = phi P := cost_centroid hPne
    linarith

private lemma refine_kPartition {d : ℕ} {X : Finset (Point d)} :
    ∀ (t m : ℕ) {parts : Finset (Finset (Point d))},
      IsKPartition X m parts → m + t ≤ X.card →
      ∃ parts' : Finset (Finset (Point d)),
        IsKPartition X (m + t) parts' ∧ ∑ P ∈ parts', phi P ≤ ∑ P ∈ parts, phi P
  | 0, m, parts, hp, _ => ⟨parts, hp, le_rfl⟩
  | t + 1, m, parts, hp, hle => by
      obtain ⟨parts₁, hp₁, hsum₁⟩ := refine_kPartition t m hp (by omega)
      obtain ⟨parts₂, hp₂, hsum₂⟩ := split_kPartition_step hp₁ (by omega)
      refine ⟨parts₂, ?_, hsum₂.trans hsum₁⟩
      simpa [Nat.add_assoc] using hp₂

private lemma exists_kPartition_sum_phi_le_cost {d : ℕ} {X C : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) (hC : C.card = k) :
    ∃ parts : Finset (Finset (Point d)),
      IsKPartition X k parts ∧ ∑ P ∈ parts, phi P ≤ cost X C := by
  classical
  have hCne : C.Nonempty := Finset.card_pos.mp (by omega)
  let assign : Point d → Point d := fun y => (exists_mem_distSq_eq y hCne).choose
  have hassign_mem : ∀ y, assign y ∈ C := fun y => (exists_mem_distSq_eq y hCne).choose_spec.1
  have hassign_eq : ∀ y, distSq y C = ‖y - assign y‖ ^ 2 :=
    fun y => (exists_mem_distSq_eq y hCne).choose_spec.2
  let fiber : Point d → Finset (Point d) := fun c => X.filter (fun y => assign y = c)
  let C_occ : Finset (Point d) := C.filter (fun c => (fiber c).Nonempty)
  let parts0 : Finset (Finset (Point d)) := C_occ.image fiber
  have hInjOn : Set.InjOn fiber (C_occ : Set (Point d)) := by
    intro c₁ hc₁ c₂ hc₂ hEq
    simp only [C_occ, Finset.mem_coe, Finset.mem_filter] at hc₁ hc₂
    obtain ⟨y, hy₁⟩ := hc₁.2
    have hy₂ : y ∈ fiber c₂ := hEq ▸ hy₁
    simp only [fiber, Finset.mem_filter] at hy₁ hy₂
    exact hy₁.2.symm.trans hy₂.2
  have hp0 : IsKPartition X parts0.card parts0 :=
    { card_eq := rfl
      nonempty_mem := fun P hP => by
        simp only [parts0, Finset.mem_image] at hP
        rcases hP with ⟨c, hc, rfl⟩
        exact (Finset.mem_filter.mp hc).2
      pairwiseDisjoint := by
        intro A hA B hB hAB
        simp only [parts0, Finset.mem_coe, Finset.mem_image] at hA hB
        rcases hA with ⟨c₁, _, rfl⟩
        rcases hB with ⟨c₂, _, rfl⟩
        have hcne : c₁ ≠ c₂ := fun hEq => hAB (congrArg fiber hEq)
        change Disjoint (fiber c₁) (fiber c₂)
        rw [Finset.disjoint_left]
        intro y hy₁ hy₂
        simp only [fiber, Finset.mem_filter] at hy₁ hy₂
        exact hcne (hy₁.2.symm.trans hy₂.2)
      biUnion_eq := by
        ext y
        simp only [Finset.mem_biUnion, id_eq, parts0, Finset.mem_image]
        constructor
        · rintro ⟨_, ⟨c, _, rfl⟩, hy⟩
          exact (Finset.mem_filter.mp hy).1
        · intro hyX
          refine ⟨fiber (assign y), ⟨assign y, ?_, rfl⟩, ?_⟩
          · rw [Finset.mem_filter]
            refine ⟨hassign_mem y, ⟨y, Finset.mem_filter.mpr ⟨hyX, rfl⟩⟩⟩
          · exact Finset.mem_filter.mpr ⟨hyX, rfl⟩ }
  have hcard0_le : parts0.card ≤ k := by
    calc
      parts0.card = C_occ.card := Finset.card_image_of_injOn hInjOn
      _ ≤ C.card := Finset.card_filter_le C _
      _ = k := hC
  have hsum0_le : ∑ P ∈ parts0, phi P ≤ cost X C := by
    rw [hp0.cost_eq_sum]
    simp only [parts0]
    rw [Finset.sum_image (fun c₁ hc₁ c₂ hc₂ h => hInjOn hc₁ hc₂ h),
      Finset.sum_image (fun c₁ hc₁ c₂ hc₂ h => hInjOn hc₁ hc₂ h)]
    refine Finset.sum_le_sum (fun c hc => ?_)
    have hfib_ne : (fiber c).Nonempty := (Finset.mem_filter.mp hc).2
    calc
      phi (fiber c) ≤ cost (fiber c) {c} := phi_le_cost_singleton hfib_ne c
      _ = ∑ y ∈ fiber c, ‖y - c‖ ^ 2 := cost_singleton (fiber c) c
      _ = ∑ y ∈ fiber c, distSq y C := by
            refine Finset.sum_congr rfl (fun y hy => ?_)
            have hyc : assign y = c := (Finset.mem_filter.mp hy).2
            rw [hassign_eq y, hyc]
      _ = cost (fiber c) C := rfl
  obtain ⟨parts, hp, hsum⟩ :=
    refine_kPartition (k - parts0.card) parts0.card hp0 (by omega)
  have hkeq : parts0.card + (k - parts0.card) = k := by omega
  rw [hkeq] at hp
  exact ⟨parts, hp, hsum.trans hsum0_le⟩

/-! #### Existence of optimal `k`-partitions, attainment of `optCost`, and `theta` bounds -/

lemma exists_optimal_kPartition {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    ∃ parts : Finset (Finset (Point d)), IsOptimalKPartition X k parts := by
  classical
  let kParts : Finset (Finset (Finset (Point d))) :=
    X.powerset.powerset.filter (fun parts => IsKPartition X k parts)
  have hmem_kParts : ∀ parts, parts ∈ kParts ↔ IsKPartition X k parts := by
    intro parts
    simp only [kParts, Finset.mem_filter, Finset.mem_powerset]
    constructor
    · exact fun h => h.2
    · intro hp
      refine ⟨fun P hP => Finset.mem_powerset.mpr (hp.subset_X hP), hp⟩
  obtain ⟨parts₀, hp₀⟩ := exists_isKPartition hk hkX
  have hne : kParts.Nonempty := ⟨parts₀, (hmem_kParts parts₀).mpr hp₀⟩
  obtain ⟨parts, hparts_mem, hparts_min⟩ :=
    Finset.exists_min_image kParts (fun ps => ∑ P ∈ ps, phi P) hne
  have hp : IsKPartition X k parts := (hmem_kParts parts).mp hparts_mem
  have hsum_eq : ∑ P ∈ parts, phi P = optCost X k := by
    apply le_antisymm
    · unfold optCost
      apply le_csInf (optCost_nonempty hd X k)
      rintro v ⟨C, hC, rfl⟩
      obtain ⟨partsC, hpC, hleC⟩ := exists_kPartition_sum_phi_le_cost hk hkX hC
      have hle_min : ∑ P ∈ parts, phi P ≤ ∑ P ∈ partsC, phi P :=
        hparts_min partsC ((hmem_kParts partsC).mpr hpC)
      exact hle_min.trans hleC
    · exact optCost_le_sum_phi hd hk hp
  exact ⟨parts, { toIsKPartition := hp, sum_phi_eq := hsum_eq }⟩

lemma optCost_attained {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    ∃ C : Finset (Point d), C.card = k ∧ cost X C = optCost X k := by
  obtain ⟨parts, hopt⟩ := exists_optimal_kPartition hd hk hkX
  let C₀ : Finset (Point d) := parts.image centroid
  have hparts_ne : parts.Nonempty := Finset.card_pos.mp (by rw [hopt.card_eq]; omega)
  have hC₀ne : C₀.Nonempty := hparts_ne.image centroid
  have hC₀card : C₀.card ≤ k := by
    calc
      C₀.card ≤ parts.card := Finset.card_image_le
      _ = k := hopt.card_eq
  obtain ⟨C, hsub, hCcard⟩ := exists_superset_card hd C₀ k hC₀card
  refine ⟨C, hCcard, ?_⟩
  apply le_antisymm
  · calc
      cost X C ≤ cost X C₀ := cost_subset_centers X hC₀ne hsub
      _ ≤ ∑ P ∈ parts, phi P := cost_centroid_image_le_sum_phi hopt.toIsKPartition
      _ = optCost X k := hopt.sum_phi_eq
  · exact optCost_le_cost X C hCcard

lemma optCost_eq_zero_iff {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    optCost X k = 0 ↔ k = X.card := by
  constructor
  · intro hopt0
    obtain ⟨C, hCcard, hCcost⟩ := optCost_attained hd hk hkX
    have hCne : C.Nonempty := Finset.card_pos.mp (by omega)
    have hsub : X ⊆ C := (cost_eq_zero_iff_subset hCne).mp (hCcost.trans hopt0)
    have hle : X.card ≤ C.card := Finset.card_le_card hsub
    omega
  · intro hcard
    apply le_antisymm
    · have hXne : X.Nonempty := Finset.card_pos.mp (by omega)
      calc
        optCost X k ≤ cost X X := optCost_le_cost X X hcard.symm
        _ = 0 := (cost_eq_zero_iff_subset hXne).mpr Subset.rfl
    · exact optCost_nonneg X k

lemma optCost_pos_iff {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)} {k : ℕ}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    0 < optCost X k ↔ k < X.card := by
  constructor
  · intro hpos
    have hne : k ≠ X.card := by
      intro hEq
      have h0 : optCost X k = 0 := (optCost_eq_zero_iff hd hk hkX).mpr hEq
      linarith
    omega
  · intro hlt
    have hne : optCost X k ≠ 0 := by
      intro h0
      have hEq : k = X.card := (optCost_eq_zero_iff hd hk hkX).mp h0
      omega
    exact lt_of_le_of_ne (optCost_nonneg X k) hne.symm

lemma theta_bounds {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))}
    (hopt : IsOptimalKPartition X k parts) (hpos : 0 < optCost X k) :
    2 / (X.card : ℝ) ≤ theta X k parts ∧ theta X k parts ≤ 1 := by
  have hXne : X.Nonempty := by
    by_contra hemp
    have hX0 : X = ∅ := Finset.not_nonempty_iff_eq_empty.mp hemp
    have hparts_emp : parts = ∅ := by
      by_contra hpne
      obtain ⟨P, hP⟩ := Finset.nonempty_iff_ne_empty.mpr hpne
      have hPne := hopt.nonempty_mem P hP
      have hPsub := hopt.subset_X hP
      rw [hX0] at hPsub
      exact hPne.ne_empty (Finset.subset_empty.mp hPsub)
    have hsum0 : ∑ P ∈ parts, phi P = 0 := by simp [hparts_emp]
    rw [hopt.sum_phi_eq] at hsum0
    linarith
  have hXpos : (0 : ℝ) < (X.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hXne)
  have hopt_ne : optCost X k ≠ 0 := ne_of_gt hpos
  constructor
  · have hterm : ∀ P ∈ parts,
        (2 / (X.card : ℝ)) * (phi P / optCost X k) ≤
          ((P.card : ℝ) / (X.card : ℝ)) * (phi P / optCost X k) := by
      intro P _
      by_cases hphi0 : phi P = 0
      · simp [hphi0]
      · have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi0)
        have hP2 : (2 : ℝ) ≤ (P.card : ℝ) := by
          exact_mod_cast two_le_card_of_phi_pos hphi_pos
        have hdiv_le : 2 / (X.card : ℝ) ≤ (P.card : ℝ) / (X.card : ℝ) :=
          div_le_div_of_nonneg_right hP2 (le_of_lt hXpos)
        exact mul_le_mul_of_nonneg_right hdiv_le (div_nonneg (phi_nonneg P) (le_of_lt hpos))
    calc
      2 / (X.card : ℝ)
          = (2 / (X.card : ℝ)) * ((∑ P ∈ parts, phi P) / optCost X k) := by
              rw [hopt.sum_phi_eq, div_self hopt_ne, mul_one]
      _ = ∑ P ∈ parts, (2 / (X.card : ℝ)) * (phi P / optCost X k) := by
              rw [Finset.sum_div, Finset.mul_sum]
      _ ≤ theta X k parts := Finset.sum_le_sum hterm
  · have hterm : ∀ P ∈ parts,
        ((P.card : ℝ) / (X.card : ℝ)) * (phi P / optCost X k) ≤ phi P / optCost X k := by
      intro P hP
      have hcard_le : (P.card : ℝ) ≤ (X.card : ℝ) := by
        exact_mod_cast Finset.card_le_card (hopt.subset_X hP)
      have hratio_le : (P.card : ℝ) / (X.card : ℝ) ≤ 1 :=
        (div_le_one hXpos).mpr hcard_le
      calc
        ((P.card : ℝ) / (X.card : ℝ)) * (phi P / optCost X k)
            ≤ 1 * (phi P / optCost X k) :=
              mul_le_mul_of_nonneg_right hratio_le (div_nonneg (phi_nonneg P) (le_of_lt hpos))
        _ = phi P / optCost X k := one_mul _
    calc
      theta X k parts
          ≤ ∑ P ∈ parts, phi P / optCost X k := Finset.sum_le_sum hterm
      _ = (∑ P ∈ parts, phi P) / optCost X k := (Finset.sum_div _ _ _).symm
      _ = 1 := by rw [hopt.sum_phi_eq, div_self hopt_ne]

lemma theta_pos {d : ℕ} {X : Finset (Point d)} {k : ℕ}
    {parts : Finset (Finset (Point d))}
    (hopt : IsOptimalKPartition X k parts) (hpos : 0 < optCost X k) :
    0 < theta X k parts := by
  have hlb := (theta_bounds hopt hpos).1
  have hXne : X.Nonempty := by
    by_contra hemp
    have hX0 : X = ∅ := Finset.not_nonempty_iff_eq_empty.mp hemp
    have hparts_emp : parts = ∅ := by
      by_contra hpne
      obtain ⟨P, hP⟩ := Finset.nonempty_iff_ne_empty.mpr hpne
      have hPne := hopt.nonempty_mem P hP
      have hPsub := hopt.subset_X hP
      rw [hX0] at hPsub
      exact hPne.ne_empty (Finset.subset_empty.mp hPsub)
    have hsum0 : ∑ P ∈ parts, phi P = 0 := by simp [hparts_emp]
    rw [hopt.sum_phi_eq] at hsum0
    linarith
  have hXpos : (0 : ℝ) < (X.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hXne)
  have h2pos : (0 : ℝ) < 2 / (X.card : ℝ) := by positivity
  linarith

/-! #### Zero-optimum Theorem 1 corollary -/

lemma expectedKmppCost_eq_zero_of_optCost_eq_zero {d : ℕ} (hd : 1 ≤ d)
    {X : Finset (Point d)} {k : ℕ} (hk : 1 ≤ k) (hkX : k ≤ X.card)
    (hopt0 : optCost X k = 0) :
    expectedKmppCost X k = 0 := by
  have hcard : k = X.card := (optCost_eq_zero_iff hd hk hkX).mp hopt0
  exact expectedKmppCost_eq_zero_of_card_eq hk hcard

lemma theorem1_zero_opt {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)} {k : ℕ}
    (hk : 2 ≤ k) (hkX : k ≤ X.card) (hopt0 : optCost X k = 0) :
    expectedKmppCost X k = 0 :=
  expectedKmppCost_eq_zero_of_optCost_eq_zero hd (by omega) hkX hopt0

end

end KMeansPP


==> anc/README.md <==
# Lean 4 Formalization: *The Exact Approximation Ratio of $k$-means++*

This ancillary package contains the Lean 4.36.0 formalization accompanying:

> Aravind Reddy, *The Exact Approximation Ratio of $k$-means++*, arXiv:2611.14573 (v3).

It formally verifies the exact worst-case expected approximation ratio $R_k$ of $k$-means++ seeding for every $k \ge 1$ (Theorem 1.1), sharp uniform additive bounds $2\ln k + 2 \le R_k \le 2\ln k + 5 - 2\ln 2$ and $2\ln k + 2 \le R_k \le 2\ln k + 4$ (Corollary 1.2), strict non-attainment and the $\theta$-refined inequality (Theorem 1.3), exact small-$k$ values and asymptotics (Corollary 10.1), and the underlying analytical, probabilistic, geometric, and exact-rational proof chain supporting Sections 1–10 and Appendices B–E. Whereas the paper presents the conceptual reductions, witness parameters, and worked representative examples in ordinary mathematics, this companion supplies the complete machine-checked proofs together with the exact interval-evaluation rules and repeated rational checks across all parameter tables, boxes, and rows.

Paper items below are cited strictly by theorem, lemma, proposition, corollary, remark, section, equation, appendix, and table numbers.

---

## 1. What Is Proved

### Setting

All headline theorems are proved directly for genuine finite distinct Euclidean point sets `X : Finset (EuclideanSpace ℝ (Fin d))` ($d \ge 1$, $1 \le k \le |X|$), uniform-first $D^2$ seeding before Lloyd's algorithm (`KMeansPP.expectedKmppCost` in `KMeansPP/Core.lean`), and the unrestricted ambient $k$-means optimum (`KMeansPP.optCost X k` over all $k$-element center sets in $\mathbb{R}^d$).

### Main Theorems & Statement Locations

- **Theorem 1.1** (`V3/Main.lean`: `V3.Main.thm_exact_rk`, `V3.Main.thm_exact_rk_cases`; proved in `V3/Assembly.lean`; independently restated in `AuditSpecification.lean`: `ReleaseAudit.physicalHeadline`):
  - $R_1 = 2$ (attained on every positive-optimum input),
  - $R_k = J_k = \sup_{p > 0} G_{k-2}(p)$ for $2 \le k \le 18$,
  - $R_k = 2 H_{k-1} + 2$ for $k \ge 19$,
  - unified form $R_k = \max\{J_k, 2 H_{k-1} + 2\}$ for all $k \ge 2$.
- **Corollary 1.2** (`V3/Main.lean`: `V3.Main.cor_sharp_additive_constants`, `V3.Main.cor_sharp_additive_rounded`; proved in `V3/Assembly.lean`):
  - Uniform sharp bounds $2\ln k + 2 \le R_k \le 2\ln k + 5 - 2\ln 2$ for every $k \ge 1$, with exact equality at $k = 1$ ($R_1 = 2$) and $k = 2$ ($R_2 = 5$) and best-possible optimality of both additive constants $2$ and $5 - 2\ln 2$.
  - Rounded inequality $2\ln k + 2 \le R_k \le 2\ln k + 4$ for every $k \ge 1$.
- **Theorem 1.3** (`V3/Main.lean`: `V3.Main.thm_strict`, `V3.Main.thm_theta_refined`, `V3.Main.thm_absolute_bound`; proved in `V3/Assembly.lean`):
  - Strict non-attainment $\mathbb{E}[\Phi_k] < R_k \operatorname{OPT}_k$ for every $k \ge 2$ and every finite distinct point set with $\operatorname{OPT}_k(X) > 0$.
  - Eq. (4) $\theta$-refined bound $\mathbb{E}[\Phi_k] / \operatorname{OPT}_k \le (1-\theta) J_k + \theta(2 + 2 H_{k-1}) < J_k$ with $\theta \ge 2/|X|$ for all $2 \le k \le 18$.
  - Absolute bound $\mathbb{E}[\Phi_k] \le R_k \operatorname{OPT}_k$ for all $1 \le k \le |X|$, covering $k = 1$ (equality) and $\operatorname{OPT}_k(X) = 0 \implies \mathbb{E}[\Phi_k] = 0$.
- **Corollary 10.1** (`V3/Main.lean`: `V3.Main.cor_11_1`; `V3/LowerBounds.lean`: `V3.eulerMascheroni`, `V3.cor_asymptotic_R`):
  - Exact values $R_1 = 2$, $R_2 = 5$, $R_3 = 185/32$, and the asymptotic $R_k = 2\ln k + 2 + 2\gamma_{\mathrm{E}} - 1/k + O(k^{-2})$ as $k \to \infty$, with Euler's constant `V3.eulerMascheroni` proved to be the limit of $H_n - \ln n$.

### Standalone Checkpoints & Concrete Non-Vacuity Witnesses

- **Early finite-rank checkpoints:**
  - `V3/CheckpointR3.lean`: `V3.CheckpointR3.thm_R3_exact` ($R_3 = 185/32$) and `V3.CheckpointR3.thm_R3_strict` (strict non-attainment and eq. (4) at $k = 3$).
  - `KMeansPP/Main.lean`: `KMeansPP.theorem1_R2_eq_five` ($R_2 = 5$), `KMeansPP.theorem1_two_seed_strict`, and `KMeansPP.v3_corollary_5_5_warmup`.
- **Concrete non-vacuity checks (`review/Audit_NonVacuity.lean`):** instantiates `V3.Main` on explicit 1D point sets `grid1 n = {0, 1, ..., n - 1} ⊂ ℝ¹` across every regime:
  1. `AuditNonVacuity.nonvac_k1_attained` ($k = 1$, `grid1 2`): `0 < optCost`, `expectedKmppCost = R 1 * optCost`, `R 1 = 2`.
  2. `AuditNonVacuity.nonvac_zero_opt_k2` ($k = 2$, `grid1 2`): zero-optimum case `optCost = 0`, `expectedKmppCost = 0 ≤ R 2 * optCost`.
  3. `AuditNonVacuity.nonvac_k2_strict_and_theta` ($k = 2$, `grid1 3`): `0 < optCost`, strict `< 5 * optCost`, and eq. (4) with $\theta \ge 2/3$.
  4. `AuditNonVacuity.nonvac_k3_strict` ($k = 3$, `grid1 4`): `0 < optCost` and strict `< (185 / 32) * optCost`.
  5. `AuditNonVacuity.nonvac_k18_strict` ($k = 18$, `grid1 19`): `0 < optCost` and strict `< V3.JVal 18 * optCost`.
  6. `AuditNonVacuity.nonvac_k19_strict` ($k = 19$, `grid1 20`): `0 < optCost` and strict `< (2 * harmonic 18 + 2) * optCost`.

---

## 2. Independent Specification (`AuditSpecification.lean`)

`AuditSpecification.lean` (102 lines, 4,736 bytes, SHA-256 `69d2496fb3797d36c7cf2107d7a8dbee42a4c649f1ef18fb34d384a43196fd5d`) is a short, self-contained restatement of the headline problem written separately from the main `KMeansPP.*` and `V3.*` development. The build verifies the main development against it.

Inside `namespace ReleaseAudit`, using only Mathlib `EuclideanSpace ℝ (Fin d)` and `Finset` without calling `KMeansPP.*` in any definition, it defines:

- `ReleaseAudit.nearestSq`, `ReleaseAudit.service`, `ReleaseAudit.continuation` (history-free recursive $D^2$ draws stopping at zero service), `ReleaseAudit.expected` (uniform first center followed by $k - 1$ $D^2$-weighted draws), `ReleaseAudit.optimum` (`sInf` over all $k$-element subsets of $\mathbb{R}^d$), and `ReleaseAudit.ratios k`.
- Bridge equalities (`sameDistance`, `sameService`, `sameContinuation`, `sameExpectation`, `sameOptimum`, `sameRatios`) showing exact agreement with `KMeansPP.*`.
- `ReleaseAudit.physicalHeadline`: proves with `hk : 1 ≤ k` as the sole hypothesis that the explicit three-branch exact formula (written out directly without invoking `V3.exactRatio`) is the least upper bound (`IsLUB`) of `ReleaseAudit.ratios k`.
- `ReleaseAudit.concreteEighteen`: instantiates strict non-attainment at the crossover $k = 18$ on the 19-point set `X := V3.reservoirSet 2 17 3` (`X.card = 19 ∧ optimum X 18 = 1 ∧ expected X 18 < V3.JVal 18`).

`review/AuditSpecificationAxioms.lean` runs `#print axioms` on all 8 exported `ReleaseAudit.*` theorems under `--trust=0 -DwarningAsError=true`. To preserve `AuditSpecification.lean` byte-identical, `build.py --strict` passes `-Dlinter.deprecated=false` strictly for `AuditSpecification` so its three harmless `if_true`/`if_false` deprecation notices (lines 48, 49, 54) do not block the build while every other warning still fails; all other 36 modules compile with pure `--trust=0 -DwarningAsError=true`.

---

## 3. Theorem-to-Declaration Map

Every paper item below is mapped to its Lean module(s) and fully qualified declaration name(s). Inline tags `used` indicate declarations inside the proof-term closure of `V3.Main.thm_exact_rk`; `separate` marks kernel-checked companion declarations outside that closure.

### Sections 1 & 10: Headline Theorems & Assembly

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| **Theorem 1.1** (Exact ratio; assembled in §10) | `V3.Main`: `V3.Main.thm_exact_rk`, `V3.Main.thm_exact_rk_cases`; `AuditSpecification`: `ReleaseAudit.physicalHeadline` |
| **Corollary 1.2** (Sharp logarithmic bounds & rounded $+4$ bound) | `V3.Main`: `V3.Main.cor_sharp_additive_constants`, `V3.Main.cor_sharp_additive_rounded`; `V3.Assembly`: `V3.Assembly.cor_sharp_additive_constants`, `V3.Assembly.cor_sharp_additive_rounded` |
| **Theorem 1.3** (Strict non-attainment & eq. (4); assembled in §10) | `V3.Main`: `V3.Main.thm_strict`, `V3.Main.thm_theta_refined`, `V3.Main.thm_absolute_bound` |
| **Corollary 10.1** (Exact small-$k$ values & asymptotics) | `V3.Main`: `V3.Main.cor_11_1`; `V3.LowerBounds`: `V3.eulerMascheroni`, `V3.cor_asymptotic_R`; `V3.CheckpointR3`: `V3.CheckpointR3.thm_R3_exact`, `V3.CheckpointR3.thm_R3_strict` |

### Section 3: Extremal Inputs & Crossover at $k = 19$

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| **Lemma 3.1** (Separating labels) | `V3.LowerBounds`: `V3.lem_perturb` |
| **Theorem 3.2** (Hub lower bound) | `V3.LowerBounds`: `V3.thm_hub_exists`, `V3.thm_hub` *(direct discrete finite-$N$ recurrence + hub-first event proof)* |
| **Theorem 3.3** (Reservoir lower bound & eq. (6)) | `V3.LowerBounds`: `V3.thm_simplex_exists`, `V3.thm_simplex_finite_limit`, `V3.thm_simplex`, `V3.reservoirSet` |
| **Lemma 3.4** (Two forms of the hub function, eqs. (3), (7), (8)) | `V3.HubFunction`: `V3.lem_binomial` (`separate` wrapper; individual identities used directly) |
| **Theorem 3.5** (Laplace unimodality) | `V3.HubFunction`: `V3.thm_laplace_a`, `V3.thm_laplace_b_ray`, `V3.thm_laplace_b_bracket`, `V3.thm_laplace_c` |
| **Theorem 3.6** (Brackets at the change) & **App. C.1 / Table C.1** | `V3.HubFunction`: `V3.thm_brackets` (`used`), `V3.app_B1_hub_brackets` (`separate`, all 20 Table C.1 brackets); `V3.HubSeam`: `V3.HubSeam.hub07_crossover_seams` (`used`), `V3.HubSeam.cert_hub07_verified` (`separate`) |
| **Theorem 3.7** (The advantage decreases) | `V3.HubFunction`: `V3.thm_gap_step`, `V3.JVal_gt_reservoir_of_le_18`, `V3.JVal_lt_reservoir_of_ge_19` (`used`), `V3.thm_gap` (`separate`) |

### Sections 4 & 5: Probabilistic Framework, Delayed Bound & Cluster Reduction

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| Costs, $\phi$, $\operatorname{OPT}_k$, seeding law, Euclidean facts eqs. (10)–(12) (§4.1) | `KMeansPP.Core`: `KMeansPP.{Point, distToSet, distSq, cost, centroid, phi, optCost, expectedKmppCost, R}`; `KMeansPP.Sampling`: `KMeansPP.{centroid_identity, distToSet_lipschitz, cost_subset_centers, cost_insert_le, cost_centersAfter_le}` |
| **Proposition 4.1** (One uniform center & zero optimum) | `KMeansPP.Sampling`: `KMeansPP.uniform_single_center_cost`; `V3.LowerBounds`: `V3.prop_R1`, `V3.prop_R1_cost`, `V3.zero_opt_expectedKmppCost_eq_zero` |
| **Lemma 4.2** (Local factor five) | `KMeansPP.PostHit`: `KMeansPP.lemma_cost_after_hit` |
| **Definitions 4.3–4.5** (State, occupations, queries, clocks $\operatorname{cl}, \operatorname{dl}$) | `V3.Defs`: `V3.{cClock, dClock, coveredOcc, prefixOcc, delayedOcc, coveredCost, delayedCost, expectedStopped, piFun, piShort, IsStockOn, IsStock}` |
| **Lemma 4.6** (Persistence) | `V3.ProbFramework`: `V3.lem_persistent`, `V3.coveredCost_le_persistence` |
| **Lemma 4.7** (First-hit prize) | `V3.ProbFramework`: `V3.lem_prefix` |
| **Theorem 4.8** (Delayed bound) | `KMeansPP.RepeatBound`: `KMeansPP.lemma_repeat_charge`; `V3.ProbFramework`: `V3.thm_delayed` |
| **Corollary 4.10** (Saturated cap) | `V3.ProbFramework`: `V3.cor_saturated` |
| **Theorem 5.1** (Restoration) | `KMeansPP.Restoration`: `KMeansPP.liveMean_supermartingale`, `KMeansPP.d2Expect_exteriorNonfresh_eq_exteriorFreshSum` (`used`), `KMeansPP.lemma_restoration` (`separate`) |
| **Theorem 5.2** (Uniform thinning) | `KMeansPP.Restoration`: `KMeansPP.fullCharge_eq_avg_powersetCard`; `V3.ProbFramework`: `V3.thm_thinning` |
| **Theorem 5.3** (Uniform first-seed bridge) | `KMeansPP.Restoration`: `KMeansPP.corollary_root_theta`; `KMeansPP.R2Lower`: `KMeansPP.theta_ge_two_div_card`; `V3.ProbFramework`: `V3.thm_bridge` |
| **Corollary 5.4** (Strict bridge) | `V3.ProbFramework`: `V3.cor_strict` |
| **Corollary 5.5** (Warm-up) | `V3.ProbFramework`: `V3.cor_warmup`; `KMeansPP.Main`: `KMeansPP.v3_corollary_5_5_warmup` (`separate`) |
| **Lemma 5.6** (One-step mixing) | `V3.ProbFramework`: `V3.lem_mixing` |

### Section 6 & Appendix B: The Race and the Euclidean Reset

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| **Theorem 6.1** (Transfer, eqs. (22)–(25)) | `V3.Race`: `V3.thm_transfer`, `V3.coveredCost_le_transfer_retention`, `V3.coveredCost_one_name_le` |
| **Lemma 6.2** (Size-biased retirement) | `V3.Race`: `V3.lem_retirement` |
| **Theorem 6.3** (Stopped-price comparison for $J_{\mathrm{st}}$, eq. (26)) | `V3.Race`: `V3.thm_stopped` |
| **Theorem 6.4** (Euclidean reset, eqs. (27)–(28)) & **App. B / Table B.1** | `V3.Defs`: `V3.U_reset`, `V3.phi_reset`; `V3.Reset`: `V3.Reset.thm_reset_measure`, `V3.thm_reset_target_any_dim` (`used`), `V3.thm_reset_target` (`separate`) |
| **Corollary 6.5** (Monotone reset) | `V3.Reset`: `V3.cor_reset_monotone`, `V3.postHitMean_lt_five` |
| **Remark 6.6** (Sharpness at both ends) | Paper-only remark (not required for the upper bound) |
| **Lemma 6.7** (Pair identity & threshold cut, eq. (29)) | `V3.Reset`: `V3.Reset.lem_pair_identity`, `V3.Reset.lem_pair_cut` |
| **Lemma 6.8** (Pairs inside $A$) | `V3.Reset`: `V3.Reset.lem_dd_bound_A`, `V3.Reset.lem_dd_bound_B` |
| **Lemma 6.9** (Tail energy, eq. (30)) | `V3.Reset`: `V3.Reset.lem_dtl_sqrt`, `V3.Reset.lem_dtl_linear` |

### Section 7 & Appendix C: The Hub Regime ($2 \le k \le 18$)

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| **Theorem 7.1** (Hub stocks, $0 \le j \le 16$) & rank 0 | `V3.Projection`: `V3.isStock_zero_five`; `V3.Assembly`: `V3.Assembly.thm_hub_regime`; `V3.Main`: `V3.Main.thm_hub_regime` |
| **Lemma 7.2** (Witness cut) & **App. C.3** | `V3.Projection`: `V3.lem_witness` |
| **Lemma 7.3** (Clipped satellite covariance) | `V3.Projection`: `V3.lem_satellite` |
| **Theorem 7.4** (Two-event projection, eqs. (35)–(39)) | `V3.Projection`: `V3.thm_projection_of_bin` (`used`), `V3.thm_projection` (`separate`) *(with `L_0 ∈ (0, 2)` proved in `witness_core_params`)* |
| **Theorem 7.5** (High-mean targets) | `V3.Projection`: `V3.thm_high_mean_of_bin`, `V3.thm_high_mean`, `V3.isStock_hub_of_lowMean`; `V3.Assembly`: `V3.Assembly.thm_high_mean_all`; `V3.Main`: `V3.Main.thm_high_mean` |
| **Corollary 7.6** (Premium handover) & **App. C.3** | `V3.Projection`: `V3.cor_premium_G`, `V3.cor_premium_J` (`used`), `V3.hub06_m16_surplus` (`separate`) |
| **Lemma 7.7** (Coupling & exterior clearing, $2 \le h \le j+1$, eqs. (41)–(42)) | `V3.BinaryPure`: `V3.lem_coupling_step` (requiring `1 ≤ r`, i.e., $h = r + 1 \ge 2$) |
| **Theorem 7.8** (Stopped pure price) & cubic tag bound | `V3.BinaryPure`: `V3.checkBinary01_true`, `V3.thm_pure_price`, `V3.lem_cubic_tag`, `V3.lem_cubic_tag_no_ext` |
| **Theorem 7.9** (Binary comparison, eqs. (43)–(44)) & **App. C.4 / Tables C.3–C.6** | `V3.BinaryComparison`: `V3.BinaryComparison.thm_binary_pol` (arbitrary stop policy, eqs. (43)–(44)), `V3.BinaryComparison.thm_binary` (concrete projection-set wrapper) *(see Section 3.1 on the radius-award envelope)* |
| **Lemma 7.10** (Clock identities & weight ordering) | `V3.BinaryPure`: `V3.checkBinary02_true`, `V3.checkBinary03_true`, `V3.lem_bin_tools_d_nonneg`, `V3.binary03_brackets_sound` (`used`), `V3.dvWindow_sound` (`separate`) |
| **Lemma 7.11** (Rejected mass & stops) | `V3.BinaryComparison`: `V3.BinaryComparison.cert_binary_04`, `V3.BinaryComparison.lem_bin_rejected_i` |
| **Lemma 7.12** (Accepted comparison without exterior, eq. (45)) & **Table C.5** | `V3.BinaryComparison`: `V3.BinaryComparison.cert_binary_05..09`, `V3.BinaryComparison.lem_upper_ray`, `V3.BinaryComparison.lem_bin_accepted` *(see Section 3.1)* |
| **Lemma 7.13** (Exterior, radius award, shortened clocks) & **Table C.6** | `V3.BinaryPure`: `V3.checkBinary10_true`, `V3.lem_shortened_unopened`; `V3.BinaryComparison`: `V3.BinaryComparison.cert_binary_11..12`, `V3.BinaryComparison.lem_bin_exterior_i`, `V3.BinaryComparison.lem_bin_exterior_ii` |
| **Theorem 7.14** (Low-mean stocks) | `V3.Opening5to17`: `V3.Opening.thm_low_mean`; `V3.Main`: `V3.Main.thm_low_mean` |
| **Theorem 7.15** (Stocks below the hub, eq. (47)) & **App. C.2 / Table C.2** | `V3.HubFunction`: `V3.thm_hub_stocks`, `V3.CStock_lt_JVal` |
| **Lemma 7.16** (Inverse-deficit reduction) | `V3.EarlyOpening`: `V3.lem_inverse_deficit` |
| **Theorem 7.17** (Opening at ranks 1 to 4, eq. (48)) & **App. C.5 / Table C.7** | `V3.EarlyOpening`: `V3.early01_admissibility`, `V3.phi_reset_le_earlyEnv1`, `V3.phi_reset_le_earlyEnv234`, `V3.early_pointwise_j1`, `V3.early04_certs_ok`, `V3.early05_certs_ok`, `V3.early_pointwise_j234`, `V3.thm_early` |
| **Corollary 7.18** (Sharp rank sixteen) & $\Phi_7$ obstruction | `V3.Assembly`: `V3.Assembly.isStock_16_P16` (`used`); `V3.BinaryComparison`: `V3.BinaryComparison.cor_sharp16`, `V3.BinaryComparison.cert_phi7_obstruction`, `V3.BinaryComparison.thm_tangent_obstruction_phi7` (`separate`) |

### Section 8 & Appendix D: The Transition at $k = 19$ (Rank 17)

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| **Theorem 8.1(a)** (Opening at ranks 5 to 16, eqs. (49)–(50)) & **App. D.1–D.3 / Tables D.1–D.3** | `V3.Opening5to17`: `V3.Opening.{open01_all_ok, open02_M_bounds_ok, open02_splines_ok, gPiSpline_convex_and_majorant, open03_all_ok, open04_all_ok, open05_all_ok, lower_arm_open_5_16, thm_low_mean}`; `V3.OpeningHigherCerts`: `V3.OpeningHigherCerts.{open06_all_ranks, guard1_interior_pos, guard2_CT0_concave, guard2_TT0_tangent_le, peel4_tails_all_ok, guard3_SOpen_tangent_le, checkGuard4W_sound, box_L0_ok..box_H4_ok, higher_arm_open_5_16}` |
| **Theorem 8.1(b)** (Rank-17 universal stock $2 + 2 H_{18}$) & **App. D.4 / Table D.4** | `V3.OpeningTransferCerts`: `V3.OpeningTransferCerts.{transfer02_amain_cert, transfer02_afar_cert, transfer_regL_lower_pos, transfer03_cert, transfer04_cert, transfer_regH_pos, transfer05_cert, transfer_regL_higher_pos}` (`used`), plus `transfer01_cert`, `transfer02_spline_cert`, `transfer_pointwise_j17` (`separate`); `V3.Opening5to17`: `V3.Opening.thm_rank17_transfer`; `V3.Assembly`: `V3.Assembly.isStock_17_reservoir`; `V3.Main`: `V3.Main.thm_rank17` |

### Section 9 & Appendix E: The Reservoir Regime ($k \ge 20$)

| Paper Item | Lean Module & Declaration(s) |
| --- | --- |
| **Proposition 9.1** (Kernel laws (L1)–(L4) & secant bound, eq. (51)) & **App. E.1** | `V3.ReservoirKernel`: `V3.kernelP`, `V3.kernel_law1`, `V3.kernel_law2`, `V3.kernel_law3`, `V3.kernel_truncation_margin`, `V3.kernel_law4`, `V3.kernel_secant_le` |
| **Theorem 9.2** (Signed covered bound, eq. (52)) | `V3.ReservoirSigned`: `V3.thm_signed` |
| **Lemma 9.3** (Finite-difference cap) | `V3.ReservoirSigned`: `V3.lem_fd_cap` |
| **Theorem 9.4** (Opening reduction, eq. (53)) | `V3.ReservoirSigned`: `V3.thm_opening_reduction_marked`, `V3.thm_opening_reduction` |
| **Lemma 9.5** (Clip bounds & two cohorts) | `V3.ReservoirSigned`: `V3.lem_clip_bounds` |
| **Lemma 9.6** (The $89/20$ clip) & **App. E.2** | `V3.ReservoirSigned`: `V3.clip_cubic_pos`, `V3.lem_clip` |
| **Theorem 9.7** (Marked comparison, $j \ge 18$) & **App. E.2–E.3 / Table E.1** | `V3.ReservoirTail`: `V3.marked_tail_small_rates`, `V3.marked_tail_large_rates`, `V3.thm_marked_tail` |
| **Theorem 9.8** (Reservoir stocks, $j \ge 17$) | `V3.ReservoirTail`: `V3.reservoir_slope_eq`, `V3.thm_reservoir` (`used`), `V3.thm_reservoir_CStock` (`separate`); `V3.Assembly`: `V3.Assembly.isStock_reservoir_all` (`used`); `V3.Main`: `V3.Main.thm_reservoir` (`separate`) |

### 3.1 Witness Tables & Formalization Scope Notes

- **Paper vs. companion scope:** The paper's main sections and Appendices B–E present the mathematical reductions, witness parameter tables, and worked representative calculations (including the worked Guard-4 verification for row $9^\star$ = `R15` in Appendix D.3). The exact interval-evaluation rules, directed endpoint selections, and repeated rational checks over all finite parameter families (including all 10 boxes / 27 rows `R01–R27` of Appendix D.3, all 8 rank-17 boxes of Appendix D.4, and the Appendix C window families) reside in the verified Lean checkers below.
- **Shared rational evaluators:** `V3/CertEngine.lean` implements the exact rational evaluators (`harmonicQ`, `piQ`, `piShortQ`, `KQ`, `KShortQ`, `GQ`, `hubDerivQ`, `hPremQ`, `sigmaQ`, `alphaStockQ`, `CStockQ`) and Bernstein-basis positivity checkers verified by `decide +kernel`.
- **Witness data files (`V3/Data/`):**
  - `V3/Data/HubResetEarlyData.lean`: hub crossover brackets and stock blocks (Tables C.1–C.2), early-opening ranks 2–4 polynomials (Table C.7), and provenance mirrors of the Table B.1 / App. C.3 rational constants.
  - `V3/Data/BinaryData.lean`: optimizer brackets, $J$-enclosures, predecessor gap caps, crossing/vertex/shifted-ray windows, Guard (G3) floors, shortened clocks, and radius-award tables (Tables C.3–C.6).
  - `V3/Data/OpeningTransferData.lean`: near/far lower-arm parameters, 10 main-strip boxes / 27 rows (`R01–R27`, with `R15` corresponding to the worked row $9^\star$), and 8 rank-17 boxes (Tables D.1–D.4).
- **Direct proofs without `V3/Data/` tables:** Section 6 retirement/straddle (`V3.Race`), all four Euclidean reset ranges (`V3.Reset`, Table B.1), witness cut and premium handover (`V3.Projection`, App. C.3), advantage monotonicity (`V3.HubFunction`), binary clock/weight ordering (`V3.BinaryPure`), early-opening admissibility/envelopes/rank 1 (`V3.EarlyOpening`), higher-arm seams and Guards 1–2 (`V3.OpeningHigherCerts`), and all Section 9 / Appendix E reservoir kernel, clip, tail, and four-strip verifications (`V3.ReservoirKernel`, `V3.ReservoirSigned`, `V3.ReservoirTail`, Table E.1).
- **Radius-award envelope in Theorem 7.9 / Lemma 7.13:** The paper states Theorem 7.9 and Lemma 7.13 for the single positive radius award $b(r) = \frac{9}{40}\mathbf{1}_{\{r \le 1/2\}}$ (the sole positive tier used by Theorem 7.4 / `V3.Projection`): Appendix C.4 reports the mixed-exterior and radius-award margins for $(\frac{1}{2}, \frac{9}{40})$ in prose, while Table C.6 lists the three exceptional shortened clocks. In Lean, `V3.BinaryComparison.thm_binary_pol` (arbitrary stop policy) and `V3.BinaryComparison.thm_binary` (concrete projection-set wrapper) verify a stronger parameter family: the four-tier schedule `radiusTiers_tiers` (512 checks in `checkBinary12`, containing the paper's 128-check $(\frac{1}{2}, \frac{9}{40})$ slice verbatim) for Lemma 7.13(ii), and the simultaneous envelope $(r_{\mathrm{hv}} \le \frac{71}{100}, b_{\mathrm{rad}} \le \frac{7}{20})$ (`IsShortenedAward`, `checkBinary11`, `checkBinary10Reg`/`Exc`) for Lemma 7.13(i),(iii). By monotonicity in $r_{\mathrm{hv}}, b_{\mathrm{rad}} \ge 0$ (`IsTierAward.toShortened`) and tier containment, the formalized theorem implies the single-award theorem directly.
- **No-exterior pure-tag bounds in Lemma 7.12 Case 1:** Rather than exposing a single combined lemma $\mathcal{V}_j^{(0)} / c_{\mathrm{hv}} \le F_{j,0}(z)$, Lean verifies specialized no-exterior lemmas consumed by `V3.BinaryComparison.lem_bin_accepted_small`: `V3.pure_noExt_j1_le`, `V3.pure_noExt_j2_le_01`, `V3.pure_noExt_j2_le_1_54`, `V3.pure_noExt_j3_le`, `V3.BinaryComparison.pure_noExt_ge3_le_KFun_5_4`, `V3.lem_cubic_tag_no_ext` (with `small_price_ge4` and `checkBinary05`), and `V3.BinaryComparison.pure_noExt_le_KFun_max_P`.

---

## 4. Toolchain Pins

- **Supported hosts:** POSIX operating systems (macOS / Linux) with **Python 3.11+** (`build.py` uses POSIX `fcntl.flock` and colon-separated `LEAN_PATH`).
- **Lean toolchain (`lean-toolchain`):** `leanprover/lean4:v4.36.0` (commit `611c117bfaf7b7ae1cfcf246ce6fba31e8f509e9`, Release).
- **Mathlib4 (`lakefile.toml`):** `v4.36.0`, commit `fc4f59e577feb1a4956671bc04ac18aaaf8cd842`.
- **Exact transitive Mathlib v4.36.0 package revisions** (from `lake-manifest.json`):

| Package | Exact Git Revision |
| --- | --- |
| `mathlib4` | `fc4f59e577feb1a4956671bc04ac18aaaf8cd842` |
| `plausible` | `054b228ce0ac61d767c6e71ba73a24728f191b72` |
| `LeanSearchClient` | `4fb58e749ef3fc0395fe274f6cab70c2ea85f1c9` |
| `importGraph` | `8370c640afcd1cc3fb1cb9bf1560cc66eafee5e0` |
| `proofwidgets` | `2f0f3520daeac2d9310ff25b7a877a0e5cdaa203` |
| `aesop` | `66ff77cf0c4c898799e4b94d14db55f7a02d0c5a` |
| `Qq` | `ff055a2fcc835935e0ae607339b455a5f5896b4b` |
| `batteries` | `b4b25a3886a16daacaf6615c2eea7170a6e8f458` |
| `Cli` | `50810f72af7618bee62fe9800dc26e806c188703` |

---

## 5. Build Instructions

`build.py` is a deterministic offline build driver that performs no network access. It resolves the Lean 4.36.0 binary and compiled Mathlib v4.36.0 checkout via the environment variables `LEAN_BIN` and `MATHLIB_ROOT`. (`lakefile.toml` and `lean-toolchain` are included alongside `build.py`; `build.py` is the primary end-to-end verification command enforcing `--trust=0 -DwarningAsError=true`.)

### Step 1: Install Pinned Lean 4.36.0 and Precompiled Mathlib v4.36.0

```bash
# 1. Install the exact pinned Lean 4.36.0 toolchain
elan toolchain install leanprover/lean4:v4.36.0

# 2. Clone mathlib4 at the pinned commit and fetch its precompiled .olean cache
git clone https://github.com/leanprover-community/mathlib4.git mathlib4-v4.36.0
cd mathlib4-v4.36.0
git checkout fc4f59e577feb1a4956671bc04ac18aaaf8cd842
lake exe cache get

# 3. Export paths for build.py
export LEAN_BIN="$(elan which lean)"
export MATHLIB_ROOT="$(pwd)"
```

### Step 2: Verify from the Package Root

From the directory containing `build.py`, `KMeansPP/`, `V3/`, `review/`, and `AuditSpecification.lean`:

```bash
# 1. Inspect resolved Lean binary and LEAN_PATH entries
python3 build.py --print-env

# 2. Verify SHA-256 of the independent specification
shasum -a 256 AuditSpecification.lean
# Expected: 69d2496fb3797d36c7cf2107d7a8dbee42a4c649f1ef18fb34d384a43196fd5d

# 3. Full clean rebuild of all 34 KMeansPP.* + V3.* modules AND all 3 audit modules
#    under --trust=0 and -DwarningAsError=true
python3 build.py --clean-all --with-audit --trust0 --strict
```

**Expected result:** exit code `0`, **37 / 37 `[OK]`** builds (roughly 10 minutes on Apple Silicon), **0 errors**, **0 warnings**, and **177 / 177 `#print axioms` checks** depending only on `[propext, Classical.choice, Quot.sound]`.

### Additional `build.py` Flags

```bash
# Clean rebuild of the 34 core KMeansPP.* + V3.* modules only
python3 build.py --clean-all --trust0 --strict

# Rebuilds all selected modules (34 core + 3 audit) while retaining .build/ (does not skip unchanged modules)
python3 build.py --all --with-audit --trust0 --strict

# Run only the independent specification, non-vacuity, and specification-axiom checks
# (after building V3.Main)
python3 build.py --trust0 --strict review.Audit_NonVacuity AuditSpecification review.AuditSpecificationAxioms

# Build specific modules together with their local dependency closure
python3 build.py --with-deps --trust0 --strict V3.Main V3.AxiomsCheck
```

Optional runtime flags: `--threads N` (Lean worker threads per module, default `2`), `--timeout SEC` (per-module timeout, default `600`), `--no-lock` (skip file lock).

---

## 6. Hygiene & Axiom Report

- **Forbidden constructs:** Across all 37 `.lean` files, there are **zero** occurrences of `sorry`, `admit`, `native_decide`, custom `axiom`, `unsafe`, `implemented_by`, `@[extern]`, or `set_option` (no heartbeat/recursion-depth overrides or linter suppressions in any `.lean` file).
- **Kernel trust level:** Verified with `lean --trust=0 -DwarningAsError=true` (with `-Dlinter.deprecated=false` applied only to the verbatim `AuditSpecification.lean`).
- **Foundational axioms (177 checks):** Every `#print axioms` check across all four axiom-audit modules depends strictly on the three standard Lean 4 axioms `[propext, Classical.choice, Quot.sound]`:
  - `V3.AxiomsCheck` (`V3/AxiomsCheck.lean`): **122** checks covering headline theorems, lower bounds, probabilistic framework, hub/binary/opening/reservoir theorems, and reflection certificates.
  - `V3.Section6AxiomsCheck` (`V3/Section6AxiomsCheck.lean`): **41** checks covering Section 6 transfer, retirement, stopped comparison, Euclidean reset, and imported Sections 4–5 lemmas.
  - `review.Audit_NonVacuity` (`review/Audit_NonVacuity.lean`): **6** checks covering the concrete finite-dataset instantiations.
  - `review.AuditSpecificationAxioms` (`review/AuditSpecificationAxioms.lean`): **8** checks covering every exported `ReleaseAudit.*` theorem.

---

## 7. File List & Totals

### Package Totals

- **Total ancillary files (excluding `.build/` and `.gitignore`):** **41 files**
  - **37 Lean source files** (`83,319` lines):
    - `KMeansPP/*.lean`: 7 modules (`7,240` lines)
    - `V3/**/*.lean`: 27 modules (`75,749` lines, including 3 data modules under `V3/Data/`)
    - Audit & specification modules: 3 modules (`330` lines)
  - **4 top-level build/metadata files:** `README.md`, `build.py`, `lakefile.toml`, `lean-toolchain`

### Complete Module Inventory (Topological Build Order)

| # | File (`Module`) | Lines | Role |
|---:|---|---:|---|
| 1 | `KMeansPP/Core.lean` (`KMeansPP.Core`) | 355 | Euclidean point sets, distances, `cost`, `centroid`, `phi`, `optCost`, `expectedKmppCost`, `R`, `d2Expect`, `harmonic`, `repeatCharge`, `fullCharge` |
| 2 | `KMeansPP/Sampling.lean` (`KMeansPP.Sampling`) | 1,475 | Retention monotonicity, 1-Lipschitz distance, centroid identity, uniform single-center cost, `d2Expect`–path probability bridge, optimal $k$-partition attainment |
| 3 | `KMeansPP/PostHit.lean` (`KMeansPP.PostHit`) | 484 | Local factor-five post-hit bound (`lemma_cost_after_hit`) and first-visit terminal bound |
| 4 | `KMeansPP/RepeatBound.lean` (`KMeansPP.RepeatBound`) | 1,632 | Full-horizon repeat-charge potential and pairing inequality (`lemma_repeat_charge`) |
| 5 | `KMeansPP/Restoration.lean` (`KMeansPP.Restoration`) | 1,684 | Live-mean supermartingale, exterior-fresh exchange, uniform thinning, restoration theorem, and $\theta$-weighted root bridge |
| 6 | `KMeansPP/R2Lower.lean` (`KMeansPP.R2Lower`) | 1,333 | Standalone $R_2 \ge 5$ lower bound and `theta_ge_two_div_card` ($\theta \ge 2/|X|$) |
| 7 | `KMeansPP/Main.lean` (`KMeansPP.Main`) | 277 | Two-seed exactness (`theorem1_R2_eq_five`, `theorem1_two_seed_strict`) and warm-up (`v3_corollary_5_5_warmup`) |
| 8 | `V3/RealAnalysis.lean` (`V3.RealAnalysis`) | 565 | Self-contained 1D real calculus helpers (derivative algebra, Rolle, MVT, monotonicity, convexity/concavity, tangent bounds) |
| 9 | `V3/Defs.lean` (`V3.Defs`) | 272 | Core Section 3–9 definitions: `piFun`, `piShort`, `KFun`, `GFun`, `JVal`, `exactRatio`, clocks `cClock`/`dClock`, occupations, `IsStock`, `MStar`, `U_reset`, `phi_reset`, `CStock`, `P16` |
| 10 | `V3/CertEngine.lean` (`V3.CertEngine`) | 1,931 | Exact rational/integer evaluators and Bernstein polynomial reflection engine (`decide +kernel`) |
| 11 | `V3/Data/HubResetEarlyData.lean` (`V3.Data.HubResetEarlyData`) | 301 | Rational witness data for hub crossover thresholds, stock blocks, and early-opening polynomials |
| 12 | `V3/Data/BinaryData.lean` (`V3.Data.BinaryData`) | 255 | Rational witness tables for binary comparison, pure-price splice, shortened clocks, and radius awards |
| 13 | `V3/Data/OpeningTransferData.lean` (`V3.Data.OpeningTransferData`) | 299 | Rational witness tables for ranks 5–16 opening and rank-17 transition |
| 14 | `V3/HubFunction.lean` (`V3.HubFunction`) | 3,732 | Binomial/difference identities, Laplace unimodality, crossover brackets, advantage monotonicity, and stock dominance below the hub |
| 15 | `V3/HubSeam.lean` (`V3.HubSeam`) | 259 | Crossover seams (`hub07_crossover_seams`), `exactRatio_eq_max`, and exact small values ($R_1=2, R_2=5, R_3=185/32$) |
| 16 | `V3/LowerBounds.lean` (`V3.LowerBounds`) | 3,538 | `prop_R1`, zero-optimum bound, label perturbation, hub and reservoir simplex lower bounds, Euler's constant, and $-1/k + O(k^{-2})$ asymptotic |
| 17 | `V3/ProbFramework.lean` (`V3.ProbFramework`) | 2,086 | Persistence, first-hit prize, shortened-horizon delayed bound, saturated cap, thinning, bridges, warm-up, and one-step mixing |
| 18 | `V3/Race.lean` (`V3.Race`) | 4,199 | Direct 1-name bound, transfer theorem, retention specialization, size-biased retirement, and stopped-price comparison |
| 19 | `V3/Reset.lean` (`V3.Reset`) | 3,127 | Pair identity, pairs inside $A$, tail energy, Euclidean reset across all four ranges of $s$, and monotone reset |
| 20 | `V3/Section6AxiomsCheck.lean` (`V3.Section6AxiomsCheck`) | 60 | `--trust=0` `#print axioms` check on 41 Section 6 and imported Sections 4–5 constants |
| 21 | `V3/EarlyOpening.lean` (`V3.EarlyOpening`) | 2,269 | Inverse-deficit reduction, early-opening admissibility/envelopes, and ranks 1–4 opening theorem (`thm_early`) |
| 22 | `V3/OpeningHigherCerts.lean` (`V3.OpeningHigherCerts`) | 7,359 | Higher-arm seams, structural Guards 1–4, Peel-4 tails, 10 main-strip boxes (`box_L0_ok..box_H4_ok`), and higher-arm theorem for ranks 5–16 |
| 23 | `V3/OpeningTransferCerts.lean` (`V3.OpeningTransferCerts`) | 7,697 | Rank-17 transition verifications: admissibility, lower arm, seams, and Regime H & L higher-arm boxes |
| 24 | `V3/Opening5to17.lean` (`V3.Opening5to17`) | 6,890 | $C^1$ convex spline majorant, lower-arm ranks 5–16, low-mean stocks `0 ≤ j ≤ 16` (`V3.Opening.thm_low_mean`), and rank-17 transition (`V3.Opening.thm_rank17_transfer`) |
| 25 | `V3/BinaryPure.lean` (`V3.BinaryPure`) | 9,765 | Coupling (`lem_coupling_step`), stopped pure price (`thm_pure_price`), clock identities/weight ordering, cubic tag bounds, and 120 shortened clocks |
| 26 | `V3/BinaryComparison.lean` (`V3.BinaryComparison`) | 9,446 | Upper ray, rejected mass/stops, accepted comparison, mixed exterior & radius awards, full binary comparison (`thm_binary_pol`, `thm_binary`), `cor_sharp16`, and $\Phi_7$ obstruction |
| 27 | `V3/Projection.lean` (`V3.Projection`) | 3,901 | Rank-0 stock, witness cut, clipped satellite covariance, pathwise two-event projection, high-mean targets, and premium handover |
| 28 | `V3/ReservoirKernel.lean` (`V3.ReservoirKernel`) | 1,730 | Concrete exponential kernel (`kernelP`) and proofs of laws (L1)–(L4), truncation margin, and secant bound |
| 29 | `V3/ReservoirSigned.lean` (`V3.ReservoirSigned`) | 3,701 | Signed covered bound, finite-difference cap, clip bounds, $89/20$ clip cubic, and opening reduction |
| 30 | `V3/ReservoirTail.lean` (`V3.ReservoirTail`) | 1,572 | Small-rate bound, large-rate tail and four Bernstein strips, marked comparison, and reservoir induction for all $j \ge 17$ |
| 31 | `V3/CheckpointR3.lean` (`V3.CheckpointR3`) | 75 | Standalone $R_3 = 185/32$ checkpoint (`thm_R3_exact`, `thm_R3_strict`) |
| 32 | `V3/Assembly.lean` (`V3.Assembly`) | 436 | All-$k$ assembly (`thm_hub_regime`, `isStock_16_P16`, `isStock_17_reservoir`, `isStock_reservoir_all`, `thm_exact_rk`, `cor_sharp_additive_constants`, `cor_sharp_additive_rounded`, `thm_strict`, `cor_11_1`) |
| 33 | `V3/Main.lean` (`V3.Main`) | 125 | Public headline theorem re-exports under `namespace V3.Main` |
| 34 | `V3/AxiomsCheck.lean` (`V3.AxiomsCheck`) | 159 | `--trust=0` `#print axioms` check across 122 top-level and intermediate declarations |
| 35 | `review/Audit_NonVacuity.lean` (`review.Audit_NonVacuity`) | 200 | 6 concrete finite-dataset non-vacuity instantiations ($k = 1, 2, 3, 18, 19$) + 6 `#print axioms` checks |
| 36 | `AuditSpecification.lean` (`AuditSpecification`) | 102 | Standalone independent physical `IsLUB` specification & concrete $k = 18$ witness |
| 37 | `review/AuditSpecificationAxioms.lean` (`review.AuditSpecificationAxioms`) | 28 | `--trust=0` `#print axioms` check on all 8 `ReleaseAudit.*` theorems |


==> anc/V3/Assembly.lean <==
import KMeansPP.R2Lower
import V3.Defs
import V3.HubFunction
import V3.HubSeam
import V3.LowerBounds
import V3.ProbFramework
import V3.Race
import V3.Reset
import V3.EarlyOpening
import V3.Opening5to17
import V3.BinaryPure
import V3.BinaryComparison
import V3.Projection
import V3.ReservoirTail

/-!
# Section 11: Assembly of the All-`k` Exact Ratio Theorem

Assembles all regimes and seam checks (`HUB-07`) into:
* **Theorem 8.1 (`thm:hub-regime`)**: `IsStock j (JVal (j + 2))` for all `0 ≤ j ≤ 16`.
* **Rank-16 sharp seam (`cor:sharp16` + `HUB-01`/`HUB-07`)**: `IsStock 16 P16`.
* **Theorem 9.1(b) (`thm:rank17`)**: `IsStock 17 (2 + 2 H_18)`.
* **Theorem 10.8 (`thm:reservoir`)**: `IsStock j (2 + 2 H_{j+1})` for all `j ≥ 17`.
* **Theorem 1.3 (`thm:strict`)**: strict non-attainment `𝔼[Φ_k] < R_k OPT_k` for all `k ≥ 2`,
  eq. (4) `θ`-refined bound for `2 ≤ k ≤ 18`, and absolute bound `𝔼[Φ_k] ≤ R_k OPT_k` for all
  `k ≥ 1` (including `k = 1` and `OPT_k = 0`).
* **Theorem 1.1 (`thm:exact-rk`)**: exact worst-case expected ratio `R_k` for every `k ≥ 1`
  (`2` for `k = 1`, `J_k` for `2 ≤ k ≤ 18`, `2 H_{k-1} + 2` for `k ≥ 19`, and
  `max {J_k, 2 H_{k-1} + 2}` for all `k ≥ 2`).
* **Corollary 1.2 (`cor:sharp-additive`)**: sharp uniform additive bounds
  `2 ln k + 2 ≤ R_k ≤ 2 ln k + 5 - 2 ln 2` (with equality at `k = 1` and `k = 2`, hence
  best-possible constants `2` and `5 - 2 ln 2`) and the rounded consequence
  `2 ln k + 2 ≤ R_k ≤ 2 ln k + 4` for all `k ≥ 1`.
* **Corollary 10.1 (`cor_11_1`)**: `R_1 = 2`, `R_2 = 5`, `R_3 = 185 / 32`, and
  `R_k = 2 ln k + 2 + 2 γ - 1 / k + O(k^{-2})` as `k → ∞`.
-/

open KMeansPP Filter

namespace V3
namespace Assembly

/-- **Theorem 8.1 (`thm:hub-regime`, Hub stocks):**
    For every rank `0 ≤ j ≤ 16`, `J_{j+2}` is a universal stock for rank `j`. -/
theorem thm_hub_regime {j : ℕ} (hj : j ≤ 16) : IsStock j (JVal (j + 2)) := by
  rcases Nat.eq_zero_or_pos j with rfl | hjpos
  · rw [show (0 : ℕ) + 2 = 2 by rfl, V3.JVal_two]
    exact V3.isStock_zero_five
  · exact (V3.isStock_hub_of_lowMean hjpos hj
      (V3.Opening.thm_low_mean hj)
      (le_of_lt (V3.CStock_lt_JVal hjpos hj))).2

/-- Unconditional high-mean stocks across all `1 ≤ j ≤ 16` (**Theorem 8.5**, `thm:high-mean`). -/
theorem thm_high_mean_all {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) :
    IsStockOn IsHighMean j (JVal (j + 2)) :=
  (V3.isStock_hub_of_lowMean hj1 hj16
    (V3.Opening.thm_low_mean hj16)
    (le_of_lt (V3.CStock_lt_JVal hj1 hj16))).1

/-- Rank-16 crossover stock `IsStock 16 P16` (from `J_18 < P_16` in `thm:brackets` / `HUB-07`). -/
theorem isStock_16_P16 : IsStock 16 P16 := by
  have h16 : IsStock 16 (JVal 18) := thm_hub_regime (j := 16) le_rfl
  have hlt : JVal 18 < P16 := V3.HubSeam.hub07_crossover_seams.2.2.2.2.1
  intro d hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard
  exact le_trans (h16 hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard)
    (mul_le_mul_of_nonneg_right (le_of_lt hlt) (phi_nonneg P))

/-- **Theorem 9.1(b) (`thm:rank17`):** unconditional rank-17 reservoir stock `2 + 2 H_18`. -/
theorem isStock_17_reservoir : IsStock 17 (2 + 2 * harmonic 18) :=
  V3.Opening.thm_rank17_transfer isStock_16_P16

/-- **Theorem 10.8 (`thm:reservoir`):** unconditional reservoir stocks `2 + 2 H_{j+1}` for all `j ≥ 17`. -/
theorem isStock_reservoir_all {j : ℕ} (hj : 17 ≤ j) :
    IsStock j (2 + 2 * harmonic (j + 1)) :=
  V3.thm_reservoir isStock_17_reservoir j hj

/-- Unified universal stock for every `k ≥ 2`: `exactRatio k` is a stock for rank `k - 2`. -/
theorem isStock_exactRatio {k : ℕ} (hk : 2 ≤ k) : IsStock (k - 2) (exactRatio k) := by
  intro d hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard
  have hk1 : k ≠ 1 := by omega
  by_cases h18 : k ≤ 18
  · have hEq : exactRatio k = JVal (k - 2 + 2) := by
      unfold exactRatio
      simp only [hk1, h18, ↓reduceIte, show k - 2 + 2 = k by omega]
    rw [hEq]
    exact thm_hub_regime (j := k - 2) (by omega) hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard
  · have hEq : exactRatio k = 2 + 2 * harmonic (k - 2 + 1) := by
      unfold exactRatio
      simp only [hk1, h18, ↓reduceIte, show k - 2 + 1 = k - 1 by omega]
      ring
    rw [hEq]
    exact isStock_reservoir_all (j := k - 2) (by omega) hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard

/-- **Theorem 1.3, eq. (4) (`θ`-refined inequality for `2 ≤ k ≤ 18`):**
    For every `d ≥ 1`, finite distinct `X ⊂ ℝ^d`, `2 ≤ k ≤ 18` with `k ≤ |X|`, `OPT_k(X) > 0`,
    and every optimal `k`-partition `parts` of `X`,
    `𝔼[Φ_k] / OPT_k ≤ (1 - θ) J_k + θ (2 + 2 H_{k-1}) < J_k` and `θ ≥ 2 / |X|`. -/
theorem thm_theta_refined {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (hk2 : 2 ≤ k) (hk18 : k ≤ 18) (hkX : k ≤ X.card) (hopt : 0 < optCost X k)
    (hparts : IsOptimalKPartition X k parts) :
    expectedKmppCost X k / optCost X k ≤
      (1 - theta X k parts) * JVal k + theta X k parts * (2 + 2 * harmonic (k - 1)) ∧
    (1 - theta X k parts) * JVal k + theta X k parts * (2 + 2 * harmonic (k - 1)) < JVal k ∧
    (2 : ℝ) / (X.card : ℝ) ≤ theta X k parts := by
  have hst : IsStock (k - 2) (JVal k) := by
    have h : IsStock (k - 2) (JVal (k - 2 + 2)) := thm_hub_regime (j := k - 2) (by omega)
    rwa [show k - 2 + 2 = k by omega] at h
  have hbr := V3.thm_bridge hd hk2 hkX hopt hparts hst
  have hθ_pos : 0 < theta X k parts := theta_pos hparts hopt
  have hgt : 2 * harmonic (k - 1) + 2 < JVal k := V3.JVal_gt_reservoir_of_le_18 hk2 hk18
  refine ⟨hbr, ?_, theta_ge_two_div_card hparts hopt⟩
  nlinarith

/-- **Strict upper bound in terms of `exactRatio k` for all `k ≥ 2` and `OPT_k(X) > 0`.** -/
theorem thm_strict_exactRatio {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk2 : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k) :
    expectedKmppCost X k < exactRatio k * optCost X k := by
  obtain ⟨parts, hparts⟩ := exists_optimal_kPartition hd (by omega) hkX
  have hk1 : k ≠ 1 := by omega
  have hdiv : expectedKmppCost X k / optCost X k < exactRatio k := by
    unfold exactRatio
    simp only [hk1, ↓reduceIte]
    by_cases h18 : k ≤ 18
    · simp only [h18, ↓reduceIte]
      have ⟨h1, h2, _⟩ := thm_theta_refined hd hk2 h18 hkX hopt hparts
      exact lt_of_le_of_lt h1 h2
    · simp only [h18, ↓reduceIte]
      have hst : IsStock (k - 2) (2 + 2 * harmonic (k - 1)) := by
        have h : IsStock (k - 2) (2 + 2 * harmonic (k - 2 + 1)) :=
          isStock_reservoir_all (j := k - 2) (by omega)
        rwa [show k - 2 + 1 = k - 1 by omega] at h
      have hstr := V3.cor_strict hd hk2 hkX hopt hparts hst
      linarith
  exact (div_lt_iff₀ hopt).mp hdiv

/-- `ratioSet k` is bounded above for every `k ≥ 1`. -/
theorem bddAbove_ratioSet_all {k : ℕ} (hk : 1 ≤ k) : BddAbove (ratioSet k) := by
  rcases eq_or_lt_of_le hk with rfl | hk2
  · exact V3.bddAbove_ratioSet_one
  · refine ⟨exactRatio k, ?_⟩
    rintro r ⟨d, hd, X, hkX, hopt, rfl⟩
    exact le_of_lt ((div_lt_iff₀ hopt).mpr (thm_strict_exactRatio hd hk2 hkX hopt))

/-- **Theorem 1.1 (`thm:exact-rk`, Exact approximation ratio for all `k ≥ 1`):**
    `R_k = 2` for `k = 1`, `R_k = J_k` for `2 ≤ k ≤ 18`, and `R_k = 2 H_{k-1} + 2` for `k ≥ 19`. -/
theorem thm_exact_rk {k : ℕ} (hk : 1 ≤ k) : R k = exactRatio k := by
  rcases eq_or_lt_of_le hk with rfl | hk2
  · simp [V3.prop_R1, exactRatio]
  · have hbdd : BddAbove (ratioSet k) := bddAbove_ratioSet_all hk
    have hle : R k ≤ exactRatio k := by
      unfold R
      refine csSup_le (V3.ratioSet_nonempty hk) ?_
      rintro r ⟨d, hd, X, hkX, hopt, rfl⟩
      exact le_of_lt ((div_lt_iff₀ hopt).mpr (thm_strict_exactRatio hd hk2 hkX hopt))
    have hge : exactRatio k ≤ R k := by
      rw [V3.HubSeam.exactRatio_eq_max hk2]
      exact V3.max_lower_le_R hk2 hbdd
    linarith

/-- **Theorem 1.1 (piecewise & max forms):**
    * `R 1 = 2`,
    * `2 ≤ k ≤ 18 → R k = JVal k`,
    * `19 ≤ k → R k = 2 * harmonic (k - 1) + 2`,
    * `2 ≤ k → R k = max (JVal k) (2 * harmonic (k - 1) + 2)`. -/
theorem thm_exact_rk_cases :
    R 1 = 2 ∧
    (∀ k : ℕ, 2 ≤ k → k ≤ 18 → R k = JVal k) ∧
    (∀ k : ℕ, 19 ≤ k → R k = 2 * harmonic (k - 1) + 2) ∧
    (∀ k : ℕ, 2 ≤ k → R k = max (JVal k) (2 * harmonic (k - 1) + 2)) := by
  refine ⟨V3.prop_R1, ?_, ?_, ?_⟩
  · intro k hk2 hk18
    rw [thm_exact_rk (by omega)]
    have hk1 : k ≠ 1 := by omega
    simp [exactRatio, hk1, hk18]
  · intro k hk19
    rw [thm_exact_rk (by omega)]
    have hk1 : k ≠ 1 := by omega
    have h18 : ¬ k ≤ 18 := by omega
    simp [exactRatio, hk1, h18]
  · intro k hk2
    rw [thm_exact_rk (by omega), V3.HubSeam.exactRatio_eq_max hk2]

/-- **Theorem 1.3 (`thm:strict`, Worst case not attained for `k ≥ 2`):**
    For every `k ≥ 2`, `d ≥ 1`, finite distinct `X ⊂ ℝ^d` (`k ≤ |X|`) with `OPT_k(X) > 0`,
    `𝔼[Φ_k] < R_k * OPT_k`, and for `2 ≤ k ≤ 18` every optimal `k`-partition satisfies eq. (4). -/
theorem thm_strict {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk2 : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k) :
    expectedKmppCost X k < R k * optCost X k := by
  rw [thm_exact_rk (by omega)]
  exact thm_strict_exactRatio hd hk2 hkX hopt

/-- **Absolute upper bound (covering `k = 1` and `OPT_k(X) = 0`):**
    For every `d ≥ 1`, finite distinct `X ⊂ ℝ^d`, and `1 ≤ k ≤ |X|`,
    `𝔼[Φ_k] ≤ R_k * OPT_k` (with equality when `k = 1` or `OPT_k(X) = 0`). -/
theorem thm_absolute_bound {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    expectedKmppCost X k ≤ R k * optCost X k := by
  by_cases hopt0 : optCost X k = 0
  · rw [V3.zero_opt_expectedKmppCost_eq_zero hd hk hkX hopt0, hopt0, mul_zero]
  · have hopt_pos : 0 < optCost X k :=
      lt_of_le_of_ne (optCost_nonneg X k) (Ne.symm hopt0)
    rcases eq_or_lt_of_le hk with rfl | hk2
    · have hX : X.Nonempty := Finset.card_pos.mp (by omega)
      rw [V3.prop_R1, V3.prop_R1_cost hX]
    · exact le_of_lt (thm_strict hd hk2 hkX hopt_pos)

/-- **Corollary 10.1 (`cor_11_1`):** `R 1 = 2`, `R 2 = 5`, `R 3 = 185 / 32`, and
    `R_k = 2 ln k + 2 + 2 γ - 1 / k + O(k^{-2})` as `k → ∞`. -/
theorem cor_11_1 :
    R 1 = 2 ∧
    R 2 = 5 ∧
    R 3 = 185 / 32 ∧
    (fun k : ℕ =>
      R k - (2 * Real.log (k : ℝ) + 2 + 2 * V3.eulerMascheroni - 1 / (k : ℝ)))
      =O[atTop] (fun k : ℕ => ((k : ℝ) ^ 2)⁻¹) := by
  refine ⟨V3.prop_R1, ?_, ?_, ?_⟩
  · rw [thm_exact_rk (by omega), V3.HubSeam.exactRatio_small_values.2.1]
  · rw [thm_exact_rk (by omega), V3.HubSeam.exactRatio_small_values.2.2]
  · exact V3.cor_asymptotic_R thm_exact_rk_cases.2.2.1

/-! ### Corollary 1.2 (`cor:sharp-additive`): Sharp Uniform Additive Constants -/

private def oddHarmonic4Q : ℕ → ℚ
  | 0 => 0
  | j + 1 => oddHarmonic4Q j + (4 : ℚ) / (2 * ((j + 2 : ℕ) : ℚ) + 1)

private def checkSharpAdditiveJHi : Bool :=
  (List.range 17).all (fun j => decide (V3.BinaryComparison.jHiQ j ≤ 5 + oddHarmonic4Q j))

private theorem checkSharpAdditiveJHi_true : checkSharpAdditiveJHi = true := by decide +kernel

private lemma two_mul_div_two_add_lt_log_one_add {x : ℝ} (hx : 0 < x) :
    2 * x / (2 + x) < Real.log (1 + x) := by
  let g : ℝ → ℝ := fun t => Real.log (1 + t) - 2 * t / (2 + t)
  let g' : ℝ → ℝ := fun t => t ^ 2 / ((1 + t) * (2 + t) ^ 2)
  have hg_cont : ContinuousOn g (Set.Ici 0) := by
    intro t ht
    have h1 : (1 : ℝ) + t ≠ 0 := by linarith [Set.mem_Ici.mp ht]
    have h2 : (2 : ℝ) + t ≠ 0 := by linarith [Set.mem_Ici.mp ht]
    have hlog : ContinuousAt (fun u : ℝ => Real.log (1 + u)) t :=
      (Real.continuousAt_log h1).comp (continuousAt_const.add continuousAt_id)
    have hrat : ContinuousAt (fun u : ℝ => 2 * u / (2 + u)) t :=
      (continuousAt_const.mul continuousAt_id).div (continuousAt_const.add continuousAt_id) h2
    exact (hlog.sub hrat).continuousWithinAt
  have hg_deriv : ∀ t ∈ interior (Set.Ici (0 : ℝ)), HasDerivAt g (g' t) t := by
    intro t ht
    have ht0 : 0 < t := by simpa [interior_Ici] using ht
    have h1_pos : (0 : ℝ) < 1 + t := by linarith
    have h1 : (1 : ℝ) + t ≠ 0 := ne_of_gt h1_pos
    have h2 : (2 : ℝ) + t ≠ 0 := by linarith
    have hd1 : HasDerivAt (fun u : ℝ => Real.log (1 + u)) ((1 + t)⁻¹ * 1) t := by
      simpa only [Function.comp_def] using
        (V3.hasDerivAt_log_real h1_pos).comp t (V3.hasDerivAt_const_add (1 : ℝ) (hasDerivAt_id t))
    have hd2 : HasDerivAt (fun u : ℝ => 2 * u / (2 + u))
        ((2 * 1 * (2 + t) - 2 * t * 1) / (2 + t) ^ 2) t := by
      simpa only [id_eq] using V3.hasDerivAt_div_real
        ((hasDerivAt_id t).const_mul (2 : ℝ)) (V3.hasDerivAt_const_add (2 : ℝ) (hasDerivAt_id t)) h2
    have hsub : HasDerivAt g ((1 + t)⁻¹ * 1 - (2 * 1 * (2 + t) - 2 * t * 1) / (2 + t) ^ 2) t :=
      V3.hasDerivAt_sub hd1 hd2
    have hEq : (1 + t)⁻¹ * 1 - (2 * 1 * (2 + t) - 2 * t * 1) / (2 + t) ^ 2 = g' t := by
      simp only [g']
      field_simp [h1, h2]
      ring
    rwa [hEq] at hsub
  have hg_pos : ∀ t ∈ interior (Set.Ici (0 : ℝ)), 0 < g' t := by
    intro t ht
    have ht0 : 0 < t := by simpa [interior_Ici] using ht
    simp only [g']
    positivity
  have hmono : StrictMonoOn g (Set.Ici 0) :=
    V3.strictMonoOn_of_hasDerivAt_pos (convex_Ici 0) hg_cont hg_deriv hg_pos
  have h0x : g 0 < g x := hmono (Set.mem_Ici.mpr le_rfl) (le_of_lt hx) hx
  simp only [g, add_zero, Real.log_one, mul_zero, zero_div, sub_zero] at h0x
  linarith

private lemma log_le_harmonic_pred {k : ℕ} (hk : 1 ≤ k) :
    Real.log (k : ℝ) ≤ harmonic (k - 1) := by
  induction k with
  | zero => omega
  | succ n ih =>
    rcases Nat.eq_zero_or_pos n with rfl | hn
    · simp [harmonic_zero]
    · have hn_pos : (0 : ℝ) < (n : ℝ) := by exact_mod_cast hn
      have hn1_pos : (0 : ℝ) < ((n + 1 : ℕ) : ℝ) := by positivity
      have hlog_step : Real.log ((n + 1 : ℕ) : ℝ) - Real.log (n : ℝ) ≤ (n : ℝ)⁻¹ := by
        have hle := Real.log_le_sub_one_of_pos (div_pos hn1_pos hn_pos)
        rw [Real.log_div (ne_of_gt hn1_pos) (ne_of_gt hn_pos)] at hle
        have hne : (n : ℝ) ≠ 0 := ne_of_gt hn_pos
        have hrhs : ((n + 1 : ℕ) : ℝ) / (n : ℝ) - 1 = (n : ℝ)⁻¹ := by
          push_cast; field_simp [hne]; ring
        linarith
      have hH : harmonic n = harmonic (n - 1) + (n : ℝ)⁻¹ := by
        obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : n ≠ 0)
        simp [harmonic_succ]
      simp only [Nat.add_sub_cancel]
      linarith [ih hn]

private lemma harmonic_pred_le_three_halves_add_log {k : ℕ} (hk : 3 ≤ k) :
    harmonic (k - 1) ≤ 3 / 2 + Real.log ((k - 1 : ℕ) : ℝ) - Real.log 2 := by
  refine Nat.le_induction ?_ ?_ k hk
  · have hH2 : harmonic 2 = 3 / 2 := by
      simp [harmonic_succ, harmonic_zero]
      norm_num
    simp only [show (3 : ℕ) - 1 = 2 by rfl, hH2, Nat.cast_ofNat]
    ring_nf
    exact le_rfl
  · intro m hm ih
    have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast (by omega : 0 < m)
    have hm1_pos : (0 : ℝ) < ((m - 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 0 < m - 1)
    have hlog_step : (m : ℝ)⁻¹ ≤ Real.log (m : ℝ) - Real.log ((m - 1 : ℕ) : ℝ) := by
      have hle := Real.log_le_sub_one_of_pos (div_pos hm1_pos hm_pos)
      rw [Real.log_div (ne_of_gt hm1_pos) (ne_of_gt hm_pos)] at hle
      have hne : (m : ℝ) ≠ 0 := ne_of_gt hm_pos
      have hrhs : ((m - 1 : ℕ) : ℝ) / (m : ℝ) - 1 = -(m : ℝ)⁻¹ := by
        rw [Nat.cast_sub (by omega : 1 ≤ m), Nat.cast_one]
        field_simp [hne]; ring
      linarith
    have hH : harmonic m = harmonic (m - 1) + (m : ℝ)⁻¹ := by
      obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : m ≠ 0)
      simp [harmonic_succ]
    simp only [Nat.add_sub_cancel]
    linarith

private lemma oddHarmonic4Q_le_two_log_sub_two_log2 :
    ∀ j : ℕ, (oddHarmonic4Q j : ℝ) ≤ 2 * Real.log ((j + 2 : ℕ) : ℝ) - 2 * Real.log 2
  | 0 => by
      simp [oddHarmonic4Q]
  | j + 1 => by
      have ih := oddHarmonic4Q_le_two_log_sub_two_log2 j
      have hj2_pos : (0 : ℝ) < ((j + 2 : ℕ) : ℝ) := by positivity
      have hj3_pos : (0 : ℝ) < ((j + 3 : ℕ) : ℝ) := by positivity
      have hx_pos : (0 : ℝ) < 1 / ((j + 2 : ℕ) : ℝ) := by positivity
      have hlt := two_mul_div_two_add_lt_log_one_add hx_pos
      have h1x : 1 + 1 / ((j + 2 : ℕ) : ℝ) = ((j + 3 : ℕ) : ℝ) / ((j + 2 : ℕ) : ℝ) := by
        have hcast : ((j + 3 : ℕ) : ℝ) = ((j + 2 : ℕ) : ℝ) + 1 := by push_cast; ring
        have hne : ((j + 2 : ℕ) : ℝ) ≠ 0 := ne_of_gt hj2_pos
        rw [hcast]; field_simp [hne]
      have hrat :
          2 * (1 / ((j + 2 : ℕ) : ℝ)) / (2 + 1 / ((j + 2 : ℕ) : ℝ)) =
            2 / (2 * ((j + 2 : ℕ) : ℝ) + 1) := by
        have hne : ((j + 2 : ℕ) : ℝ) ≠ 0 := ne_of_gt hj2_pos
        have hne2 : 2 * ((j + 2 : ℕ) : ℝ) + 1 ≠ 0 := by positivity
        field_simp [hne, hne2]
      rw [h1x, hrat, Real.log_div (ne_of_gt hj3_pos) (ne_of_gt hj2_pos)] at hlt
      have hcast_q :
          (oddHarmonic4Q (j + 1) : ℝ) =
            (oddHarmonic4Q j : ℝ) + 4 / (2 * ((j + 2 : ℕ) : ℝ) + 1) := by
        simp only [oddHarmonic4Q, Rat.cast_add, Rat.cast_div, Rat.cast_mul, Rat.cast_natCast,
          Rat.cast_ofNat, Rat.cast_one]
      have hidx : ((j + 1 + 2 : ℕ) : ℝ) = ((j + 3 : ℕ) : ℝ) := by norm_cast
      have h4 : (4 : ℝ) / (2 * ((j + 2 : ℕ) : ℝ) + 1) =
          2 * (2 / (2 * ((j + 2 : ℕ) : ℝ) + 1)) := by ring
      rw [hcast_q, hidx, h4]
      linarith

/-- **Corollary 1.2 (`cor:sharp-additive`, Sharp uniform additive constants):**
    For every `k ≥ 1`, `2 ln k + 2 ≤ R_k ≤ 2 ln k + 5 - 2 ln 2`, with equality in the lower bound
    at `k = 1` (`R 1 = 2`) and in the upper bound at `k = 2` (`R 2 = 5`), so `2` and `5 - 2 ln 2`
    are the best-possible uniform additive constants for `R_k`. -/
theorem cor_sharp_additive_constants :
    (∀ k : ℕ, 1 ≤ k →
      2 * Real.log (k : ℝ) + 2 ≤ R k ∧ R k ≤ 2 * Real.log (k : ℝ) + 5 - 2 * Real.log 2) ∧
    R 1 = 2 * Real.log (1 : ℝ) + 2 ∧
    R 2 = 2 * Real.log (2 : ℝ) + (5 - 2 * Real.log 2) ∧
    (∀ c : ℝ, (∀ k : ℕ, 1 ≤ k → 2 * Real.log (k : ℝ) + c ≤ R k) → c ≤ 2) ∧
    (∀ C : ℝ, (∀ k : ℕ, 1 ≤ k → R k ≤ 2 * Real.log (k : ℝ) + C) → 5 - 2 * Real.log 2 ≤ C) := by
  have hbounds : ∀ k : ℕ, 1 ≤ k →
      2 * Real.log (k : ℝ) + 2 ≤ R k ∧ R k ≤ 2 * Real.log (k : ℝ) + 5 - 2 * Real.log 2 := by
    intro k hk
    constructor
    · rcases eq_or_lt_of_le hk with rfl | hk2
      · rw [thm_exact_rk_cases.1]
        simp
      · have hge : 2 * harmonic (k - 1) + 2 ≤ R k := by
          rw [thm_exact_rk_cases.2.2.2 k hk2]
          exact le_max_right _ _
        linarith [log_le_harmonic_pred hk]
    · rcases eq_or_lt_of_le hk with rfl | hk2
      · rw [thm_exact_rk_cases.1]
        have hlog2 : Real.log 2 ≤ 1 := by
          linarith [Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2)]
        simp only [Nat.cast_one, Real.log_one, mul_zero, zero_add]
        linarith
      · by_cases hk18 : k ≤ 18
        · have hj16 : k - 2 ≤ 16 := by omega
          have hmem : k - 2 ∈ List.range 17 := List.mem_range.mpr (by omega)
          have hchk := checkSharpAdditiveJHi_true
          simp only [checkSharpAdditiveJHi, List.all_eq_true, decide_eq_true_eq] at hchk
          have hq : V3.BinaryComparison.jHiQ (k - 2) ≤ 5 + oddHarmonic4Q (k - 2) := hchk (k - 2) hmem
          have hqR : (V3.BinaryComparison.jHiQ (k - 2) : ℝ) ≤ 5 + (oddHarmonic4Q (k - 2) : ℝ) := by
            exact_mod_cast hq
          have hJ : JVal k ≤ (V3.BinaryComparison.jHiQ (k - 2) : ℝ) := by
            have h := V3.BinaryComparison.jHiQ_ge_JVal hj16
            rwa [show k - 2 + 2 = k by omega] at h
          have hodd := oddHarmonic4Q_le_two_log_sub_two_log2 (k - 2)
          rw [show k - 2 + 2 = k by omega] at hodd
          rw [thm_exact_rk_cases.2.1 k hk2 hk18]
          linarith
        · have hk19 : 19 ≤ k := by omega
          rw [thm_exact_rk_cases.2.2.1 k hk19]
          have hH := harmonic_pred_le_three_halves_add_log (by omega : 3 ≤ k)
          have hlog_le : Real.log ((k - 1 : ℕ) : ℝ) ≤ Real.log (k : ℝ) := by
            refine Real.log_le_log (by exact_mod_cast (by omega : 0 < k - 1)) ?_
            exact_mod_cast (by omega : k - 1 ≤ k)
          linarith
  refine ⟨hbounds, ?_, ?_, ?_, ?_⟩
  · rw [cor_11_1.1, Real.log_one]
    ring
  · rw [cor_11_1.2.1]
    ring
  · intro c hc
    have h1 := hc 1 le_rfl
    rw [cor_11_1.1] at h1
    simp only [Nat.cast_one, Real.log_one, mul_zero, zero_add] at h1
    linarith
  · intro C hC
    have h2 := hC 2 (by omega)
    rw [cor_11_1.2.1] at h2
    simp only [Nat.cast_ofNat] at h2
    linarith

/-- **Corollary 1.2 (Rounded abstract inequality):**
    `2 ln k + 2 ≤ R_k ≤ 2 ln k + 4` for every `k ≥ 1`. -/
theorem cor_sharp_additive_rounded :
    ∀ k : ℕ, 1 ≤ k → 2 * Real.log (k : ℝ) + 2 ≤ R k ∧ R k ≤ 2 * Real.log (k : ℝ) + 4 := by
  have hlog2 : (2 : ℝ) / 3 < Real.log 2 := by
    have h := two_mul_div_two_add_lt_log_one_add (by norm_num : (0 : ℝ) < 1)
    norm_num at h
    exact h
  intro k hk
  obtain ⟨hlo, hhi⟩ := cor_sharp_additive_constants.1 k hk
  exact ⟨hlo, by linarith⟩

end Assembly
end V3


==> anc/V3/AxiomsCheck.lean <==
import V3.Main

/-!
# Axiom Verification for Submitted v3 Formalization

Runs `#print axioms` on every top-level headline theorem and every certificate soundness
and kernel-checked reflection theorem across all 50 certificate IDs:
* `HUB-01..07`
* `RESET-01..05`
* `BINARY-01..12`
* `EARLY-01..05`
* `OPEN-01..09`
* `TRANSFER-01..05`
* `TAIL-01..07`

Every declaration must depend strictly on the standard Lean 4 foundational axioms
`[propext, Classical.choice, Quot.sound]` (zero `sorryAx`, zero `Lean.ofReduceBool`,
zero `Lean.trustCompiler`, zero custom axioms).
-/

-- Top-level headline theorems (Theorem 1.1, Corollary 1.2, Theorem 1.3, Corollary 10.1, Checkpoint R_3)
#print axioms V3.Main.thm_exact_rk
#print axioms V3.Main.thm_exact_rk_cases
#print axioms V3.Main.cor_sharp_additive_constants
#print axioms V3.Main.cor_sharp_additive_rounded
#print axioms V3.Main.thm_strict
#print axioms V3.Main.thm_theta_refined
#print axioms V3.Main.thm_absolute_bound
#print axioms V3.Main.cor_11_1
#print axioms V3.Main.thm_hub_regime
#print axioms V3.Main.thm_low_mean
#print axioms V3.Main.thm_high_mean
#print axioms V3.Main.thm_rank17
#print axioms V3.Main.thm_reservoir
#print axioms V3.CheckpointR3.thm_R3_exact
#print axioms V3.CheckpointR3.thm_R3_strict

-- Lower bounds & foundational results (Sections 3–6)
#print axioms V3.prop_R1
#print axioms V3.zero_opt_expectedKmppCost_eq_zero
#print axioms V3.lem_perturb
#print axioms V3.thm_hub
#print axioms V3.thm_simplex
#print axioms V3.lem_persistent
#print axioms V3.lem_prefix
#print axioms V3.thm_delayed
#print axioms V3.cor_saturated
#print axioms V3.thm_thinning
#print axioms V3.thm_bridge
#print axioms V3.cor_strict
#print axioms V3.cor_warmup
#print axioms V3.lem_mixing
#print axioms V3.thm_transfer
#print axioms V3.lem_retirement
#print axioms V3.thm_stopped

-- HUB-01..07 (Hub analytic, Race, Projection, DAG seams)
#print axioms V3.lem_binomial
#print axioms V3.thm_laplace_a
#print axioms V3.thm_laplace_c
#print axioms V3.thm_brackets
#print axioms V3.thm_gap
#print axioms V3.thm_hub_stocks
#print axioms V3.lem_witness
#print axioms V3.lem_satellite
#print axioms V3.thm_projection
#print axioms V3.thm_high_mean
#print axioms V3.cor_premium_J
#print axioms V3.hub06_m16_surplus
#print axioms V3.HubSeam.cert_hub07_verified
#print axioms V3.HubSeam.hub07_crossover_seams

-- RESET-01..05 (Section 7 Euclidean reset)
#print axioms V3.Reset.lem_pair_identity
#print axioms V3.Reset.lem_dd_bound_A
#print axioms V3.Reset.lem_dtl_linear
#print axioms V3.Reset.thm_reset_measure
#print axioms V3.thm_reset_target
#print axioms V3.cor_reset_monotone

-- BINARY-01..12 + App. D (Binary comparison & pure prices)
#print axioms V3.checkBinary01_true
#print axioms V3.checkBinary02_true
#print axioms V3.checkBinary03_true
#print axioms V3.checkBinary10_true
#print axioms V3.lem_coupling_step
#print axioms V3.thm_pure_price
#print axioms V3.lem_cubic_tag
#print axioms V3.lem_shortened_unopened
#print axioms V3.BinaryComparison.cert_binary_04
#print axioms V3.BinaryComparison.cert_binary_05
#print axioms V3.BinaryComparison.cert_binary_06
#print axioms V3.BinaryComparison.cert_binary_07
#print axioms V3.BinaryComparison.cert_binary_08
#print axioms V3.BinaryComparison.cert_binary_09
#print axioms V3.BinaryComparison.cert_binary_11
#print axioms V3.BinaryComparison.cert_binary_12
#print axioms V3.BinaryComparison.cert_phi7_obstruction
#print axioms V3.BinaryComparison.lem_upper_ray
#print axioms V3.BinaryComparison.lem_bin_rejected_i
#print axioms V3.BinaryComparison.lem_bin_accepted
#print axioms V3.BinaryComparison.lem_bin_exterior_i
#print axioms V3.BinaryComparison.lem_bin_exterior_ii
#print axioms V3.BinaryComparison.thm_binary
#print axioms V3.BinaryComparison.cor_sharp16
#print axioms V3.BinaryComparison.thm_tangent_obstruction_phi7

-- EARLY-01..05 (Section 8.5 Opening ranks 1–4)
#print axioms V3.lem_inverse_deficit
#print axioms V3.early04_certs_ok
#print axioms V3.early05_certs_ok
#print axioms V3.thm_early

-- OPEN-01..09 (Section 9 + App. E Opening ranks 5–16)
#print axioms V3.Opening.open01_all_ok
#print axioms V3.Opening.open02_M_bounds_ok
#print axioms V3.Opening.open02_splines_ok
#print axioms V3.Opening.open03_all_ok
#print axioms V3.Opening.open04_all_ok
#print axioms V3.Opening.open05_all_ok
#print axioms V3.Opening.lower_arm_open_5_16
#print axioms V3.OpeningHigherCerts.open06_all_ranks
#print axioms V3.OpeningHigherCerts.peel4_tails_all_ok
#print axioms V3.OpeningHigherCerts.box_L0_ok
#print axioms V3.OpeningHigherCerts.box_L1_ok
#print axioms V3.OpeningHigherCerts.box_L2_ok
#print axioms V3.OpeningHigherCerts.box_L3_ok
#print axioms V3.OpeningHigherCerts.box_L4_ok
#print axioms V3.OpeningHigherCerts.box_H0_ok
#print axioms V3.OpeningHigherCerts.box_H1_ok
#print axioms V3.OpeningHigherCerts.box_H2_ok
#print axioms V3.OpeningHigherCerts.box_H3_ok
#print axioms V3.OpeningHigherCerts.box_H4_ok
#print axioms V3.OpeningHigherCerts.higher_arm_open_5_16

-- TRANSFER-01..05 (Section 9 Rank-17 transfer)
#print axioms V3.OpeningTransferCerts.transfer01_cert
#print axioms V3.OpeningTransferCerts.transfer02_spline_cert
#print axioms V3.OpeningTransferCerts.transfer02_amain_cert
#print axioms V3.OpeningTransferCerts.transfer02_afar_cert
#print axioms V3.OpeningTransferCerts.transfer03_cert
#print axioms V3.OpeningTransferCerts.transfer04_cert
#print axioms V3.OpeningTransferCerts.transfer05_cert
#print axioms V3.OpeningTransferCerts.transfer_pointwise_j17
#print axioms V3.Opening.thm_rank17_transfer

-- TAIL-01..07 (Section 10 + App. F Reservoir regime j ≥ 17)
#print axioms V3.kernel_law1
#print axioms V3.kernel_law2
#print axioms V3.kernel_law3
#print axioms V3.kernel_law4
#print axioms V3.thm_signed
#print axioms V3.lem_fd_cap
#print axioms V3.lem_clip_bounds
#print axioms V3.clip_cubic_pos
#print axioms V3.lem_clip
#print axioms V3.thm_opening_reduction
#print axioms V3.thm_marked_tail
#print axioms V3.thm_reservoir


==> anc/V3/BinaryComparison.lean <==
import V3.RealAnalysis
import V3.Defs
import V3.CertEngine
import V3.Data.BinaryData
import V3.HubFunction
import V3.BinaryPure

/-!
# Binary Comparison: Analytic Reductions, Certificates (`BINARY-04..09, 11..12`), and Main Theorems

This module proves the remaining lemmas and main theorems of Section 8.4 and Appendix D.4–D.8
of submitted v3 (`arxiv-preview-8438883.pdf`):
* Lemma D.2 (`lem:upper-ray`): Upper ray and shifted upper ray minimization over `u ≥ 1`.
* Lemma 8.11 (`lem:bin-rejected`, `BINARY-04`): Rejected mass across all 136 pairs `(j, m)` and
  all `T ≥ 0`, stop ceilings `O_j`, and the `j = 0` base case.
* Lemma 8.12 (`lem:bin-accepted`, `BINARY-05..09`): Accepted comparison without exterior across
  small prices `[0, 5/4]`, child kink (crossing & global `d`-vertex), `[5/4, P]` (both modes),
  `[P, 72/j]` (Guards (G1)–(G3)), and `[72/j, ∞)` (shifted upper ray for `13 ≤ m ≤ 16`).
* Lemma 8.13 (`lem:bin-exterior`, `BINARY-11..12`): Universal support, predecessor transport,
  mixed/pure exterior coefficients (`448` inequalities + tag roofs), four positive radius tiers
  (`512` inequalities + affine roofs), and shortened clocks.
* Theorem 8.9 (`thm:binary`), standalone early checkpoint `thm_binary_rank1`, Corollary 8.18
  (`cor:sharp16`), App. D.8 rank-16 closure checks, and the `Φ_7` tangent obstruction remark.

Zero `sorry`, zero `native_decide`, strictly `[propext, Classical.choice, Quot.sound]`.
-/

open scoped BigOperators
open Set Filter Topology Finset KMeansPP

namespace V3
namespace BinaryComparison

noncomputable section

private lemma hasDerivAt_id_fn (x : ℝ) : HasDerivAt (fun t : ℝ => t) 1 x :=
  hasDerivAt_id x

private lemma hasDerivAt_pow_fn {f : ℝ → ℝ} {f' x : ℝ} (n : ℕ)
    (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => f t ^ n) ((n : ℝ) * f x ^ (n - 1) * f') x :=
  (hasDerivAt_pow n (f x)).comp x hf

/-! ### Part 1: Four-Percent Mode Algebraic Identities -/

lemma hPrem_le_one_add_harmonic : ∀ j : ℕ, hPrem j ≤ 1 + harmonic j
  | 0 => by simp [hPrem, harmonic_zero]
  | j + 1 => by
      have ih := hPrem_le_one_add_harmonic j
      have hH_le : 1 + harmonic j ≤ 1 + harmonic (j + 1) := by
        rw [harmonic_succ]
        have hpos : (0 : ℝ) ≤ (((j + 1 : ℕ) : ℝ))⁻¹ := by positivity
        linarith
      have hden : 0 < 1 + ((j + 1 : ℕ) : ℝ) * q0Const := by
        unfold q0Const; positivity
      have hjq : 0 ≤ ((j + 1 : ℕ) : ℝ) * q0Const := by
        unfold q0Const; positivity
      rw [hPrem, div_le_iff₀ hden]
      nlinarith

lemma hPrem_nonneg : ∀ j : ℕ, 0 ≤ hPrem j
  | 0 => by simp [hPrem]
  | j + 1 => by
      have ih := hPrem_nonneg j
      have hden : 0 < 1 + ((j + 1 : ℕ) : ℝ) * q0Const := by
        unfold q0Const; positivity
      have hH : 0 ≤ harmonic (j + 1) := harmonic_nonneg _
      have hjq : 0 ≤ ((j + 1 : ℕ) : ℝ) * q0Const := by
        unfold q0Const; positivity
      rw [hPrem]
      exact div_nonneg (by nlinarith) (le_of_lt hden)

lemma sigmaPrem_sub_prev_eq (j : ℕ) :
    ((j + 1 : ℕ) : ℝ) * q0Const * (sigmaPrem (j + 1) - sigmaPrem j) =
      (1 / 25 : ℝ) * (1 + harmonic (j + 1)) - sigmaPrem (j + 1) := by
  have hden : 1 + ((j + 1 : ℕ) : ℝ) * q0Const ≠ 0 := by
    unfold q0Const; positivity
  unfold sigmaPrem
  have hmul : (1 + ((j + 1 : ℕ) : ℝ) * q0Const) * hPrem (j + 1) =
      1 + harmonic (j + 1) + ((j + 1 : ℕ) : ℝ) * q0Const * hPrem j := by
    rw [hPrem]; exact mul_div_cancel₀ _ hden
  linarith

lemma sigmaPrem_mono_step (j : ℕ) : sigmaPrem j ≤ sigmaPrem (j + 1) := by
  have h := sigmaPrem_sub_prev_eq j
  have hle : sigmaPrem (j + 1) ≤ (1 / 25 : ℝ) * (1 + harmonic (j + 1)) := by
    unfold sigmaPrem
    linarith [hPrem_le_one_add_harmonic (j + 1)]
  have hpos : 0 < ((j + 1 : ℕ) : ℝ) * q0Const := by
    unfold q0Const; positivity
  have hprod : 0 ≤ ((j + 1 : ℕ) : ℝ) * q0Const * (sigmaPrem (j + 1) - sigmaPrem j) := by
    linarith
  nlinarith

lemma fourPct_eta_nonneg (j : ℕ) :
    0 ≤ (1 / 25 : ℝ) * (1 + harmonic j) - sigmaPrem j := by
  unfold sigmaPrem
  linarith [hPrem_le_one_add_harmonic j]

lemma fourPct_shift_identity (j : ℕ) (z : ℝ) :
    (sigmaPrem (j + 1) - (1 / 25 : ℝ) * (1 + harmonic (j + 1))) +
      (((j + 1 : ℕ) : ℝ) * z) * (sigmaPrem (j + 1) - sigmaPrem j) =
    (((j + 1 : ℕ) : ℝ) * (sigmaPrem (j + 1) - sigmaPrem j)) * (z - q0Const) := by
  have h := sigmaPrem_sub_prev_eq j
  linarith

/-! ### Part 2: Harmonic-Knot Convexity, Chords, Secants, and Degree-2 Bernstein Positivity -/

/-- If harmonic slopes `k * (f k - f (k - 1))` are nondecreasing on `n < k ≤ N`,
    then `f` is convex in `H_j`: for any pivot `t` with `n ≤ t < N`, every knot `j ∈ [n, N]`
    lies on or above the chord through `(H_t, f t)` and `(H_{t+1}, f (t+1))`. -/
lemma harmonic_convex_ge_chord {f : ℕ → ℝ} {n N t : ℕ}
    (hslope : ∀ k, n < k → k < N →
      (k : ℝ) * (f k - f (k - 1)) ≤ ((k + 1 : ℕ) : ℝ) * (f (k + 1) - f k))
    (ht_lo : n ≤ t) (ht_hi : t < N) :
    ∀ j, n ≤ j → j ≤ N →
      f t + (((t + 1 : ℕ) : ℝ) * (f (t + 1) - f t)) * (harmonic j - harmonic t) ≤ f j := by
  intro j hj_lo hj_hi
  set s : ℕ → ℝ := fun k => (k : ℝ) * (f k - f (k - 1))
  have hs_mono : ∀ a b, n < a → a ≤ b → b ≤ N → s a ≤ s b := by
    intro a b ha hab hb
    induction b with
    | zero => omega
    | succ b ih =>
        rcases eq_or_lt_of_le hab with rfl | hlt
        · exact le_rfl
        · have hab' : a ≤ b := Nat.lt_succ_iff.mp hlt
          have hb_gt : n < b := lt_of_lt_of_le ha hab'
          exact le_trans (ih hab' (Nat.le_of_succ_le hb)) (hslope b hb_gt (Nat.lt_of_succ_le hb))
  have hstep : ∀ k, f (k + 1) - f k = s (k + 1) * (((k + 1 : ℕ) : ℝ))⁻¹ := by
    intro k
    have hk : ((k + 1 : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.succ_ne_zero k)
    simp only [s, Nat.add_sub_cancel]
    field_simp [hk]
  rcases le_total t j with htj | hjt
  · -- Upward induction for `t ≤ j ≤ N`
    induction j with
    | zero =>
        have ht0 : t = 0 := Nat.le_zero.mp htj
        subst ht0; simp
    | succ j ih =>
        rcases eq_or_lt_of_le htj with rfl | hlt
        · simp
        · have htj' : t ≤ j := Nat.lt_succ_iff.mp hlt
          have hih := ih (le_trans ht_lo htj') (Nat.le_of_succ_le hj_hi) htj'
          have hcomp : s (t + 1) ≤ s (j + 1) :=
            hs_mono (t + 1) (j + 1) (Nat.lt_succ_of_le ht_lo) (Nat.succ_le_succ htj') hj_hi
          have hinv : (0 : ℝ) ≤ (((j + 1 : ℕ) : ℝ))⁻¹ := by positivity
          have hinc : s (t + 1) * (((j + 1 : ℕ) : ℝ))⁻¹ ≤ f (j + 1) - f j := by
            rw [hstep j]
            exact mul_le_mul_of_nonneg_right hcomp hinv
          rw [harmonic_succ]
          have hst : ((t + 1 : ℕ) : ℝ) * (f (t + 1) - f t) = s (t + 1) := by
            simp [s]
          rw [hst] at hih ⊢
          linarith
  · -- Downward induction on `t - j` for `n ≤ j ≤ t`
    obtain ⟨d, hd⟩ := Nat.exists_eq_add_of_le hjt
    induction d generalizing j with
    | zero =>
        have : t = j := by omega
        subst this; simp
    | succ d ih =>
        have hj1_le : j + 1 ≤ t := by omega
        have hih := ih (j + 1) (by omega) (by omega) hj1_le (by omega)
        have hcomp : s (j + 1) ≤ s (t + 1) :=
          hs_mono (j + 1) (t + 1) (Nat.lt_succ_of_le hj_lo) (Nat.succ_le_succ (by omega))
            (Nat.succ_le_of_lt ht_hi)
        have hinv : (0 : ℝ) ≤ (((j + 1 : ℕ) : ℝ))⁻¹ := by positivity
        have hdec : f (j + 1) - f j ≤ s (t + 1) * (((j + 1 : ℕ) : ℝ))⁻¹ := by
          rw [hstep j]
          exact mul_le_mul_of_nonneg_right hcomp hinv
        have hst : ((t + 1 : ℕ) : ℝ) * (f (t + 1) - f t) = s (t + 1) := by
          simp [s]
        rw [harmonic_succ] at hih
        rw [hst] at hih ⊢
        linarith

/-- Dual statement for concave sequences on harmonic knots: `f j ≤ chord(f, t, j)`. -/
lemma harmonic_concave_le_chord {f : ℕ → ℝ} {n N t : ℕ}
    (hslope : ∀ k, n < k → k < N →
      ((k + 1 : ℕ) : ℝ) * (f (k + 1) - f k) ≤ (k : ℝ) * (f k - f (k - 1)))
    (ht_lo : n ≤ t) (ht_hi : t < N) :
    ∀ j, n ≤ j → j ≤ N →
      f j ≤ f t + (((t + 1 : ℕ) : ℝ) * (f (t + 1) - f t)) * (harmonic j - harmonic t) := by
  intro j hj_lo hj_hi
  have h := harmonic_convex_ge_chord (f := fun k => -f k) (n := n) (N := N) (t := t)
    (fun k h1 h2 => by linarith [hslope k h1 h2]) ht_lo ht_hi j hj_lo hj_hi
  linarith

/-- If harmonic slopes `k * (f k - f (k - 1))` are nondecreasing on `n < k ≤ N`,
    then `f` lies on or below the secant between `n` and `N` on `[n, N]`. -/
lemma harmonic_convex_le_secant {f : ℕ → ℝ} {n N : ℕ}
    (hslope : ∀ k, n < k → k < N →
      (k : ℝ) * (f k - f (k - 1)) ≤ ((k + 1 : ℕ) : ℝ) * (f (k + 1) - f k))
    (hnN : n < N) :
    ∀ j, n ≤ j → j ≤ N →
      f j ≤ f n + (f N - f n) * ((harmonic j - harmonic n) / (harmonic N - harmonic n)) := by
  intro j hj_lo hj_hi
  have hH_mono : ∀ a b, a < b → harmonic a < harmonic b := by
    intro a b hab
    induction b with
    | zero => omega
    | succ b ih =>
        rw [harmonic_succ]
        have hpos : (0 : ℝ) < (((b + 1 : ℕ) : ℝ))⁻¹ := by positivity
        rcases eq_or_lt_of_le (Nat.lt_succ_iff.mp hab) with rfl | hlt
        · linarith
        · linarith [ih hlt]
  have hHN_pos : 0 < harmonic N - harmonic n := sub_pos.mpr (hH_mono n N hnN)
  rcases eq_or_lt_of_le hj_lo with rfl | hnj
  · simp
  rcases eq_or_lt_of_le hj_hi with rfl | hjN
  · rw [div_self (ne_of_gt hHN_pos), mul_one]; ring_nf; exact le_rfl
  -- Compare slopes on `[n, j]` vs `[j, N]` via the pivot `t = j` (actually `j - 1` vs `j`).
  have h1 := harmonic_convex_ge_chord hslope (Nat.le_of_lt hnj) hjN n (le_refl n) (le_of_lt hnN)
  have h2 := harmonic_convex_ge_chord hslope (Nat.le_of_lt hnj) hjN N (le_of_lt hnN) (le_refl N)
  have hj_pos : 0 < harmonic j - harmonic n := sub_pos.mpr (hH_mono n j hnj)
  have hNj_pos : 0 < harmonic N - harmonic j := sub_pos.mpr (hH_mono j N hjN)
  set m := ((j + 1 : ℕ) : ℝ) * (f (j + 1) - f j)
  -- From h1: `f j - f n ≤ m * (H_j - H_n)`; from h2: `m * (H_N - H_j) ≤ f N - f j`.
  have hcross : (f j - f n) * (harmonic N - harmonic j) ≤ (f N - f j) * (harmonic j - harmonic n) := by
    nlinarith
  have hmul : (f j - f n) * (harmonic N - harmonic n) ≤ (f N - f n) * (harmonic j - harmonic n) := by
    linarith
  have hdiv : f j - f n ≤ (f N - f n) * ((harmonic j - harmonic n) / (harmonic N - harmonic n)) := by
    rw [mul_div_assoc', le_div_iff₀ hHN_pos]
    exact hmul
  linarith

/-- Dual statement for concave sequences on harmonic knots: `f` lies on or above its secant. -/
lemma harmonic_concave_ge_secant {f : ℕ → ℝ} {n N : ℕ}
    (hslope : ∀ k, n < k → k < N →
      ((k + 1 : ℕ) : ℝ) * (f (k + 1) - f k) ≤ (k : ℝ) * (f k - f (k - 1)))
    (hnN : n < N) :
    ∀ j, n ≤ j → j ≤ N →
      f n + (f N - f n) * ((harmonic j - harmonic n) / (harmonic N - harmonic n)) ≤ f j := by
  intro j hj_lo hj_hi
  have h := harmonic_convex_le_secant (f := fun k => -f k) (n := n) (N := N)
    (fun k h1 h2 => by linarith [hslope k h1 h2]) hnN j hj_lo hj_hi
  linarith

/-- Exact degree-2 Bernstein positivity for `a(u)*b(u) - c(u)*d(u)` on `u ∈ [0, 1]`. -/
lemma bernstein_prod_diff_deg2_pos {a0 a1 b0 b1 c0 c1 d0 d1 : ℝ}
    (hB0 : 0 < a0 * b0 - c0 * d0)
    (hB1 : 0 < (a0 * b1 + a1 * b0 - c0 * d1 - c1 * d0) / 2)
    (hB2 : 0 < a1 * b1 - c1 * d1)
    {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 < (a0 + (a1 - a0) * u) * (b0 + (b1 - b0) * u) -
        (c0 + (c1 - c0) * u) * (d0 + (d1 - d0) * u) := by
  have hid :
      (a0 + (a1 - a0) * u) * (b0 + (b1 - b0) * u) -
        (c0 + (c1 - c0) * u) * (d0 + (d1 - d0) * u) =
      (a0 * b0 - c0 * d0) * (1 - u) ^ 2 +
      2 * ((a0 * b1 + a1 * b0 - c0 * d1 - c1 * d0) / 2) * u * (1 - u) +
      (a1 * b1 - c1 * d1) * u ^ 2 := by ring
  rw [hid]
  have h1mu : 0 ≤ 1 - u := by linarith
  have hterm1 : 0 ≤ 2 * ((a0 * b1 + a1 * b0 - c0 * d1 - c1 * d0) / 2) * u * (1 - u) := by
    positivity
  rcases eq_or_lt_of_le hu0 with rfl | hu_pos
  · simp only [sub_zero, one_pow, mul_one, mul_zero, add_zero, zero_pow (by norm_num : 2 ≠ 0)]
    exact hB0
  · have hu2 : 0 < u ^ 2 := sq_pos_of_pos hu_pos
    have h0 : 0 ≤ (a0 * b0 - c0 * d0) * (1 - u) ^ 2 := mul_nonneg (le_of_lt hB0) (sq_nonneg _)
    have h2 : 0 < (a1 * b1 - c1 * d1) * u ^ 2 := mul_pos hB2 hu2
    linarith

/-! ### Part 3: Lemma D.2 (`lem:upper-ray`) — Upper Ray & Shifted Upper Ray -/

/-- Excess penalty `E_pen(A, v, q) = (max 0 ((2 + v) q - A))^2 / (A - (1 + v) q) = ℰ(q) - 4 q`. -/
def upperPenalty (A v q : ℝ) : ℝ :=
  (max 0 ((2 + v) * q - A)) ^ 2 / (A - (1 + v) * q)

/-- Exact derivative of `upperPenalty A v` with respect to `q`. -/
def upperPenaltyDeriv (A v q : ℝ) : ℝ :=
  if (2 + v) * q ≤ A then 0
  else (A ^ 2 / (A - (1 + v) * q) ^ 2 - v ^ 2) / (1 + v) - 4

/-- Exact minimization over `u ≥ 1`:
    `(A - (1 + v) q) (u^2 - 1) - 2 q (u - 1) ≥ -upperPenalty A v q`. -/
lemma upperPenalty_le_quad {A v q u : ℝ} (hΔ : 0 < A - (1 + v) * q) (hu : 1 ≤ u) :
    -upperPenalty A v q ≤ (A - (1 + v) * q) * (u ^ 2 - 1) - 2 * q * (u - 1) := by
  set t := u - 1
  have ht : 0 ≤ t := by simp only [t]; linarith
  have hquad : (A - (1 + v) * q) * (u ^ 2 - 1) - 2 * q * (u - 1) =
      (A - (1 + v) * q) * t ^ 2 + 2 * (A - (2 + v) * q) * t := by
    simp only [t]; ring
  rw [hquad]
  by_cases hsw : (2 + v) * q ≤ A
  · have hpen : upperPenalty A v q = 0 := by
      unfold upperPenalty
      rw [max_eq_left (by linarith)]
      simp
    rw [hpen, neg_zero]
    nlinarith [sq_nonneg t]
  · push Not at hsw
    have hpen : upperPenalty A v q = ((2 + v) * q - A) ^ 2 / (A - (1 + v) * q) := by
      unfold upperPenalty
      rw [max_eq_right (by linarith)]
    rw [hpen]
    have hΔne : A - (1 + v) * q ≠ 0 := ne_of_gt hΔ
    have hcs :
        (A - (1 + v) * q) * t ^ 2 + 2 * (A - (2 + v) * q) * t +
          ((2 + v) * q - A) ^ 2 / (A - (1 + v) * q) =
        ((A - (1 + v) * q) * t - ((2 + v) * q - A)) ^ 2 / (A - (1 + v) * q) := by
      field_simp [hΔne]; ring
    have hnn : 0 ≤ ((A - (1 + v) * q) * t - ((2 + v) * q - A)) ^ 2 / (A - (1 + v) * q) :=
      div_nonneg (sq_nonneg _) (le_of_lt hΔ)
    linarith

/-- Monotonicity of `upperPenalty (A_base + v * K_P) v q` in `v` for `q ≥ K_P`. -/
lemma upperPenalty_mono_v {A_base K_P v v_bar q : ℝ}
    (hv : v ≤ v_bar) (hq : K_P ≤ q)
    (hΔ_bar : 0 < (A_base + v_bar * K_P) - (1 + v_bar) * q) :
    upperPenalty (A_base + v * K_P) v q ≤ upperPenalty (A_base + v_bar * K_P) v_bar q := by
  have hΔ_le : (A_base + v_bar * K_P) - (1 + v_bar) * q ≤ (A_base + v * K_P) - (1 + v) * q := by
    nlinarith
  have hΔ_v : 0 < (A_base + v * K_P) - (1 + v) * q := lt_of_lt_of_le hΔ_bar hΔ_le
  have hnum_le : (2 + v) * q - (A_base + v * K_P) ≤ (2 + v_bar) * q - (A_base + v_bar * K_P) := by
    nlinarith
  have hm_le : max 0 ((2 + v) * q - (A_base + v * K_P)) ≤
      max 0 ((2 + v_bar) * q - (A_base + v_bar * K_P)) := max_le_max_left 0 hnum_le
  have hm_nn : 0 ≤ max 0 ((2 + v) * q - (A_base + v * K_P)) := le_max_left _ _
  have hsq : (max 0 ((2 + v) * q - (A_base + v * K_P))) ^ 2 ≤
      (max 0 ((2 + v_bar) * q - (A_base + v_bar * K_P))) ^ 2 := by
    nlinarith
  unfold upperPenalty
  calc
    (max 0 ((2 + v) * q - (A_base + v * K_P))) ^ 2 / ((A_base + v * K_P) - (1 + v) * q)
        ≤ (max 0 ((2 + v_bar) * q - (A_base + v_bar * K_P))) ^ 2 /
            ((A_base + v * K_P) - (1 + v) * q) :=
          div_le_div_of_nonneg_right hsq (le_of_lt hΔ_v)
    _ ≤ (max 0 ((2 + v_bar) * q - (A_base + v_bar * K_P))) ^ 2 /
            ((A_base + v_bar * K_P) - (1 + v_bar) * q) :=
          div_le_div_of_nonneg_left (sq_nonneg _) hΔ_bar hΔ_le

/-- Algebraic identity for the derivative of `((2 + v) q - A)^2 / (A - (1 + v) q)`. -/
lemma upperPenalty_deriv_algebra {A v q : ℝ} (hv : 0 ≤ v) (hΔ : A - (1 + v) * q ≠ 0) :
    ((2 * ((2 + v) * q - A) * (2 + v)) * (A - (1 + v) * q) -
      ((2 + v) * q - A) ^ 2 * (-(1 + v))) / (A - (1 + v) * q) ^ 2 =
    (A ^ 2 / (A - (1 + v) * q) ^ 2 - v ^ 2) / (1 + v) - 4 := by
  have hW : 1 + v ≠ 0 := by linarith
  have hΔ2 : (A - (1 + v) * q) ^ 2 ≠ 0 := pow_ne_zero 2 hΔ
  apply mul_left_cancel₀ (mul_ne_zero hW hΔ2)
  have hL : (1 + v) * (A - (1 + v) * q) ^ 2 *
      (((2 * ((2 + v) * q - A) * (2 + v)) * (A - (1 + v) * q) -
        ((2 + v) * q - A) ^ 2 * (-(1 + v))) / (A - (1 + v) * q) ^ 2) =
      (1 + v) * ((2 * ((2 + v) * q - A) * (2 + v)) * (A - (1 + v) * q) -
        ((2 + v) * q - A) ^ 2 * (-(1 + v))) := by
    rw [mul_assoc, mul_div_cancel₀ _ hΔ2]
  have hR : (1 + v) * (A - (1 + v) * q) ^ 2 *
      ((A ^ 2 / (A - (1 + v) * q) ^ 2 - v ^ 2) / (1 + v) - 4) =
      A ^ 2 - v ^ 2 * (A - (1 + v) * q) ^ 2 - 4 * (1 + v) * (A - (1 + v) * q) ^ 2 := by
    rw [mul_sub, mul_comm (1 + v), mul_assoc, mul_div_cancel₀ _ hW, mul_sub, mul_div_cancel₀ _ hΔ2]
    ring
  rw [hL, hR]; ring

/-- `upperPenalty A v` is `C^1` on `{q | A - (1 + v) q > 0}` (including across the switch
    `q = A / (2 + v)`), with derivative `upperPenaltyDeriv A v`. -/
lemma hasDerivAt_upperPenalty {A v q : ℝ} (hv : 0 ≤ v) (hΔ : 0 < A - (1 + v) * q) :
    HasDerivAt (upperPenalty A v) (upperPenaltyDeriv A v q) q := by
  have h2v : 0 < 2 + v := by linarith
  rcases lt_trichotomy ((2 + v) * q) A with hlt | heq | hgt
  · -- Strictly below the switch: locally zero
    have hderiv_val : upperPenaltyDeriv A v q = 0 := by
      unfold upperPenaltyDeriv; exact ite_eq_left (le_of_lt hlt)
    rw [hderiv_val]
    have hev : upperPenalty A v =ᶠ[𝓝 q] fun _ => (0 : ℝ) := by
      have hopen : IsOpen {x : ℝ | (2 + v) * x < A} :=
        isOpen_lt (continuous_const.mul continuous_id) continuous_const
      filter_upwards [hopen.mem_nhds hlt] with x hx
      unfold upperPenalty
      rw [max_eq_left (by linarith)]
      simp
    exact (hasDerivAt_const q (0 : ℝ)).congr_of_eventuallyEq hev
  · -- Exactly at the switch `(2 + v) * q = A`: quadratic tangency gives derivative `0`
    have hderiv_val : upperPenaltyDeriv A v q = 0 := by
      unfold upperPenaltyDeriv; exact ite_eq_left (le_of_eq heq)
    rw [hderiv_val, hasDerivAt_iff_tendsto]
    have hval0 : upperPenalty A v q = 0 := by
      unfold upperPenalty; rw [heq, sub_self, max_self]; simp
    have h0 : Tendsto (fun x : ℝ => (2 + v) ^ 2 * |x - q| / (A - (1 + v) * x)) (𝓝 q) (𝓝 0) := by
      have hnum : Tendsto (fun x : ℝ => (2 + v) ^ 2 * |x - q|) (𝓝 q) (𝓝 0) := by
        have hc : Continuous (fun x : ℝ => |x - q|) := (continuous_id.sub continuous_const).abs
        simpa [sub_self, mul_zero] using tendsto_const_nhds.mul (hc.tendsto q)
      have hden : Tendsto (fun x : ℝ => A - (1 + v) * x) (𝓝 q) (𝓝 (A - (1 + v) * q)) :=
        (continuous_const.sub (continuous_const.mul continuous_id)).tendsto q
      have hd := hnum.div hden (ne_of_gt hΔ); rw [zero_div] at hd; exact hd
    refine squeeze_zero_norm' ?_ h0
    have hopen : IsOpen {x : ℝ | 0 < A - (1 + v) * x} :=
      isOpen_lt continuous_const (continuous_const.sub (continuous_const.mul continuous_id))
    filter_upwards [hopen.mem_nhds hΔ] with x hx
    rw [hval0, sub_zero, Real.norm_eq_abs,
      abs_of_nonneg (mul_nonneg (inv_nonneg.mpr (norm_nonneg _)) (norm_nonneg _))]
    simp only [Real.norm_eq_abs, smul_eq_mul, mul_zero, sub_zero]
    by_cases hxq : x = q
    · subst hxq
      simp [upperPenalty, heq]
    · have hxq_pos : 0 < |x - q| := abs_pos.mpr (sub_ne_zero.mpr hxq)
      by_cases hle : (2 + v) * x ≤ A
      · have : upperPenalty A v x = 0 := by
          unfold upperPenalty; rw [max_eq_left (by linarith)]; simp
        rw [this, abs_zero, mul_zero]
        exact div_nonneg (mul_nonneg (sq_nonneg _) (abs_nonneg _)) (le_of_lt hx)
      · push Not at hle
        have hlin : (2 + v) * x - A = (2 + v) * (x - q) := by linarith
        have hpen_x : upperPenalty A v x = ((2 + v) * (x - q)) ^ 2 / (A - (1 + v) * x) := by
          unfold upperPenalty
          rw [max_eq_right (by linarith), hlin]
        rw [hpen_x, abs_of_nonneg (div_nonneg (sq_nonneg _) (le_of_lt hx))]
        have habs_ne : |x - q| ≠ 0 := ne_of_gt hxq_pos
        have hsq_eq : ((2 + v) * (x - q)) ^ 2 = (2 + v) ^ 2 * (|x - q| * |x - q|) := by
          rw [mul_pow, ← sq_abs (x - q)]; ring
        rw [hsq_eq]
        have hcalc :
            |x - q|⁻¹ * ((2 + v) ^ 2 * (|x - q| * |x - q|) / (A - (1 + v) * x)) =
            (2 + v) ^ 2 * |x - q| / (A - (1 + v) * x) := by
          calc
            |x - q|⁻¹ * ((2 + v) ^ 2 * (|x - q| * |x - q|) / (A - (1 + v) * x))
                = (2 + v) ^ 2 * (|x - q|⁻¹ * |x - q|) * |x - q| / (A - (1 + v) * x) := by ring
            _ = (2 + v) ^ 2 * |x - q| / (A - (1 + v) * x) := by
                rw [inv_mul_cancel₀ habs_ne, mul_one]
        exact le_of_eq hcalc
  · -- Strictly above the switch: rational quotient rule
    have hderiv_val : upperPenaltyDeriv A v q =
        (A ^ 2 / (A - (1 + v) * q) ^ 2 - v ^ 2) / (1 + v) - 4 := by
      unfold upperPenaltyDeriv; exact ite_eq_right (not_le.mpr hgt)
    rw [hderiv_val]
    have hev : upperPenalty A v =ᶠ[𝓝 q]
        fun x => ((2 + v) * x - A) ^ 2 / (A - (1 + v) * x) := by
      have hopen : IsOpen {x : ℝ | A < (2 + v) * x} :=
        isOpen_lt continuous_const (continuous_const.mul continuous_id)
      filter_upwards [hopen.mem_nhds hgt] with x hx
      unfold upperPenalty
      rw [max_eq_right (by linarith)]
    have hlin1 : HasDerivAt (fun x : ℝ => (2 + v) * x - A) (2 + v) q := by
      have h := hasDerivAt_sub_const A ((hasDerivAt_id q).const_mul (2 + v))
      simpa using h
    have hnum : HasDerivAt (fun x : ℝ => ((2 + v) * x - A) ^ 2)
        (2 * ((2 + v) * q - A) * (2 + v)) q := by
      convert hasDerivAt_pow_fn 2 hlin1 using 1
      simp only [Nat.cast_ofNat, Nat.reduceSub, pow_one]
    have hden : HasDerivAt (fun x : ℝ => A - (1 + v) * x) (-(1 + v)) q := by
      have h := hasDerivAt_const_sub A ((hasDerivAt_id q).const_mul (1 + v))
      simpa using h
    have hq := hasDerivAt_div_real hnum hden (ne_of_gt hΔ)
    rw [upperPenalty_deriv_algebra hv (ne_of_gt hΔ)] at hq
    exact hq.congr_of_eventuallyEq hev

/-- Algebraic monotonicity of `(H - q) / (A - W q)` for `q ≥ q0` under Guard (G2) `A > W * H`. -/
lemma upper_ray_ratio_anti {A W H q0 q : ℝ}
    (hG2 : W * H < A) (hq : q0 ≤ q) (hΔ0 : 0 < A - W * q0) (hΔ : 0 < A - W * q) :
    (H - q) / (A - W * q) ≤ (H - q0) / (A - W * q0) := by
  rw [div_le_div_iff₀ hΔ hΔ0]
  have hid : (H - q0) * (A - W * q) - (H - q) * (A - W * q0) = (q - q0) * (A - W * H) := by ring
  nlinarith

/-- Switch evaluation identity: `A * (H - q_s) / (A - W q_s) = (2 + v) H - A` at `q_s = A / (2 + v)`. -/
lemma upper_ray_switch_identity {A v H : ℝ} (hv : 0 ≤ v) (hA : 0 < A) :
    A * (H - A / (2 + v)) / (A - (1 + v) * (A / (2 + v))) = (2 + v) * H - A := by
  have h2v : 2 + v ≠ 0 := by linarith
  have hΔ : A - (1 + v) * (A / (2 + v)) = A / (2 + v) := by
    field_simp [h2v]; ring
  rw [hΔ]
  have hAne : A ≠ 0 := ne_of_gt hA
  field_simp [h2v, hAne]

/-- **Lemma D.2 (`lem:upper-ray`, general abstract version)** for both the main ray `[P, 72/j]`
    and the shifted ray `[72/j, ∞)`.
    Given `K, K'`, `R11, R11'`, anchor `A_base`, weight cap `v_bar ≥ v ≥ 0`, ceiling `H`,
    curvature constant `D > 0`, lower endpoint `z0 ≥ P`, and derivative budget `C_bud`
    bounding `R11'(z) + 4 K'(z)` from below on `[z0, ∞)`:
    under `(G2)` and the switch/endpoint `(G3)` guard, the minimized residual is strictly
    increasing on `[z0, ∞)` (hence `≥ 0`, and `> 0` for `z > z0`)! -/
theorem lem_upper_ray_core {K K' R11 R11' : ℝ → ℝ}
    {z0 A_base K_P H D v v_bar C_bud : ℝ}
    (hv0 : 0 ≤ v) (hvv : v ≤ v_bar)
    (hK_cont : ContinuousOn K (Ici z0))
    (hK_deriv : ∀ z > z0, HasDerivAt K (K' z) z)
    (hK_mono : ∀ z ≥ z0, K_P ≤ K z)
    (hK_lt_H : ∀ z ≥ z0, K z < H)
    (hK'_pos : ∀ z > z0, 0 < K' z)
    (hE4 : ∀ z > z0, K' z ≤ (H - K z) ^ 2 / D)
    (hR11_cont : ContinuousOn R11 (Ici z0))
    (hR11_deriv : ∀ z > z0, HasDerivAt R11 (R11' z) z)
    (hstart : 0 ≤ R11 z0 - upperPenalty (A_base + v_bar * K_P) v_bar (K z0))
    (hG2 : (1 + v_bar) * H < A_base + v_bar * K_P)
    (hR11'_lb : ∀ z > z0, C_bud ≤ R11' z + 4 * K' z)
    -- Above the switch: derivative condition for all `z > z0` where `K z > A_bar / (2 + v_bar)`
    (hbelow_sw : ∀ z > z0, (2 + v_bar) * K z ≤ A_base + v_bar * K_P → 4 * K' z < C_bud)
    (habove_sw : ∀ z > z0, A_base + v_bar * K_P < (2 + v_bar) * K z →
      ((A_base + v_bar * K_P) ^ 2 / ((1 + v_bar) * D)) *
        ((H - K z) / ((A_base + v_bar * K_P) - (1 + v_bar) * K z)) ^ 2 < C_bud) :
    ∀ {z u A_act : ℝ}, z0 ≤ z → 1 ≤ u → A_base + v * K_P ≤ A_act →
      0 ≤ R11 z + (A_act - (1 + v) * K z) * (u ^ 2 - 1) - 2 * K z * (u - 1) ∧
      (z0 < z → 0 < R11 z + (A_act - (1 + v) * K z) * (u ^ 2 - 1) - 2 * K z * (u - 1)) := by
  set A_bar := A_base + v_bar * K_P
  set A_v := A_base + v * K_P
  set W_bar := 1 + v_bar
  have hv_bar_nn : 0 ≤ v_bar := le_trans hv0 hvv
  have hW_bar_pos : 0 < W_bar := by simp only [W_bar]; linarith
  have hΔ_bar : ∀ z ≥ z0, 0 < A_bar - W_bar * K z := by
    intro z hz
    have hlt := hK_lt_H z hz
    nlinarith
  have hΔ_v : ∀ z ≥ z0, 0 < A_v - (1 + v) * K z := by
    intro z hz
    have hb := hΔ_bar z hz
    have hq := hK_mono z hz
    have : A_bar - W_bar * K z ≤ A_v - (1 + v) * K z := by
      simp only [A_bar, A_v, W_bar]; nlinarith
    linarith
  -- Step 1: Define Φ(z) = R11 z - upperPenalty A_bar v_bar (K z) and prove StrictMonoOn Φ [z0, ∞).
  let Φ : ℝ → ℝ := fun z => R11 z - upperPenalty A_bar v_bar (K z)
  let Φ' : ℝ → ℝ := fun z => R11' z - upperPenaltyDeriv A_bar v_bar (K z) * K' z
  have hΦ_deriv : ∀ z > z0, HasDerivAt Φ (Φ' z) z := by
    intro z hz
    have hpen_d : HasDerivAt (upperPenalty A_bar v_bar) (upperPenaltyDeriv A_bar v_bar (K z)) (K z) :=
      hasDerivAt_upperPenalty hv_bar_nn (hΔ_bar z (le_of_lt hz))
    have hcomp : HasDerivAt (fun t => upperPenalty A_bar v_bar (K t))
        (upperPenaltyDeriv A_bar v_bar (K z) * K' z) z :=
      hpen_d.comp z (hK_deriv z hz)
    exact hasDerivAt_sub (hR11_deriv z hz) hcomp
  have hΦ_cont : ContinuousOn Φ (Ici z0) := by
    refine hR11_cont.sub ?_
    have hpen_cont : ContinuousOn (upperPenalty A_bar v_bar) {q | 0 < A_bar - W_bar * q} := by
      intro q hq
      exact (hasDerivAt_upperPenalty hv_bar_nn hq).continuousAt.continuousWithinAt
    exact hpen_cont.comp hK_cont (fun z hz => hΔ_bar z hz)
  have hΦ'_pos : ∀ z > z0, 0 < Φ' z := by
    intro z hz
    have hbud := hR11'_lb z hz
    have hK'p := hK'_pos z hz
    simp only [Φ']
    by_cases hsw : (2 + v_bar) * K z ≤ A_bar
    · have hpd : upperPenaltyDeriv A_bar v_bar (K z) = 0 := by
        unfold upperPenaltyDeriv; exact ite_eq_left hsw
      rw [hpd, zero_mul, sub_zero]
      linarith [hbelow_sw z hz hsw]
    · push Not at hsw
      have hpd : upperPenaltyDeriv A_bar v_bar (K z) =
          (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2 - v_bar ^ 2) / W_bar - 4 := by
        unfold upperPenaltyDeriv; exact ite_eq_right (not_le.mpr hsw)
      rw [hpd]
      have hE'_le : (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2 - v_bar ^ 2) / W_bar ≤
          A_bar ^ 2 / (W_bar * (A_bar - W_bar * K z) ^ 2) := by
        have hsq : 0 ≤ v_bar ^ 2 := sq_nonneg v_bar
        have h1 : (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2 - v_bar ^ 2) / W_bar ≤
            (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2) / W_bar :=
          div_le_div_of_nonneg_right (by linarith) (le_of_lt hW_bar_pos)
        have h2 : (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2) / W_bar =
            A_bar ^ 2 / (W_bar * (A_bar - W_bar * K z) ^ 2) := by
          rw [div_div, mul_comm]
        linarith
      have hprod_le :
          (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2 - v_bar ^ 2) / W_bar * K' z ≤
          (A_bar ^ 2 / (W_bar * D)) * ((H - K z) / (A_bar - W_bar * K z)) ^ 2 := by
        calc
          (A_bar ^ 2 / (A_bar - W_bar * K z) ^ 2 - v_bar ^ 2) / W_bar * K' z
              ≤ (A_bar ^ 2 / (W_bar * (A_bar - W_bar * K z) ^ 2)) * K' z :=
                mul_le_mul_of_nonneg_right hE'_le (le_of_lt hK'p)
          _ ≤ (A_bar ^ 2 / (W_bar * (A_bar - W_bar * K z) ^ 2)) * ((H - K z) ^ 2 / D) :=
                mul_le_mul_of_nonneg_left (hE4 z hz) (by positivity)
          _ = (A_bar ^ 2 / (W_bar * D)) * ((H - K z) / (A_bar - W_bar * K z)) ^ 2 := by
                rw [div_pow, div_mul_div_comm, div_mul_div_comm]
                congr 1; ring
      have habove := habove_sw z hz hsw
      linarith
  have hΦ_strictMono : StrictMonoOn Φ (Ici z0) :=
    strictMonoOn_of_hasDerivAt_pos (convex_Ici z0) hΦ_cont
      (fun z hz => hΦ_deriv z (by simpa [interior_Ici] using hz))
      (fun z hz => hΦ'_pos z (by simpa [interior_Ici] using hz))
  -- Step 2: Combine monotonicity of Φ with quadratic minimization and monotonicity in v.
  intro z u A_act hz hu hAact
  have hlow : Φ z ≤ R11 z + (A_act - (1 + v) * K z) * (u ^ 2 - 1) - 2 * K z * (u - 1) := by
    have h1 : (A_v - (1 + v) * K z) * (u ^ 2 - 1) ≤ (A_act - (1 + v) * K z) * (u ^ 2 - 1) := by
      have hu2 : 0 ≤ u ^ 2 - 1 := by nlinarith
      exact mul_le_mul_of_nonneg_right (by linarith) hu2
    have h2 := upperPenalty_le_quad (hΔ_v z hz) hu
    have h3 := upperPenalty_mono_v hvv (hK_mono z hz) (hΔ_bar z hz)
    simp only [Φ]
    linarith
  have hΦz_ge : Φ z0 ≤ Φ z := by
    rcases eq_or_lt_of_le hz with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (hΦ_strictMono self_mem_Ici hz hlt)
  constructor
  · exact le_trans hstart (le_trans hΦz_ge hlow)
  · intro hlt
    have hΦz_gt : Φ z0 < Φ z := hΦ_strictMono self_mem_Ici hz hlt
    have hstart' : 0 ≤ Φ z0 := hstart
    linarith

/-- **Lemma D.2 (`lem:upper-ray`, printed guards (G1)–(G3) form)** at `z0 = P`. -/
theorem lem_upper_ray {K K' R11 R11' : ℝ → ℝ}
    {P A_base H D v v_bar b1 : ℝ}
    (hv0 : 0 ≤ v) (hvv : v ≤ v_bar) (hb1 : 0 ≤ b1) (hD : 0 < D) (hKP0 : 0 ≤ K P)
    (hK_cont : ContinuousOn K (Ici P))
    (hK_deriv : ∀ z > P, HasDerivAt K (K' z) z)
    (hK_mono : ∀ z ≥ P, K P ≤ K z)
    (hK_lt_H : ∀ z ≥ P, K z < H)
    (hK'_pos : ∀ z > P, 0 < K' z)
    (hK'_anti : ∀ z > P, K' z < K' P)
    (hE4 : ∀ z > P, K' z ≤ (H - K z) ^ 2 / D)
    (hR11_cont : ContinuousOn R11 (Ici P))
    (hR11_deriv : ∀ z > P, HasDerivAt R11 (R11' z) z)
    (hR11_P : 0 ≤ R11 P)
    (hR11'_lb : ∀ z > P, 4 * (K' P - K' z) + b1 ≤ R11' z)
    -- Guards (G1), (G2), (G3) at `v_bar`
    (hG1 : (2 + v_bar) * K P < A_base + v_bar * K P)
    (hG2 : (1 + v_bar) * H < A_base + v_bar * K P)
    (hG3 : ((2 + v_bar) * H - (A_base + v_bar * K P)) ^ 2 <
        (4 * K' P + b1) * (1 + v_bar) * D) :
    ∀ {z u A_act : ℝ}, P ≤ z → 1 ≤ u → A_base + v * K P ≤ A_act →
      0 ≤ R11 z + (A_act - (1 + v) * K z) * (u ^ 2 - 1) - 2 * K z * (u - 1) ∧
      (P < z → 0 < R11 z + (A_act - (1 + v) * K z) * (u ^ 2 - 1) - 2 * K z * (u - 1)) := by
  set A_bar := A_base + v_bar * K P
  have hv_bar_nn : 0 ≤ v_bar := le_trans hv0 hvv
  have hW_bar_pos : 0 < 1 + v_bar := by linarith
  have hA_bar_pos : 0 < A_bar := by nlinarith
  have hstart : 0 ≤ R11 P - upperPenalty A_bar v_bar (K P) := by
    have hpen0 : upperPenalty A_bar v_bar (K P) = 0 := by
      unfold upperPenalty; rw [max_eq_left (by linarith)]; simp
    linarith
  intro z u A_act hz hu hAact
  refine lem_upper_ray_core (C_bud := 4 * K' P + b1) hv0 hvv hK_cont hK_deriv
    hK_mono hK_lt_H hK'_pos hE4 hR11_cont hR11_deriv hstart hG2
    (fun t ht => by linarith [hR11'_lb t ht])
    (fun t ht _ => by linarith [hK'_anti t ht]) ?_ hz hu hAact
  intro z hz hsw
  set q_s := A_bar / (2 + v_bar)
  have h2v_pos : 0 < 2 + v_bar := by linarith
  have hqs_lt : q_s < K z := (div_lt_iff₀ h2v_pos).mpr (by simp only [A_bar]; linarith)
  have hΔs : 0 < A_bar - (1 + v_bar) * q_s := by
    have hΔeq : A_bar - (1 + v_bar) * q_s = A_bar / (2 + v_bar) := by
      simp only [q_s]; field_simp [ne_of_gt h2v_pos]; ring
    rw [hΔeq]
    exact div_pos hA_bar_pos h2v_pos
  have hΔz : 0 < A_bar - (1 + v_bar) * K z := by
    have := hK_lt_H z (le_of_lt hz)
    nlinarith
  have hrat_nn : 0 ≤ (H - K z) / (A_bar - (1 + v_bar) * K z) :=
    div_nonneg (by linarith [hK_lt_H z (le_of_lt hz)]) (le_of_lt hΔz)
  have hrat_le := upper_ray_ratio_anti hG2 (le_of_lt hqs_lt) hΔs hΔz
  have hmul_le : A_bar * ((H - K z) / (A_bar - (1 + v_bar) * K z)) ≤
      (2 + v_bar) * H - A_bar := by
    calc
      A_bar * ((H - K z) / (A_bar - (1 + v_bar) * K z))
          ≤ A_bar * ((H - q_s) / (A_bar - (1 + v_bar) * q_s)) :=
            mul_le_mul_of_nonneg_left hrat_le (le_of_lt hA_bar_pos)
      _ = A_bar * (H - A_bar / (2 + v_bar)) / (A_bar - (1 + v_bar) * (A_bar / (2 + v_bar))) := by
            simp only [q_s]; ring
      _ = (2 + v_bar) * H - A_bar := upper_ray_switch_identity hv_bar_nn hA_bar_pos
  have hsq_le : A_bar ^ 2 * ((H - K z) / (A_bar - (1 + v_bar) * K z)) ^ 2 ≤
      ((2 + v_bar) * H - A_bar) ^ 2 := by
    have hnn : 0 ≤ A_bar * ((H - K z) / (A_bar - (1 + v_bar) * K z)) :=
      mul_nonneg (le_of_lt hA_bar_pos) hrat_nn
    have h := mul_self_le_mul_self hnn hmul_le
    nlinarith
  have hden_pos : 0 < (1 + v_bar) * D := mul_pos hW_bar_pos hD
  calc
    (A_bar ^ 2 / ((1 + v_bar) * D)) * ((H - K z) / (A_bar - (1 + v_bar) * K z)) ^ 2
        = (A_bar ^ 2 * ((H - K z) / (A_bar - (1 + v_bar) * K z)) ^ 2) / ((1 + v_bar) * D) := by
          ring
    _ ≤ ((2 + v_bar) * H - A_bar) ^ 2 / ((1 + v_bar) * D) :=
          div_le_div_of_nonneg_right hsq_le (le_of_lt hden_pos)
    _ < 4 * K' P + b1 := (div_lt_iff₀ hden_pos).mpr (by linarith)

/-- **Shifted Upper Ray (`z ≥ z0 = 72/j`, `13 ≤ m ≤ 16`)**:
    When `K(z0) ≥ A_bar / (2 + v_bar)`, Guard (G2) holds, and the single `(E4)` evaluation at
    `K(z0)` satisfies `rad_ub < C_bud`, the shifted residual stays strictly increasing on `[z0, ∞)`. -/
theorem lem_shifted_upper_ray {K K' R11 R11' : ℝ → ℝ}
    {z0 A_base K_P H D v v_bar C_bud : ℝ}
    (hv0 : 0 ≤ v) (hvv : v ≤ v_bar) (hD : 0 < D)
    (hK_cont : ContinuousOn K (Ici z0))
    (hK_deriv : ∀ z > z0, HasDerivAt K (K' z) z)
    (hK_mono_P : K_P ≤ K z0)
    (hK_mono_z0 : ∀ z ≥ z0, K z0 ≤ K z)
    (hK_lt_H : ∀ z ≥ z0, K z < H)
    (hK'_pos : ∀ z > z0, 0 < K' z)
    (hE4 : ∀ z > z0, K' z ≤ (H - K z) ^ 2 / D)
    (hR11_cont : ContinuousOn R11 (Ici z0))
    (hR11_deriv : ∀ z > z0, HasDerivAt R11 (R11' z) z)
    (hstart : 0 ≤ R11 z0 - upperPenalty (A_base + v_bar * K_P) v_bar (K z0))
    (hG2 : (1 + v_bar) * H < A_base + v_bar * K_P)
    (hsw0 : A_base + v_bar * K_P ≤ (2 + v_bar) * K z0)
    (hR11'_lb : ∀ z > z0, C_bud ≤ R11' z + 4 * K' z)
    (hrad : ((A_base + v_bar * K_P) ^ 2 / ((1 + v_bar) * D)) *
        ((H - K z0) / ((A_base + v_bar * K_P) - (1 + v_bar) * K z0)) ^ 2 < C_bud) :
    ∀ {z u A_act : ℝ}, z0 ≤ z → 1 ≤ u → A_base + v * K_P ≤ A_act →
      0 ≤ R11 z + (A_act - (1 + v) * K z) * (u ^ 2 - 1) - 2 * K z * (u - 1) := by
  set A_bar := A_base + v_bar * K_P
  have hv_bar_nn : 0 ≤ v_bar := le_trans hv0 hvv
  have hW_bar_pos : 0 < 1 + v_bar := by linarith
  have hΔ0 : 0 < A_bar - (1 + v_bar) * K z0 := by
    have := hK_lt_H z0 le_rfl
    nlinarith
  have hK_strict : ∀ z > z0, K z0 < K z := by
    intro z hz
    have hsm : StrictMonoOn K (Ici z0) :=
      strictMonoOn_of_hasDerivAt_pos (convex_Ici z0) hK_cont
        (fun t ht => hK_deriv t (by simpa [interior_Ici] using ht))
        (fun t ht => hK'_pos t (by simpa [interior_Ici] using ht))
    exact hsm self_mem_Ici (le_of_lt hz) hz
  intro z u A_act hz hu hAact
  refine (lem_upper_ray_core hv0 hvv hK_cont hK_deriv
    (fun t ht => le_trans hK_mono_P (hK_mono_z0 t ht)) hK_lt_H hK'_pos hE4
    hR11_cont hR11_deriv hstart hG2 hR11'_lb ?_ ?_ hz hu hAact).1
  · -- Never below switch for z > z0 since K z > K z0 ≥ A_bar / (2 + v_bar)
    intro t ht hle
    have hlt := hK_strict t ht
    have h2v : 0 < 2 + v_bar := by linarith
    simp only [A_bar] at hsw0
    nlinarith
  · -- Above switch: ratio decreases from K z0 to K t
    intro t ht _
    have hΔt : 0 < A_bar - (1 + v_bar) * K t := by
      have := hK_lt_H t (le_of_lt ht)
      nlinarith
    have hrat_nn : 0 ≤ (H - K t) / (A_bar - (1 + v_bar) * K t) :=
      div_nonneg (by linarith [hK_lt_H t (le_of_lt ht)]) (le_of_lt hΔt)
    have hrat_le := upper_ray_ratio_anti hG2 (hK_mono_z0 t (le_of_lt ht)) hΔ0 hΔt
    have hsq_le : ((H - K t) / (A_bar - (1 + v_bar) * K t)) ^ 2 ≤
        ((H - K z0) / (A_bar - (1 + v_bar) * K z0)) ^ 2 := by
      have := mul_self_le_mul_self hrat_nn hrat_le
      nlinarith
    have hcoeff_nn : 0 ≤ A_bar ^ 2 / ((1 + v_bar) * D) := by positivity
    calc
      (A_bar ^ 2 / ((1 + v_bar) * D)) * ((H - K t) / (A_bar - (1 + v_bar) * K t)) ^ 2
          ≤ (A_bar ^ 2 / ((1 + v_bar) * D)) * ((H - K z0) / (A_bar - (1 + v_bar) * K z0)) ^ 2 :=
            mul_le_mul_of_nonneg_left hsq_le hcoeff_nn
      _ < C_bud := hrad

/-! ### Part 4: Accepted Comparison Algebraic Reductions (Small Prices, Crossing, `d`-Vertex, 4% Ray) -/

/-- `u = 1` minimization for `a * u^2 - (u + 1)^2 * Q` when `a ≥ 2 * Q ≥ 0`. -/
lemma u_opt_one_small_price {a Q u : ℝ} (ha : 2 * Q ≤ a) (hQ : 0 ≤ Q) (hu : 1 ≤ u) :
    a - 4 * Q ≤ a * u ^ 2 - (u + 1) ^ 2 * Q := by
  have hid : (a * u ^ 2 - (u + 1) ^ 2 * Q) - (a - 4 * Q) =
      (u - 1) * ((a - Q) * (u + 1) - 2 * Q) := by ring
  have h1 : 0 ≤ u - 1 := by linarith
  have h2 : 0 ≤ (a - Q) * (u + 1) - 2 * Q := by nlinarith
  nlinarith

/-- Positive definite quadratic `a + b z + c z^2 > 0` for all `z ∈ ℝ` when `a > 0, c > 0, 4ac > b^2`. -/
lemma quad_pos_of_disc_neg {a b c : ℝ} (hc : 0 < c) (hdisc : b ^ 2 < 4 * a * c)
    (z : ℝ) : 0 < a + b * z + c * z ^ 2 := by
  have h : 4 * c * (a + b * z + c * z ^ 2) = (2 * c * z + b) ^ 2 + (4 * a * c - b ^ 2) := by ring
  nlinarith [sq_nonneg (2 * c * z + b)]

/-- Small-price `[0, 5/4]` closure for `j = 1`. -/
lemma small_price_j1 {a1 D1 z Q : ℝ}
    (hz0 : 0 ≤ z) (hz1 : z ≤ 5 / 4) (hQ : Q ≤ 2 * z / (1 + z))
    (hD1 : 0 < D1)
    (hder : a1 + D1 - 8 + 2 * D1 * (5 / 4) < 0)
    (hend : 0 < a1 + (a1 + D1 - 8) * (5 / 4) + D1 * (5 / 4) ^ 2) :
    0 < a1 + D1 * z - 4 * Q := by
  have h1z : 0 < 1 + z := by linarith
  have h4Q : 4 * Q ≤ 8 * z / (1 + z) := by
    have : 4 * (2 * z / (1 + z)) = 8 * z / (1 + z) := by ring
    linarith
  have hpoly_pos : 0 < a1 + (a1 + D1 - 8) * z + D1 * z ^ 2 := by
    have hdiff :
        (a1 + (a1 + D1 - 8) * z + D1 * z ^ 2) -
          (a1 + (a1 + D1 - 8) * (5 / 4) + D1 * (5 / 4) ^ 2) =
        (5 / 4 - z) * (-(a1 + D1 - 8) - D1 * (z + 5 / 4)) := by ring
    have hslope : 0 < -(a1 + D1 - 8) - D1 * (z + 5 / 4) := by nlinarith
    have hge : 0 ≤ (5 / 4 - z) * (-(a1 + D1 - 8) - D1 * (z + 5 / 4)) :=
      mul_nonneg (by linarith) (le_of_lt hslope)
    linarith
  have hdiv : 0 < (a1 + (a1 + D1 - 8) * z + D1 * z ^ 2) / (1 + z) := div_pos hpoly_pos h1z
  have heq : (a1 + (a1 + D1 - 8) * z + D1 * z ^ 2) / (1 + z) =
      a1 + D1 * z - 8 * z / (1 + z) := by
    field_simp [ne_of_gt h1z]; ring
  linarith

/-- Small-price `[0, 5/4]` closure for `j = 2`. -/
lemma small_price_j2 {a2 D2 z Q : ℝ}
    (hz0 : 0 ≤ z)
    (hQ_lo : z ≤ 1 → Q ≤ 13 * z / (4 * (1 + 2 * z)))
    (hQ_hi : 1 ≤ z → Q ≤ 145 / 126)
    (hD2 : 0 < D2)
    (hhi : 0 < a2 + D2 - 4 * (145 / 126))
    (hdisc : (2 * a2 + D2 - 13) ^ 2 < 8 * a2 * D2) :
    0 < a2 + D2 * z - 4 * Q := by
  by_cases hz : z ≤ 1
  · have h12z : 0 < 1 + 2 * z := by linarith
    have h4Q : 4 * Q ≤ 13 * z / (1 + 2 * z) := by
      have := hQ_lo hz
      have hmul : 4 * (13 * z / (4 * (1 + 2 * z))) = 13 * z / (1 + 2 * z) := by
        field_simp [ne_of_gt h12z]
      linarith
    have hq := quad_pos_of_disc_neg (a := a2) (b := 2 * a2 + D2 - 13) (c := 2 * D2)
      (by linarith) (by linarith) z
    have hdiv : 0 < (a2 + (2 * a2 + D2 - 13) * z + (2 * D2) * z ^ 2) / (1 + 2 * z) :=
      div_pos hq h12z
    have heq : (a2 + (2 * a2 + D2 - 13) * z + (2 * D2) * z ^ 2) / (1 + 2 * z) =
        a2 + D2 * z - 13 * z / (1 + 2 * z) := by
      field_simp [ne_of_gt h12z]; ring
    linarith
  · push Not at hz
    have hQ := hQ_hi (le_of_lt hz)
    nlinarith

/-- Small-price `[0, 5/4]` closure for `j = 3`. -/
lemma small_price_j3 {a3 D3 z Q : ℝ}
    (hz0 : 0 ≤ z) (hQ : Q ≤ 19 * z / (4 * (1 + 3 * z)))
    (hD3 : 0 < D3)
    (hdisc : (3 * a3 + D3 - 19) ^ 2 < 12 * a3 * D3) :
    0 < a3 + D3 * z - 4 * Q := by
  have h13z : 0 < 1 + 3 * z := by linarith
  have h4Q : 4 * Q ≤ 19 * z / (1 + 3 * z) := by
    have hmul : 4 * (19 * z / (4 * (1 + 3 * z))) = 19 * z / (1 + 3 * z) := by
      field_simp [ne_of_gt h13z]
    linarith
  have hq := quad_pos_of_disc_neg (a := a3) (b := 3 * a3 + D3 - 19) (c := 3 * D3)
    (by linarith) (by linarith) z
  have hdiv : 0 < (a3 + (3 * a3 + D3 - 19) * z + (3 * D3) * z ^ 2) / (1 + 3 * z) :=
    div_pos hq h13z
  have heq : (a3 + (3 * a3 + D3 - 19) * z + (3 * D3) * z ^ 2) / (1 + 3 * z) =
      a3 + D3 * z - 19 * z / (1 + 3 * z) := by
    field_simp [ne_of_gt h13z]; ring
  linarith

/-- Small-price `[0, 5/4]` closure for `4 ≤ j ≤ 16`. -/
lemma small_price_ge4 {j : ℕ} {aj Dj a4 a6 D0 z Q : ℝ}
    (hj4 : 4 ≤ j) (hz0 : 0 ≤ z) (hz1 : z ≤ 5 / 4)
    (ha4_le : a4 ≤ aj) (ha6_le : 6 ≤ j → a6 ≤ aj) (hD_le : D0 ≤ Dj)
    (hQ_hi : Q ≤ 5 / 4)
    (hQ_cub : Q ≤ ((j + 1 : ℕ) : ℝ) * z / (1 + (j : ℝ) * z) + (4 / 27 : ℝ) * z ^ 3)
    (hm1 : 0 < a4 + D0 - 5)
    (hm2 : 0 < a4 - 4 + min (2 / 3 : ℝ) (D0 - 16 / 27))
    (hm3 : 0 < a6 - 4)
    (hm4 : 0 < D0 - 16 / 27) :
    0 < aj + Dj * z - 4 * Q := by
  by_cases hz : 1 ≤ z
  · nlinarith
  · push Not at hz
    have hz3 : z ^ 3 ≤ z := by nlinarith [sq_nonneg z]
    by_cases hj6 : 6 ≤ j
    · have ha6j := ha6_le hj6
      have hfrac_le : ((j + 1 : ℕ) : ℝ) * z / (1 + (j : ℝ) * z) ≤ 1 := by
        have hden : 0 < 1 + (j : ℝ) * z := by positivity
        rw [div_le_one hden]
        push_cast
        nlinarith
      nlinarith
    · have hj5 : j ≤ 5 := by omega
      have hj_real : (j : ℝ) ≤ 5 := by exact_mod_cast hj5
      have hden_pos : 0 < 1 + (j : ℝ) * z := by positivity
      have hden_le : 1 + (j : ℝ) * z ≤ 6 := by nlinarith
      have hfrac_le : ((j + 1 : ℕ) : ℝ) * z / (1 + (j : ℝ) * z) ≤ 1 - (1 - z) / 6 := by
        have hid : 1 - ((j + 1 : ℕ) : ℝ) * z / (1 + (j : ℝ) * z) =
            (1 - z) / (1 + (j : ℝ) * z) := by
          push_cast; field_simp [ne_of_gt hden_pos]; ring
        have hge : (1 - z) / 6 ≤ (1 - z) / (1 + (j : ℝ) * z) :=
          div_le_div_of_nonneg_left (by linarith) hden_pos hden_le
        linarith
      have hmin1 : min (2 / 3 : ℝ) (D0 - 16 / 27) ≤ 2 / 3 := min_le_left _ _
      have hmin2 : min (2 / 3 : ℝ) (D0 - 16 / 27) ≤ D0 - 16 / 27 := min_le_right _ _
      nlinarith

/-- Piecewise-linear child kink minimization over `y ∈ [0, y_max]`:
    the residual `A u^2 + x B + x w max(0, y - S) - α * x (y + c / j) / (1 + x)`
    attains its minimum on `[0, y_max]` at `y = y_max`, UNLESS `S < y_max` and
    `x (w - α / (1 + x)) > 0`, in which case its minimum is at `y = S` (for `S ≥ 0`). -/
lemma child_kink_min {A u x B w S α c j_r y y_max : ℝ}
    (hx : 0 ≤ x) (hα : 0 ≤ α) (hw : 0 ≤ w) (hy_le : y ≤ y_max)
    (hfull : ¬ (S < y_max ∧ 0 < x * (w - α / (1 + x))) →
      0 ≤ A * u ^ 2 + x * B + x * w * max 0 (y_max - S) - α * (x * (y_max + c / j_r) / (1 + x)))
    (hcross : S < y_max → 0 < x * (w - α / (1 + x)) →
      0 ≤ A * u ^ 2 + x * B - α * (x * (S + c / j_r) / (1 + x))) :
    0 ≤ A * u ^ 2 + x * B + x * w * max 0 (y - S) - α * (x * (y + c / j_r) / (1 + x)) := by
  have h1x : 0 < 1 + x := by linarith
  by_cases hcase : S < y_max ∧ 0 < x * (w - α / (1 + x))
  · rcases hcase with ⟨hS_lt, hC1_pos⟩
    have hcr := hcross hS_lt hC1_pos
    have hstep :
        (A * u ^ 2 + x * B + x * w * max 0 (y - S) - α * (x * (y + c / j_r) / (1 + x))) -
        (A * u ^ 2 + x * B - α * (x * (S + c / j_r) / (1 + x))) =
        x * w * max 0 (y - S) - (α * x / (1 + x)) * (y - S) := by
      field_simp [ne_of_gt h1x]; ring
    by_cases hyS : y ≤ S
    · have h1 : max 0 (y - S) = 0 := max_eq_left (by linarith)
      have h2 : 0 ≤ -(α * x / (1 + x) * (y - S)) := by
        have hfrac : 0 ≤ α * x / (1 + x) := div_nonneg (mul_nonneg hα hx) (le_of_lt h1x)
        nlinarith
      rw [h1, mul_zero, zero_sub] at hstep
      rw [h1, mul_zero]
      linarith
    · push Not at hyS
      have h1 : max 0 (y - S) = y - S := max_eq_right (by linarith)
      rw [h1] at hstep ⊢
      have hfactor : x * w * (y - S) - α * x / (1 + x) * (y - S) =
          (x * (w - α / (1 + x))) * (y - S) := by
        field_simp [ne_of_gt h1x]
      rw [hfactor] at hstep
      have hnn : 0 ≤ x * (w - α / (1 + x)) * (y - S) := mul_nonneg (le_of_lt hC1_pos) (by linarith)
      linarith
  · have hfl := hfull hcase
    have hstep :
        (A * u ^ 2 + x * B + x * w * max 0 (y - S) - α * (x * (y + c / j_r) / (1 + x))) -
        (A * u ^ 2 + x * B + x * w * max 0 (y_max - S) - α * (x * (y_max + c / j_r) / (1 + x))) =
        x * w * (max 0 (y - S) - max 0 (y_max - S)) + (α * x / (1 + x)) * (y_max - y) := by
      field_simp [ne_of_gt h1x]; ring
    by_cases hSy : y_max ≤ S
    · have hm1 : max 0 (y - S) = 0 := max_eq_left (by linarith)
      have hm2 : max 0 (y_max - S) = 0 := max_eq_left (by linarith)
      rw [hm1, hm2, sub_self, mul_zero, zero_add] at hstep
      rw [hm1, mul_zero]
      rw [hm2, mul_zero] at hfl
      have hfrac : 0 ≤ α * x / (1 + x) := div_nonneg (mul_nonneg hα hx) (le_of_lt h1x)
      have hnn : 0 ≤ α * x / (1 + x) * (y_max - y) := mul_nonneg hfrac (by linarith)
      linarith
    · push Not at hSy
      have hC1_le : x * (w - α / (1 + x)) ≤ 0 := by
        by_contra hlt
        exact hcase ⟨hSy, not_le.mp hlt⟩
      have hm2 : max 0 (y_max - S) = y_max - S := max_eq_right (by linarith)
      have hm1_ge : y - S ≤ max 0 (y - S) := le_max_right _ _
      have hdiff_ge : y - y_max ≤ max 0 (y - S) - max 0 (y_max - S) := by linarith
      have hmul_ge : x * w * (y - y_max) ≤ x * w * (max 0 (y - S) - max 0 (y_max - S)) :=
        mul_le_mul_of_nonneg_left hdiff_ge (mul_nonneg hx hw)
      have hfac : x * w * (y - y_max) + α * x / (1 + x) * (y_max - y) =
          -(x * (w - α / (1 + x))) * (y_max - y) := by
        field_simp [ne_of_gt h1x]; ring
      have hnn : 0 ≤ -(x * (w - α / (1 + x))) * (y_max - y) :=
        mul_nonneg (by linarith) (by linarith)
      linarith

/-- Crossing `y = S` quadratic lower bound (`BINARY-06`). -/
lemma crossing_quad_bound {A B v x u d Vj A_lb sl_lb x_lo Vhat_ub Vd_ub : ℝ}
    (hd : 0 < d) (hu : 0 ≤ u) (hx : x_lo < x) (hx_lo : 0 < x_lo)
    (hA_lb : 0 < A_lb) (hsl_lb : 0 < sl_lb)
    (hA : A_lb ≤ A - (1 + v) * Vj) (hB : sl_lb ≤ B - v * Vj)
    (hVhat : Vj / d ^ 2 ≤ Vhat_ub) (hVd : Vj / d ≤ Vd_ub)
    (hpos : 0 < x_lo * sl_lb - Vhat_ub - Vd_ub ^ 2 / A_lb) :
    0 < A * u ^ 2 + x * B - ((u + 1 / d) ^ 2 + v * (u ^ 2 + x)) * Vj := by
  have hdne : d ≠ 0 := ne_of_gt hd
  have hid :
      A * u ^ 2 + x * B - ((u + 1 / d) ^ 2 + v * (u ^ 2 + x)) * Vj =
      (A - (1 + v) * Vj) * u ^ 2 - 2 * (Vj / d) * u + x * (B - v * Vj) - Vj / d ^ 2 := by
    field_simp [hdne]; ring
  rw [hid]
  have h1 : A_lb * u ^ 2 ≤ (A - (1 + v) * Vj) * u ^ 2 :=
    mul_le_mul_of_nonneg_right hA (sq_nonneg u)
  have h2 : -2 * Vd_ub * u ≤ -2 * (Vj / d) * u := by nlinarith
  have h3 : x_lo * sl_lb ≤ x * (B - v * Vj) := by nlinarith
  have hcs : -(Vd_ub ^ 2 / A_lb) ≤ A_lb * u ^ 2 - 2 * Vd_ub * u := by
    have hAne : A_lb ≠ 0 := ne_of_gt hA_lb
    have heq : A_lb * u ^ 2 - 2 * Vd_ub * u + Vd_ub ^ 2 / A_lb =
        (A_lb * u - Vd_ub) ^ 2 / A_lb := by
      field_simp [hAne]; ring
    have hnn : 0 ≤ (A_lb * u - Vd_ub) ^ 2 / A_lb := div_nonneg (sq_nonneg _) (le_of_lt hA_lb)
    linarith
  linarith

/-- Full-child quadratic in `d ∈ (0, 1]`:
    - If `c2 ≤ u * K`, decreases on `(0, 1]`, so `c0 + c1 d + c2 d^2 ≥ c0 + c1 + c2`.
    - If `c2 > u * K > 0`, `c0 + c1 d + c2 d^2 > c0 - u * K`. -/
lemma full_child_d_split {c0 c2 u K d : ℝ}
    (hd0 : 0 < d) (hd1 : d ≤ 1) (hu : 0 < u) (hK : 0 < K) :
    (c2 ≤ u * K → c0 - 2 * u * K + c2 ≤ c0 - 2 * u * K * d + c2 * d ^ 2) ∧
    (u * K < c2 → c0 - u * K < c0 - 2 * u * K * d + c2 * d ^ 2) := by
  constructor
  · intro hle
    have hid : (c0 - 2 * u * K * d + c2 * d ^ 2) - (c0 - 2 * u * K + c2) =
        (1 - d) * (2 * u * K - c2 * (1 + d)) := by ring
    have h1 : 0 ≤ 1 - d := by linarith
    have h2 : 0 ≤ 2 * u * K - c2 * (1 + d) := by
      have huK : 0 < u * K := mul_pos hu hK
      have hmul : c2 * (1 + d) ≤ u * K * (1 + d) := mul_le_mul_of_nonneg_right hle (by linarith)
      nlinarith
    nlinarith
  · intro hgt
    have hc2_pos : 0 < c2 := lt_trans (mul_pos hu hK) hgt
    have hcs : c0 - (u * K) ^ 2 / c2 ≤ c0 - 2 * u * K * d + c2 * d ^ 2 := by
      have heq : (c0 - 2 * u * K * d + c2 * d ^ 2) - (c0 - (u * K) ^ 2 / c2) =
          (c2 * d - u * K) ^ 2 / c2 := by
        field_simp [ne_of_gt hc2_pos]; ring
      have hnn : 0 ≤ (c2 * d - u * K) ^ 2 / c2 := div_nonneg (sq_nonneg _) (le_of_lt hc2_pos)
      linarith
    have hfrac : (u * K) ^ 2 / c2 < u * K := by
      rw [div_lt_iff₀ hc2_pos]
      have huK : 0 < u * K := mul_pos hu hK
      nlinarith
    linarith

/-- Four-percent mode small ray `[5/4, q0]`: if `f(z1) ≥ 0`, `f'(z1) ≤ 0`, `f''(t) ≥ 4 c* > 0`
    on `[5/4, z1]`, `q0 ≤ z1`, and `8 c* (z1 - q0) ≥ b1 ≥ 0`, then `f(z) + b1 (z - q0) ≥ 0`
    for all `z ∈ [5/4, q0]`. -/
lemma fourPct_ray_on_small_interval {f f' f'' : ℝ → ℝ} {z1 q0 cStar b1 : ℝ}
    (hcStar : 0 < cStar) (hb1 : 0 ≤ b1) (h54 : (5 / 4 : ℝ) ≤ q0) (hq0z1 : q0 ≤ z1)
    (hf_cont : ContinuousOn f (Icc (5 / 4) z1))
    (hf_deriv : ∀ t ∈ Ioo (5 / 4) z1, HasDerivAt f (f' t) t)
    (hf'_cont : ContinuousOn f' (Icc (5 / 4) z1))
    (hf'_deriv : ∀ t ∈ Ioo (5 / 4) z1, HasDerivAt f' (f'' t) t)
    (hf''_lb : ∀ t ∈ Ioo (5 / 4) z1, 4 * cStar ≤ f'' t)
    (hf_z1 : 0 ≤ f z1) (hf'_z1 : f' z1 ≤ 0)
    (hcheck : b1 ≤ 8 * cStar * (z1 - q0)) :
    ∀ z ∈ Icc (5 / 4 : ℝ) q0, 0 ≤ f z + b1 * (z - q0) := by
  intro z hz
  -- Compare `f t` with `2 cStar (z1 - t)^2` on `[5/4, z1]`
  let g : ℝ → ℝ := fun t => f t - 2 * cStar * (z1 - t) ^ 2
  let g' : ℝ → ℝ := fun t => f' t + 4 * cStar * (z1 - t)
  let g'' : ℝ → ℝ := fun t => f'' t - 4 * cStar
  have hg_cont : ContinuousOn g (Icc (5 / 4) z1) :=
    hf_cont.sub (continuousOn_const.mul ((continuousOn_const.sub continuousOn_id).pow 2))
  have hg'_cont : ContinuousOn g' (Icc (5 / 4) z1) :=
    hf'_cont.add (continuousOn_const.mul (continuousOn_const.sub continuousOn_id))
  have hg_deriv : ∀ t ∈ Ioo (5 / 4) z1, HasDerivAt g (g' t) t := by
    intro t ht
    have h1 : HasDerivAt (fun x : ℝ => z1 - x) (-1) t := by
      simpa using hasDerivAt_const_sub z1 (hasDerivAt_id t)
    have h2 : HasDerivAt (fun x : ℝ => (z1 - x) ^ 2) (2 * (z1 - t) * (-1)) t := by
      convert hasDerivAt_pow_fn 2 h1 using 1
      simp only [Nat.cast_ofNat, Nat.reduceSub, pow_one]
    have h3 : HasDerivAt (fun x : ℝ => 2 * cStar * (z1 - x) ^ 2)
        (2 * cStar * (2 * (z1 - t) * (-1))) t := h2.const_mul (2 * cStar)
    have hsub := hasDerivAt_sub (hf_deriv t ht) h3
    convert hsub using 1
    simp only [g']; ring
  have hg'_deriv : ∀ t ∈ Ioo (5 / 4) z1, HasDerivAt g' (g'' t) t := by
    intro t ht
    have h1 : HasDerivAt (fun x : ℝ => 4 * cStar * (z1 - x)) (4 * cStar * (-1)) t := by
      simpa using (hasDerivAt_const_sub z1 (hasDerivAt_id t)).const_mul (4 * cStar)
    have hadd := hasDerivAt_add (hf'_deriv t ht) h1
    convert hadd using 1
    simp only [g'']; ring
  have hg'_mono : MonotoneOn g' (Icc (5 / 4) z1) :=
    monotoneOn_of_hasDerivAt_nonneg (convex_Icc _ _) hg'_cont
      (fun t ht => hg'_deriv t (by simpa [interior_Icc] using ht))
      (fun t ht => by
        have ht' : t ∈ Ioo (5 / 4) z1 := by simpa [interior_Icc] using ht
        simp only [g'']; linarith [hf''_lb t ht'])
  have hg'_nonpos : ∀ t ∈ Ioo (5 / 4) z1, g' t ≤ 0 := by
    intro t ht
    have hle : g' t ≤ g' z1 := hg'_mono (Ioo_subset_Icc_self ht)
      (right_mem_Icc.mpr (le_trans h54 hq0z1)) (le_of_lt ht.2)
    have hgz1 : g' z1 = f' z1 := by simp [g']
    linarith
  have hg_anti : AntitoneOn g (Icc (5 / 4) z1) :=
    antitoneOn_of_hasDerivAt_nonpos (convex_Icc _ _) hg_cont
      (fun t ht => hg_deriv t (by simpa [interior_Icc] using ht))
      (fun t ht => hg'_nonpos t (by simpa [interior_Icc] using ht))
  have hz_mem : z ∈ Icc (5 / 4) z1 := ⟨hz.1, le_trans hz.2 hq0z1⟩
  have hgz : g z1 ≤ g z := hg_anti hz_mem (right_mem_Icc.mpr (le_trans h54 hq0z1)) hz_mem.2
  have hgz1 : g z1 = f z1 := by simp [g]
  have hf_ge : 2 * cStar * (z1 - z) ^ 2 ≤ f z := by
    simp only [g] at hgz; linarith
  -- Complete the square in `s = z1 - z`
  set s := z1 - z
  have hquad : 0 ≤ 2 * cStar * s ^ 2 - b1 * s + b1 * (z1 - q0) := by
    have hcs : 8 * cStar * (2 * cStar * s ^ 2 - b1 * s + b1 * (z1 - q0)) =
        (4 * cStar * s - b1) ^ 2 + b1 * (8 * cStar * (z1 - q0) - b1) := by ring
    have hnn1 : 0 ≤ (4 * cStar * s - b1) ^ 2 := sq_nonneg _
    have hnn2 : 0 ≤ b1 * (8 * cStar * (z1 - q0) - b1) := mul_nonneg hb1 (by linarith)
    nlinarith
  have heq : 2 * cStar * s ^ 2 + b1 * (z - q0) =
      2 * cStar * s ^ 2 - b1 * s + b1 * (z1 - q0) := by
    simp only [s]; ring
  linarith

/-! ### Part 5: Mixed-Exterior Variational Roofs & Radius Tier Reductions (`BINARY-11..12`) -/

/-- Exact variational bound for `(1 + u)^2 T - C u^2` over `u ≥ 1` (`T < C`). -/
lemma mixed_variational_roof {T C u : ℝ} (hTC : T < C) (hu : 1 ≤ u) :
    (1 + u) ^ 2 * T - C * u ^ 2 ≤ if T ≤ C / 2 then 4 * T - C else C * T / (C - T) := by
  split_ifs with hhalf
  · have hid : (4 * T - C) - ((1 + u) ^ 2 * T - C * u ^ 2) =
        (u - 1) * ((C - T) * (u + 1) - 2 * T) := by ring
    have h1 : 0 ≤ u - 1 := by linarith
    have h2 : 0 ≤ (C - T) * (u + 1) - 2 * T := by nlinarith
    nlinarith
  · have hCT : 0 < C - T := by linarith
    have hid : C * T / (C - T) - ((1 + u) ^ 2 * T - C * u ^ 2) =
        ((C - T) * u - T) ^ 2 / (C - T) := by
      field_simp [ne_of_gt hCT]; ring
    have hnn : 0 ≤ ((C - T) * u - T) ^ 2 / (C - T) := div_nonneg (sq_nonneg _) (le_of_lt hCT)
    linarith

/-- General `(E4)` mixed-exterior tag roof for `j ≥ 4`:
    Given `T ≤ 1 + t4 z` for all `z ≥ 0`, `T < C / 2` for `z ≤ z_cut`, `T ≤ K16(z) < H16 < C`
    for `z ≥ z_cut` (where `K16` satisfies `(E4)` with ceiling `H16` and constant `D_sh`),
    `K16(z_cut) < C / 2`, `4 t4 ≤ D4`, and `4 (H16 - C / 2)^2 / D_sh < D4`,
    we obtain `(1 + u)^2 T ≤ C u^2 + (4 - C) + D4 z` for all `u ≥ 1, z ≥ 0`. -/
lemma mixed_ge4_roof_core {K16 K16' : ℝ → ℝ} {C D4 t4 H16 D_sh z_cut z u T : ℝ}
    (hC : 0 < C) (hH16 : H16 < C) (hD_sh : 0 < D_sh) (h4t : 4 * t4 ≤ D4) (hz_cut0 : 0 ≤ z_cut)
    (hu : 1 ≤ u) (hz0 : 0 ≤ z)
    (hT_lin : T ≤ 1 + t4 * z)
    (hT_small : z ≤ z_cut → T ≤ C / 2)
    (hT_K16 : z_cut < z → T ≤ K16 z)
    (hK16_cont : ContinuousOn K16 (Ici z_cut))
    (hK16_deriv : ∀ x > z_cut, HasDerivAt K16 (K16' x) x)
    (hK16_mono : MonotoneOn K16 (Ici z_cut))
    (hK16_lt_H : ∀ x ≥ z_cut, K16 x < H16)
    (hK16_cut : K16 z_cut < C / 2)
    (hK16_lin : ∀ x ≥ z_cut, K16 x ≤ 1 + t4 * x)
    (hK16_E4 : ∀ x > z_cut, K16' x ≤ (H16 - K16 x) ^ 2 / D_sh)
    (het1 : 4 * (H16 - C / 2) ^ 2 / D_sh < D4) :
    (1 + u) ^ 2 * T ≤ C * u ^ 2 + (4 - C) + D4 * z := by
  by_cases hThalf : T ≤ C / 2
  · have hv := mixed_variational_roof (T := T) (C := C) (by linarith) hu
    rw [ite_eq_left hThalf] at hv
    nlinarith
  · push Not at hThalf
    have hzc_lt : z_cut < z := by
      by_contra hnot
      exact absurd (hT_small (le_of_not_gt hnot)) (not_le.mpr hThalf)
    have hTK := hT_K16 hzc_lt
    have hK_lt_H := hK16_lt_H z (le_of_lt hzc_lt)
    have hTC : T < C := lt_trans (lt_of_le_of_lt hTK hK_lt_H) hH16
    have hv := mixed_variational_roof (C := C) hTC hu
    rw [ite_eq_right (not_le.mpr hThalf)] at hv
    -- Monotonicity of `T ↦ C T / (C - T)` on `[0, C)`
    have hmono_CT : C * T / (C - T) ≤ C * K16 z / (C - K16 z) := by
      have h1 : 0 < C - T := by linarith
      have h2 : 0 < C - K16 z := by linarith
      rw [div_le_div_iff₀ h1 h2]
      have hid : C * K16 z * (C - T) - C * T * (C - K16 z) = C ^ 2 * (K16 z - T) := by ring
      nlinarith [sq_nonneg C]
    -- Find `z_s ∈ [z_cut, z]` where `K16 z_s = C / 2` by Intermediate Value Theorem
    have hIVT : C / 2 ∈ K16 '' Icc z_cut z :=
      intermediate_value_Icc (le_of_lt hzc_lt) (hK16_cont.mono (fun x hx => hx.1))
        ⟨le_of_lt hK16_cut, le_of_lt (lt_of_lt_of_le hThalf hTK)⟩
    obtain ⟨z_s, ⟨hzs_lo, hzs_hi⟩, hKzs⟩ := hIVT
    have hzs_gt : z_cut < z_s := by
      rcases eq_or_lt_of_le hzs_lo with rfl | hlt
      · linarith
      · exact hlt
    -- Show `Ψ(x) = (4 - C + D4 x) - C K16(x) / (C - K16(x))` is nondecreasing on `[z_s, z]`
    let Ψ : ℝ → ℝ := fun x => (4 - C + D4 * x) - C * K16 x / (C - K16 x)
    let Ψ' : ℝ → ℝ := fun x => D4 - C ^ 2 * K16' x / (C - K16 x) ^ 2
    have hΨ_cont : ContinuousOn Ψ (Icc z_s z) := by
      have hKc : ContinuousOn K16 (Icc z_s z) := hK16_cont.mono (fun x hx => le_trans hzs_lo hx.1)
      refine (continuousOn_const.add (continuousOn_const.mul continuousOn_id)).sub ?_
      refine ContinuousOn.div (continuousOn_const.mul hKc) (continuousOn_const.sub hKc) ?_
      intro x hx
      have hlt : K16 x < H16 := hK16_lt_H x (le_trans hzs_lo hx.1)
      exact ne_of_gt (sub_pos.mpr (lt_trans hlt hH16))
    have hΨ_deriv : ∀ x ∈ Ioo z_s z, HasDerivAt Ψ (Ψ' x) x := by
      intro x hx
      have hxc : z_cut < x := lt_of_lt_of_le hzs_gt (le_of_lt hx.1)
      have hKd := hK16_deriv x hxc
      have hCK : C - K16 x ≠ 0 := by linarith [hK16_lt_H x (le_of_lt hxc)]
      have hlin : HasDerivAt (fun t => 4 - C + D4 * t) D4 x := by
        simpa using hasDerivAt_const_add (4 - C) ((hasDerivAt_id x).const_mul D4)
      have hdiv := hasDerivAt_div_real (hKd.const_mul C) (hasDerivAt_const_sub C hKd) hCK
      have hsub := hasDerivAt_sub hlin hdiv
      convert hsub using 1
      simp only [Ψ']
      field_simp [hCK]; ring
    have hΨ'_nn : ∀ x ∈ Ioo z_s z, 0 ≤ Ψ' x := by
      intro x hx
      have hxc : z_cut < x := lt_of_lt_of_le hzs_gt (le_of_lt hx.1)
      have hKx_ge : C / 2 ≤ K16 x := by
        rw [← hKzs]; exact hK16_mono hzs_lo (le_of_lt hxc) (le_of_lt hx.1)
      have hKx_lt : K16 x < H16 := hK16_lt_H x (le_of_lt hxc)
      have hCK_pos : 0 < C - K16 x := by linarith
      have hrat : (H16 - K16 x) / (C - K16 x) ≤ (H16 - C / 2) / (C / 2) := by
        rw [div_le_div_iff₀ hCK_pos (by linarith)]
        have hid : (H16 - C / 2) * (C - K16 x) - (H16 - K16 x) * (C / 2) =
            (C - H16) * (K16 x - C / 2) := by ring
        nlinarith
      have hrat_nn : 0 ≤ (H16 - K16 x) / (C - K16 x) :=
        div_nonneg (by linarith) (le_of_lt hCK_pos)
      have hsq : ((H16 - K16 x) / (C - K16 x)) ^ 2 ≤ ((H16 - C / 2) / (C / 2)) ^ 2 := by
        have := mul_self_le_mul_self hrat_nn hrat
        nlinarith
      have hE4 := hK16_E4 x hxc
      have hbound : C ^ 2 * K16' x / (C - K16 x) ^ 2 ≤ 4 * (H16 - C / 2) ^ 2 / D_sh := by
        calc
          C ^ 2 * K16' x / (C - K16 x) ^ 2
              ≤ C ^ 2 * ((H16 - K16 x) ^ 2 / D_sh) / (C - K16 x) ^ 2 := by
                apply div_le_div_of_nonneg_right _ (sq_nonneg _)
                exact mul_le_mul_of_nonneg_left hE4 (sq_nonneg C)
          _ = (C ^ 2 / D_sh) * ((H16 - K16 x) / (C - K16 x)) ^ 2 := by
                field_simp [ne_of_gt hCK_pos, ne_of_gt hD_sh]
          _ ≤ (C ^ 2 / D_sh) * ((H16 - C / 2) / (C / 2)) ^ 2 :=
                mul_le_mul_of_nonneg_left hsq (by positivity)
          _ = 4 * (H16 - C / 2) ^ 2 / D_sh := by
                field_simp [ne_of_gt hC, ne_of_gt hD_sh]; ring
      simp only [Ψ']; linarith
    have hΨ_mono : MonotoneOn Ψ (Icc z_s z) :=
      monotoneOn_of_hasDerivAt_nonneg (convex_Icc _ _) hΨ_cont
        (fun x hx => hΨ_deriv x (by simpa [interior_Icc] using hx))
        (fun x hx => hΨ'_nn x (by simpa [interior_Icc] using hx))
    have hΨ_zs : 0 ≤ Ψ z_s := by
      simp only [Ψ, hKzs]
      have hhalf_eq : C * (C / 2) / (C - C / 2) = C := by
        have hC2 : C - C / 2 = C / 2 := by ring
        rw [hC2, mul_div_cancel_right₀ C (by linarith : C / 2 ≠ 0)]
      rw [hhalf_eq]
      have hlin_zs : C / 2 ≤ 1 + t4 * z_s := hKzs ▸ hK16_lin z_s hzs_lo
      have hzs_nn : 0 ≤ z_s := le_trans hz_cut0 hzs_lo
      nlinarith
    have hΨ_z : Ψ z_s ≤ Ψ z := hΨ_mono (left_mem_Icc.mpr hzs_hi) (right_mem_Icc.mpr hzs_hi) hzs_hi
    have hΨ_nn : 0 ≤ Ψ z := le_trans hΨ_zs hΨ_z
    simp only [Ψ] at hΨ_nn
    linarith

/-- Affine positivity on `[0, v_P]` from endpoints `0` and `v_P`. -/
lemma affine_pos_on_Icc {a b v v_P : ℝ} (hv0 : 0 ≤ v) (hvP : v ≤ v_P)
    (h0 : 0 < a) (hP : 0 < a + b * v_P) : 0 < a + b * v := by
  rcases eq_or_lt_of_le (le_trans hv0 hvP) with hzero | hvP_pos
  · have hvz : v = 0 := by linarith
    rw [hvz, mul_zero, add_zero]; exact h0
  · set t := v / v_P
    have ht0 : 0 ≤ t := div_nonneg hv0 (le_of_lt hvP_pos)
    have ht1 : t ≤ 1 := (div_le_one hvP_pos).mpr hvP
    have hid : a + b * v = (1 - t) * a + t * (a + b * v_P) := by
      simp only [t]; field_simp [ne_of_gt hvP_pos]; ring
    rw [hid]
    rcases eq_or_lt_of_le ht0 with ht0' | ht0'
    · rw [← ht0']; simp [h0]
    · nlinarith

/-- Affine tag roof for `j = 1`: `2 z / (1 + z) ≤ 8 / 9 + (2 / 9) z` for all `z ≥ 0`. -/
lemma radius_roof_j1 {z : ℝ} (hz : 0 ≤ z) :
    2 * z / (1 + z) ≤ 8 / 9 + (2 / 9) * z := by
  have h1z : 0 < 1 + z := by linarith
  rw [div_le_iff₀ h1z]
  have hid : (8 / 9 + (2 / 9) * z) * (1 + z) - 2 * z = (2 / 9) * (z - 2) ^ 2 := by ring
  nlinarith [sq_nonneg (z - 2)]

/-- Affine tag roof for `j = 2` across all three App. D.7(ii) ranges (`BINARY-12`):
    `Q_2(z) ≤ 1 + z / 3` for all `z ≥ 0`. -/
lemma radius_roof_j2 {z Q : ℝ} (hz : 0 ≤ z)
    (h1 : z ≤ 1 → Q ≤ 13 * z / (4 * (1 + 2 * z)))
    (h2 : 1 ≤ z → z ≤ 5 / 4 → Q ≤ 145 / 126)
    (h3 : 5 / 4 ≤ z → Q ≤ KFun 2 z) :
    Q ≤ 1 + z / 3 := by
  by_cases hz1 : z ≤ 1
  · have hden : 0 < 1 + 2 * z := by linarith
    have hq := h1 hz1
    have hbound : 13 * z / (4 * (1 + 2 * z)) ≤ 1 + z / 3 := by
      rw [div_le_iff₀ (by linarith : 0 < 4 * (1 + 2 * z))]
      have hid : (1 + z / 3) * (4 * (1 + 2 * z)) - 13 * z =
          (8 * z ^ 2 - 11 * z + 12) / 3 := by ring
      have hdisc : 0 < 8 * z ^ 2 - 11 * z + 12 := by
        have := quad_pos_of_disc_neg (a := 12) (b := -11) (c := 8)
          (by norm_num) (by norm_num) z
        linarith
      linarith
    exact le_trans hq hbound
  · push Not at hz1
    by_cases hz54 : z ≤ 5 / 4
    · have hq := h2 (le_of_lt hz1) hz54
      linarith
    · push Not at hz54
      have hq := h3 (le_of_lt hz54)
      have hK2 : KFun 2 z = z + (1 - z) * ((z / (1 + z)) * (2 * z / (1 + 2 * z))) := by
        simp only [KFun, piFun, Nat.reduceEqDiff, ↓reduceIte, Finset.prod_range_succ,
          Finset.prod_range_zero, one_mul, zero_add, Nat.cast_one]
        push_cast; ring
      rw [hK2] at hq
      have hden1 : 0 < 1 + z := by linarith
      have hden2 : 0 < 1 + 2 * z := by linarith
      have hbound : z + (1 - z) * ((z / (1 + z)) * (2 * z / (1 + 2 * z))) ≤ 1 + z / 3 := by
        have hid :
            (1 + z) * (1 + 2 * z) *
              (1 + z / 3 - (z + (1 - z) * ((z / (1 + z)) * (2 * z / (1 + 2 * z))))) =
            1 + z * (7 - 6 * z + 2 * z ^ 2) / 3 := by
          field_simp [ne_of_gt hden1, ne_of_gt hden2]; ring
        have hpos : 0 < 7 - 6 * z + 2 * z ^ 2 := by
          have := quad_pos_of_disc_neg (a := 7) (b := -6) (c := 2)
            (by norm_num) (by norm_num) z
          linarith
        have hprod_pos : 0 < (1 + z) * (1 + 2 * z) := mul_pos hden1 hden2
        have hmul_pos : 0 < 1 + z * (7 - 6 * z + 2 * z ^ 2) / 3 := by nlinarith
        nlinarith
      exact le_trans hq hbound

/-- Clean mixed-exterior reduction without unused placeholders (`BINARY-11`). -/
lemma mixed_exterior_unbonused {E_b A_0 B v c u z j_r H_j F_plus T_short C_j D_j : ℝ}
    (hv0 : 0 ≤ v) (hc1 : c ≤ 1) (hu : 1 ≤ u) (hz : 0 ≤ z) (hj : 0 < j_r)
    (hT0 : 0 ≤ T_short) (hTH : T_short ≤ H_j) (hF : T_short + F_plus ≤ 1 + 2 * H_j)
    (hF_nn : 0 ≤ T_short + F_plus)
    (hroof : (1 + u) ^ 2 * T_short ≤ C_j * u ^ 2 + (4 - C_j) + D_j * z)
    (hp2 : 0 < E_b + (A_0 - v * H_j) - 4)
    (hp3 : 0 < (A_0 - v * H_j) - C_j)
    (hp4 : 0 < j_r * (E_b + B - v * (1 + 2 * H_j)) - D_j) :
    0 < E_b + u ^ 2 * (A_0 - v * c * T_short) +
        j_r * z * (E_b + B - v * c * (T_short + F_plus)) - (1 + u) ^ 2 * T_short := by
  have hcT : c * T_short ≤ H_j := le_trans (mul_le_mul_of_nonneg_right hc1 hT0) (by linarith)
  have hcF : c * (T_short + F_plus) ≤ 1 + 2 * H_j :=
    le_trans (mul_le_mul_of_nonneg_right hc1 hF_nn) (by linarith)
  have h1 : A_0 - v * H_j ≤ A_0 - v * c * T_short := by nlinarith
  have h2 : E_b + B - v * (1 + 2 * H_j) ≤ E_b + B - v * c * (T_short + F_plus) := by nlinarith
  have hu2 : 0 ≤ u ^ 2 - 1 := by nlinarith
  have hlow :
      (E_b + (A_0 - v * H_j) - 4) + (u ^ 2 - 1) * ((A_0 - v * H_j) - C_j) +
        z * (j_r * (E_b + B - v * (1 + 2 * H_j)) - D_j) ≤
      E_b + u ^ 2 * (A_0 - v * c * T_short) +
        j_r * z * (E_b + B - v * c * (T_short + F_plus)) - (1 + u) ^ 2 * T_short := by
    have hu_mul : u ^ 2 * (A_0 - v * H_j) ≤ u ^ 2 * (A_0 - v * c * T_short) :=
      mul_le_mul_of_nonneg_left h1 (sq_nonneg u)
    have hz_mul : j_r * z * (E_b + B - v * (1 + 2 * H_j)) ≤
        j_r * z * (E_b + B - v * c * (T_short + F_plus)) :=
      mul_le_mul_of_nonneg_left h2 (mul_nonneg (le_of_lt hj) hz)
    linarith
  have hpos : 0 < (E_b + (A_0 - v * H_j) - 4) + (u ^ 2 - 1) * ((A_0 - v * H_j) - C_j) +
      z * (j_r * (E_b + B - v * (1 + 2 * H_j)) - D_j) := by
    nlinarith
  linarith

/-- Clean mixed-exterior bonused reduction (`b ≤ 7/20, r ≤ 71/100`, `BINARY-11`). -/
lemma mixed_exterior_bonused {E_b A_0 B v c u z j_r b H_f H_j F_plus T_short β t_j : ℝ}
    (hv0 : 0 ≤ v) (hc_r71 : c ≤ (71 / 100 : ℝ) ^ 2) (hu : 1 ≤ u) (hz : 0 ≤ z)
    (hj : 0 < j_r) (hb : b ≤ 7 / 20) (hHf : 0 ≤ H_f) (hβ0 : 0 ≤ β)
    (hβ : β ≤ (171 / 100 : ℝ) ^ 2)
    (hT0 : 0 ≤ T_short) (hTH : T_short ≤ H_j) (hF : T_short + F_plus ≤ 1 + 2 * H_j)
    (hF_nn : 0 ≤ T_short + F_plus)
    (hT_lin : T_short ≤ 1 + t_j * z) (htj : 0 ≤ t_j)
    (hp5 : 0 < A_0 - v * (71 / 100 : ℝ) ^ 2 * H_j - (7 / 20 : ℝ) * H_f)
    (hp6 : 0 < E_b + (A_0 - v * (71 / 100 : ℝ) ^ 2 * H_j - (7 / 20 : ℝ) * H_f) -
        (171 / 100 : ℝ) ^ 2)
    (hp7 : 0 < j_r * (E_b + B - v * (1 + 2 * H_j)) - (171 / 100 : ℝ) ^ 2 * t_j) :
    0 < E_b + u ^ 2 * (A_0 - b * H_f - v * c * T_short) +
        j_r * z * (E_b + B - v * c * (T_short + F_plus)) - β * T_short := by
  have hc1 : c ≤ 1 := by linarith [show (71 / 100 : ℝ) ^ 2 ≤ 1 by norm_num]
  set w_b := A_0 - v * (71 / 100 : ℝ) ^ 2 * H_j - (7 / 20 : ℝ) * H_f
  have hcT : c * T_short ≤ (71 / 100 : ℝ) ^ 2 * H_j := by nlinarith
  have hcF : c * (T_short + F_plus) ≤ 1 + 2 * H_j :=
    le_trans (mul_le_mul_of_nonneg_right hc1 hF_nn) (by linarith)
  have h1 : w_b ≤ A_0 - b * H_f - v * c * T_short := by
    simp only [w_b]; nlinarith
  have h2 : E_b + B - v * (1 + 2 * H_j) ≤ E_b + B - v * c * (T_short + F_plus) := by nlinarith
  have hβT : β * T_short ≤ (171 / 100 : ℝ) ^ 2 * (1 + t_j * z) := by
    have h1t : 0 ≤ 1 + t_j * z := add_nonneg zero_le_one (mul_nonneg htj hz)
    calc
      β * T_short ≤ β * (1 + t_j * z) := mul_le_mul_of_nonneg_left hT_lin hβ0
      _ ≤ (171 / 100 : ℝ) ^ 2 * (1 + t_j * z) := mul_le_mul_of_nonneg_right hβ h1t
  have hu2 : 0 ≤ u ^ 2 - 1 := by nlinarith
  have hlow :
      (E_b + w_b - (171 / 100 : ℝ) ^ 2) + (u ^ 2 - 1) * w_b +
        z * (j_r * (E_b + B - v * (1 + 2 * H_j)) - (171 / 100 : ℝ) ^ 2 * t_j) ≤
      E_b + u ^ 2 * (A_0 - b * H_f - v * c * T_short) +
        j_r * z * (E_b + B - v * c * (T_short + F_plus)) - β * T_short := by
    have hu_mul : u ^ 2 * w_b ≤ u ^ 2 * (A_0 - b * H_f - v * c * T_short) :=
      mul_le_mul_of_nonneg_left h1 (sq_nonneg u)
    have hz_mul : j_r * z * (E_b + B - v * (1 + 2 * H_j)) ≤
        j_r * z * (E_b + B - v * c * (T_short + F_plus)) :=
      mul_le_mul_of_nonneg_left h2 (mul_nonneg (le_of_lt hj) hz)
    have hid :
        (E_b + w_b - (171 / 100 : ℝ) ^ 2) + (u ^ 2 - 1) * w_b +
          z * (j_r * (E_b + B - v * (1 + 2 * H_j)) - (171 / 100 : ℝ) ^ 2 * t_j) =
        E_b + u ^ 2 * w_b + j_r * z * (E_b + B - v * (1 + 2 * H_j)) -
          (171 / 100 : ℝ) ^ 2 * (1 + t_j * z) := by ring
    rw [hid]
    exact sub_le_sub (add_le_add (add_le_add le_rfl hu_mul) hz_mul) hβT
  have ht1 : 0 ≤ (u ^ 2 - 1) * w_b := mul_nonneg hu2 (le_of_lt hp5)
  have ht2 : 0 ≤ z * (j_r * (E_b + B - v * (1 + 2 * H_j)) - (171 / 100 : ℝ) ^ 2 * t_j) :=
    mul_nonneg hz (le_of_lt hp7)
  exact lt_of_lt_of_le (add_pos_of_pos_of_nonneg (add_pos_of_pos_of_nonneg hp6 ht1) ht2) hlow

/-- Radius-tier accepted reduction (`BINARY-12`): from `I_0 > (1 + R)^2 α_0` and
    `j I_1 > (1 + R)^2 α_1` to accepted residual `> 0`. -/
lemma radius_tier_accepted_pos {A B v c u d z j_r R H_f Q α0 α1 : ℝ}
    (hv0 : 0 ≤ v) (hd : 0 < d) (hc_eq : c = d ^ 2) (hc_le : c ≤ R ^ 2)
    (hu : 1 ≤ u) (hdu : d * u ≤ R) (hz : 0 ≤ z) (hj : 0 < j_r)
    (hQ0 : 0 ≤ Q) (hQH : Q ≤ H_f) (hQ_roof : Q ≤ α0 + α1 * z)
    (hα0 : 0 ≤ α0)
    (hI0 : (1 + R) ^ 2 * α0 < A - v * R ^ 2 * H_f)
    (hI1 : (1 + R) ^ 2 * α1 < j_r * (B - v * R ^ 2 * H_f)) :
    0 < A * u ^ 2 + j_r * z * B - ((u + 1 / d) ^ 2 + v * (u ^ 2 + j_r * z)) * (c * Q) := by
  have hdne : d ≠ 0 := ne_of_gt hd
  have hrhs_eq :
      ((u + 1 / d) ^ 2 + v * (u ^ 2 + j_r * z)) * (c * Q) =
      (d * u + 1) ^ 2 * Q + v * (c * Q) * u ^ 2 + v * (c * Q) * (j_r * z) := by
    rw [hc_eq]; field_simp [hdne]; ring
  rw [hrhs_eq]
  have hc0 : 0 ≤ c := by rw [hc_eq]; exact sq_nonneg d
  have hcQ : c * Q ≤ R ^ 2 * H_f :=
    le_trans (mul_le_mul_of_nonneg_left hQH hc0) (mul_le_mul_of_nonneg_right hc_le (le_trans hQ0 hQH))
  have hdu_sq : (d * u + 1) ^ 2 ≤ (1 + R) ^ 2 := by
    have hdu_nn : 0 ≤ d * u := mul_nonneg (le_of_lt hd) (by linarith)
    nlinarith
  have hQ_term : (d * u + 1) ^ 2 * Q ≤ (1 + R) ^ 2 * (α0 + α1 * z) := by
    calc
      (d * u + 1) ^ 2 * Q ≤ (1 + R) ^ 2 * Q := mul_le_mul_of_nonneg_right hdu_sq hQ0
      _ ≤ (1 + R) ^ 2 * (α0 + α1 * z) := mul_le_mul_of_nonneg_left hQ_roof (sq_nonneg _)
  set I0 := A - v * R ^ 2 * H_f
  set I1 := B - v * R ^ 2 * H_f
  have hI0_pos : 0 < I0 := by
    have : 0 ≤ (1 + R) ^ 2 * α0 := mul_nonneg (sq_nonneg _) hα0
    linarith
  have hvcQ : v * (c * Q) ≤ v * (R ^ 2 * H_f) := mul_le_mul_of_nonneg_left hcQ hv0
  have h1 : I0 * u ^ 2 ≤ (A - v * (c * Q)) * u ^ 2 :=
    mul_le_mul_of_nonneg_right (by simp only [I0]; linarith) (sq_nonneg u)
  have h2 : j_r * z * I1 ≤ j_r * z * (B - v * (c * Q)) :=
    mul_le_mul_of_nonneg_left (by simp only [I1]; linarith) (mul_nonneg (le_of_lt hj) hz)
  have hu2 : 0 ≤ u ^ 2 - 1 := by nlinarith
  have hid :
      (I0 - (1 + R) ^ 2 * α0) + (u ^ 2 - 1) * I0 + z * (j_r * I1 - (1 + R) ^ 2 * α1) =
      I0 * u ^ 2 + j_r * z * I1 - (1 + R) ^ 2 * (α0 + α1 * z) := by ring
  have hrhs2 :
      A * u ^ 2 + j_r * z * B -
        ((d * u + 1) ^ 2 * Q + v * (c * Q) * u ^ 2 + v * (c * Q) * (j_r * z)) =
      (A - v * (c * Q)) * u ^ 2 + j_r * z * (B - v * (c * Q)) - (d * u + 1) ^ 2 * Q := by ring
  have ht1 : 0 ≤ (u ^ 2 - 1) * I0 := mul_nonneg hu2 (le_of_lt hI0_pos)
  have ht2 : 0 ≤ z * (j_r * I1 - (1 + R) ^ 2 * α1) := mul_nonneg hz (by linarith)
  linarith

/-! ### Part 6: Tangent Obstruction Lemma (`Φ_7`, App. D.8) -/

/-- Pure concave-majorant tangent obstruction: if `Φ` is concave on `[a, H]`, majorizes
    `p ↦ G(p)` via `K(p)` on `(p_lo, p0]`, agrees at `p0`, and `K, G` have derivatives at `p0`
    with `K'(p0) > 0`, then `Φ(H) ≤ G(p0) + (-G'(p0) / K'(p0)) * (K(p0) - H)`. -/
theorem concave_majorant_tangent_le {Φ K G : ℝ → ℝ} {p_lo p0 K_p0' G_p0' a H : ℝ}
    (hp : p_lo < p0)
    (hK_deriv : HasDerivAt K K_p0' p0) (hK'_pos : 0 < K_p0')
    (hG_deriv : HasDerivAt G G_p0' p0)
    (hK_mem : ∀ p ∈ Ioo p_lo p0, a ≤ K p ∧ K p < K p0)
    (hK_p0_lt : K p0 < H)
    (hΦ_conc : ConcaveOn ℝ (Icc a H) Φ)
    (hΦ_maj : ∀ p ∈ Ioo p_lo p0, G p ≤ Φ (K p))
    (hΦ_eq : Φ (K p0) = G p0) :
    Φ H ≤ G p0 + (-G_p0' / K_p0') * (K p0 - H) := by
  set V0 := K p0
  have hHV0 : 0 < H - V0 := sub_pos.mpr hK_p0_lt
  -- Suffices to show `(Φ H - Φ V0) / (H - V0) ≤ G_p0' / K_p0'`.
  suffices hslope : (Φ H - Φ V0) / (H - V0) ≤ G_p0' / K_p0' by
    have hmul : Φ H - Φ V0 ≤ (G_p0' / K_p0') * (H - V0) := (div_le_iff₀ hHV0).mp hslope
    rw [hΦ_eq] at hmul
    have heq : (G_p0' / K_p0') * (H - V0) = (-G_p0' / K_p0') * (K p0 - H) := by
      simp only [V0]; ring
    linarith
  -- Show `(Φ H - Φ V0) / (H - V0) ≤ (G p0 - G p) / (K p0 - K p)` for all `p ∈ (p_lo, p0)`,
  -- then take the left-limit as `p → p0⁻`.
  have hle_secant : ∀ᶠ p in 𝓝[<] p0,
      (Φ H - Φ V0) / (H - V0) ≤ ((G p - G p0) / (p - p0)) / ((K p - K p0) / (p - p0)) := by
    have hmem : Ioo p_lo p0 ∈ 𝓝[<] p0 := Ioo_mem_nhdsLT hp
    filter_upwards [hmem] with p hp_mem
    have hpp0 : p - p0 ≠ 0 := ne_of_lt (sub_neg.mpr hp_mem.2)
    have hKm := hK_mem p hp_mem
    have hV0_gt : 0 < V0 - K p := sub_pos.mpr hKm.2
    have hV0_mem : V0 ∈ Icc a H := ⟨le_trans hKm.1 (le_of_lt hKm.2), le_of_lt hK_p0_lt⟩
    have hKp_mem : K p ∈ Icc a H := ⟨hKm.1, le_trans (le_of_lt hKm.2) (le_of_lt hK_p0_lt)⟩
    have hH_mem : H ∈ Icc a H := ⟨le_trans hKm.1 (le_of_lt (lt_trans hKm.2 hK_p0_lt)), le_rfl⟩
    -- Convex combination: `V0 = α * K p + β * H`
    set α := (H - V0) / (H - K p)
    set β := (V0 - K p) / (H - K p)
    have hHKp : 0 < H - K p := lt_trans hHV0 (by linarith)
    have hα0 : 0 ≤ α := div_nonneg (le_of_lt hHV0) (le_of_lt hHKp)
    have hβ0 : 0 ≤ β := div_nonneg (le_of_lt hV0_gt) (le_of_lt hHKp)
    have hαβ : α + β = 1 := by simp only [α, β]; field_simp [ne_of_gt hHKp]; ring
    have hcomb : α • K p + β • H = V0 := by
      simp only [smul_eq_mul, α, β]; field_simp [ne_of_gt hHKp]; ring
    have hconc := hΦ_conc.2 hKp_mem hH_mem hα0 hβ0 hαβ
    rw [hcomb] at hconc
    simp only [smul_eq_mul] at hconc
    have hΦ_sec : (Φ H - Φ V0) / (H - V0) ≤ (Φ V0 - Φ (K p)) / (V0 - K p) := by
      rw [div_le_div_iff₀ hHV0 hV0_gt]
      have hmul := mul_le_mul_of_nonneg_right hconc (le_of_lt hHKp)
      have hsimpl : (α * Φ (K p) + β * Φ H) * (H - K p) =
          (H - V0) * Φ (K p) + (V0 - K p) * Φ H := by
        simp only [α, β]; field_simp [ne_of_gt hHKp]
      rw [hsimpl] at hmul
      linarith
    have hmaj : (Φ V0 - Φ (K p)) / (V0 - K p) ≤ (G p0 - G p) / (V0 - K p) := by
      apply div_le_div_of_nonneg_right _ (le_of_lt hV0_gt)
      rw [hΦ_eq]
      linarith [hΦ_maj p hp_mem]
    have hcancel : (G p0 - G p) / (V0 - K p) =
        ((G p - G p0) / (p - p0)) / ((K p - K p0) / (p - p0)) := by
      simp only [V0]
      rw [div_div_div_cancel_right₀ hpp0, ← neg_div_neg_eq, neg_sub, neg_sub]
    linarith
  have hslope_lim : ∀ {f : ℝ → ℝ} {f' : ℝ}, HasDerivAt f f' p0 →
      Tendsto (fun p => (f p - f p0) / (p - p0)) (𝓝[<] p0) (𝓝 f') := by
    intro f f' hf
    rw [tendsto_iff_norm_sub_tendsto_zero]
    have h0 := (hasDerivAt_iff_tendsto.mp hf).mono_left
      (nhdsWithin_le_nhds (s := Set.Iio p0))
    refine h0.congr' ?_
    filter_upwards [self_mem_nhdsWithin] with p hp_lt
    have hpp0 : p - p0 ≠ 0 := ne_of_lt (sub_neg.mpr hp_lt)
    simp only [Real.norm_eq_abs, smul_eq_mul]
    rw [show (f p - f p0) / (p - p0) - f' = (f p - f p0 - (p - p0) * f') / (p - p0) by
      field_simp [hpp0]]
    rw [abs_div, div_eq_inv_mul]
  have hG_lim : Tendsto (fun p => (G p - G p0) / (p - p0)) (𝓝[<] p0) (𝓝 G_p0') :=
    hslope_lim hG_deriv
  have hK_lim : Tendsto (fun p => (K p - K p0) / (p - p0)) (𝓝[<] p0) (𝓝 K_p0') :=
    hslope_lim hK_deriv
  have hdiv_lim : Tendsto (fun p => ((G p - G p0) / (p - p0)) / ((K p - K p0) / (p - p0)))
      (𝓝[<] p0) (𝓝 (G_p0' / K_p0')) :=
    hG_lim.div hK_lim (ne_of_gt hK'_pos)
  exact ge_of_tendsto hdiv_lim hle_secant

end

/-! ### Part 7: Kernel-Checked Rational Certificate Engine (`BINARY-04..09, 11..12` & `Φ_7`) -/

section CertQ

open V3.CertEngine V3.Data.Binary

/-- Single-pass exact rational hub state at rank `j` and price `p`, matching `check_binary._compute_hub`. -/
structure HubStateQ where
  H     : ℚ
  H2    : ℚ
  D     : ℚ
  pi    : ℚ
  U     : ℚ
  W     : ℚ
  delta : ℚ
  K     : ℚ
  Kp    : ℚ
  G     : ℚ
  Gp    : ℚ
  v     : ℚ
  y     : ℚ
  piQ0  : ℚ
  hP    : ℚ
  sig   : ℚ
  eta   : ℚ
  deriving DecidableEq, Repr

def hubZeroQ : HubStateQ :=
  { H := 0, H2 := 0, D := 0, pi := 1, U := 0, W := 0, delta := 0,
    K := 1, Kp := 0, G := 5, Gp := 0, v := 0, y := 0,
    piQ0 := 1, hP := 1, sig := (1 : ℚ) / 25, eta := 0 }

/-- One recurrence step `i → i + 1` at price `p` (`c = 1 / p`, `q0 = 21/10`, `γ = 1/25`). -/
def hubStepQ (p : ℚ) (i : ℕ) (st : HubStateQ) : HubStateQ :=
  let ii : ℚ := ((i + 1 : ℕ) : ℚ)
  let c : ℚ := 1 / p
  let H' := st.H + 1 / ii
  let H2' := st.H2 + 1 / (ii * ii)
  let D' := H' + (1 / 2 : ℚ) * (H' * H' + H2')
  let denom := 1 + ii * p
  let di := 1 / denom
  let pi' := st.pi * ((ii * p) / denom)
  let U' := st.U + di
  let W' := st.W + di * di
  let delta' := pi' * (4 * (1 - c) * U' - 1)
  let K' := (p + ii * p * st.K) / denom
  let Kp' := (1 + ii * st.K + ii * p * st.Kp - ii * K') / denom
  let G' := (1 + H' + 4 * K' + ii * p * st.G) / denom
  let Gp' := (4 * Kp' + ii * st.G + ii * p * st.Gp - ii * G') / denom
  let v' := -Gp' / Kp'
  let y' := -Gp'
  let q0 : ℚ := (21 : ℚ) / 10
  let denomQ0 := 1 + ii * q0
  let piQ0' := st.piQ0 * ((ii * q0) / denomQ0)
  let hP' := (1 + H' + ii * q0 * st.hP) / denomQ0
  let sig' := ((1 : ℚ) / 25) * hP'
  let eta' := ((1 : ℚ) / 25) * (1 + H') - sig'
  { H := H', H2 := H2', D := D', pi := pi', U := U', W := W', delta := delta',
    K := K', Kp := Kp', G := G', Gp := Gp', v := v', y := y',
    piQ0 := piQ0', hP := hP', sig := sig', eta := eta' }

/-- Exact `j`-th hub state at price `p`. -/
def hubStateQ (p : ℚ) : ℕ → HubStateQ
  | 0     => hubZeroQ
  | i + 1 => hubStepQ p i (hubStateQ p i)

/-- Single `O(m)` pass computing `[hubStateQ p 0, ..., hubStateQ p m]` in reverse then reversing. -/
def hubTableRevQ (p : ℚ) : ℕ → List HubStateQ
  | 0     => [hubZeroQ]
  | i + 1 =>
      match hubTableRevQ p i with
      | [] => [hubZeroQ]
      | prev :: rest => hubStepQ p i prev :: prev :: rest

def hubTableQ (m : ℕ) (p : ℚ) : List HubStateQ :=
  (hubTableRevQ p m).reverse

private lemma hubTableRevQ_spec (p : ℚ) (m : ℕ) :
    hubTableRevQ p m = ((List.range (m + 1)).map (hubStateQ p)).reverse := by
  induction m with
  | zero => rfl
  | succ i ih =>
    have h1 : ((List.range (i + 1)).map (hubStateQ p)).reverse =
        hubStateQ p i :: ((List.range i).map (hubStateQ p)).reverse := by
      rw [List.range_succ, List.map_append, List.map_singleton, List.reverse_append]
      simp
    have h2 : ((List.range (i + 1 + 1)).map (hubStateQ p)).reverse =
        hubStateQ p (i + 1) :: ((List.range (i + 1)).map (hubStateQ p)).reverse := by
      rw [List.range_succ, List.map_append, List.map_singleton, List.reverse_append]
      simp
    rw [hubTableRevQ, ih, h1, h2, h1, hubStateQ]

lemma hubTableQ_eq_map (m : ℕ) (p : ℚ) :
    hubTableQ m p = (List.range (m + 1)).map (hubStateQ p) := by
  rw [hubTableQ, hubTableRevQ_spec, List.reverse_reverse]

lemma hubTableQ_getD (m j : ℕ) (p : ℚ) (hjm : j ≤ m) :
    (hubTableQ m p).getD j hubZeroQ = hubStateQ p j := by
  rw [hubTableQ_eq_map]
  have hj : j < ((List.range (m + 1)).map (hubStateQ p)).length := by
    simp; omega
  rw [List.getD_eq_getElem?_getD, List.getElem?_eq_getElem hj]
  simp

/-- Exact bridge from `hubStateQ p j` to `V3.CertEngine` rational primitives. -/
theorem hubStateQ_eq_certEngine (p : ℚ) (j : ℕ) :
    (hubStateQ p j).H = harmonicQ j ∧
    (hubStateQ p j).H2 = harmonic2Q j ∧
    (hubStateQ p j).pi = piQ j p ∧
    (hubStateQ p j).K = (hubDerivQ j p).1 ∧
    (hubStateQ p j).Kp = (hubDerivQ j p).2.1 ∧
    (hubStateQ p j).G = (hubDerivQ j p).2.2.1 ∧
    (hubStateQ p j).Gp = (hubDerivQ j p).2.2.2.1 ∧
    (hubStateQ p j).v = (hubDerivQ j p).2.2.2.2 ∧
    (hubStateQ p j).piQ0 = piQ j ((21 : ℚ) / 10) ∧
    (hubStateQ p j).hP = hPremQ j ∧
    (hubStateQ p j).sig = sigmaQ j := by
  -- Prove simultaneously with `hubDerivLoop` and `hPremAux`
  suffices h :
      (hubStateQ p j).H = harmonicQ j ∧
      (hubStateQ p j).H2 = harmonic2Q j ∧
      (hubStateQ p j).pi = piQ j p ∧
      (hubStateQ p j).K = (hubDerivLoop p j).2.1 ∧
      (hubStateQ p j).Kp = (hubDerivLoop p j).2.2.1 ∧
      (hubStateQ p j).G = (hubDerivLoop p j).2.2.2.1 ∧
      (hubStateQ p j).Gp = (hubDerivLoop p j).2.2.2.2 ∧
      (hubStateQ p j).piQ0 = piQ j ((21 : ℚ) / 10) ∧
      (hubStateQ p j).hP = (hPremAux q0ConstQ j).2 ∧
      (hubStateQ p j).sig = sigmaQ j by
    rcases h with ⟨hH, hH2, hpi, hK, hKp, hG, hGp, hpiQ0, hhP, hsig⟩
    refine ⟨hH, hH2, hpi, hK, hKp, hG, hGp, ?_, hpiQ0, hhP, hsig⟩
    cases j with
    | zero => simp [hubStateQ, hubZeroQ, hubDerivQ]
    | succ i =>
      simp only [hubStateQ, hubStepQ, hubDerivQ, Nat.add_eq_zero_iff, one_ne_zero, and_false,
        ↓reduceIte]
      have hGp' : (hubStepQ p i (hubStateQ p i)).Gp = (hubDerivLoop p (i + 1)).2.2.2.2 := hGp
      have hKp' : (hubStepQ p i (hubStateQ p i)).Kp = (hubDerivLoop p (i + 1)).2.2.1 := hKp
      dsimp only [hubStepQ] at hGp' hKp' ⊢
      rw [hGp', hKp']
  induction j with
  | zero =>
    simp [hubStateQ, hubZeroQ, harmonicQ, harmonic2Q, piQ, hubDerivLoop, hPremAux,
      sigmaQ, hPremQ, hPremGenQ]
  | succ i ih =>
    rcases ih with ⟨ihH, ihH2, ihpi, ihK, ihKp, ihG, ihGp, ihpiQ0, ihhP, _⟩
    have hLoopH : ∀ k : ℕ, (hubDerivLoop p k).1 = harmonicQ k := by
      intro k
      induction k with
      | zero => rfl
      | succ k ihk => simp [hubDerivLoop, harmonicQ, ihk]
    have hPremH : ∀ k : ℕ, (hPremAux q0ConstQ k).1 = harmonicQ k := by
      intro k
      induction k with
      | zero => rfl
      | succ k ihk => simp [hPremAux, harmonicQ, ihk]
    have hLH := hLoopH i
    have hPH : (hPremAux ((21 : ℚ) / 10) i).1 = harmonicQ i := hPremH i
    refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
    · simp only [hubStateQ, hubStepQ, harmonicQ, ihH]
    · simp only [hubStateQ, hubStepQ, harmonic2Q, ihH2, sq]
    · simp only [hubStateQ, hubStepQ, piQ, ihpi]
    · simp only [hubStateQ, hubStepQ, hubDerivLoop, ihK]
    · simp only [hubStateQ, hubStepQ, hubDerivLoop, ihK, ihKp]
    · simp only [hubStateQ, hubStepQ, hubDerivLoop, hLH, ihH, ihK, ihG]
    · simp only [hubStateQ, hubStepQ, hubDerivLoop, hLH, ihH, ihK, ihKp, ihG, ihGp]
    · simp only [hubStateQ, hubStepQ, piQ, ihpiQ0]
    · simp only [hubStateQ, hubStepQ, hPremAux, q0ConstQ, ihH, ihhP, hPH]
    · simp only [hubStateQ, hubStepQ, sigmaQ, hPremQ, hPremGenQ, hPremAux, q0ConstQ,
        ihH, ihhP, hPH]

/-- Exact real-cast bridges for `U` and `W` fields of `hubStateQ`. -/
theorem hubStateQ_UW_cast (p : ℚ) (j : ℕ) :
    ((hubStateQ p j).U : ℝ) =
      ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * (p : ℝ))⁻¹ ∧
    ((hubStateQ p j).W : ℝ) =
      ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * (p : ℝ)) ^ 2)⁻¹ ∧
    ((hubStateQ p j).D : ℝ) =
      harmonic j + (1 / 2 : ℝ) * ((harmonic j) ^ 2 + harmonic2 j) ∧
    ((hubStateQ p j).eta : ℝ) = (1 / 25 : ℝ) * (1 + harmonic j) - sigmaPrem j := by
  have hUW : ∀ k : ℕ,
      ((hubStateQ p k).U : ℝ) =
        ∑ i ∈ Finset.range k, (1 + ((i + 1 : ℕ) : ℝ) * (p : ℝ))⁻¹ ∧
      ((hubStateQ p k).W : ℝ) =
        ∑ i ∈ Finset.range k, ((1 + ((i + 1 : ℕ) : ℝ) * (p : ℝ)) ^ 2)⁻¹ := by
    intro k
    induction k with
    | zero => simp [hubStateQ, hubZeroQ]
    | succ i ih =>
      simp only [hubStateQ, hubStepQ, Finset.sum_range_succ, Rat.cast_add, Rat.cast_div,
        Rat.cast_mul, Rat.cast_one, Rat.cast_natCast, ih.1, ih.2]
      constructor
      · simp [one_div]
      · simp [one_div, sq]
  have hce := hubStateQ_eq_certEngine p j
  have hH_cast : ((hubStateQ p j).H : ℝ) = harmonic j := by rw [hce.1, harmonicQ_cast]
  have hH2_cast : ((hubStateQ p j).H2 : ℝ) = harmonic2 j := by rw [hce.2.1, harmonic2Q_cast]
  have hsig_cast : ((hubStateQ p j).sig : ℝ) = sigmaPrem j := by
    rw [hce.2.2.2.2.2.2.2.2.2.2, sigmaQ_cast]
  refine ⟨(hUW j).1, (hUW j).2, ?_, ?_⟩
  · cases j with
    | zero => simp [hubStateQ, hubZeroQ, harmonic_zero, harmonic2]
    | succ i =>
      have hD_def : (hubStateQ p (i + 1)).D =
          (hubStateQ p (i + 1)).H + (1 / 2 : ℚ) * ((hubStateQ p (i + 1)).H * (hubStateQ p (i + 1)).H +
            (hubStateQ p (i + 1)).H2) := rfl
      rw [hD_def]
      push_cast
      rw [hH_cast, hH2_cast, sq]
  · cases j with
    | zero => simp [hubStateQ, hubZeroQ, harmonic_zero, sigmaPrem, hPrem]
    | succ i =>
      have heta_def : (hubStateQ p (i + 1)).eta =
          ((1 : ℚ) / 25) * (1 + (hubStateQ p (i + 1)).H) - (hubStateQ p (i + 1)).sig := rfl
      rw [heta_def]
      push_cast
      rw [hH_cast, hsig_cast]

/-- Lookups into static `V3.Data.Binary` tables. -/
def bracketPaQ (m : ℕ) : ℚ :=
  match brackets.find? (fun b => b.m == m) with
  | some b => b.pa
  | none => 0

def bracketPbQ (m : ℕ) : ℚ :=
  match brackets.find? (fun b => b.m == m) with
  | some b => b.pb
  | none => 0

def jLoQ (m : ℕ) : ℚ :=
  if m = 0 then 5
  else match printedJEnclosures.find? (fun e => e.m == m) with
  | some e => e.jLo
  | none => 0

def jHiQ (m : ℕ) : ℚ :=
  if m = 0 then 5
  else match printedJEnclosures.find? (fun e => e.m == m) with
  | some e => e.jHi
  | none => 0

def eCapQ (i : ℕ) : ℚ :=
  match printedECaps.find? (fun p => p.1 == i) with
  | some p => p.2
  | none => 0

def OStopCeilQ (j : ℕ) (gFlag : Bool) (Hj : ℚ) : ℚ :=
  let g : ℚ := if gFlag then const_gamma else 0
  if j = 1 then rejected_O1Base + 2 * g
  else if j = 2 then rejected_O2Base + g * (1 + Hj)
  else 2 * (1 + Hj) + g * Hj

/-- Exact window bounds `(dv_lb, dv_ub)` for `v_{j-1}(p) - v_j(p)` on `[pa, pb]`
    matching `check_binary._dv_window_bounds`. -/
def dvWindowBoundsQ (j : ℕ) (pa pb : ℚ) (da db daPrev dbPrev : HubStateQ) : ℚ × ℚ :=
  let jj : ℚ := (j : ℚ)
  let ca : ℚ := 1 / pa
  let cb : ℚ := 1 / pb
  let den_lb := (1 + jj * pa) * db.Kp
  let den_ub := (1 + jj * pb) * da.Kp
  let v_lb := max 0 daPrev.v
  let v_ub := dbPrev.v
  let N_ub := 3 * (1 - da.pi) + v_ub * (1 - (1 - ca) * da.pi) - 8 * (1 - ca) * da.pi * db.U
  let N_lb := 3 * (1 - db.pi) + v_lb * (1 - (1 - cb) * db.pi) - 8 * (1 - cb) * db.pi * da.U
  let dv_ub_C := N_ub / den_lb
  let dv_lb_C := N_lb / den_ub
  let br_ub := 4 * (1 - cb) * (da.U * da.U + da.W) - (5 - 8 * ca) * db.U
  let neg_sy_ub := (if 0 ≤ br_ub then db.pi * ca else da.pi * cb) * br_ub
  let sKp_ub := (db.pi * ca) * (ca + (1 - cb) * da.U)
  let dv_ub_sj := (neg_sy_ub + v_ub * sKp_ub) / (jj * db.Kp)
  (max 0 dv_lb_C, min dv_ub_C dv_ub_sj)

def listRange1 (n : ℕ) : List ℕ :=
  (List.range n).map (· + 1)

def listIcc (a b : ℕ) : List ℕ :=
  (List.range (b + 1 - a)).map (· + a)

/-! #### `BINARY-04`: Rejected mass (all 136 pairs, `T ≥ 0`), stops, & `j = 0` base -/

def checkBinary04 : Bool :=
  let tP := hubTableQ 16 const_P
  let t12 := hubTableQ 12 rejected_pCapLe12
  let c1 :=
    decide (rejected_pCapLe12 ≥ bracketPbQ 12) &&
    decide ((t12.getD 12 hubZeroQ).Gp < 0) &&
    (listIcc 1 12).all (fun j =>
      let r := t12.getD j hubZeroQ
      decide (0 < r.G - r.v * (1 + r.H - r.K) - jHiQ (j - 1)))
  let c2 :=
    decide (16 * const_P < const_T0) &&
    (listIcc 1 16).all (fun j =>
      let r := tP.getD j hubZeroQ
      let K72 := KQ j (const_T0 / (j : ℚ))
      decide (0 < r.G - r.v * (K72 - r.K) - jHiQ (j - 1))) &&
    rejected_highRanks.all (fun m =>
      let pc := bracketPbQ m
      let tm := hubTableQ m pc
      decide ((tm.getD m hubZeroQ).Gp < 0) &&
      (listIcc 1 m).all (fun j =>
        let r := tm.getD j hubZeroQ
        let Hm := (tm.getD m hubZeroQ).H
        decide (0 < r.G + const_alpha * (Hm - r.H) - r.v * (1 + r.H - r.K) - jHiQ (j - 1))))
  let c3 :=
    decide (0 < 100 * (1 - (tP.getD 3 hubZeroQ).delta) - 51) &&
    decide (0 < 125 * (1 - (tP.getD 15 hubZeroQ).delta) - 51) &&
    (listIcc 3 16).all (fun j =>
      let rj := tP.getD j hubZeroQ
      let rp := tP.getD (j - 1) hubZeroQ
      let f_ord := rp.G - 2 * (1 + rj.H)
      let f_4 := f_ord + rp.sig - const_gamma * rj.H
      decide (0 < f_ord && 0 < f_4)) &&
    [false, true].all (fun gFlag =>
      rejected_stopDirectRanks.all (fun j =>
        let r := tP.getD j hubZeroQ
        let sigj := if gFlag then r.sig else 0
        let Oj := OStopCeilQ j gFlag r.H
        decide (0 < r.G + sigj - Oj - r.v * (1 + r.H - r.K))))
  let c4 :=
    radiusTiers_tiers.all (fun Rb =>
      decide (0 < 4 - (Rb.2 + (1 + Rb.1) * (1 + Rb.1))))
  c1 && c2 && c3 && c4

theorem cert_binary_04 : checkBinary04 = true := by decide +kernel

/-! #### `BINARY-05`: Small prices `z ∈ [0, 5/4]` (`j = 1..16`, both modes) -/

def checkBinary05 : Bool :=
  let tP := hubTableQ 16 const_P
  let r1 := tP.getD 1 hubZeroQ
  let r2 := tP.getD 2 hubZeroQ
  let r3 := tP.getD 3 hubZeroQ
  let r4 := tP.getD 4 hubZeroQ
  let r6 := tP.getD 6 hubZeroQ
  let r9 := tP.getD 9 hubZeroQ
  let Delta0 := 1 + r4.delta - 5 * eCapQ 3
  let b68 := 1 + r6.delta - 8 * eCapQ 5
  let b916 := 1 + r9.delta - 16 * eCapQ 8
  let a4 := r4.G - (1 + r4.H) - r4.eta
  let a6 := r6.G - (1 + r6.H) - r6.eta
  let c_ge4 :=
    decide (Delta0 < b68) && decide (Delta0 < b916) &&
    (listIcc 4 5).all (fun j =>
      let r := tP.getD j hubZeroQ
      decide (a4 ≤ r.G - (1 + r.H) - r.eta)) &&
    (listIcc 6 16).all (fun j =>
      let r := tP.getD j hubZeroQ
      decide (a6 ≤ r.G - (1 + r.H) - r.eta)) &&
    (listIcc 4 16).all (fun j =>
      let r := tP.getD j hubZeroQ
      decide (Delta0 ≤ (j : ℚ) * (r.G - jHiQ (j - 1)))) &&
    decide ((1 : ℚ) / 25 < r4.delta) && decide ((5 : ℚ) / 2 < a4) &&
    decide (0 < a4 + Delta0 - 5) &&
    decide (0 < a4 - 4 + min ((2 : ℚ) / 3) (Delta0 - (16 : ℚ) / 27)) &&
    decide (0 < a6 - 4) && decide (0 < Delta0 - (16 : ℚ) / 27)
  let a1 := r1.G - 2 - r1.eta
  let D1 := r1.G - 5
  let c_j1 :=
    decide ((20 : ℚ) / 9 < a1) && decide (0 < D1) &&
    decide (a1 + D1 - 8 + 2 * D1 * ((5 : ℚ) / 4) < 0) &&
    decide (0 < a1 + (a1 + D1 - 8) * ((5 : ℚ) / 4) + D1 * (((5 : ℚ) / 4) ^ 2))
  let a2 := r2.G - (1 + r2.H) - r2.eta
  let D2 := 1 + r2.delta - 2 * eCapQ 1
  let Q2_max : ℚ := (145 : ℚ) / 126
  let c_j2 :=
    decide (KQ 2 ((5 : ℚ) / 4) = Q2_max) &&
    decide (D2 ≤ 2 * (r2.G - jHiQ 1)) &&
    decide (0 < a2 - 2 * Q2_max) && decide (0 < D2) &&
    decide (0 < a2 + D2 - 4 * Q2_max) &&
    decide ((2 * a2 + D2 - 13) ^ 2 < 8 * a2 * D2)
  let a3 := r3.G - (1 + r3.H) - r3.eta
  let D3 := 1 + r3.delta - 3 * eCapQ 2
  let c_j3 :=
    decide (D3 ≤ 3 * (r3.G - jHiQ 2)) &&
    decide ((5 : ℚ) / 2 < a3) && decide (0 < D3) &&
    decide ((3 * a3 + D3 - 19) ^ 2 < 12 * a3 * D3)
  c_ge4 && c_j1 && c_j2 && c_j3

theorem cert_binary_05 : checkBinary05 = true := by decide +kernel

/-! #### `BINARY-06`: Mode-unified crossing (`91` checks across `7` windows, `s_16 = 66/100`) -/

def checkBinary06 : Bool :=
  let tP := hubTableQ 16 const_P
  let t22 := hubTableQ 16 ((11 : ℚ) / 5)
  let r15 := t22.getD 15 hubZeroQ
  let cmin16 := r15.K / (1 + r15.H)
  let c_s16 :=
    decide (const_s16 * const_s16 < cmin16) &&
    decide (((6 : ℚ) / 11) * (t22.getD 2 hubZeroQ).pi < cmin16) &&
    (listIcc 1 15).all (fun i =>
      let ri := t22.getD i hubZeroQ
      decide (const_s16 * const_s16 < ri.K / (1 + ri.H)))
  let c_wins :=
    crossingWindows.all (fun w =>
      let m_hi := w.ranks.foldl Nat.max 0
      let t_pa_m := hubTableQ m_hi w.pa
      let t_pb_m := hubTableQ m_hi w.pb
      let c_cont :=
        decide (w.pa < w.pb) &&
        w.ranks.all (fun m =>
          let blo := bracketPaQ m
          let bhi := bracketPbQ m
          decide (w.pa ≤ blo && bhi ≤ w.pb) &&
          (if w.pa < blo then decide (0 < (t_pa_m.getD m hubZeroQ).Gp) else true) &&
          (if bhi < w.pb then decide ((t_pb_m.getD m hubZeroQ).Gp < 0) else true))
      let c_js :=
        (listIcc 2 m_hi).all (fun j =>
          let pa_eff := max w.pa (bracketPaQ j)
          let ta := hubTableQ j pa_eff
          let da := ta.getD j hubZeroQ
          let daPrev := ta.getD (j - 1) hubZeroQ
          let db := t_pb_m.getD j hubZeroQ
          let dbPrev := t_pb_m.getD (j - 1) hubZeroQ
          let (_, dv_ub) := dvWindowBoundsQ j pa_eff w.pb da db daPrev dbPrev
          let vj_ub := db.v
          let Hf := 1 + db.H
          let Hm := (tP.getD m_hi hubZeroQ).H
          let eta_j := (tP.getD j hubZeroQ).eta
          let c_pre :=
            decide (pa_eff < w.pb && 0 < dv_ub) &&
            (if w.hasFee then decide (0 < daPrev.v) else true)
          let S_ub :=
            if !w.hasFee then dbPrev.K
            else
              let lc_max := const_alpha * (Hm - daPrev.H)
              dbPrev.K + max 0 (lc_max - (jLoQ (j - 1) - daPrev.G)) / daPrev.v
          let d_ints : List (ℚ × ℚ) :=
            if w.hasFee && w.splitJs.contains j then
              [(const_s16, const_d_split), (const_d_split, 1)]
            else [(const_s16, 1)]
          c_pre &&
          checkPartition d_ints const_s16 1 &&
          d_ints.all (fun dd =>
            let d_lo := dd.1
            let d_hi := dd.2
            let c_lo := d_lo * d_lo
            let c_hi := d_hi * d_hi
            let x_lo := ((1 + 1 / d_hi) ^ 2) / dv_ub - 1
            let T_lo := ((1 + d_lo) ^ 2) / dv_ub - c_hi
            let V_ub := min (c_hi * Hf) (S_ub + c_hi / (j : ℚ))
            let Vhat_ub := min Hf (S_ub / c_lo + 1 / (j : ℚ))
            let Vd_ub := min (d_hi * Hf) (S_ub / d_lo + d_hi / (j : ℚ))
            let lam_j_lb :=
              if w.hasFee && decide (const_T0 < T_lo) then
                const_alpha * (Hm - db.H) * (1 - const_T0 / T_lo)
              else 0
            let A_lb := db.G - Hf - eta_j + lam_j_lb - V_ub - vj_ub * max 0 (V_ub - db.K)
            let sl_lb := db.G - jHiQ (j - 1) + lam_j_lb - vj_ub * max 0 (V_ub - db.K)
            let res_lb := x_lo * sl_lb - Vhat_ub - (Vd_ub * Vd_ub) / A_lb
            decide (0 < x_lo && 0 < A_lb && 0 < sl_lb && 0 < res_lb)))
      c_cont && c_js)
  c_s16 && c_wins

theorem cert_binary_06 : checkBinary06 = true := by decide +kernel

/-! #### `BINARY-07`: Mode-unified global `d`-vertex (`36` checks across `4` windows) -/

def checkBinary07 : Bool :=
  let tP := hubTableQ 16 const_P
  dVertexWindows.all (fun w =>
    let m_hi := w.ranks.foldl Nat.max 0
    let t_pa_m := hubTableQ m_hi w.pa
    let t_pb_m := hubTableQ m_hi w.pb
    let c_cont :=
      decide (w.pa < w.pb && w.pb ≤ const_P && 0 < w.printedMinFloor5) &&
      w.ranks.all (fun m =>
        let blo := bracketPaQ m
        let bhi := bracketPbQ m
        decide (w.pa ≤ blo && bhi ≤ w.pb) &&
        (if w.pa < blo then decide (0 < (t_pa_m.getD m hubZeroQ).Gp) else true) &&
        (if bhi < w.pb then decide ((t_pb_m.getD m hubZeroQ).Gp < 0) else true))
    let c_js :=
      (listIcc 2 m_hi).all (fun j =>
        let pa_eff := max w.pa (bracketPaQ j)
        let ta := hubTableQ j pa_eff
        let da := ta.getD j hubZeroQ
        let daPrev := ta.getD (j - 1) hubZeroQ
        let db := t_pb_m.getD j hubZeroQ
        let dbPrev := t_pb_m.getD (j - 1) hubZeroQ
        let (_, dv_ub) := dvWindowBoundsQ j pa_eff w.pb da db daPrev dbPrev
        let Hf := 1 + db.H
        let eta_j := (tP.getD j hubZeroQ).eta
        let del_lb := if j ≤ 4 then 0 else da.delta
        let fee_sl := if w.hasFee then const_alpha / (j : ℚ) else 0
        let dM_lb := (1 + del_lb) / (j : ℚ) - fee_sl - dv_ub * dbPrev.K
        let val_dv :=
          db.G - 3 * Hf - eta_j - 2 * dbPrev.K +
          2 * ((1 + del_lb) / (j : ℚ) - fee_sl) / dv_ub
        decide (pa_eff < w.pb && 0 < dv_ub && 0 < dM_lb && w.printedMinFloor5 ≤ val_dv) &&
        (if 5 ≤ j then decide (const_p_delta5_lo ≤ pa_eff) else true))
    c_cont && c_js)

theorem cert_binary_07 : checkBinary07 = true := by decide +kernel

/-! #### `BINARY-08`: Four-percent mode small-price residual on `[5/4, 21/10]` -/

def checkBinary08 : Bool :=
  let tP := hubTableQ 16 const_P
  let z0 : ℚ := (5 : ℚ) / 4
  let tz0 := hubTableQ 16 z0
  let m1Of := fun j =>
    let r := tz0.getD j hubZeroQ
    r.pi * (z0 * r.U)
  let m1_min := min (m1Of 2) (m1Of 16)
  let c0_1 := (4 : ℚ) / ((1 + const_P) ^ 3)
  let b1_1 := const_gamma * (1 - (tP.getD 1 hubZeroQ).piQ0)
  let c0_lb := (2 * m1_min) / (((9 : ℚ) / 4) ^ 3)
  let b1_16 := const_gamma * (1 - (tP.getD 16 hubZeroQ).piQ0)
  decide (16 * const_P < const_T0) &&
  decide (b1_1 < 8 * c0_1 * ((11 : ℚ) / 5 - const_q0)) &&
  decide (0 < (hubDerivQ 2 ((9 : ℚ) / 4)).2.2.2.1) &&
  (listIcc 2 16).all (fun j => decide (m1_min ≤ m1Of j)) &&
  decide (b1_16 < 8 * c0_lb * ((9 : ℚ) / 4 - const_q0))

theorem cert_binary_08 : checkBinary08 = true := by decide +kernel

/-! #### `BINARY-09`: Upper-ray Guards (G1)–(G3) + ALL `40` shifted upper-ray checks -/

def chordEndQ (arr : ℕ → ℚ) (H : ℕ → ℚ) (piv n N : ℕ) : ℚ × ℚ :=
  let sl := (arr (piv + 1) - arr piv) / (H (piv + 1) - H piv)
  (arr piv + sl * (H n - H piv), arr piv + sl * (H N - H piv))

def checkBinary09 : Bool :=
  let tP := hubTableQ 16 const_P
  let HOf := fun j => (tP.getD j hubZeroQ).H
  let g1Of := fun j =>
    let r := tP.getD j hubZeroQ
    r.G - (1 + r.H) - r.eta - 2 * r.K
  let (g1_c1, g1_c16) := chordEndQ g1Of HOf upperRay_g1ChordPivot 1 16
  let c_g1 :=
    decide (0 < g1_c1 && 0 < g1_c16) &&
    (listIcc 1 16).all (fun j => decide (0 < g1Of j))
  let E2Of := fun j =>
    let r := tP.getD j hubZeroQ
    r.G - 2 * (1 + r.H) - r.eta
  let D2Of := fun j =>
    let r := tP.getD j hubZeroQ
    1 + r.H - r.K
  let yOf := fun j => (tP.getD j hubZeroQ).y
  let c_g2 :=
    (let r1 := tP.getD 1 hubZeroQ
     let A1_4 := r1.G - 2 + r1.v * r1.K - r1.eta
     decide (0 < A1_4 - (1 + r1.v) * 2)) &&
    upperRay_g2Blocks.all (fun blk =>
      let (n, N, piv) := blk
      let (e_n, e_N) := chordEndQ E2Of HOf piv n N
      let (y_n, y_N) := chordEndQ yOf HOf piv n N
      let kp_n := (tP.getD n hubZeroQ).Kp
      let kp_N := (tP.getD N hubZeroQ).Kp
      let d_n := D2Of n
      let d_N := D2Of N
      let B0 := e_n * kp_n - y_n * d_n
      let B1 := (e_n * kp_N + e_N * kp_n - y_n * d_N - y_N * d_n) / 2
      let B2 := e_N * kp_N - y_N * d_N
      decide (0 < e_n && 0 < e_N && 0 < kp_n && 0 < kp_N && 0 < B0 && 0 < B1 && 0 < B2)) &&
    (listIcc 1 16).all (fun j =>
      let r := tP.getD j hubZeroQ
      decide (0 < E2Of j * r.Kp - r.y * D2Of j))
  let c_g3 :=
    upperRay_g3PrintedFloors.all (fun row =>
      let (j, lb0, lb1) := row
      let r := tP.getD j hubZeroQ
      let Hf := 1 + r.H
      let chkMode := fun (gFlag : Bool) (lb : ℚ) =>
        let b0 := if gFlag then r.eta else 0
        let b1 := b0 / const_q0
        let Aj := r.G - Hf + r.v * r.K - b0
        let num := (2 + r.v) * Hf - Aj
        let gap := (4 * r.Kp + b1) * (1 + r.v) * r.D - num * num
        decide (0 < lb && lb ≤ gap)
      chkMode false lb0 && chkMode true lb1)
  let c_s0 :=
    (listIcc 2 upperRay_shiftedLowJMax).all (fun j =>
      let r := tP.getD j hubZeroQ
      let Hf := 1 + r.H
      let K72 := KQ j (const_T0 / (j : ℚ))
      [false, true].all (fun gFlag =>
        let b0 := if gFlag then r.eta else 0
        let b1 := b0 / const_q0
        let v_max := r.v
        let W := 1 + v_max
        let A := r.G - Hf + v_max * r.K - b0
        let rad_ub := (A * A / (W * r.D)) * (((Hf - K72) / (A - W * K72)) ^ 2)
        decide (W * Hf < A && A ≤ (2 + v_max) * K72 && 0 < 4 * r.Kp + b1 - const_alpha - rad_ub)))
  let c_s12 :=
    upperRay_shiftedWindows.all (fun w =>
      let m_hi := w.ranks.foldl Nat.max 0
      let ta_m := hubTableQ m_hi w.pa
      let tb_m := hubTableQ m_hi w.pb
      let c_cont :=
        decide (w.pa < w.pb && w.pb ≤ const_P) &&
        w.ranks.all (fun m =>
          let blo := bracketPaQ m
          let bhi := bracketPbQ m
          decide (w.pa ≤ blo && bhi ≤ w.pb) &&
          (if w.pa < blo then decide (0 < (ta_m.getD m hubZeroQ).Gp) else true) &&
          (if bhi < w.pb then decide ((tb_m.getD m hubZeroQ).Gp < 0) else true))
      let c_js :=
        (listIcc (upperRay_shiftedLowJMax + 1) m_hi).all (fun j =>
          let rP := tP.getD j hubZeroQ
          let da := ta_m.getD j hubZeroQ
          let daPrev := ta_m.getD (j - 1) hubZeroQ
          let db := tb_m.getD j hubZeroQ
          let dbPrev := tb_m.getD (j - 1) hubZeroQ
          let (dv_lb, _) := dvWindowBoundsQ j w.pa w.pb da db daPrev dbPrev
          let z72 := const_T0 / (j : ℚ)
          let t72 := hubTableQ j z72
          let K72 := (t72.getD j hubZeroQ).K
          let r72Prev := t72.getD (j - 1) hubZeroQ
          let k_inc := (r72Prev.K + z72 * r72Prev.Kp) - (dbPrev.K + w.pb * dbPrev.Kp)
          let Hf := 1 + rP.H
          let v_max := db.v
          let W := 1 + v_max
          decide (0 < k_inc) &&
          [false, true].all (fun gFlag =>
            let b0 := if gFlag then rP.eta else 0
            let b1 := b0 / const_q0
            let A := rP.G - Hf + v_max * rP.K - b0
            let rad_ub := (A * A / (W * rP.D)) * (((Hf - K72) / (A - W * K72)) ^ 2)
            decide (W * Hf < A && A ≤ (2 + v_max) * K72 &&
              0 < 4 * db.Kp + b1 + (j : ℚ) * dv_lb * k_inc - const_alpha - rad_ub)))
      c_cont && c_js)
  c_g1 && c_g2 && c_g3 && c_s0 && c_s12

theorem cert_binary_09 : checkBinary09 = true := by decide +kernel

/-! #### `BINARY-11`: Mixed-exterior tag roofs & ALL `448` direct inequalities -/

def mixedParamQ (j : ℕ) : ℚ × ℚ × ℚ :=
  match mixedExterior_earlyParams.find? (fun p => p.j == j) with
  | some p => (p.Cj, p.Dj, p.tj)
  | none => mixedExterior_ge4Params

def checkBinary11 : Bool :=
  let tP := hubTableQ 16 const_P
  let r16 := tP.getD 16 hubZeroQ
  let (C4, D4, t4) := mixedExterior_ge4Params
  let (Ks_v, Ks_d) := KShortDerivQ 16 1 mixedExterior_b6TangentZ
  let H16_sh := r16.H - 1
  let H2_16_sh := r16.H2 - 1
  let D_sh := H16_sh + ((1 : ℚ) / 2) * (H16_sh * H16_sh + H2_16_sh)
  let c_roofs :=
    decide (mixedParamQ 1 = (2, 0, 0)) &&
    decide (mixedParamQ 2 = (3, (4 : ℚ) / 3, (1 : ℚ) / 3)) &&
    decide (mixedParamQ 3 = ((11 : ℚ) / 3, (8 : ℚ) / 5, (2 : ℚ) / 5)) &&
    decide (((4 : ℚ) / 27) * (((9 : ℚ) / 7) ^ 2) ≤ t4) &&
    decide (1 + ((4 : ℚ) / 27) * (((9 : ℚ) / 7) ^ 3) < C4 / 2) &&
    decide (KShortQ 16 1 ((9 : ℚ) / 7) < C4 / 2) &&
    decide (1 ≤ mixedExterior_b6TangentZ) &&
    decide (Ks_v - mixedExterior_b6TangentZ * Ks_d < 1) &&
    decide (Ks_d < t4) &&
    decide (r16.H < C4) &&
    decide (4 * t4 ≤ D4) &&
    decide (4 * ((r16.H - C4 / 2) ^ 2) / D_sh < D4)
  let r71_sq := const_R71 * const_R71
  let beta71 := (1 + const_R71) * (1 + const_R71)
  let b_cap := mixedExterior_bonusBCap
  let c_448 :=
    (listIcc 1 16).all (fun j =>
      let r := tP.getD j hubZeroQ
      let rPrev := tP.getD (j - 1) hubZeroQ
      let (Cj, Dj, tj) := mixedParamQ j
      let Hf := 1 + r.H
      let J_prev_ub := jHiQ (j - 1)
      [false, true].all (fun gFlag =>
        let gVal := if gFlag then const_gamma else 0
        let sigj := if gFlag then r.sig else 0
        let sigPrev := if gFlag then rPrev.sig else 0
        let Oj := OStopCeilQ j gFlag r.H
        [0, r.v].all (fun wVal =>
          let M := r.G + wVal * r.K
          let E_b := M + sigj - Oj
          let A0 := M - Hf - (gVal * Hf - sigj)
          let B := M + sigj - J_prev_ub - sigPrev
          let w_h := A0 - wVal * r.H
          let w_b := A0 - wVal * r71_sq * r.H - b_cap * Hf
          let B_s := (j : ℚ) * (E_b + B - wVal * (1 + 2 * r.H))
          let fl := mixedExterior_minMarginFloor
          decide (fl ≤ E_b - wVal * Hf &&
                  fl ≤ E_b + w_h - 4 &&
                  fl ≤ w_h - Cj &&
                  fl ≤ B_s - Dj &&
                  fl ≤ w_b &&
                  fl ≤ E_b + w_b - beta71 &&
                  fl ≤ B_s - beta71 * tj))))
  c_roofs && c_448

theorem cert_binary_11 : checkBinary11 = true := by decide +kernel

/-! #### `BINARY-12`: Affine tag roofs, ALL `512` direct radius-tier predicates, & rank-16 closure -/

def radiusRoofQ (j : ℕ) : ℚ × ℚ :=
  match radiusTiers_earlyRoofs.find? (fun p => p.1 == j) with
  | some p => (p.2.1, p.2.2)
  | none => radiusTiers_ge3Roof

def checkBinary12 : Bool :=
  let tP := hubTableQ 16 const_P
  let (a0_hi, a1_hi) := radiusTiers_ge3Roof
  let (K16_t, K16p_t) := KShortDerivQ 16 0 radiusTiers_b7TangentZ
  let K16_54 := KQ 16 ((5 : ℚ) / 4)
  let c_roofs :=
    decide (radiusRoofQ 1 = ((8 : ℚ) / 9, (2 : ℚ) / 9)) &&
    decide (radiusRoofQ 2 = (1, (1 : ℚ) / 3)) &&
    decide (KQ 2 ((5 : ℚ) / 4) = (145 : ℚ) / 126) &&
    decide (K16_t - radiusTiers_b7TangentZ * K16p_t < a0_hi) &&
    decide (K16p_t < a1_hi) &&
    decide (K16_54 < a0_hi)
  let c_512 :=
    (listIcc 1 16).all (fun j =>
      let r := tP.getD j hubZeroQ
      let rPrev := tP.getD (j - 1) hubZeroQ
      let (al0, al1) := radiusRoofQ j
      let Hf := 1 + r.H
      let J_prev_ub := jHiQ (j - 1)
      [false, true].all (fun gFlag =>
        let gVal := if gFlag then const_gamma else 0
        let sigj := if gFlag then r.sig else 0
        let sigPrev := if gFlag then rPrev.sig else 0
        radiusTiers_tiers.all (fun Rb =>
          let R := Rb.1
          let b := Rb.2
          let beta := (1 + R) * (1 + R)
          [0, r.v].all (fun wVal =>
            let M := r.G + wVal * r.K
            let I_base := M + sigj - wVal * R * R * Hf
            let m_i0 := I_base - (1 + b + gVal) * Hf - beta * al0
            let m_i1 := (j : ℚ) * (I_base - J_prev_ub - sigPrev) - beta * al1
            let fl := radiusTiers_minMarginFloor
            decide (fl ≤ m_i0 && fl ≤ m_i1)))))
  let r16 := tP.getD 16 hubZeroQ
  let j18_hub_ub : ℚ := (889116164 : ℚ) / 100000000
  let c_closure :=
    decide (jHiQ 16 < const_P16) &&
    decide (jHiQ 16 < const_J18_cap_8892) &&
    decide (jHiQ 16 + r16.sig < const_J18_sig_cap_900184) &&
    decide (jHiQ 16 + r16.sig < const_J18_sig_cap_90023) &&
    decide (jHiQ 16 + r16.sig < ((81 : ℚ) / 80) * jLoQ 16) &&
    decide (j18_hub_ub + r16.sig < const_J18_sig_cap_900184) &&
    decide (j18_hub_ub + r16.sig < const_J18_sig_cap_90023) &&
    decide (j18_hub_ub + r16.sig < ((81 : ℚ) / 80) * r16.G) &&
    (listIcc 1 16).all (fun m =>
      let rm := tP.getD m hubZeroQ
      decide (80 * rm.sig < rm.G))
  c_roofs && c_512 && c_closure

theorem cert_binary_12 : checkBinary12 = true := by decide +kernel

/-! #### App. D.8 Tangent Obstruction Rational Check (`Φ_7`) -/

def checkPhi7Obstruction : Bool :=
  let t7 := hubTableQ 16 ((27298 : ℚ) / 10000)
  let r7 := t7.getD 7 hubZeroQ
  let r16 := t7.getD 16 hubZeroQ
  let tanAtCeil := r7.G + r7.v * (r7.K - (1 + r7.H))
  let g6_52 := GQ 6 ((5 : ℚ) / 2)
  decide (0 < r16.Gp) &&
  decide (tanAtCeil < (7420217 : ℚ) / 1000000) &&
  decide ((7516129 : ℚ) / 1000000 < g6_52) &&
  decide ((959 : ℚ) / 10000 < g6_52 - tanAtCeil)

theorem cert_phi7_obstruction : checkPhi7Obstruction = true := by decide +kernel

end CertQ

/-! ### Part 8: Hub-Weight Bridge & Indexed Certificate Extraction -/

section Extraction

open V3.CertEngine V3.Data.Binary

lemma mem_listIcc {a b j : ℕ} (ha : a ≤ j) (hb : j ≤ b) : j ∈ listIcc a b := by
  unfold listIcc
  rw [List.mem_map]
  refine ⟨j - a, List.mem_range.mpr (by omega), by omega⟩

lemma all_listIcc {a b : ℕ} {f : ℕ → Bool} (h : (listIcc a b).all f = true)
    {j : ℕ} (ha : a ≤ j) (hb : j ≤ b) : f j = true :=
  List.all_eq_true.mp h j (mem_listIcc ha hb)

lemma KFun_strictMono {j : ℕ} (hj : 1 ≤ j) : StrictMonoOn (KFun j) (Ioi 0) :=
  strictMonoOn_of_hasDerivAt_pos (convex_Ioi 0)
    (fun p hp => (hasDerivAt_KFun j hp).continuousAt.continuousWithinAt)
    (fun p hp => hasDerivAt_KFun j (by simpa [interior_Ioi] using hp))
    (fun p hp => KDerivP_pos hj (by simpa [interior_Ioi] using hp))

lemma KFun_lt_one_add_harmonic {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    KFun j p < 1 + harmonic j := by
  induction j with
  | zero => omega
  | succ i ih =>
    rw [KFun_succ_rec i hp, harmonic_succ]
    have hi1 : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
    have hden : 0 < 1 + ((i + 1 : ℕ) : ℝ) * p := by positivity
    rw [div_lt_iff₀ hden]
    cases i with
    | zero =>
      rw [KFun_zero, harmonic_zero]
      push_cast
      nlinarith
    | succ k =>
      have ih' : KFun (k + 1) p < 1 + harmonic (k + 1) := ih (by omega)
      have h1 : ((k + 1 + 1 : ℕ) : ℝ) * (((k + 1 + 1 : ℕ) : ℝ))⁻¹ = 1 :=
        mul_inv_cancel₀ (ne_of_gt hi1)
      have h2 : 0 < (((k + 1 + 1 : ℕ) : ℝ))⁻¹ := inv_pos.mpr hi1
      have h3 : 0 ≤ harmonic (k + 1) := by
        have := harmonic_pos (m := k + 1) (by omega); linarith
      have hmul : ((k + 1 + 1 : ℕ) : ℝ) * p * KFun (k + 1) p <
          ((k + 1 + 1 : ℕ) : ℝ) * p * (1 + harmonic (k + 1)) :=
        mul_lt_mul_of_pos_left ih' (mul_pos hi1 hp)
      have hexp : (1 + (harmonic (k + 1) + (((k + 1 + 1 : ℕ) : ℝ))⁻¹)) *
          (1 + ((k + 1 + 1 : ℕ) : ℝ) * p) =
          1 + harmonic (k + 1) + (((k + 1 + 1 : ℕ) : ℝ))⁻¹ +
          ((k + 1 + 1 : ℕ) : ℝ) * p * (1 + harmonic (k + 1)) +
          (((k + 1 + 1 : ℕ) : ℝ) * (((k + 1 + 1 : ℕ) : ℝ))⁻¹) * p := by ring
      rw [hexp, h1, one_mul]
      linarith

/-- Hub slope `-G'_j(p) / K'_j(p)` for `j ≥ 1, p > 0`, agreeing with `V3.vFun`. -/
noncomputable def hubWeight (j : ℕ) (p : ℝ) : ℝ :=
  if j = 0 then 0 else -GDerivP j p / KDerivP j p

/-- Hub intercept `G_j(p) + v_j(p) * K_j(p)`, agreeing with `V3.MFun`. -/
noncomputable def hubIntercept (j : ℕ) (p : ℝ) : ℝ :=
  GFun j p + hubWeight j p * KFun j p

lemma hubWeight_nonneg {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : pStar j ≤ p) :
    0 ≤ hubWeight j p := by
  have hj0 : j ≠ 0 := by omega
  have hp_pos : 0 < p := lt_of_lt_of_le (pStar_pos hj) hp
  have hKp : 0 < KDerivP j p := KDerivP_pos hj hp_pos
  have hGp : GDerivP j p ≤ 0 := by
    rcases eq_or_lt_of_le hp with rfl | hlt
    · exact le_of_eq (GDerivP_pStar_eq_zero hj)
    · exact le_of_lt (GDerivP_neg_of_gt_pStar hj hlt)
  simp only [hubWeight, hj0, ↓reduceIte]
  exact div_nonneg (by linarith) (le_of_lt hKp)

lemma hubWeight_pos {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : pStar j < p) :
    0 < hubWeight j p := by
  have hj0 : j ≠ 0 := by omega
  have hp_pos : 0 < p := lt_trans (pStar_pos hj) hp
  have hKp : 0 < KDerivP j p := KDerivP_pos hj hp_pos
  have hGp : GDerivP j p < 0 := GDerivP_neg_of_gt_pStar hj hp
  simp only [hubWeight, hj0, ↓reduceIte]
  exact div_pos (by linarith) hKp

lemma hub_crit_eq_zero {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    GDerivP j p + hubWeight j p * KDerivP j p = 0 := by
  have hj0 : j ≠ 0 := by omega
  have hKp : KDerivP j p ≠ 0 := ne_of_gt (KDerivP_pos hj hp)
  simp only [hubWeight, hj0, ↓reduceIte]
  field_simp [hKp]; ring

/-- Global Laplace supporting-line inequality: for any `p0 ≥ p*_j` and any `p > 0`,
    `G_j(p) + v_j(p0) * K_j(p) ≤ M_j(p0)` (strict for `p ≠ p0`). -/
lemma hub_support_le {j : ℕ} (hj : 1 ≤ j) {p0 p : ℝ} (hp0 : pStar j ≤ p0) (hp : 0 < p) :
    GFun j p + hubWeight j p0 * KFun j p ≤ hubIntercept j p0 := by
  have hp0_pos : 0 < p0 := lt_of_lt_of_le (pStar_pos hj) hp0
  have hv_ge : -1 ≤ hubWeight j p0 := by linarith [hubWeight_nonneg hj hp0]
  by_cases hne : p = p0
  · subst hne; exact le_rfl
  · exact le_of_lt ((thm_laplace_strictGlobalMax_of_crit_p hj hv_ge hp0_pos
      (hub_crit_eq_zero hj hp0_pos)).2.2 p hp hne)

/-- Strict monotonicity of `v_j(p)` on `[p*_j, ∞)` directly from Laplace strict global maxima. -/
lemma hubWeight_strictMono {j : ℕ} (hj : 1 ≤ j) {p1 p2 : ℝ}
    (hp1 : pStar j ≤ p1) (h12 : p1 < p2) :
    hubWeight j p1 < hubWeight j p2 := by
  have hp1_pos : 0 < p1 := lt_of_lt_of_le (pStar_pos hj) hp1
  have hp2_pos : 0 < p2 := lt_trans hp1_pos h12
  have hv1_ge : -1 ≤ hubWeight j p1 := by linarith [hubWeight_nonneg hj hp1]
  have hv2_ge : -1 ≤ hubWeight j p2 := by linarith [hubWeight_nonneg hj (le_trans hp1 (le_of_lt h12))]
  have h1 := (thm_laplace_strictGlobalMax_of_crit_p hj hv1_ge hp1_pos
    (hub_crit_eq_zero hj hp1_pos)).2.2 p2 hp2_pos (ne_of_gt h12)
  have h2 := (thm_laplace_strictGlobalMax_of_crit_p hj hv2_ge hp2_pos
    (hub_crit_eq_zero hj hp2_pos)).2.2 p1 hp1_pos (ne_of_lt h12)
  have hK : KFun j p1 < KFun j p2 := KFun_strictMono hj hp1_pos hp2_pos h12
  nlinarith

lemma hubWeight_mono {j : ℕ} (hj : 1 ≤ j) {p1 p2 : ℝ}
    (hp1 : pStar j ≤ p1) (h12 : p1 ≤ p2) :
    hubWeight j p1 ≤ hubWeight j p2 := by
  rcases eq_or_lt_of_le h12 with rfl | hlt
  · exact le_rfl
  · exact le_of_lt (hubWeight_strictMono hj hp1 hlt)

/-- Monotonicity of tangent evaluation `p ↦ M_j(p) - v_j(p) * V` for `V ≥ K_j(p2)`:
    moving `p` upward from `p1` to `p2` lowers the tangent value. -/
lemma hub_tangent_anti {j : ℕ} (hj : 1 ≤ j) {p1 p2 V : ℝ}
    (hp1 : pStar j ≤ p1) (h12 : p1 ≤ p2) (hKV : KFun j p2 ≤ V) :
    hubIntercept j p2 - hubWeight j p2 * V ≤ hubIntercept j p1 - hubWeight j p1 * V := by
  have hp2_pos : 0 < p2 := lt_of_lt_of_le (pStar_pos hj) (le_trans hp1 h12)
  have hsup := hub_support_le hj hp1 hp2_pos
  have hv := hubWeight_mono hj hp1 h12
  simp only [hubIntercept] at hsup ⊢
  nlinarith

/-- Universal lower bound on `M_j(p1) - v_j(p1) * V` across `p1 ≤ p2` and `V ≤ V_ub`:
    `G_j(p2) - v_j(p2) * max 0 (V_ub - K_j(p2)) ≤ M_j(p1) - v_j(p1) * V`. -/
lemma hub_supply_mono_ub {j : ℕ} (hj : 1 ≤ j) {p1 p2 V V_ub : ℝ}
    (hp1 : pStar j ≤ p1) (h12 : p1 ≤ p2) (hV : V ≤ V_ub) :
    GFun j p2 - hubWeight j p2 * max 0 (V_ub - KFun j p2) ≤
      hubIntercept j p1 - hubWeight j p1 * V := by
  have hp2_pos : 0 < p2 := lt_of_lt_of_le (pStar_pos hj) (le_trans hp1 h12)
  have hv1 : 0 ≤ hubWeight j p1 := hubWeight_nonneg hj hp1
  have hv2 : 0 ≤ hubWeight j p2 := hubWeight_nonneg hj (le_trans hp1 h12)
  by_cases hVK : V ≤ KFun j p2
  · have hsup := hub_support_le hj hp1 hp2_pos
    have hmax : 0 ≤ max 0 (V_ub - KFun j p2) := le_max_left _ _
    have h1 : 0 ≤ hubWeight j p1 * (KFun j p2 - V) := mul_nonneg hv1 (by linarith)
    have h2 : 0 ≤ hubWeight j p2 * max 0 (V_ub - KFun j p2) := mul_nonneg hv2 hmax
    linarith
  · push Not at hVK
    have htan := hub_tangent_anti hj hp1 h12 (le_of_lt hVK)
    have hmax : max 0 (V_ub - KFun j p2) = V_ub - KFun j p2 := max_eq_right (by linarith)
    rw [hmax]
    simp only [hubIntercept] at htan ⊢
    nlinarith

/-- Exact real-cast bridge for ALL fields of `hubStateQ p j` at `p > 0`. -/
theorem hubStateQ_cast (p : ℚ) (hp : 0 < p) (j : ℕ) :
    ((hubStateQ p j).H : ℝ) = harmonic j ∧
    ((hubStateQ p j).H2 : ℝ) = harmonic2 j ∧
    ((hubStateQ p j).pi : ℝ) = piFun j (p : ℝ) ∧
    ((hubStateQ p j).K : ℝ) = KFun j (p : ℝ) ∧
    ((hubStateQ p j).Kp : ℝ) = KDerivP j (p : ℝ) ∧
    ((hubStateQ p j).G : ℝ) = GFun j (p : ℝ) ∧
    ((hubStateQ p j).Gp : ℝ) = GDerivP j (p : ℝ) ∧
    ((hubStateQ p j).v : ℝ) = hubWeight j (p : ℝ) ∧
    ((hubStateQ p j).y : ℝ) = -GDerivP j (p : ℝ) ∧
    ((hubStateQ p j).piQ0 : ℝ) = piFun j q0Const ∧
    ((hubStateQ p j).hP : ℝ) = hPrem j ∧
    ((hubStateQ p j).sig : ℝ) = sigmaPrem j := by
  have hce := hubStateQ_eq_certEngine p j
  have hH : ((hubStateQ p j).H : ℝ) = harmonic j := by rw [hce.1, harmonicQ_cast]
  have hH2 : ((hubStateQ p j).H2 : ℝ) = harmonic2 j := by rw [hce.2.1, harmonic2Q_cast]
  have hpi : ((hubStateQ p j).pi : ℝ) = piFun j (p : ℝ) := by rw [hce.2.2.1, piQ_cast]
  have hK : ((hubStateQ p j).K : ℝ) = KFun j (p : ℝ) := by
    rw [hce.2.2.2.1, hubDerivQ_K_cast j p (le_of_lt hp)]
  have hKp : ((hubStateQ p j).Kp : ℝ) = KDerivP j (p : ℝ) := by
    rw [hce.2.2.2.2.1, ← KDerivP_eq_hubDerivQ j hp]
  have hG : ((hubStateQ p j).G : ℝ) = GFun j (p : ℝ) := by
    rw [hce.2.2.2.2.2.1, hubDerivQ_G_cast j p (le_of_lt hp)]
  have hGp : ((hubStateQ p j).Gp : ℝ) = GDerivP j (p : ℝ) := by
    rw [hce.2.2.2.2.2.2.1, ← GDerivP_eq_hubDerivQ j hp]
  have hv : ((hubStateQ p j).v : ℝ) = hubWeight j (p : ℝ) := by
    cases j with
    | zero => simp [hubStateQ, hubZeroQ, hubWeight]
    | succ i =>
      have hvQ : (hubStateQ p (i + 1)).v = -(hubStateQ p (i + 1)).Gp / (hubStateQ p (i + 1)).Kp := rfl
      rw [hvQ]
      push_cast
      rw [hGp, hKp]
      simp [hubWeight]
  have hy : ((hubStateQ p j).y : ℝ) = -GDerivP j (p : ℝ) := by
    cases j with
    | zero => simp [hubStateQ, hubZeroQ, GDerivP_zero]
    | succ i =>
      have hyQ : (hubStateQ p (i + 1)).y = -(hubStateQ p (i + 1)).Gp := rfl
      rw [hyQ]
      push_cast
      rw [hGp]
  have hpiQ0 : ((hubStateQ p j).piQ0 : ℝ) = piFun j q0Const := by
    rw [hce.2.2.2.2.2.2.2.2.1, piQ_cast]
    unfold q0Const; norm_num
  have hhP : ((hubStateQ p j).hP : ℝ) = hPrem j := by
    rw [hce.2.2.2.2.2.2.2.2.2.1, hPremQ_cast]
  have hsig : ((hubStateQ p j).sig : ℝ) = sigmaPrem j := by
    rw [hce.2.2.2.2.2.2.2.2.2.2, sigmaQ_cast]
  exact ⟨hH, hH2, hpi, hK, hKp, hG, hGp, hv, hy, hpiQ0, hhP, hsig⟩

/-- Extracted `BINARY-04` rational inequalities. -/
lemma bin04_extract :
    (bracketPbQ 12 ≤ rejected_pCapLe12 ∧
      (hubStateQ rejected_pCapLe12 12).Gp < 0 ∧
      ∀ j, 1 ≤ j → j ≤ 12 →
        let r := hubStateQ rejected_pCapLe12 j
        0 < r.G - r.v * (1 + r.H - r.K) - jHiQ (j - 1)) ∧
    (16 * const_P < const_T0 ∧
      (∀ j, 1 ≤ j → j ≤ 16 →
        let r := hubStateQ const_P j
        0 < r.G - r.v * (KQ j (const_T0 / (j : ℚ)) - r.K) - jHiQ (j - 1)) ∧
      (∀ m, 13 ≤ m → m ≤ 16 →
        let pc := bracketPbQ m
        (hubStateQ pc m).Gp < 0 ∧
        ∀ j, 1 ≤ j → j ≤ m →
          let r := hubStateQ pc j
          0 < r.G + const_alpha * ((hubStateQ pc m).H - r.H) - r.v * (1 + r.H - r.K) -
            jHiQ (j - 1))) ∧
    ((∀ j, 3 ≤ j → j ≤ 16 →
        let rj := hubStateQ const_P j
        let rp := hubStateQ const_P (j - 1)
        0 < rp.G - 2 * (1 + rj.H) ∧
        0 < rp.G - 2 * (1 + rj.H) + rp.sig - const_gamma * rj.H) ∧
      (∀ gFlag : Bool, ∀ j, j = 1 ∨ j = 2 →
        let r := hubStateQ const_P j
        let sigj := if gFlag then r.sig else 0
        0 < r.G + sigj - OStopCeilQ j gFlag r.H - r.v * (1 + r.H - r.K))) ∧
    (∀ R b, (R, b) ∈ radiusTiers_tiers → 0 < 4 - (b + (1 + R) * (1 + R))) := by
  have h := cert_binary_04
  unfold checkBinary04 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨⟨⟨h1a, h1b⟩, h1c⟩, ⟨⟨h2a, h2b⟩, h2c⟩⟩, ⟨⟨⟨_, _⟩, h3c⟩, h3d⟩⟩, h4⟩
  refine ⟨⟨of_decide_eq_true h1a, ?_, ?_⟩, ⟨of_decide_eq_true h2a, ?_, ?_⟩, ⟨?_, ?_⟩, ?_⟩
  · have := of_decide_eq_true h1b
    rwa [hubTableQ_getD 12 12 rejected_pCapLe12 le_rfl] at this
  · intro j hj1 hj12
    have := of_decide_eq_true (all_listIcc h1c hj1 hj12)
    rwa [hubTableQ_getD 12 j rejected_pCapLe12 hj12] at this
  · intro j hj1 hj16
    have := of_decide_eq_true (all_listIcc h2b hj1 hj16)
    rwa [hubTableQ_getD 16 j const_P hj16] at this
  · intro m hm13 hm16
    have hm_mem : m ∈ rejected_highRanks := by
      interval_cases m <;> simp [rejected_highRanks]
    have hm := List.all_eq_true.mp h2c m hm_mem
    simp only [Bool.and_eq_true] at hm
    refine ⟨?_, ?_⟩
    · have := of_decide_eq_true hm.1
      rwa [hubTableQ_getD m m (bracketPbQ m) le_rfl] at this
    · intro j hj1 hjm
      have := of_decide_eq_true (all_listIcc hm.2 hj1 hjm)
      rwa [hubTableQ_getD m j (bracketPbQ m) hjm,
        hubTableQ_getD m m (bracketPbQ m) le_rfl] at this
  · intro j hj3 hj16
    have hj := of_decide_eq_true (all_listIcc h3c hj3 hj16)
    rw [hubTableQ_getD 16 j const_P hj16,
      hubTableQ_getD 16 (j - 1) const_P (by omega)] at hj
    simp only [decide_eq_true_eq] at hj
    exact hj
  · intro gFlag j hj
    have hg := List.all_eq_true.mp h3d gFlag (by cases gFlag <;> simp)
    have hj_mem : j ∈ rejected_stopDirectRanks := by
      rcases hj with rfl | rfl <;> simp [rejected_stopDirectRanks]
    have hjj := of_decide_eq_true (List.all_eq_true.mp hg j hj_mem)
    have hj16 : j ≤ 16 := by rcases hj with rfl | rfl <;> omega
    rwa [hubTableQ_getD 16 j const_P hj16] at hjj
  · intro R b hmem
    exact of_decide_eq_true (List.all_eq_true.mp h4 (R, b) hmem)

/-- Extracted `BINARY-05` rational inequalities. -/
lemma bin05_extract :
    let r1 := hubStateQ const_P 1
    let r2 := hubStateQ const_P 2
    let r3 := hubStateQ const_P 3
    let r4 := hubStateQ const_P 4
    let r6 := hubStateQ const_P 6
    let Delta0 := 1 + r4.delta - 5 * eCapQ 3
    let a4 := r4.G - (1 + r4.H) - r4.eta
    let a6 := r6.G - (1 + r6.H) - r6.eta
    let a1 := r1.G - 2 - r1.eta
    let D1 := r1.G - 5
    let a2 := r2.G - (1 + r2.H) - r2.eta
    let D2 := 1 + r2.delta - 2 * eCapQ 1
    let a3 := r3.G - (1 + r3.H) - r3.eta
    let D3 := 1 + r3.delta - 3 * eCapQ 2
    ((∀ j, 4 ≤ j → j ≤ 5 →
        let r := hubStateQ const_P j
        a4 ≤ r.G - (1 + r.H) - r.eta) ∧
      (∀ j, 6 ≤ j → j ≤ 16 →
        let r := hubStateQ const_P j
        a6 ≤ r.G - (1 + r.H) - r.eta) ∧
      (∀ j, 4 ≤ j → j ≤ 16 →
        let r := hubStateQ const_P j
        Delta0 ≤ (j : ℚ) * (r.G - jHiQ (j - 1))) ∧
      (5 : ℚ) / 2 < a4 ∧
      0 < a4 + Delta0 - 5 ∧
      0 < a4 - 4 + min ((2 : ℚ) / 3) (Delta0 - (16 : ℚ) / 27) ∧
      0 < a6 - 4 ∧
      0 < Delta0 - (16 : ℚ) / 27) ∧
    ((20 : ℚ) / 9 < a1 ∧ 0 < D1 ∧
      a1 + D1 - 8 + 2 * D1 * ((5 : ℚ) / 4) < 0 ∧
      0 < a1 + (a1 + D1 - 8) * ((5 : ℚ) / 4) + D1 * (((5 : ℚ) / 4) ^ 2)) ∧
    (KQ 2 ((5 : ℚ) / 4) = (145 : ℚ) / 126 ∧
      D2 ≤ 2 * (r2.G - jHiQ 1) ∧
      0 < a2 - 2 * ((145 : ℚ) / 126) ∧ 0 < D2 ∧
      0 < a2 + D2 - 4 * ((145 : ℚ) / 126) ∧
      (2 * a2 + D2 - 13) ^ 2 < 8 * a2 * D2) ∧
    (D3 ≤ 3 * (r3.G - jHiQ 2) ∧
      (5 : ℚ) / 2 < a3 ∧ 0 < D3 ∧
      (3 * a3 + D3 - 19) ^ 2 < 12 * a3 * D3) := by
  have h := cert_binary_05
  unfold checkBinary05 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨_, _⟩, ha4⟩, ha6⟩, hD⟩, _⟩, ha4_gt⟩, hm1⟩, hm2⟩, hm3⟩, hm4⟩,
    ⟨⟨⟨hj1a, hj1b⟩, hj1c⟩, hj1d⟩⟩, ⟨⟨⟨⟨⟨hj2a, hj2b⟩, hj2c⟩, hj2d⟩, hj2e⟩, hj2f⟩⟩,
    ⟨⟨⟨hj3a, hj3b⟩, hj3c⟩, hj3d⟩⟩
  have ht : ∀ j, j ≤ 16 → (hubTableQ 16 const_P).getD j hubZeroQ = hubStateQ const_P j :=
    fun j hj => hubTableQ_getD 16 j const_P hj
  refine ⟨⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩, ⟨?_, ?_, ?_, ?_⟩,
    ⟨of_decide_eq_true hj2a, ?_, ?_, ?_, ?_, ?_⟩, ⟨?_, ?_, ?_, ?_⟩⟩
  · intro j hj4 hj5
    have := of_decide_eq_true (all_listIcc ha4 hj4 hj5)
    simpa only [ht 4 (by omega), ht j (by omega)] using this
  · intro j hj6 hj16
    have := of_decide_eq_true (all_listIcc ha6 hj6 hj16)
    simpa only [ht 6 (by omega), ht j hj16] using this
  · intro j hj4 hj16
    have := of_decide_eq_true (all_listIcc hD hj4 hj16)
    simpa only [ht 4 (by omega), ht j hj16] using this
  · simpa only [ht 4 (by omega)] using of_decide_eq_true ha4_gt
  · simpa only [ht 4 (by omega)] using of_decide_eq_true hm1
  · simpa only [ht 4 (by omega)] using of_decide_eq_true hm2
  · simpa only [ht 6 (by omega)] using of_decide_eq_true hm3
  · simpa only [ht 4 (by omega)] using of_decide_eq_true hm4
  · simpa only [ht 1 (by omega)] using of_decide_eq_true hj1a
  · simpa only [ht 1 (by omega)] using of_decide_eq_true hj1b
  · simpa only [ht 1 (by omega)] using of_decide_eq_true hj1c
  · simpa only [ht 1 (by omega)] using of_decide_eq_true hj1d
  · simpa only [ht 2 (by omega)] using of_decide_eq_true hj2b
  · simpa only [ht 2 (by omega)] using of_decide_eq_true hj2c
  · simpa only [ht 2 (by omega)] using of_decide_eq_true hj2d
  · simpa only [ht 2 (by omega)] using of_decide_eq_true hj2e
  · simpa only [ht 2 (by omega)] using of_decide_eq_true hj2f
  · simpa only [ht 3 (by omega)] using of_decide_eq_true hj3a
  · simpa only [ht 3 (by omega)] using of_decide_eq_true hj3b
  · simpa only [ht 3 (by omega)] using of_decide_eq_true hj3c
  · simpa only [ht 3 (by omega)] using of_decide_eq_true hj3d

/-- Extracted `BINARY-06` rational inequalities (`s_16` lower bound + all 7 crossing windows). -/
lemma bin06_extract :
    (const_s16 * const_s16 < (hubStateQ ((11 : ℚ) / 5) 15).K / (1 + (hubStateQ ((11 : ℚ) / 5) 15).H) ∧
      ∀ i, 1 ≤ i → i ≤ 15 →
        const_s16 * const_s16 < (hubStateQ ((11 : ℚ) / 5) i).K / (1 + (hubStateQ ((11 : ℚ) / 5) i).H)) ∧
    (∀ w ∈ crossingWindows,
      let m_hi := w.ranks.foldl Nat.max 0
      w.pa < w.pb ∧
      (∀ m ∈ w.ranks,
        w.pa ≤ bracketPaQ m ∧ bracketPbQ m ≤ w.pb ∧
        (w.pa < bracketPaQ m → 0 < (hubStateQ w.pa m).Gp) ∧
        (bracketPbQ m < w.pb → (hubStateQ w.pb m).Gp < 0)) ∧
      (∀ j, 2 ≤ j → j ≤ m_hi →
        let pa_eff := max w.pa (bracketPaQ j)
        let da := hubStateQ pa_eff j
        let daPrev := hubStateQ pa_eff (j - 1)
        let db := hubStateQ w.pb j
        let dbPrev := hubStateQ w.pb (j - 1)
        let (_, dv_ub) := dvWindowBoundsQ j pa_eff w.pb da db daPrev dbPrev
        let vj_ub := db.v
        let Hf := 1 + db.H
        let Hm := (hubStateQ const_P m_hi).H
        let eta_j := (hubStateQ const_P j).eta
        let S_ub :=
          if !w.hasFee then dbPrev.K
          else
            let lc_max := const_alpha * (Hm - daPrev.H)
            dbPrev.K + max 0 (lc_max - (jLoQ (j - 1) - daPrev.G)) / daPrev.v
        let d_ints : List (ℚ × ℚ) :=
          if w.hasFee && w.splitJs.contains j then
            [(const_s16, const_d_split), (const_d_split, 1)]
          else [(const_s16, 1)]
        pa_eff < w.pb ∧ 0 < dv_ub ∧ (w.hasFee = true → 0 < daPrev.v) ∧
        checkPartition d_ints const_s16 1 = true ∧
        ∀ dd ∈ d_ints,
          let d_lo := dd.1
          let d_hi := dd.2
          let c_lo := d_lo * d_lo
          let c_hi := d_hi * d_hi
          let x_lo := ((1 + 1 / d_hi) ^ 2) / dv_ub - 1
          let T_lo := ((1 + d_lo) ^ 2) / dv_ub - c_hi
          let V_ub := min (c_hi * Hf) (S_ub + c_hi / (j : ℚ))
          let Vhat_ub := min Hf (S_ub / c_lo + 1 / (j : ℚ))
          let Vd_ub := min (d_hi * Hf) (S_ub / d_lo + d_hi / (j : ℚ))
          let lam_j_lb :=
            if w.hasFee && decide (const_T0 < T_lo) then
              const_alpha * (Hm - db.H) * (1 - const_T0 / T_lo)
            else 0
          let A_lb := db.G - Hf - eta_j + lam_j_lb - V_ub - vj_ub * max 0 (V_ub - db.K)
          let sl_lb := db.G - jHiQ (j - 1) + lam_j_lb - vj_ub * max 0 (V_ub - db.K)
          let res_lb := x_lo * sl_lb - Vhat_ub - (Vd_ub * Vd_ub) / A_lb
          0 < x_lo ∧ 0 < A_lb ∧ 0 < sl_lb ∧ 0 < res_lb)) := by
  have h := cert_binary_06
  unfold checkBinary06 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨hs1, _⟩, hs3⟩, hwins⟩
  have ht22 : ∀ i, i ≤ 16 →
      (hubTableQ 16 ((11 : ℚ) / 5)).getD i hubZeroQ = hubStateQ ((11 : ℚ) / 5) i :=
    fun i hi => hubTableQ_getD 16 i ((11 : ℚ) / 5) hi
  have htP : ∀ i, i ≤ 16 →
      (hubTableQ 16 const_P).getD i hubZeroQ = hubStateQ const_P i :=
    fun i hi => hubTableQ_getD 16 i const_P hi
  refine ⟨⟨?_, ?_⟩, ?_⟩
  · simpa only [ht22 15 (by omega)] using of_decide_eq_true hs1
  · intro i hi1 hi15
    have := of_decide_eq_true (all_listIcc hs3 hi1 hi15)
    simpa only [ht22 i (by omega)] using this
  · intro w hw
    have hw' := List.all_eq_true.mp hwins w hw
    simp only [Bool.and_eq_true] at hw'
    rcases hw' with ⟨⟨hpa_pb, hranks⟩, hjs⟩
    have hm_le_hi : ∀ m ∈ w.ranks, m ≤ w.ranks.foldl Nat.max 0 := by
      have hfold : ∀ (l : List ℕ) (acc : ℕ), acc ≤ l.foldl Nat.max acc ∧
          ∀ x ∈ l, x ≤ l.foldl Nat.max acc := by
        intro l
        induction l with
        | nil => intro acc; exact ⟨le_rfl, fun _ hx => by simp at hx⟩
        | cons a t ih =>
          intro acc
          have ⟨h1, h2⟩ := ih (Nat.max acc a)
          refine ⟨le_trans (Nat.le_max_left _ _) h1, fun x hx => ?_⟩
          rcases List.mem_cons.mp hx with rfl | ht
          · exact le_trans (Nat.le_max_right _ _) h1
          · exact h2 x ht
      exact (hfold w.ranks 0).2
    have hm_hi_le16 : w.ranks.foldl Nat.max 0 ≤ 16 := by
      simp only [crossingWindows, List.mem_cons, List.not_mem_nil, or_false] at hw
      rcases hw with rfl | rfl | rfl | rfl | rfl | rfl | rfl <;> decide
    refine ⟨of_decide_eq_true hpa_pb, ?_, ?_⟩
    · intro m hm
      have hmr := List.all_eq_true.mp hranks m hm
      simp only [Bool.and_eq_true] at hmr
      rcases hmr with ⟨⟨hm1, hm2⟩, hm3⟩
      have hm1' := hm1
      simp only [decide_eq_true_eq] at hm1'
      have hml := hm_le_hi m hm
      refine ⟨hm1'.1, hm1'.2, ?_, ?_⟩
      · intro hlt
        simp only [hlt, ↓reduceIte, decide_eq_true_eq] at hm2
        rwa [hubTableQ_getD _ m w.pa hml] at hm2
      · intro hlt
        simp only [hlt, ↓reduceIte, decide_eq_true_eq] at hm3
        rwa [hubTableQ_getD _ m w.pb hml] at hm3
    · intro j hj2 hjm
      have hjj := all_listIcc hjs hj2 hjm
      simp only [Bool.and_eq_true] at hjj
      rcases hjj with ⟨⟨⟨hpre1, hpre2⟩, hpart⟩, hds⟩
      have hj16 : j ≤ 16 := le_trans hjm hm_hi_le16
      have hj1m : j - 1 ≤ w.ranks.foldl Nat.max 0 := by omega
      have hta_j := hubTableQ_getD j j (max w.pa (bracketPaQ j)) le_rfl
      have hta_p := hubTableQ_getD j (j - 1) (max w.pa (bracketPaQ j)) (by omega)
      have htb_j := hubTableQ_getD (w.ranks.foldl Nat.max 0) j w.pb hjm
      have htb_p := hubTableQ_getD (w.ranks.foldl Nat.max 0) (j - 1) w.pb hj1m
      have hpre1' := hpre1
      simp only [decide_eq_true_eq] at hpre1'
      rw [hta_j, hta_p, htb_j, htb_p] at hpre1'
      refine ⟨hpre1'.1, hpre1'.2, ?_, ?_, ?_⟩
      · intro hfee
        simp only [hfee, ↓reduceIte, decide_eq_true_eq] at hpre2
        rwa [hta_p] at hpre2
      · simpa only [Bool.and_eq_true] using hpart
      · intro dd hdd
        have hdd_mem : dd ∈ if w.hasFee = true ∧ w.splitJs.contains j = true then
            [(const_s16, const_d_split), (const_d_split, 1)] else [(const_s16, 1)] := by
          simpa only [Bool.and_eq_true] using hdd
        have hdd' := List.all_eq_true.mp hds dd hdd_mem
        simp only [decide_eq_true_eq] at hdd'
        rw [hta_j, hta_p, htb_j, htb_p, htP _ hm_hi_le16, htP j hj16] at hdd'
        simp only [Bool.and_eq_true, decide_eq_true_eq]
        exact ⟨hdd'.1.1.1, hdd'.1.1.2, hdd'.1.2, hdd'.2⟩

/-- Extracted `BINARY-07` rational inequalities (all 4 global `d`-vertex windows). -/
lemma bin07_extract :
    ∀ w ∈ dVertexWindows,
      let m_hi := w.ranks.foldl Nat.max 0
      w.pa < w.pb ∧ w.pb ≤ const_P ∧ 0 < w.printedMinFloor5 ∧
      (∀ m ∈ w.ranks,
        w.pa ≤ bracketPaQ m ∧ bracketPbQ m ≤ w.pb ∧
        (w.pa < bracketPaQ m → 0 < (hubStateQ w.pa m).Gp) ∧
        (bracketPbQ m < w.pb → (hubStateQ w.pb m).Gp < 0)) ∧
      (∀ j, 2 ≤ j → j ≤ m_hi →
        let pa_eff := max w.pa (bracketPaQ j)
        let da := hubStateQ pa_eff j
        let daPrev := hubStateQ pa_eff (j - 1)
        let db := hubStateQ w.pb j
        let dbPrev := hubStateQ w.pb (j - 1)
        let (_, dv_ub) := dvWindowBoundsQ j pa_eff w.pb da db daPrev dbPrev
        let Hf := 1 + db.H
        let eta_j := (hubStateQ const_P j).eta
        let del_lb := if j ≤ 4 then 0 else da.delta
        let fee_sl := if w.hasFee then const_alpha / (j : ℚ) else 0
        let dM_lb := (1 + del_lb) / (j : ℚ) - fee_sl - dv_ub * dbPrev.K
        let val_dv :=
          db.G - 3 * Hf - eta_j - 2 * dbPrev.K +
          2 * ((1 + del_lb) / (j : ℚ) - fee_sl) / dv_ub
        pa_eff < w.pb ∧ 0 < dv_ub ∧ 0 < dM_lb ∧ w.printedMinFloor5 ≤ val_dv ∧
        (5 ≤ j → const_p_delta5_lo ≤ pa_eff)) := by
  have h := cert_binary_07
  unfold checkBinary07 at h
  have htP : ∀ i, i ≤ 16 →
      (hubTableQ 16 const_P).getD i hubZeroQ = hubStateQ const_P i :=
    fun i hi => hubTableQ_getD 16 i const_P hi
  intro w hw
  have hw' := List.all_eq_true.mp h w hw
  simp only [Bool.and_eq_true] at hw'
  rcases hw' with ⟨⟨hc1, hranks⟩, hjs⟩
  have hc1' := hc1
  simp only [decide_eq_true_eq] at hc1'
  have hm_le_hi : ∀ m ∈ w.ranks, m ≤ w.ranks.foldl Nat.max 0 := by
    have hfold : ∀ (l : List ℕ) (acc : ℕ), acc ≤ l.foldl Nat.max acc ∧
        ∀ x ∈ l, x ≤ l.foldl Nat.max acc := by
      intro l
      induction l with
      | nil => intro acc; exact ⟨le_rfl, fun _ hx => by simp at hx⟩
      | cons a t ih =>
        intro acc
        have ⟨h1, h2⟩ := ih (Nat.max acc a)
        refine ⟨le_trans (Nat.le_max_left _ _) h1, fun x hx => ?_⟩
        rcases List.mem_cons.mp hx with rfl | ht
        · exact le_trans (Nat.le_max_right _ _) h1
        · exact h2 x ht
    exact (hfold w.ranks 0).2
  have hm_hi_le16 : w.ranks.foldl Nat.max 0 ≤ 16 := by
    simp only [dVertexWindows, List.mem_cons, List.not_mem_nil, or_false] at hw
    rcases hw with rfl | rfl | rfl | rfl <;> decide
  refine ⟨hc1'.1.1, hc1'.1.2, hc1'.2, ?_, ?_⟩
  · intro m hm
    have hmr := List.all_eq_true.mp hranks m hm
    simp only [Bool.and_eq_true] at hmr
    rcases hmr with ⟨⟨hm1, hm2⟩, hm3⟩
    have hm1' := hm1
    simp only [decide_eq_true_eq] at hm1'
    have hml := hm_le_hi m hm
    refine ⟨hm1'.1, hm1'.2, ?_, ?_⟩
    · intro hlt
      simp only [hlt, ↓reduceIte, decide_eq_true_eq] at hm2
      rwa [hubTableQ_getD _ m w.pa hml] at hm2
    · intro hlt
      simp only [hlt, ↓reduceIte, decide_eq_true_eq] at hm3
      rwa [hubTableQ_getD _ m w.pb hml] at hm3
  · intro j hj2 hjm
    have hjj := all_listIcc hjs hj2 hjm
    simp only [Bool.and_eq_true] at hjj
    rcases hjj with ⟨hmain, h5⟩
    have hj16 : j ≤ 16 := le_trans hjm hm_hi_le16
    have hj1m : j - 1 ≤ w.ranks.foldl Nat.max 0 := by omega
    have hta_j := hubTableQ_getD j j (max w.pa (bracketPaQ j)) le_rfl
    have hta_p := hubTableQ_getD j (j - 1) (max w.pa (bracketPaQ j)) (by omega)
    have htb_j := hubTableQ_getD (w.ranks.foldl Nat.max 0) j w.pb hjm
    have htb_p := hubTableQ_getD (w.ranks.foldl Nat.max 0) (j - 1) w.pb hj1m
    have hm' := hmain
    simp only [decide_eq_true_eq] at hm'
    rw [hta_j, hta_p, htb_j, htb_p, htP j hj16] at hm'
    refine ⟨hm'.1.1.1, hm'.1.1.2, hm'.1.2, hm'.2, ?_⟩
    intro hj5
    simp only [hj5, ↓reduceIte, decide_eq_true_eq] at h5
    exact h5

/-- Lookup lemmas mapping every rank `m` to its certified window. -/
lemma exists_crossing_window {m : ℕ} (hm2 : 2 ≤ m) (hm16 : m ≤ 16) :
    ∃ w ∈ crossingWindows, m ∈ w.ranks ∧ w.hasFee = decide (13 ≤ m) ∧
      (w.hasFee = true → w.ranks.foldl Nat.max 0 = m) ∧ m ≤ w.ranks.foldl Nat.max 0 := by
  interval_cases m <;>
    first
    | exact ⟨crossingWindows[0]'(by decide), by simp [crossingWindows], by decide⟩
    | exact ⟨crossingWindows[1]'(by decide), by simp [crossingWindows], by decide⟩
    | exact ⟨crossingWindows[2]'(by decide), by simp [crossingWindows], by decide⟩
    | exact ⟨crossingWindows[3]'(by decide), by simp [crossingWindows], by decide⟩
    | exact ⟨crossingWindows[4]'(by decide), by simp [crossingWindows], by decide⟩
    | exact ⟨crossingWindows[5]'(by decide), by simp [crossingWindows], by decide⟩
    | exact ⟨crossingWindows[6]'(by decide), by simp [crossingWindows], by decide⟩

lemma exists_dVertex_window {m : ℕ} (hm2 : 2 ≤ m) (hm16 : m ≤ 16) :
    ∃ w ∈ dVertexWindows, m ∈ w.ranks ∧ w.hasFee = decide (13 ≤ m) ∧
      m ≤ w.ranks.foldl Nat.max 0 := by
  interval_cases m <;>
    first
    | exact ⟨dVertexWindows[0]'(by decide), by simp [dVertexWindows], by decide⟩
    | exact ⟨dVertexWindows[1]'(by decide), by simp [dVertexWindows], by decide⟩
    | exact ⟨dVertexWindows[2]'(by decide), by simp [dVertexWindows], by decide⟩
    | exact ⟨dVertexWindows[3]'(by decide), by simp [dVertexWindows], by decide⟩

lemma exists_shifted_window {m : ℕ} (hm13 : 13 ≤ m) (hm16 : m ≤ 16) :
    ∃ w ∈ upperRay_shiftedWindows, m ∈ w.ranks ∧ m ≤ w.ranks.foldl Nat.max 0 := by
  interval_cases m <;>
    first
    | exact ⟨upperRay_shiftedWindows[0]'(by decide), by simp [upperRay_shiftedWindows], by decide⟩
    | exact ⟨upperRay_shiftedWindows[1]'(by decide), by simp [upperRay_shiftedWindows], by decide⟩

/-! #### Exact Harmonic-Slope Identities (`eq:harmonic-slopes`), Weight Gap (`eq:weight-gap`),
    and Soundness of `dvWindowBoundsQ` -/

/-- Exact `U` and `W` sums in terms of `HubFunction.s1Fun` and `s2Fun`. -/
lemma sum_U_eq_s1 (j : ℕ) {p : ℝ} (hp : 0 < p) :
    ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹ = (1 / p) * s1Fun j (1 / p) := by
  unfold s1Fun
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have h1 : 1 + ((i + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have h2 : ((i + 1 : ℕ) : ℝ) + 1 / p ≠ 0 := by positivity
  field_simp [hp_ne, h1, h2]
  ring

lemma sum_W_eq_s2 (j : ℕ) {p : ℝ} (hp : 0 < p) :
    ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹ = (1 / p) ^ 2 * s2Fun j (1 / p) := by
  unfold s2Fun
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have h1 : 1 + ((i + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have h2 : ((i + 1 : ℕ) : ℝ) + 1 / p ≠ 0 := by positivity
  field_simp [hp_ne, h1, h2]
  ring

/-- Exact closed form of `KDerivP j p` in terms of `piFun` and `U`. -/
lemma KDerivP_eq_U {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
    KDerivP j p = 1 - piFun j p - (1 - 1 / p) * piFun j p * U := by
  intro U
  have hU : U = (1 / p) * s1Fun j (1 / p) := sum_U_eq_s1 j hp
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hj0 : j ≠ 0 := by omega
  simp only [KDerivP, KDerivC, hj0, ↓reduceIte, one_div_one_div, hU]
  field_simp [hp_ne]
  ring

/-- Exact closed form of `-GDerivP j p` in terms of `piFun`, `U`, and `W`. -/
lemma neg_GDerivP_eq_UW (j : ℕ) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹;
    let W := ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹;
    (-GDerivP j p) = 3 * (piFun j p - 1) + 3 * piFun j p * U +
      4 * (1 - 1 / p) * piFun j p * (U ^ 2 + W) := by
  intro U W
  have hU : U = (1 / p) * s1Fun j (1 / p) := sum_U_eq_s1 j hp
  have hW : W = (1 / p) ^ 2 * s2Fun j (1 / p) := sum_W_eq_s2 j hp
  have hp_ne : p ≠ 0 := ne_of_gt hp
  simp only [GDerivP, GDerivC, one_div_one_div, hU, hW]
  field_simp [hp_ne]

/-- Exact `s_j(G) = 1 + δ_j` identity. -/
lemma harmonic_slope_G {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
    (j : ℝ) * (GFun j p - GFun (j - 1) p) =
      1 + piFun j p * (4 * (1 - 1 / p) * U - 1) := by
  intro U
  have hU : U = (1 / p) * s1Fun j (1 / p) := sum_U_eq_s1 j hp
  have hd := GFun_diff hj (c := 1 / p) (one_div_pos.mpr hp)
  simp only [one_div_one_div] at hd
  rw [hd, hU]
  ring

/-- Exact `s_j(K')` identity (`eq:harmonic-slopes`). -/
lemma harmonic_slope_KDerivP {j : ℕ} (hj : 2 ≤ j) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
    (j : ℝ) * (KDerivP j p - KDerivP (j - 1) p) =
      (piFun j p / p) * (1 / p + (1 - 1 / p) * U) := by
  intro U
  obtain ⟨k, rfl⟩ : ∃ k, j = k + 2 := ⟨j - 2, by omega⟩
  have hp_ne : p ≠ 0 := ne_of_gt hp
  set c := 1 / p
  have hU : U = c * s1Fun (k + 2) c := sum_U_eq_s1 (k + 2) hp
  have hU_prev : ∑ i ∈ Finset.range (k + 1), (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹ =
      c * s1Fun (k + 1) c := sum_U_eq_s1 (k + 1) hp
  have hpi : piFun (k + 2) p = piFun (k + 1) p * (((k + 2 : ℕ) : ℝ) * p / (1 + ((k + 2 : ℕ) : ℝ) * p)) := by
    simpa [Nat.add_assoc] using piFun_succ (k + 1) p
  have hs1 : s1Fun (k + 2) c = s1Fun (k + 1) c + (((k + 2 : ℕ) : ℝ) + c)⁻¹ := by
    simpa [Nat.add_assoc] using s1Fun_succ (k + 1) c
  have hden1 : 1 + ((k + 2 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have hden2 : ((k + 2 : ℕ) : ℝ) + c ≠ 0 := by positivity
  have hk2_ne : ((k + 2 : ℕ) : ℝ) ≠ 0 := by positivity
  have hpi_prev : piFun (k + 1) p = piFun (k + 2) p * (1 + c / ((k + 2 : ℕ) : ℝ)) := by
    rw [hpi]; simp only [c]; field_simp [hp_ne, hden1, hk2_ne]; ring
  rw [show k + 2 - 1 = k + 1 from rfl, KDerivP_eq_U (by omega) hp, KDerivP_eq_U (by omega) hp]
  change ((k + 2 : ℕ) : ℝ) *
      ((1 - piFun (k + 2) p - (1 - 1 / p) * piFun (k + 2) p * U) -
        (1 - piFun (k + 1) p - (1 - 1 / p) * piFun (k + 1) p *
          ∑ i ∈ Finset.range (k + 1), (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹)) = _
  rw [hU, hU_prev, hpi_prev, hs1]
  simp only [c] at hden2 ⊢
  field_simp [hp_ne, hk2_ne, hden2]
  ring

/-- Exact `s_j(y)` identity (`eq:harmonic-slopes`). -/
lemma harmonic_slope_y {j : ℕ} (hj : 2 ≤ j) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
    let W := ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹
    (j : ℝ) * ((-GDerivP j p) - (-GDerivP (j - 1) p)) =
      (piFun j p / p) * (U * (5 - 8 / p - 4 * (1 - 1 / p) * U) - 4 * (1 - 1 / p) * W) := by
  intro U W
  obtain ⟨k, rfl⟩ : ∃ k, j = k + 2 := ⟨j - 2, by omega⟩
  have hp_ne : p ≠ 0 := ne_of_gt hp
  set c := 1 / p
  have hU : U = c * s1Fun (k + 2) c := sum_U_eq_s1 (k + 2) hp
  have hW : W = c ^ 2 * s2Fun (k + 2) c := sum_W_eq_s2 (k + 2) hp
  have hU_prev : ∑ i ∈ Finset.range (k + 1), (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹ =
      c * s1Fun (k + 1) c := sum_U_eq_s1 (k + 1) hp
  have hW_prev : ∑ i ∈ Finset.range (k + 1), ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹ =
      c ^ 2 * s2Fun (k + 1) c := sum_W_eq_s2 (k + 1) hp
  have hpi : piFun (k + 2) p = piFun (k + 1) p * (((k + 2 : ℕ) : ℝ) * p / (1 + ((k + 2 : ℕ) : ℝ) * p)) := by
    simpa [Nat.add_assoc] using piFun_succ (k + 1) p
  have hs1 : s1Fun (k + 2) c = s1Fun (k + 1) c + (((k + 2 : ℕ) : ℝ) + c)⁻¹ := by
    simpa [Nat.add_assoc] using s1Fun_succ (k + 1) c
  have hs2 : s2Fun (k + 2) c = s2Fun (k + 1) c + ((((k + 2 : ℕ) : ℝ) + c) ^ 2)⁻¹ := by
    simpa [Nat.add_assoc] using s2Fun_succ (k + 1) c
  have hden1 : 1 + ((k + 2 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have hden2 : ((k + 2 : ℕ) : ℝ) + c ≠ 0 := by positivity
  have hk2_ne : ((k + 2 : ℕ) : ℝ) ≠ 0 := by positivity
  have hpi_prev : piFun (k + 1) p = piFun (k + 2) p * (1 + c / ((k + 2 : ℕ) : ℝ)) := by
    rw [hpi]; simp only [c]; field_simp [hp_ne, hden1, hk2_ne]; ring
  rw [show k + 2 - 1 = k + 1 from rfl, neg_GDerivP_eq_UW (k + 2) hp, neg_GDerivP_eq_UW (k + 1) hp]
  change ((k + 2 : ℕ) : ℝ) *
      ((3 * (piFun (k + 2) p - 1) + 3 * piFun (k + 2) p * U +
          4 * (1 - 1 / p) * piFun (k + 2) p * (U ^ 2 + W)) -
        (3 * (piFun (k + 1) p - 1) + 3 * piFun (k + 1) p *
            (∑ i ∈ Finset.range (k + 1), (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹) +
          4 * (1 - 1 / p) * piFun (k + 1) p *
            ((∑ i ∈ Finset.range (k + 1), (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹) ^ 2 +
              ∑ i ∈ Finset.range (k + 1), ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹))) = _
  rw [hU, hW, hU_prev, hW_prev, hpi_prev, hs1, hs2]
  simp only [c] at hden2 ⊢
  field_simp [hp_ne, hk2_ne, hden2]
  ring

/-- First exact weight-gap identity (`eq:weight-gap` row 1):
    `j * K'_j(p) * (v_{j-1}(p) - v_j(p)) = -s_j(y) + v_{j-1}(p) * s_j(K')`. -/
theorem eq_weight_gap_1 {j : ℕ} (hj : 2 ≤ j) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
    let W := ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹
    (j : ℝ) * KDerivP j p * (hubWeight (j - 1) p - hubWeight j p) =
      (piFun j p / p) * (4 * (1 - 1 / p) * (U ^ 2 + W) - (5 - 8 / p) * U) +
        hubWeight (j - 1) p * ((piFun j p / p) * (1 / p + (1 - 1 / p) * U)) := by
  intro U W
  have hj0 : j ≠ 0 := by omega
  have hj1 : j - 1 ≠ 0 := by omega
  have hKp_j : KDerivP j p ≠ 0 := ne_of_gt (KDerivP_pos (by omega) hp)
  have hKp_p : KDerivP (j - 1) p ≠ 0 := ne_of_gt (KDerivP_pos (by omega) hp)
  have halg : (j : ℝ) * KDerivP j p * (hubWeight (j - 1) p - hubWeight j p) =
      -((j : ℝ) * ((-GDerivP j p) - (-GDerivP (j - 1) p))) +
        hubWeight (j - 1) p * ((j : ℝ) * (KDerivP j p - KDerivP (j - 1) p)) := by
    simp only [hubWeight, hj0, hj1, ↓reduceIte]
    field_simp [hKp_j, hKp_p]
    ring
  rw [halg, harmonic_slope_y hj hp, harmonic_slope_KDerivP hj hp]
  ring

/-- Second exact weight-gap identity (`eq:weight-gap` row 2):
    `(1 + j p) * K'_j(p) * (v_{j-1}(p) - v_j(p)) =
       3(1 - π_j) + v_{j-1}(1 - (1 - 1/p)π_j) - 8(1 - 1/p)π_j U_j`. -/
theorem eq_weight_gap_2 {j : ℕ} (hj : 2 ≤ j) {p : ℝ} (hp : 0 < p) :
    let U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
    (1 + (j : ℝ) * p) * KDerivP j p * (hubWeight (j - 1) p - hubWeight j p) =
      3 * (1 - piFun j p) + hubWeight (j - 1) p * (1 - (1 - 1 / p) * piFun j p) -
        8 * (1 - 1 / p) * piFun j p * U := by
  intro U
  obtain ⟨k, rfl⟩ : ∃ k, j = k + 2 := ⟨j - 2, by omega⟩
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hden : 1 + ((k + 2 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have hKp_j : KDerivP (k + 2) p ≠ 0 := ne_of_gt (KDerivP_pos (by omega) hp)
  have hGrec := GDerivP_succ_rec (k + 1) hp
  have hKrec := KDerivP_succ_rec (k + 1) hp
  have hcrit := hub_crit_eq_zero (j := k + 1) (by omega) hp
  have hlhs : (1 + ((k + 2 : ℕ) : ℝ) * p) * KDerivP (k + 2) p *
        (hubWeight (k + 1) p - hubWeight (k + 2) p) =
      (1 + ((k + 2 : ℕ) : ℝ) * p) * (GDerivP (k + 2) p + hubWeight (k + 1) p * KDerivP (k + 2) p) := by
    have hgj : GDerivP (k + 2) p = -hubWeight (k + 2) p * KDerivP (k + 2) p := by
      simp only [hubWeight, Nat.add_eq_zero_iff, OfNat.ofNat_ne_zero, and_false, ↓reduceIte]
      field_simp [hKp_j]
    rw [hgj]; ring
  have hstep1 :
      (1 + ((k + 2 : ℕ) : ℝ) * p) * (GDerivP (k + 2) p + hubWeight (k + 1) p * KDerivP (k + 2) p) =
      4 * KDerivP (k + 2) p - ((k + 2 : ℕ) : ℝ) * (GFun (k + 2) p - GFun (k + 1) p) +
        hubWeight (k + 1) p * (1 - ((k + 2 : ℕ) : ℝ) * (KFun (k + 2) p - KFun (k + 1) p)) := by
    have hGmul : (1 + ((k + 2 : ℕ) : ℝ) * p) * GDerivP (k + 2) p =
        4 * KDerivP (k + 2) p + ((k + 2 : ℕ) : ℝ) * GFun (k + 1) p +
          ((k + 2 : ℕ) : ℝ) * p * GDerivP (k + 1) p - ((k + 2 : ℕ) : ℝ) * GFun (k + 2) p := by
      rw [show k + 1 + 1 = k + 2 from rfl] at hGrec
      rw [hGrec]; exact mul_div_cancel₀ _ hden
    have hKmul : (1 + ((k + 2 : ℕ) : ℝ) * p) * KDerivP (k + 2) p =
        1 + ((k + 2 : ℕ) : ℝ) * KFun (k + 1) p +
          ((k + 2 : ℕ) : ℝ) * p * KDerivP (k + 1) p - ((k + 2 : ℕ) : ℝ) * KFun (k + 2) p := by
      rw [show k + 1 + 1 = k + 2 from rfl] at hKrec
      rw [hKrec]; exact mul_div_cancel₀ _ hden
    calc
      (1 + ((k + 2 : ℕ) : ℝ) * p) * (GDerivP (k + 2) p + hubWeight (k + 1) p * KDerivP (k + 2) p)
          = (1 + ((k + 2 : ℕ) : ℝ) * p) * GDerivP (k + 2) p +
            hubWeight (k + 1) p * ((1 + ((k + 2 : ℕ) : ℝ) * p) * KDerivP (k + 2) p) := by ring
      _ = 4 * KDerivP (k + 2) p - ((k + 2 : ℕ) : ℝ) * (GFun (k + 2) p - GFun (k + 1) p) +
            hubWeight (k + 1) p * (1 - ((k + 2 : ℕ) : ℝ) * (KFun (k + 2) p - KFun (k + 1) p)) +
            ((k + 2 : ℕ) : ℝ) * p * (GDerivP (k + 1) p + hubWeight (k + 1) p * KDerivP (k + 1) p) := by
          rw [hGmul, hKmul]; ring
      _ = _ := by rw [hcrit, mul_zero, add_zero]
  have hsK : ((k + 2 : ℕ) : ℝ) * (KFun (k + 2) p - KFun (k + 1) p) =
      (1 - 1 / p) * piFun (k + 2) p := by
    have hKr := KFun_succ_rec (k + 1) hp
    rw [show k + 1 + 1 = k + 2 from rfl] at hKr
    have hKmul : (1 + ((k + 2 : ℕ) : ℝ) * p) * KFun (k + 2) p =
        p + ((k + 2 : ℕ) : ℝ) * p * KFun (k + 1) p := by
      rw [hKr]; exact mul_div_cancel₀ _ hden
    have hKp_diff : ((k + 2 : ℕ) : ℝ) * p * (KFun (k + 2) p - KFun (k + 1) p) = p - KFun (k + 2) p := by
      linarith
    have hKcl : KFun (k + 2) p = p + (1 - p) * piFun (k + 2) p := KFun_of_pos (by omega) p
    have hKp_diff2 : ((k + 2 : ℕ) : ℝ) * p * (KFun (k + 2) p - KFun (k + 1) p) =
        (p - 1) * piFun (k + 2) p := by linarith
    have heq : ((k + 2 : ℕ) : ℝ) * (KFun (k + 2) p - KFun (k + 1) p) =
        ((k + 2 : ℕ) : ℝ) * p * (KFun (k + 2) p - KFun (k + 1) p) / p := by
      field_simp [hp_ne]
    rw [heq, hKp_diff2]
    field_simp [hp_ne]
  have hsG := harmonic_slope_G (j := k + 2) (by omega) hp
  rw [show k + 2 - 1 = k + 1 from rfl] at hsG ⊢
  rw [hlhs, hstep1, hsK, hsG, KDerivP_eq_U (by omega) hp]
  ring

private lemma piFun_mono_local (j : ℕ) {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) :
    piFun j x ≤ piFun j y := by
  have hy : 0 < y := lt_of_lt_of_le hx hxy
  simp only [piFun]
  apply Finset.prod_le_prod₀
  · intro i _; positivity
  · intro i _
    have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
    have h1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * x := by positivity
    have h2 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * y := by positivity
    rw [div_le_div_iff₀ h1 h2]
    have hdiff : ((i + 1 : ℕ) : ℝ) * y * (1 + ((i + 1 : ℕ) : ℝ) * x) -
        ((i + 1 : ℕ) : ℝ) * x * (1 + ((i + 1 : ℕ) : ℝ) * y) =
        ((i + 1 : ℕ) : ℝ) * (y - x) := by ring
    have hnn : 0 ≤ ((i + 1 : ℕ) : ℝ) * (y - x) := mul_nonneg (le_of_lt hi) (by linarith)
    linarith

private lemma U_sum_anti_local (j : ℕ) {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) :
    ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * y)⁻¹ ≤
      ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * x)⁻¹ := by
  apply Finset.sum_le_sum
  intro i _
  have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
  have h1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * x := by positivity
  exact inv_anti₀ h1 (by nlinarith)

private lemma W_sum_anti_local (j : ℕ) {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) :
    ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * y) ^ 2)⁻¹ ≤
      ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * x) ^ 2)⁻¹ := by
  apply Finset.sum_le_sum
  intro i _
  have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
  have h1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * x := by positivity
  have hle : 1 + ((i + 1 : ℕ) : ℝ) * x ≤ 1 + ((i + 1 : ℕ) : ℝ) * y := by
    have : ((i + 1 : ℕ) : ℝ) * x ≤ ((i + 1 : ℕ) : ℝ) * y :=
      mul_le_mul_of_nonneg_left hxy (le_of_lt hi)
    linarith
  have hsq : (1 + ((i + 1 : ℕ) : ℝ) * x) ^ 2 ≤ (1 + ((i + 1 : ℕ) : ℝ) * y) ^ 2 := by
    simpa only [sq] using mul_self_le_mul_self (le_of_lt h1) hle
  exact inv_anti₀ (sq_pos_of_pos h1) hsq

/-- Pure-`ℝ` interval bounds for `v_{j-1}(p) - v_j(p)` on `[pa, pb]`. -/
private lemma dvWindow_real_bounds {j : ℕ} (hj : 2 ≤ j) {pa pb p : ℝ}
    (hpa_gt : (8 / 5 : ℝ) < pa) (hpa_le : pa ≤ p) (hp_le : p ≤ pb)
    (hp_ge_prev : pStar (j - 1) ≤ p)
    (hdv_nn : 0 ≤ hubWeight (j - 1) p - hubWeight j p)
    (hKp_anti : KDerivP j pb ≤ KDerivP j p ∧ KDerivP j p ≤ KDerivP j pa) :
    let Ua := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * pa)⁻¹
    let Ub := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * pb)⁻¹
    let Wa := ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * pa) ^ 2)⁻¹
    let ca := 1 / pa
    let cb := 1 / pb
    let den_lb := (1 + (j : ℝ) * pa) * KDerivP j pb
    let den_ub := (1 + (j : ℝ) * pb) * KDerivP j pa
    let v_lb := max 0 (hubWeight (j - 1) pa)
    let v_ub := hubWeight (j - 1) pb
    let N_ub := 3 * (1 - piFun j pa) + v_ub * (1 - (1 - ca) * piFun j pa) -
        8 * (1 - ca) * piFun j pa * Ub
    let N_lb := 3 * (1 - piFun j pb) + v_lb * (1 - (1 - cb) * piFun j pb) -
        8 * (1 - cb) * piFun j pb * Ua
    let br_ub := 4 * (1 - cb) * (Ua * Ua + Wa) - (5 - 8 * ca) * Ub
    let neg_sy_ub := (if 0 ≤ br_ub then piFun j pb * ca else piFun j pa * cb) * br_ub
    let sKp_ub := (piFun j pb * ca) * (ca + (1 - cb) * Ua)
    max 0 (N_lb / den_ub) ≤ hubWeight (j - 1) p - hubWeight j p ∧
    hubWeight (j - 1) p - hubWeight j p ≤
      min (N_ub / den_lb) ((neg_sy_ub + v_ub * sKp_ub) / ((j : ℝ) * KDerivP j pb)) := by
  intro Ua Ub Wa ca cb den_lb den_ub v_lb v_ub N_ub N_lb br_ub neg_sy_ub sKp_ub
  have hpa_pos : 0 < pa := by linarith
  have hp_pos : 0 < p := lt_of_lt_of_le hpa_pos hpa_le
  have hpb_pos : 0 < pb := lt_of_lt_of_le hp_pos hp_le
  have hpa_gt1 : 1 < pa := by linarith
  set U := ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹
  set W := ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹
  have hpi_ap : piFun j pa ≤ piFun j p := piFun_mono_local j hpa_pos hpa_le
  have hpi_pb : piFun j p ≤ piFun j pb := piFun_mono_local j hp_pos hp_le
  have hpi_a_pos : 0 < piFun j pa := piFun_pos j hpa_pos
  have hpi_p_pos : 0 < piFun j p := piFun_pos j hp_pos
  have hpi_b_pos : 0 < piFun j pb := piFun_pos j hpb_pos
  have hpi_b_le1 : piFun j pb ≤ 1 := piFun_le_one j hpb_pos
  have hU_pa : U ≤ Ua := U_sum_anti_local j hpa_pos hpa_le
  have hU_bp : Ub ≤ U := U_sum_anti_local j hp_pos hp_le
  have hW_pa : W ≤ Wa := W_sum_anti_local j hpa_pos hpa_le
  have hU_nn : 0 ≤ U := Finset.sum_nonneg (fun _ _ => by positivity)
  have hUb_nn : 0 ≤ Ub := Finset.sum_nonneg (fun _ _ => by positivity)
  have hW_nn : 0 ≤ W := Finset.sum_nonneg (fun _ _ => by positivity)
  have hc_bp : cb ≤ 1 / p := one_div_le_one_div_of_le hp_pos hp_le
  have hc_pa : 1 / p ≤ ca := one_div_le_one_div_of_le hpa_pos hpa_le
  have h1c_a_nn : 0 ≤ 1 - ca := by
    have : ca < 1 := (div_lt_one hpa_pos).mpr hpa_gt1
    linarith
  have h1c_p_nn : 0 ≤ 1 - 1 / p := by linarith
  have h1c_b_le1 : 1 - cb ≤ 1 := by
    have : 0 < cb := one_div_pos.mpr hpb_pos
    linarith
  have h58_a_pos : 0 < 5 - 8 * ca := by
    have : 8 / pa < 5 := (div_lt_iff₀ hpa_pos).mpr (by linarith)
    have h8 : 8 * ca = 8 / pa := by simp only [ca]; ring
    linarith
  have hv_lb_le : v_lb ≤ hubWeight (j - 1) p := by
    apply max_le (hubWeight_nonneg (by omega) hp_ge_prev)
    by_cases hpa_ge : pStar (j - 1) ≤ pa
    · exact hubWeight_mono (by omega) hpa_ge hpa_le
    · push Not at hpa_ge
      have hGp_pos : 0 < GDerivP (j - 1) pa := GDerivP_pos_of_lt_pStar (by omega) hpa_pos hpa_ge
      have hKp_pos : 0 < KDerivP (j - 1) pa := KDerivP_pos (by omega) hpa_pos
      have hv_neg : hubWeight (j - 1) pa < 0 := by
        simp only [hubWeight, show j - 1 ≠ 0 by omega, ↓reduceIte]
        exact div_neg_of_neg_of_pos (by linarith) hKp_pos
      exact le_trans (le_of_lt hv_neg) (hubWeight_nonneg (by omega) hp_ge_prev)
  have hv_ub_ge : hubWeight (j - 1) p ≤ v_ub := hubWeight_mono (by omega) hp_ge_prev hp_le
  have hv_p_nn : 0 ≤ hubWeight (j - 1) p := hubWeight_nonneg (by omega) hp_ge_prev
  have hv_b_nn : 0 ≤ v_ub := le_trans hv_p_nn hv_ub_ge
  have hKp_b_pos : 0 < KDerivP j pb := KDerivP_pos (by omega) hpb_pos
  have hKp_p_pos : 0 < KDerivP j p := KDerivP_pos (by omega) hp_pos
  have hKp_a_pos : 0 < KDerivP j pa := KDerivP_pos (by omega) hpa_pos
  set N_act := 3 * (1 - piFun j p) + hubWeight (j - 1) p * (1 - (1 - 1 / p) * piFun j p) -
      8 * (1 - 1 / p) * piFun j p * U
  have hgap2 := eq_weight_gap_2 hj hp_pos
  change (1 + (j : ℝ) * p) * KDerivP j p * (hubWeight (j - 1) p - hubWeight j p) = N_act at hgap2
  have hden_p_pos : 0 < (1 + (j : ℝ) * p) * KDerivP j p := by positivity
  have hden_lb_pos : 0 < den_lb := by positivity
  have hden_ub_pos : 0 < den_ub := by positivity
  have hden_lb_le : den_lb ≤ (1 + (j : ℝ) * p) * KDerivP j p :=
    mul_le_mul (add_le_add le_rfl (mul_le_mul_of_nonneg_left hpa_le (Nat.cast_nonneg j)))
      hKp_anti.1 (le_of_lt hKp_b_pos) (by positivity)
  have hden_ub_ge : (1 + (j : ℝ) * p) * KDerivP j p ≤ den_ub :=
    mul_le_mul (add_le_add le_rfl (mul_le_mul_of_nonneg_left hp_le (Nat.cast_nonneg j)))
      hKp_anti.2 (le_of_lt hKp_p_pos) (by positivity)
  have hprod_ap : (1 - ca) * piFun j pa ≤ (1 - 1 / p) * piFun j p :=
    mul_le_mul (by linarith) hpi_ap (le_of_lt hpi_a_pos) h1c_p_nn
  have hprod_pb : (1 - 1 / p) * piFun j p ≤ (1 - cb) * piFun j pb :=
    mul_le_mul (by linarith) hpi_pb (le_of_lt hpi_p_pos) (by linarith)
  have h1m_pb_nn : 0 ≤ 1 - (1 - cb) * piFun j pb :=
    sub_nonneg.mpr (by simpa using mul_le_mul h1c_b_le1 hpi_b_le1 (le_of_lt hpi_b_pos) zero_le_one)
  have h1m_p_nn : 0 ≤ 1 - (1 - 1 / p) * piFun j p := by linarith
  have hN_lb_le : N_lb ≤ N_act := by
    have h1 : 3 * (1 - piFun j pb) ≤ 3 * (1 - piFun j p) := by linarith
    have h2 : v_lb * (1 - (1 - cb) * piFun j pb) ≤
        hubWeight (j - 1) p * (1 - (1 - 1 / p) * piFun j p) :=
      mul_le_mul hv_lb_le (by linarith) h1m_pb_nn hv_p_nn
    have h3 : 8 * (1 - 1 / p) * piFun j p * U ≤ 8 * (1 - cb) * piFun j pb * Ua := by
      have ha : 8 * ((1 - 1 / p) * piFun j p) ≤ 8 * ((1 - cb) * piFun j pb) := by linarith
      have hb := mul_le_mul ha hU_pa hU_nn
        (mul_nonneg (by norm_num) (mul_nonneg (by linarith) (le_of_lt hpi_b_pos)))
      linarith
    simp only [N_lb, N_act]; linarith
  have hN_ub_ge : N_act ≤ N_ub := by
    have h1 : 3 * (1 - piFun j p) ≤ 3 * (1 - piFun j pa) := by linarith
    have h2 : hubWeight (j - 1) p * (1 - (1 - 1 / p) * piFun j p) ≤
        v_ub * (1 - (1 - ca) * piFun j pa) :=
      mul_le_mul hv_ub_ge (by linarith) h1m_p_nn hv_b_nn
    have h3 : 8 * (1 - ca) * piFun j pa * Ub ≤ 8 * (1 - 1 / p) * piFun j p * U := by
      have ha : 8 * ((1 - ca) * piFun j pa) ≤ 8 * ((1 - 1 / p) * piFun j p) := by linarith
      have hb := mul_le_mul ha hU_bp hUb_nn
        (mul_nonneg (by norm_num) (mul_nonneg h1c_p_nn (le_of_lt hpi_p_pos)))
      linarith
    simp only [N_ub, N_act]; linarith
  have hdv_eq_C : hubWeight (j - 1) p - hubWeight j p = N_act / ((1 + (j : ℝ) * p) * KDerivP j p) :=
    eq_div_of_mul_eq (ne_of_gt hden_p_pos) (by rw [mul_comm]; exact hgap2)
  have hN_act_nn : 0 ≤ N_act := by
    rw [← hgap2]; exact mul_nonneg (le_of_lt hden_p_pos) hdv_nn
  refine ⟨?_, le_min ?_ ?_⟩
  · apply max_le hdv_nn
    by_cases hNl : N_lb ≤ 0
    · exact le_trans (div_nonpos_of_nonpos_of_nonneg hNl (le_of_lt hden_ub_pos)) hdv_nn
    · push Not at hNl
      rw [hdv_eq_C]
      exact le_trans (div_le_div_of_nonneg_left (le_of_lt hNl) hden_p_pos hden_ub_ge)
        (div_le_div_of_nonneg_right hN_lb_le (le_of_lt hden_p_pos))
  · rw [hdv_eq_C]
    exact le_trans (div_le_div_of_nonneg_right hN_ub_ge (le_of_lt hden_p_pos))
      (div_le_div_of_nonneg_left (le_trans hN_act_nn hN_ub_ge) hden_lb_pos hden_lb_le)
  · have hgap1 := eq_weight_gap_1 hj hp_pos
    change (j : ℝ) * KDerivP j p * (hubWeight (j - 1) p - hubWeight j p) =
        (piFun j p / p) * (4 * (1 - 1 / p) * (U ^ 2 + W) - (5 - 8 / p) * U) +
        hubWeight (j - 1) p * ((piFun j p / p) * (1 / p + (1 - 1 / p) * U)) at hgap1
    have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
    have hden1_pos : 0 < (j : ℝ) * KDerivP j p := mul_pos hj_pos hKp_p_pos
    have hden1_lb_pos : 0 < (j : ℝ) * KDerivP j pb := mul_pos hj_pos hKp_b_pos
    set br_act := 4 * (1 - 1 / p) * (U ^ 2 + W) - (5 - 8 / p) * U
    have hbr_le : br_act ≤ br_ub := by
      have h1 : U ^ 2 + W ≤ Ua * Ua + Wa :=
        add_le_add (by simpa only [sq] using mul_self_le_mul_self hU_nn hU_pa) hW_pa
      have h2 : 4 * (1 - 1 / p) * (U ^ 2 + W) ≤ 4 * (1 - cb) * (Ua * Ua + Wa) :=
        mul_le_mul (by linarith) h1 (by positivity) (by linarith)
      have h3 : (5 - 8 * ca) * Ub ≤ (5 - 8 / p) * U := by
        have h8p : 8 / p ≤ 8 * ca := by
          have : 8 / p = 8 * (1 / p) := by ring
          linarith
        exact mul_le_mul (by linarith) hU_bp hUb_nn (by linarith)
      simp only [br_act, br_ub]; linarith
    have hfac_lo : piFun j pa * cb ≤ piFun j p / p := by
      rw [div_eq_mul_one_div]
      exact mul_le_mul hpi_ap hc_bp (by positivity) (le_of_lt hpi_p_pos)
    have hfac_hi : piFun j p / p ≤ piFun j pb * ca := by
      rw [div_eq_mul_one_div]
      exact mul_le_mul hpi_pb hc_pa (by positivity) (le_of_lt hpi_b_pos)
    have hsy_le : (piFun j p / p) * br_act ≤ neg_sy_ub := by
      simp only [neg_sy_ub]
      split_ifs with hbr
      · exact le_trans (mul_le_mul_of_nonneg_left hbr_le (by positivity))
          (mul_le_mul_of_nonneg_right hfac_hi hbr)
      · push Not at hbr
        calc
          (piFun j p / p) * br_act ≤ (piFun j p / p) * br_ub :=
            mul_le_mul_of_nonneg_left hbr_le (by positivity)
          _ ≤ (piFun j pa * cb) * br_ub := mul_le_mul_of_nonpos_right hfac_lo (le_of_lt hbr)
    have hsKp_le : (piFun j p / p) * (1 / p + (1 - 1 / p) * U) ≤ sKp_ub := by
      have h1 : 1 / p + (1 - 1 / p) * U ≤ ca + (1 - cb) * Ua := by
        have h1cb : 1 - 1 / p ≤ 1 - cb := sub_le_sub_left hc_bp 1
        have h1cb_nn : 0 ≤ 1 - cb := le_trans h1c_p_nn h1cb
        have hmul : (1 - 1 / p) * U ≤ (1 - cb) * Ua :=
          mul_le_mul h1cb hU_pa hU_nn h1cb_nn
        exact add_le_add hc_pa hmul
      exact mul_le_mul hfac_hi h1
        (add_nonneg (one_div_nonneg.mpr (le_of_lt hp_pos)) (mul_nonneg h1c_p_nn hU_nn))
        (mul_nonneg (le_of_lt hpi_b_pos) (one_div_nonneg.mpr (le_of_lt hpa_pos)))
    have hsKp_nn : 0 ≤ (piFun j p / p) * (1 / p + (1 - 1 / p) * U) :=
      mul_nonneg (div_nonneg (le_of_lt hpi_p_pos) (le_of_lt hp_pos))
        (add_nonneg (one_div_nonneg.mpr (le_of_lt hp_pos)) (mul_nonneg h1c_p_nn hU_nn))
    have hnum_le :
        (piFun j p / p) * br_act + hubWeight (j - 1) p * ((piFun j p / p) * (1 / p + (1 - 1 / p) * U)) ≤
        neg_sy_ub + v_ub * sKp_ub :=
      add_le_add hsy_le (mul_le_mul hv_ub_ge hsKp_le hsKp_nn hv_b_nn)
    have hnum_nn : 0 ≤ (piFun j p / p) * br_act +
        hubWeight (j - 1) p * ((piFun j p / p) * (1 / p + (1 - 1 / p) * U)) := by
      rw [← hgap1]; exact mul_nonneg (le_of_lt hden1_pos) hdv_nn
    have hdv_eq1 : hubWeight (j - 1) p - hubWeight j p =
        ((piFun j p / p) * br_act +
          hubWeight (j - 1) p * ((piFun j p / p) * (1 / p + (1 - 1 / p) * U))) /
        ((j : ℝ) * KDerivP j p) :=
      eq_div_of_mul_eq (ne_of_gt hden1_pos) (by rw [mul_comm]; exact hgap1)
    rw [hdv_eq1]
    exact le_trans (div_le_div_of_nonneg_right hnum_le (le_of_lt hden1_pos))
      (div_le_div_of_nonneg_left (le_trans hnum_nn hnum_le) hden1_lb_pos
        (mul_le_mul_of_nonneg_left hKp_anti.1 (le_of_lt hj_pos)))

/-- Real cast of `dvWindowBoundsQ` with opaque `HubStateQ` arguments (instant, no `whnf`). -/
private lemma dvWindowBoundsQ_cast (j : ℕ) (pa pb : ℚ) (da db daPrev dbPrev : HubStateQ) :
    let res := dvWindowBoundsQ j pa pb da db daPrev dbPrev
    let ca : ℝ := 1 / (pa : ℝ)
    let cb : ℝ := 1 / (pb : ℝ)
    let den_lb : ℝ := (1 + (j : ℝ) * (pa : ℝ)) * (db.Kp : ℝ)
    let den_ub : ℝ := (1 + (j : ℝ) * (pb : ℝ)) * (da.Kp : ℝ)
    let v_lb : ℝ := max 0 (daPrev.v : ℝ)
    let v_ub : ℝ := (dbPrev.v : ℝ)
    let N_ub : ℝ := 3 * (1 - (da.pi : ℝ)) + v_ub * (1 - (1 - ca) * (da.pi : ℝ)) -
        8 * (1 - ca) * (da.pi : ℝ) * (db.U : ℝ)
    let N_lb : ℝ := 3 * (1 - (db.pi : ℝ)) + v_lb * (1 - (1 - cb) * (db.pi : ℝ)) -
        8 * (1 - cb) * (db.pi : ℝ) * (da.U : ℝ)
    let br_ub : ℝ := 4 * (1 - cb) * ((da.U : ℝ) * (da.U : ℝ) + (da.W : ℝ)) -
        (5 - 8 * ca) * (db.U : ℝ)
    let neg_sy_ub : ℝ := (if 0 ≤ br_ub then (db.pi : ℝ) * ca else (da.pi : ℝ) * cb) * br_ub
    let sKp_ub : ℝ := ((db.pi : ℝ) * ca) * (ca + (1 - cb) * (da.U : ℝ))
    (res.1 : ℝ) = max 0 (N_lb / den_ub) ∧
    (res.2 : ℝ) = min (N_ub / den_lb) ((neg_sy_ub + v_ub * sKp_ub) / ((j : ℝ) * (db.Kp : ℝ))) := by
  intro res ca cb den_lb den_ub v_lb v_ub N_ub N_lb br_ub neg_sy_ub sKp_ub
  constructor
  · simp only [res, dvWindowBoundsQ, N_lb, den_ub, v_lb, cb]
    push_cast; rfl
  · simp only [res, dvWindowBoundsQ, N_ub, den_lb, v_ub, ca, cb, neg_sy_ub, sKp_ub, br_ub]
    have hcond :
        ((0 : ℚ) ≤ 4 * (1 - 1 / pb) * (da.U * da.U + da.W) - (5 - 8 * (1 / pa)) * db.U) ↔
        ((0 : ℝ) ≤ 4 * (1 - 1 / (pb : ℝ)) * ((da.U : ℝ) * (da.U : ℝ) + (da.W : ℝ)) -
          (5 - 8 * (1 / (pa : ℝ))) * (db.U : ℝ)) := by
      constructor
      · intro hq
        have hR : ((0 : ℚ) : ℝ) ≤
            ((4 * (1 - 1 / pb) * (da.U * da.U + da.W) - (5 - 8 * (1 / pa)) * db.U : ℚ) : ℝ) := by
          exact_mod_cast hq
        push_cast at hR; exact hR
      · intro hR
        have hqR : ((0 : ℚ) : ℝ) ≤
            ((4 * (1 - 1 / pb) * (da.U * da.U + da.W) - (5 - 8 * (1 / pa)) * db.U : ℚ) : ℝ) := by
          push_cast; exact hR
        exact_mod_cast hqR
    rw [Rat.cast_min]
    congr 1
    · push_cast; rfl
    · rw [Rat.cast_div, Rat.cast_add, Rat.cast_mul, Rat.cast_mul, apply_ite (Rat.cast : ℚ → ℝ)]
      simp only [hcond]
      push_cast; rfl

/-- Soundness of `dvWindowBoundsQ`: for any `p ∈ [pa, pb]` with `8/5 < pa`, `p*_{j-1} ≤ p`,
    `0 ≤ v_{j-1}(p) - v_j(p)`, and `K'_j(pb) ≤ K'_j(p) ≤ K'_j(pa)`, the rational interval
    `(dv_lb, dv_ub)` encloses `v_{j-1}(p) - v_j(p)`. -/
theorem dvWindowBoundsQ_sound {j : ℕ} (hj : 2 ≤ j) {pa pb : ℚ}
    (hpa_gt : (8 : ℚ) / 5 < pa) (hpab : pa ≤ pb) {p : ℝ}
    (hpa_le : (pa : ℝ) ≤ p) (hp_le : p ≤ (pb : ℝ))
    (hp_ge_prev : pStar (j - 1) ≤ p)
    (hdv_nn : 0 ≤ hubWeight (j - 1) p - hubWeight j p)
    (hKp_anti : KDerivP j (pb : ℝ) ≤ KDerivP j p ∧ KDerivP j p ≤ KDerivP j (pa : ℝ)) :
    let res := dvWindowBoundsQ j pa pb (hubStateQ pa j) (hubStateQ pb j)
      (hubStateQ pa (j - 1)) (hubStateQ pb (j - 1))
    (res.1 : ℝ) ≤ hubWeight (j - 1) p - hubWeight j p ∧
    hubWeight (j - 1) p - hubWeight j p ≤ (res.2 : ℝ) := by
  have hpa_posQ : (0 : ℚ) < pa := by linarith
  have hpb_posQ : (0 : ℚ) < pb := lt_of_lt_of_le hpa_posQ hpab
  have hpa_gtR : (8 / 5 : ℝ) < (pa : ℝ) := by
    have h1 : (((8 : ℚ) / 5 : ℚ) : ℝ) < (pa : ℝ) := by exact_mod_cast hpa_gt
    norm_num at h1; exact h1
  have hca := hubStateQ_cast pa hpa_posQ j
  have hcb := hubStateQ_cast pb hpb_posQ j
  have hcap := hubStateQ_cast pa hpa_posQ (j - 1)
  have hcbp := hubStateQ_cast pb hpb_posQ (j - 1)
  have hUWa := hubStateQ_UW_cast pa j
  have hUWb := hubStateQ_UW_cast pb j
  have hcast := dvWindowBoundsQ_cast j pa pb (hubStateQ pa j) (hubStateQ pb j)
    (hubStateQ pa (j - 1)) (hubStateQ pb (j - 1))
  dsimp only at hcast ⊢
  rw [hcast.1, hcast.2, hca.2.2.1, hcb.2.2.1, hca.2.2.2.2.1, hcb.2.2.2.2.1,
    hcap.2.2.2.2.2.2.2.1, hcbp.2.2.2.2.2.2.2.1, hUWa.1, hUWa.2.1, hUWb.1]
  exact dvWindow_real_bounds hj hpa_gtR hpa_le hp_le hp_ge_prev hdv_nn hKp_anti

/-- Extracted `BINARY-08` rational inequalities. -/
lemma bin08_extract :
    let tP := hubStateQ const_P
    let tz := hubStateQ ((5 : ℚ) / 4)
    let m1Of := fun j => (tz j).pi * (((5 : ℚ) / 4) * (tz j).U)
    let m1_min := min (m1Of 2) (m1Of 16)
    let c0_1 := (4 : ℚ) / ((1 + const_P) ^ 3)
    let b1_1 := const_gamma * (1 - (tP 1).piQ0)
    let c0_lb := (2 * m1_min) / (((9 : ℚ) / 4) ^ 3)
    let b1_16 := const_gamma * (1 - (tP 16).piQ0)
    16 * const_P < const_T0 ∧
    b1_1 < 8 * c0_1 * ((11 : ℚ) / 5 - const_q0) ∧
    0 < (hubDerivQ 2 ((9 : ℚ) / 4)).2.2.2.1 ∧
    (∀ j, 2 ≤ j → j ≤ 16 → m1_min ≤ m1Of j) ∧
    b1_16 < 8 * c0_lb * ((9 : ℚ) / 4 - const_q0) := by
  have h := cert_binary_08
  unfold checkBinary08 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨⟨h1, h2⟩, h3⟩, h4⟩, h5⟩
  have htP : ∀ j, j ≤ 16 → (hubTableQ 16 const_P).getD j hubZeroQ = hubStateQ const_P j :=
    fun j hj => hubTableQ_getD 16 j const_P hj
  have htz : ∀ j, j ≤ 16 →
      (hubTableQ 16 ((5 : ℚ) / 4)).getD j hubZeroQ = hubStateQ ((5 : ℚ) / 4) j :=
    fun j hj => hubTableQ_getD 16 j ((5 : ℚ) / 4) hj
  refine ⟨of_decide_eq_true h1, ?_, of_decide_eq_true h3, ?_, ?_⟩
  · simpa only [htP 1 (by omega)] using of_decide_eq_true h2
  · intro j hj2 hj16
    have := of_decide_eq_true (all_listIcc h4 hj2 hj16)
    simpa only [htz 2 (by omega), htz 16 le_rfl, htz j hj16] using this
  · simpa only [htP 16 le_rfl, htz 2 (by omega), htz 16 le_rfl] using of_decide_eq_true h5

private lemma exists_g3_row {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) :
    ∃ lb0 lb1, (j, lb0, lb1) ∈ upperRay_g3PrintedFloors := by
  interval_cases j <;> simp [upperRay_g3PrintedFloors]

/-- Extracted `BINARY-09` rational inequalities (Guards G1, G2, G3 + Shifted S0 & S1/S2). -/
lemma bin09_extract :
    (∀ j, 1 ≤ j → j ≤ 16 →
      let r := hubStateQ const_P j
      0 < r.G - (1 + r.H) - r.eta - 2 * r.K) ∧
    (∀ j, 1 ≤ j → j ≤ 16 →
      let r := hubStateQ const_P j
      0 < (r.G - 2 * (1 + r.H) - r.eta) * r.Kp - r.y * (1 + r.H - r.K)) ∧
    (∀ j, 1 ≤ j → j ≤ 16 → ∀ gFlag : Bool,
      let r := hubStateQ const_P j
      let Hf := 1 + r.H
      let b0 := if gFlag then r.eta else 0
      let b1 := b0 / const_q0
      let Aj := r.G - Hf + r.v * r.K - b0
      let num := (2 + r.v) * Hf - Aj
      num * num < (4 * r.Kp + b1) * (1 + r.v) * r.D) ∧
    (∀ j, 2 ≤ j → j ≤ 9 → ∀ gFlag : Bool,
      let r := hubStateQ const_P j
      let Hf := 1 + r.H
      let K72 := KQ j (const_T0 / (j : ℚ))
      let b0 := if gFlag then r.eta else 0
      let b1 := b0 / const_q0
      let v_max := r.v
      let W := 1 + v_max
      let A := r.G - Hf + v_max * r.K - b0
      let rad_ub := (A * A / (W * r.D)) * (((Hf - K72) / (A - W * K72)) ^ 2)
      W * Hf < A ∧ A ≤ (2 + v_max) * K72 ∧ 0 < 4 * r.Kp + b1 - const_alpha - rad_ub) ∧
    (∀ w ∈ upperRay_shiftedWindows,
      let m_hi := w.ranks.foldl Nat.max 0
      w.pa < w.pb ∧ w.pb ≤ const_P ∧
      (∀ m ∈ w.ranks,
        w.pa ≤ bracketPaQ m ∧ bracketPbQ m ≤ w.pb ∧
        (w.pa < bracketPaQ m → 0 < (hubStateQ w.pa m).Gp) ∧
        (bracketPbQ m < w.pb → (hubStateQ w.pb m).Gp < 0)) ∧
      (∀ j, 10 ≤ j → j ≤ m_hi →
        let rP := hubStateQ const_P j
        let da := hubStateQ w.pa j
        let daPrev := hubStateQ w.pa (j - 1)
        let db := hubStateQ w.pb j
        let dbPrev := hubStateQ w.pb (j - 1)
        let (dv_lb, _) := dvWindowBoundsQ j w.pa w.pb da db daPrev dbPrev
        let z72 := const_T0 / (j : ℚ)
        let K72 := (hubStateQ z72 j).K
        let r72Prev := hubStateQ z72 (j - 1)
        let k_inc := (r72Prev.K + z72 * r72Prev.Kp) - (dbPrev.K + w.pb * dbPrev.Kp)
        let Hf := 1 + rP.H
        let v_max := db.v
        let W := 1 + v_max
        0 < k_inc ∧
        ∀ gFlag : Bool,
          let b0 := if gFlag then rP.eta else 0
          let b1 := b0 / const_q0
          let A := rP.G - Hf + v_max * rP.K - b0
          let rad_ub := (A * A / (W * rP.D)) * (((Hf - K72) / (A - W * K72)) ^ 2)
          W * Hf < A ∧ A ≤ (2 + v_max) * K72 ∧
          0 < 4 * db.Kp + b1 + (j : ℚ) * dv_lb * k_inc - const_alpha - rad_ub)) := by
  have h := cert_binary_09
  unfold checkBinary09 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨⟨⟨_, hg1⟩, ⟨⟨_, _⟩, hg2⟩⟩, hg3⟩, hs0⟩, hs12⟩
  have htP : ∀ j, j ≤ 16 → (hubTableQ 16 const_P).getD j hubZeroQ = hubStateQ const_P j :=
    fun j hj => hubTableQ_getD 16 j const_P hj
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · intro j hj1 hj16
    have := of_decide_eq_true (all_listIcc hg1 hj1 hj16)
    simpa only [htP j hj16] using this
  · intro j hj1 hj16
    have := of_decide_eq_true (all_listIcc hg2 hj1 hj16)
    simpa only [htP j hj16] using this
  · intro j hj1 hj16 gFlag
    obtain ⟨lb0, lb1, hmem⟩ := exists_g3_row hj1 hj16
    have hrow := List.all_eq_true.mp hg3 (j, lb0, lb1) hmem
    simp only [Bool.and_eq_true, decide_eq_true_eq] at hrow
    cases gFlag
    · have h0 := hrow.1
      rw [htP j hj16] at h0
      linarith [h0.1, h0.2]
    · have h1 := hrow.2
      rw [htP j hj16] at h1
      linarith [h1.1, h1.2]
  · intro j hj2 hj9 gFlag
    have hj := all_listIcc hs0 hj2 (by simpa [upperRay_shiftedLowJMax] using hj9)
    have hres := List.all_eq_true.mp hj gFlag (by cases gFlag <;> simp)
    simp only [decide_eq_true_eq] at hres
    rw [htP j (by omega)] at hres
    exact ⟨hres.1.1, hres.1.2, hres.2⟩
  · intro w hw
    have hw' := List.all_eq_true.mp hs12 w hw
    simp only [Bool.and_eq_true] at hw'
    rcases hw' with ⟨⟨hc1, hc2⟩, hjs⟩
    have hc1' := hc1
    simp only [decide_eq_true_eq] at hc1'
    have hm_le_hi : ∀ m ∈ w.ranks, m ≤ w.ranks.foldl Nat.max 0 := by
      have hfold : ∀ (l : List ℕ) (acc : ℕ), acc ≤ l.foldl Nat.max acc ∧
          ∀ x ∈ l, x ≤ l.foldl Nat.max acc := by
        intro l
        induction l with
        | nil => intro acc; exact ⟨le_rfl, fun _ hx => by simp at hx⟩
        | cons a t ih =>
          intro acc
          have ⟨h1, h2⟩ := ih (Nat.max acc a)
          refine ⟨le_trans (Nat.le_max_left _ _) h1, fun x hx => ?_⟩
          rcases List.mem_cons.mp hx with rfl | ht
          · exact le_trans (Nat.le_max_right _ _) h1
          · exact h2 x ht
      exact (hfold w.ranks 0).2
    have hm_hi_le16 : w.ranks.foldl Nat.max 0 ≤ 16 := by
      simp only [upperRay_shiftedWindows, List.mem_cons, List.not_mem_nil, or_false] at hw
      rcases hw with rfl | rfl <;> decide
    refine ⟨hc1'.1, hc1'.2, ?_, ?_⟩
    · intro m hm
      have hmr := List.all_eq_true.mp hc2 m hm
      simp only [Bool.and_eq_true] at hmr
      rcases hmr with ⟨⟨hm1, hm2⟩, hm3⟩
      have hm1' := hm1
      simp only [decide_eq_true_eq] at hm1'
      have hml : m ≤ w.ranks.foldl Nat.max 0 := hm_le_hi m hm
      refine ⟨hm1'.1, hm1'.2, ?_, ?_⟩
      · intro hlt
        simp only [hlt, ↓reduceIte, decide_eq_true_eq] at hm2
        rwa [hubTableQ_getD _ m w.pa hml] at hm2
      · intro hlt
        simp only [hlt, ↓reduceIte, decide_eq_true_eq] at hm3
        rwa [hubTableQ_getD _ m w.pb hml] at hm3
    · intro j hj10 hjm
      have hjj := all_listIcc hjs (by simpa [upperRay_shiftedLowJMax] using hj10) hjm
      simp only [Bool.and_eq_true] at hjj
      rcases hjj with ⟨hkinc, hgf⟩
      have hj16 : j ≤ 16 := le_trans hjm hm_hi_le16
      have hj1m : j - 1 ≤ w.ranks.foldl Nat.max 0 := by omega
      have hta_j := hubTableQ_getD (w.ranks.foldl Nat.max 0) j w.pa hjm
      have hta_p := hubTableQ_getD (w.ranks.foldl Nat.max 0) (j - 1) w.pa hj1m
      have htb_j := hubTableQ_getD (w.ranks.foldl Nat.max 0) j w.pb hjm
      have htb_p := hubTableQ_getD (w.ranks.foldl Nat.max 0) (j - 1) w.pb hj1m
      have ht72_j := hubTableQ_getD j j (const_T0 / (j : ℚ)) le_rfl
      have ht72_p := hubTableQ_getD j (j - 1) (const_T0 / (j : ℚ)) (by omega)
      refine ⟨?_, ?_⟩
      · have := of_decide_eq_true hkinc
        rwa [ht72_p, htb_p] at this
      · intro gFlag
        have hg := List.all_eq_true.mp hgf gFlag (by cases gFlag <;> simp)
        simp only [decide_eq_true_eq] at hg
        rw [htP j hj16, hta_j, hta_p, htb_j, htb_p, ht72_j, ht72_p] at hg
        exact ⟨hg.1.1, hg.1.2, hg.2⟩

/-- Extracted `BINARY-11` rational inequalities (roofs + all 448 direct inequalities). -/
lemma bin11_extract :
    let r16 := hubStateQ const_P 16
    let (C4, D4, t4) := mixedExterior_ge4Params
    let (Ks_v, Ks_d) := KShortDerivQ 16 1 mixedExterior_b6TangentZ
    let H16_sh := r16.H - 1
    let H2_16_sh := r16.H2 - 1
    let D_sh := H16_sh + ((1 : ℚ) / 2) * (H16_sh * H16_sh + H2_16_sh)
    (mixedParamQ 1 = (2, 0, 0) ∧
      mixedParamQ 2 = (3, (4 : ℚ) / 3, (1 : ℚ) / 3) ∧
      mixedParamQ 3 = ((11 : ℚ) / 3, (8 : ℚ) / 5, (2 : ℚ) / 5) ∧
      ((4 : ℚ) / 27) * (((9 : ℚ) / 7) ^ 2) ≤ t4 ∧
      1 + ((4 : ℚ) / 27) * (((9 : ℚ) / 7) ^ 3) < C4 / 2 ∧
      KShortQ 16 1 ((9 : ℚ) / 7) < C4 / 2 ∧
      1 ≤ mixedExterior_b6TangentZ ∧
      Ks_v - mixedExterior_b6TangentZ * Ks_d < 1 ∧
      Ks_d < t4 ∧
      r16.H < C4 ∧
      4 * t4 ≤ D4 ∧
      4 * ((r16.H - C4 / 2) ^ 2) / D_sh < D4) ∧
    (∀ j, 1 ≤ j → j ≤ 16 → ∀ gFlag : Bool, ∀ wVal, wVal = 0 ∨ wVal = (hubStateQ const_P j).v →
      let r := hubStateQ const_P j
      let rPrev := hubStateQ const_P (j - 1)
      let (Cj, Dj, tj) := mixedParamQ j
      let Hf := 1 + r.H
      let J_prev_ub := jHiQ (j - 1)
      let gVal := if gFlag then const_gamma else 0
      let sigj := if gFlag then r.sig else 0
      let sigPrev := if gFlag then rPrev.sig else 0
      let Oj := OStopCeilQ j gFlag r.H
      let M := r.G + wVal * r.K
      let E_b := M + sigj - Oj
      let A0 := M - Hf - (gVal * Hf - sigj)
      let B := M + sigj - J_prev_ub - sigPrev
      let w_h := A0 - wVal * r.H
      let w_b := A0 - wVal * (const_R71 * const_R71) * r.H - mixedExterior_bonusBCap * Hf
      let B_s := (j : ℚ) * (E_b + B - wVal * (1 + 2 * r.H))
      let fl := mixedExterior_minMarginFloor
      fl ≤ E_b - wVal * Hf ∧
      fl ≤ E_b + w_h - 4 ∧
      fl ≤ w_h - Cj ∧
      fl ≤ B_s - Dj ∧
      fl ≤ w_b ∧
      fl ≤ E_b + w_b - (1 + const_R71) * (1 + const_R71) ∧
      fl ≤ B_s - (1 + const_R71) * (1 + const_R71) * tj) := by
  have h := cert_binary_11
  unfold checkBinary11 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨hr1, hr2⟩, hr3⟩, hr4⟩, hr5⟩, hr6⟩, hr7⟩, hr8⟩, hr9⟩, hr10⟩, hr11⟩, hr12⟩, h448⟩
  have htP : ∀ j, j ≤ 16 → (hubTableQ 16 const_P).getD j hubZeroQ = hubStateQ const_P j :=
    fun j hj => hubTableQ_getD 16 j const_P hj
  refine ⟨⟨of_decide_eq_true hr1, of_decide_eq_true hr2, of_decide_eq_true hr3,
    of_decide_eq_true hr4, of_decide_eq_true hr5, of_decide_eq_true hr6,
    of_decide_eq_true hr7, of_decide_eq_true hr8, of_decide_eq_true hr9,
    ?_, of_decide_eq_true hr11, ?_⟩, ?_⟩
  · simpa only [htP 16 le_rfl, mixedExterior_ge4Params] using of_decide_eq_true hr10
  · simpa only [htP 16 le_rfl, mixedExterior_ge4Params] using of_decide_eq_true hr12
  · intro j hj1 hj16 gFlag wVal hw
    have hj := all_listIcc h448 hj1 hj16
    have hg := List.all_eq_true.mp hj gFlag (by cases gFlag <;> simp)
    have hw_mem : wVal ∈ [0, ((hubTableQ 16 const_P).getD j hubZeroQ).v] := by
      rw [htP j hj16]
      rcases hw with rfl | rfl <;> simp
    have hpred := List.all_eq_true.mp hg wVal hw_mem
    simp only [decide_eq_true_eq] at hpred
    rw [htP j hj16, htP (j - 1) (by omega)] at hpred
    exact ⟨hpred.1.1.1.1.1.1, hpred.1.1.1.1.1.2, hpred.1.1.1.1.2, hpred.1.1.1.2,
      hpred.1.1.2, hpred.1.2, hpred.2⟩

/-- Extracted `BINARY-12` rational inequalities (roofs + 512 tier checks + rank-16 closure). -/
lemma bin12_extract :
    let (a0_hi, a1_hi) := radiusTiers_ge3Roof
    let (K16_t, K16p_t) := KShortDerivQ 16 0 radiusTiers_b7TangentZ
    (radiusRoofQ 1 = ((8 : ℚ) / 9, (2 : ℚ) / 9) ∧
      radiusRoofQ 2 = (1, (1 : ℚ) / 3) ∧
      KQ 2 ((5 : ℚ) / 4) = (145 : ℚ) / 126 ∧
      K16_t - radiusTiers_b7TangentZ * K16p_t < a0_hi ∧
      K16p_t < a1_hi ∧
      KQ 16 ((5 : ℚ) / 4) < a0_hi) ∧
    (∀ j, 1 ≤ j → j ≤ 16 → ∀ gFlag : Bool, ∀ R b, (R, b) ∈ radiusTiers_tiers →
      ∀ wVal, wVal = 0 ∨ wVal = (hubStateQ const_P j).v →
      let r := hubStateQ const_P j
      let rPrev := hubStateQ const_P (j - 1)
      let (al0, al1) := radiusRoofQ j
      let Hf := 1 + r.H
      let J_prev_ub := jHiQ (j - 1)
      let gVal := if gFlag then const_gamma else 0
      let sigj := if gFlag then r.sig else 0
      let sigPrev := if gFlag then rPrev.sig else 0
      let beta := (1 + R) * (1 + R)
      let M := r.G + wVal * r.K
      let I_base := M + sigj - wVal * R * R * Hf
      let m_i0 := I_base - (1 + b + gVal) * Hf - beta * al0
      let m_i1 := (j : ℚ) * (I_base - J_prev_ub - sigPrev) - beta * al1
      let fl := radiusTiers_minMarginFloor
      fl ≤ m_i0 ∧ fl ≤ m_i1) ∧
    (let r16 := hubStateQ const_P 16
      let j18_hub_ub : ℚ := (889116164 : ℚ) / 100000000
      jHiQ 16 < const_P16 ∧
      jHiQ 16 < const_J18_cap_8892 ∧
      jHiQ 16 + r16.sig < const_J18_sig_cap_900184 ∧
      jHiQ 16 + r16.sig < const_J18_sig_cap_90023 ∧
      jHiQ 16 + r16.sig < ((81 : ℚ) / 80) * jLoQ 16 ∧
      j18_hub_ub + r16.sig < const_J18_sig_cap_900184 ∧
      j18_hub_ub + r16.sig < const_J18_sig_cap_90023 ∧
      j18_hub_ub + r16.sig < ((81 : ℚ) / 80) * r16.G ∧
      ∀ m, 1 ≤ m → m ≤ 16 → 80 * (hubStateQ const_P m).sig < (hubStateQ const_P m).G) := by
  have h := cert_binary_12
  unfold checkBinary12 at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨⟨⟨⟨⟨hr1, hr2⟩, hr3⟩, hr4⟩, hr5⟩, hr6⟩, h512⟩,
    ⟨⟨⟨⟨⟨⟨⟨⟨hc1, hc2⟩, hc3⟩, hc4⟩, hc5⟩, hc6⟩, hc7⟩, hc8⟩, hc9⟩⟩
  have htP : ∀ j, j ≤ 16 → (hubTableQ 16 const_P).getD j hubZeroQ = hubStateQ const_P j :=
    fun j hj => hubTableQ_getD 16 j const_P hj
  refine ⟨⟨of_decide_eq_true hr1, of_decide_eq_true hr2, of_decide_eq_true hr3,
    of_decide_eq_true hr4, of_decide_eq_true hr5, of_decide_eq_true hr6⟩, ?_, ?_⟩
  · intro j hj1 hj16 gFlag R b hRb wVal hw
    have hj := all_listIcc h512 hj1 hj16
    have hg := List.all_eq_true.mp hj gFlag (by cases gFlag <;> simp)
    have ht := List.all_eq_true.mp hg (R, b) hRb
    have hw_mem : wVal ∈ [0, ((hubTableQ 16 const_P).getD j hubZeroQ).v] := by
      rw [htP j hj16]
      rcases hw with rfl | rfl <;> simp
    have hpred := List.all_eq_true.mp ht wVal hw_mem
    simp only [decide_eq_true_eq] at hpred
    rw [htP j hj16, htP (j - 1) (by omega)] at hpred
    exact hpred
  · refine ⟨of_decide_eq_true hc1, of_decide_eq_true hc2, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
    · simpa only [htP 16 le_rfl] using of_decide_eq_true hc3
    · simpa only [htP 16 le_rfl] using of_decide_eq_true hc4
    · simpa only [htP 16 le_rfl] using of_decide_eq_true hc5
    · simpa only [htP 16 le_rfl] using of_decide_eq_true hc6
    · simpa only [htP 16 le_rfl] using of_decide_eq_true hc7
    · simpa only [htP 16 le_rfl] using of_decide_eq_true hc8
    · intro m hm1 hm16
      have := of_decide_eq_true (all_listIcc hc9 hm1 hm16)
      simpa only [htP m hm16] using this

/-- Extracted `Φ_7` tangent obstruction rational inequalities. -/
lemma phi7_extract :
    let r7 := hubStateQ ((27298 : ℚ) / 10000) 7
    let r16 := hubStateQ ((27298 : ℚ) / 10000) 16
    let tanAtCeil := r7.G + r7.v * (r7.K - (1 + r7.H))
    let g6_52 := GQ 6 ((5 : ℚ) / 2)
    0 < r16.Gp ∧
    tanAtCeil < (7420217 : ℚ) / 1000000 ∧
    (7516129 : ℚ) / 1000000 < g6_52 ∧
    (959 : ℚ) / 10000 < g6_52 - tanAtCeil := by
  have h := cert_phi7_obstruction
  unfold checkPhi7Obstruction at h
  simp only [Bool.and_eq_true] at h
  rcases h with ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩
  have h7 := hubTableQ_getD 16 7 ((27298 : ℚ) / 10000) (by omega)
  have h16 := hubTableQ_getD 16 16 ((27298 : ℚ) / 10000) le_rfl
  refine ⟨?_, ?_, of_decide_eq_true h3, ?_⟩
  · simpa only [h16] using of_decide_eq_true h1
  · simpa only [h7] using of_decide_eq_true h2
  · simpa only [h7] using of_decide_eq_true h4

end Extraction

/-! ### Part 9: Corollary 8.18 (`cor:sharp16`), App. D.8 Closure, & `Φ_7` Obstruction -/

section ClosureAndObstruction

open V3.CertEngine V3.Data.Binary
attribute [local irreducible] GFun

/-- **Appendix D.8 Rank-16 Closure (`BINARY-12`)**:
    All printed closure checks on `J_18`, `σ_16`, `P_16`, and `80 σ_m < G_m(P)` (`1 ≤ m ≤ 16`). -/
theorem thm_rank16_closure :
    JVal 18 < P16 ∧
    JVal 18 < 8892 / 1000 ∧
    JVal 18 + sigmaPrem 16 < 900184 / 100000 ∧
    JVal 18 + sigmaPrem 16 < 90023 / 10000 ∧
    JVal 18 + sigmaPrem 16 < (81 / 80 : ℝ) * JVal 18 ∧
    (∀ m : ℕ, 1 ≤ m → m ≤ 16 → 80 * sigmaPrem m < GFun m (273 / 100)) := by
  have hbrk := thm_brackets
  have hG16_lt_J18 : GFun 16 (273 / 100) < JVal 18 := hbrk.2.2.2.1
  have hJ18_lt_ub : JVal 18 < 889116164 / 100000000 := hbrk.2.2.2.2.2.1
  have hJ18_lt_P16 : JVal 18 < P16 := lt_trans hJ18_lt_ub hbrk.2.2.2.2.2.2.1
  have hcl := bin12_extract.2.2
  have hc16 := hubStateQ_cast const_P (by unfold const_P; norm_num) 16
  have hsig16 : ((hubStateQ const_P 16).sig : ℝ) = sigmaPrem 16 := hc16.2.2.2.2.2.2.2.2.2.2.2
  have hG16 : ((hubStateQ const_P 16).G : ℝ) = GFun 16 (273 / 100) := by
    have := hc16.2.2.2.2.2.1; unfold const_P at this; norm_num at this; exact this
  have h1 : (889116164 / 100000000 : ℝ) + sigmaPrem 16 < 900184 / 100000 := by
    have hq : (((889116164 : ℚ) / 100000000 + (hubStateQ const_P 16).sig : ℚ) : ℝ) <
        (const_J18_sig_cap_900184 : ℝ) := by exact_mod_cast hcl.2.2.2.2.2.1
    push_cast at hq
    rw [hsig16] at hq
    unfold const_J18_sig_cap_900184 at hq
    norm_num at hq; linarith
  have h2 : (889116164 / 100000000 : ℝ) + sigmaPrem 16 < 90023 / 10000 := by
    linarith
  have h3 : (889116164 / 100000000 : ℝ) + sigmaPrem 16 < (81 / 80 : ℝ) * GFun 16 (273 / 100) := by
    have hq : (((889116164 : ℚ) / 100000000 + (hubStateQ const_P 16).sig : ℚ) : ℝ) <
        (((81 : ℚ) / 80 * (hubStateQ const_P 16).G : ℚ) : ℝ) := by
      exact_mod_cast hcl.2.2.2.2.2.2.2.1
    push_cast at hq
    rw [hsig16, hG16] at hq
    norm_num at hq; linarith
  refine ⟨hJ18_lt_P16, by linarith, by linarith, by linarith, by linarith, ?_⟩
  intro m hm1 hm16
  have hcm := hubStateQ_cast const_P (by unfold const_P; norm_num) m
  have hq : ((80 * (hubStateQ const_P m).sig : ℚ) : ℝ) < ((hubStateQ const_P m).G : ℝ) := by
    exact_mod_cast hcl.2.2.2.2.2.2.2.2 m hm1 hm16
  push_cast at hq
  rw [hcm.2.2.2.2.2.2.2.2.2.2.2, hcm.2.2.2.2.2.1] at hq
  unfold const_P at hq; norm_num at hq; exact hq

/-- **Corollary 8.18 (`cor:sharp16`, Sharp rank 16)**:
    Combining the rank-16 high-mean stock `J_18` with the rank-16 low-mean stock `C_16 < J_18`
    yields the sharp universal rank-16 stock `J_18` and the transitional stock `P_16 > J_18`. -/
theorem cor_sharp16
    (hHigh : IsStockOn IsHighMean 16 (JVal 18))
    (hLow : IsStockOn IsLowMean 16 (CStock 16)) :
    IsStock 16 (JVal 18) ∧ IsStock 16 P16 := by
  have hC16 : CStock 16 < JVal 18 := CStock_lt_JVal (j := 16) (by omega) le_rfl
  have hP16 : JVal 18 < P16 := thm_rank16_closure.1
  have hJ18 : IsStock 16 (JVal 18) := by
    intro d hd X C0 P Q hC0 hPX hPne _ hQ hQP hQcard
    by_cases hphi0 : phi P = 0
    · have h1 := hLow hd X C0 P Q hC0 hPX hPne (Or.inl hphi0) hQ hQP hQcard
      rw [hphi0, mul_zero] at h1 ⊢
      exact h1
    · have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi0)
      by_cases hM : MThresh < MStar P
      · exact hHigh hd X C0 P Q hC0 hPX hPne ⟨hphi_pos, hM⟩ hQ hQP hQcard
      · have h1 := hLow hd X C0 P Q hC0 hPX hPne (Or.inr (le_of_not_gt hM)) hQ hQP hQcard
        exact le_trans h1 (mul_le_mul_of_nonneg_right (le_of_lt hC16) (le_of_lt hphi_pos))
  refine ⟨hJ18, ?_⟩
  intro d hd X C0 P Q hC0 hPX hPne hT hQ hQP hQcard
  exact le_trans (hJ18 hd X C0 P Q hC0 hPX hPne hT hQ hQP hQcard)
    (mul_le_mul_of_nonneg_right (le_of_lt hP16) (phi_nonneg P))

/-- **Appendix D.8 Tangent Obstruction (`Φ_7`)**:
    Any concave majorant `Φ_7` of `F_7` on `[K_7(p*_7), 1 + H_7]` agreeing with `F_7` at
    `V_0 = K_7(p*_16)` satisfies `Φ_7(1 + H_7) < 7420217/1000000`, falling below
    `J_8 ≥ G_6(5/2) > 7516129/1000000` by strictly more than `959/10000`. -/
theorem thm_tangent_obstruction_phi7
    {Φ7 : ℝ → ℝ}
    (hconc : ConcaveOn ℝ (Icc (KFun 7 (pStar 7)) (1 + harmonic 7)) Φ7)
    (hmaj : ∀ p ∈ Icc (pStar 7) (pStar 16), GFun 7 p ≤ Φ7 (KFun 7 p))
    (heq : Φ7 (KFun 7 (pStar 16)) = GFun 7 (pStar 16)) :
    Φ7 (1 + harmonic 7) < 7420217 / 1000000 ∧
    (7516129 / 1000000 : ℝ) < JVal 8 ∧
    (959 / 10000 : ℝ) < JVal 8 - Φ7 (1 + harmonic 7) := by
  have hp7_lt_16 : pStar 7 < pStar 16 := pStar_strictMono (by omega) (by omega)
  have hp7_pos : 0 < pStar 7 := pStar_pos (by omega)
  have hp16_pos : 0 < pStar 16 := pStar_pos (by omega)
  have hK_16_lt_H : KFun 7 (pStar 16) < 1 + harmonic 7 :=
    KFun_lt_one_add_harmonic (by omega) hp16_pos
  -- Step 1: Common tangent bound at `V_0 = K_7(p*_16)`
  have htan_at_16 :
      Φ7 (1 + harmonic 7) ≤
        hubIntercept 7 (pStar 16) - hubWeight 7 (pStar 16) * (1 + harmonic 7) := by
    have hK_mem : ∀ p ∈ Ioo (pStar 7) (pStar 16),
        KFun 7 (pStar 7) ≤ KFun 7 p ∧ KFun 7 p < KFun 7 (pStar 16) := by
      intro p hp
      have hp_pos : 0 < p := lt_trans hp7_pos hp.1
      exact ⟨le_of_lt (KFun_strictMono (by omega) hp7_pos hp_pos hp.1),
        KFun_strictMono (by omega) hp_pos hp16_pos hp.2⟩
    have hle := concave_majorant_tangent_le
      (Φ := Φ7) (K := KFun 7) (G := GFun 7)
      (p_lo := pStar 7) (p0 := pStar 16)
      (K_p0' := KDerivP 7 (pStar 16)) (G_p0' := GDerivP 7 (pStar 16))
      (a := KFun 7 (pStar 7)) (H := 1 + harmonic 7)
      hp7_lt_16
      (hasDerivAt_KFun 7 hp16_pos) (KDerivP_pos (by omega) hp16_pos)
      (hasDerivAt_GFun 7 hp16_pos)
      hK_mem hK_16_lt_H hconc
      (fun p hp => hmaj p (Ioo_subset_Icc_self hp)) heq
    have hrew : GFun 7 (pStar 16) +
        (-GDerivP 7 (pStar 16) / KDerivP 7 (pStar 16)) * (KFun 7 (pStar 16) - (1 + harmonic 7)) =
        hubIntercept 7 (pStar 16) - hubWeight 7 (pStar 16) * (1 + harmonic 7) := by
      simp only [hubIntercept, hubWeight, OfNat.ofNat_ne_zero, ↓reduceIte]
      ring
    linarith
  -- Step 2: `27298/10000 ≤ p*_16` from `G'_16(27298/10000) > 0`
  have hphi := phi7_extract
  have hp_lo_pos : (0 : ℚ) < (27298 : ℚ) / 10000 := by norm_num
  have h27298 : ((((27298 : ℚ) / 10000 : ℚ) : ℝ)) = (27298 / 10000 : ℝ) := by norm_num
  have hc16 := hubStateQ_cast ((27298 : ℚ) / 10000) hp_lo_pos 16
  have hc7 := hubStateQ_cast ((27298 : ℚ) / 10000) hp_lo_pos 7
  have hGp16_pos : 0 < GDerivP 16 (27298 / 10000 : ℝ) := by
    have hq : (0 : ℝ) < ((hubStateQ ((27298 : ℚ) / 10000) 16).Gp : ℝ) := by
      exact_mod_cast hphi.1
    rw [hc16.2.2.2.2.2.2.1, h27298] at hq
    exact hq
  have hp_lo_le_16 : (27298 / 10000 : ℝ) ≤ pStar 16 := by
    by_contra hnot
    have hgt : pStar 16 < (27298 / 10000 : ℝ) := not_le.mp hnot
    have hneg := GDerivP_neg_of_gt_pStar (m := 16) (by omega) hgt
    linarith
  have hp7_le_lo : pStar 7 ≤ (27298 / 10000 : ℝ) := by
    have hGp7_neg : GDerivP 7 (27298 / 10000 : ℝ) < 0 := by
      have hq : ((hubStateQ ((27298 : ℚ) / 10000) 7).Gp : ℝ) < 0 := by
        have h7q : (hubStateQ ((27298 : ℚ) / 10000) 7).Gp < 0 := by decide +kernel
        exact_mod_cast h7q
      rw [hc7.2.2.2.2.2.2.1, h27298] at hq
      exact hq
    by_contra hnot
    have hlt : (27298 / 10000 : ℝ) < pStar 7 := not_le.mp hnot
    have hpos := GDerivP_pos_of_lt_pStar (m := 7) (by omega) (by norm_num) hlt
    linarith
  -- Step 4: Monotonicity of `M_7(p) - v_7(p) (1 + H_7)` from `p = 27298/10000` to `p*_16`
  have htan_mono :
      hubIntercept 7 (pStar 16) - hubWeight 7 (pStar 16) * (1 + harmonic 7) ≤
        hubIntercept 7 (27298 / 10000 : ℝ) -
          hubWeight 7 (27298 / 10000 : ℝ) * (1 + harmonic 7) :=
    hub_tangent_anti (by omega) hp7_le_lo hp_lo_le_16
      (le_of_lt (KFun_lt_one_add_harmonic (by omega) hp16_pos))
  -- Step 5: Cast rational evaluations from `phi7_extract`
  have htan_lt :
      hubIntercept 7 (27298 / 10000 : ℝ) -
        hubWeight 7 (27298 / 10000 : ℝ) * (1 + harmonic 7) < 7420217 / 1000000 := by
    have hq : (((hubStateQ ((27298 : ℚ) / 10000) 7).G +
        (hubStateQ ((27298 : ℚ) / 10000) 7).v *
          ((hubStateQ ((27298 : ℚ) / 10000) 7).K -
            (1 + (hubStateQ ((27298 : ℚ) / 10000) 7).H)) : ℚ) : ℝ) <
        ((7420217 : ℚ) / 1000000 : ℝ) := by exact_mod_cast hphi.2.1
    push_cast at hq
    rw [hc7.2.2.2.2.2.1, hc7.2.2.2.2.2.2.2.1, hc7.2.2.2.1, hc7.1, h27298] at hq
    norm_num only at hq
    unfold hubIntercept
    linarith
  have hJ8_ge_G6 : GFun 6 (5 / 2 : ℝ) ≤ JVal 8 := GFun_le_JVal 6 (by norm_num)
  have hG6_gt : (7516129 / 1000000 : ℝ) < GFun 6 (5 / 2 : ℝ) := by
    have hq : ((7516129 : ℚ) / 1000000 : ℝ) < (GQ 6 ((5 : ℚ) / 2) : ℝ) := by
      exact_mod_cast hphi.2.2.1
    rw [GQ_cast] at hq
    norm_num at hq; exact hq
  have hgap : (959 / 10000 : ℝ) <
      GFun 6 (5 / 2 : ℝ) -
        (hubIntercept 7 (27298 / 10000 : ℝ) -
          hubWeight 7 (27298 / 10000 : ℝ) * (1 + harmonic 7)) := by
    have hq : ((959 : ℚ) / 10000 : ℝ) <
        ((GQ 6 ((5 : ℚ) / 2) -
          ((hubStateQ ((27298 : ℚ) / 10000) 7).G +
            (hubStateQ ((27298 : ℚ) / 10000) 7).v *
              ((hubStateQ ((27298 : ℚ) / 10000) 7).K -
                (1 + (hubStateQ ((27298 : ℚ) / 10000) 7).H))) : ℚ) : ℝ) := by
      exact_mod_cast hphi.2.2.2
    push_cast at hq
    rw [GQ_cast, hc7.2.2.2.2.2.1, hc7.2.2.2.2.2.2.2.1, hc7.2.2.2.1, hc7.1, h27298] at hq
    have h52 : (((5 : ℚ) / 2 : ℚ) : ℝ) = (5 / 2 : ℝ) := by norm_num
    rw [h52] at hq
    unfold hubIntercept
    linarith
  exact ⟨lt_of_le_of_lt (le_trans htan_at_16 htan_mono) htan_lt,
    lt_of_lt_of_le hG6_gt hJ8_ge_G6, by linarith⟩

end ClosureAndObstruction

/-! ### Part 10: Standalone Early Checkpoint (`thm_binary_rank1`, Exact `R 3 = 185/32` Milestone) -/

section Rank1Checkpoint

open V3.Data.Binary

private lemma hPrem_one_eq : hPrem 1 = 41 / 31 := by
  simp only [hPrem, q0Const, harmonic_succ, harmonic_zero]
  norm_num

private lemma cClock_one_one : cClock 1 1 = 1 := by
  simp [cClock, harmonic_succ, harmonic_zero]

private lemma binAccountPol_rank1_zero_c {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {bFn : ℝ → ℝ} {γ : ℝ}
    (hb : IsTierAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25) (pol : BinaryStopPolicy d)
    (hC : C.Nonempty) (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) (hQcard : Q.card = 1)
    (hstop : pol.stopNow C Q 2 = false) (hc0 : cost A (insert y C) = 0) :
    binAccountPol X A y bFn γ pol C Q 2 ≤ JVal 3 + γ * hPrem 1 := by
  have hγ_nn : 0 ≤ γ := by rcases hγ with rfl | rfl <;> norm_num
  have hγ_le : γ ≤ 1 / 25 := by rcases hγ with rfl | rfl <;> norm_num
  have hJ3 : JVal 3 = 185 / 32 := JVal_three
  have hh1 : hPrem 1 = 41 / 31 := hPrem_one_eq
  have hI_ge_5γ : 5 + γ ≤ JVal 3 + γ * hPrem 1 := by rw [hJ3, hh1]; nlinarith
  have hI_ge_4 : (4 : ℝ) ≤ JVal 3 + γ * hPrem 1 := by rw [hJ3, hh1]; nlinarith
  by_cases hA0 : cost A C = 0
  · have h0 := binAccountPol_costA_zero X A y bFn γ pol hA 2 C Q hC hA0 hQ hAQ (by omega)
    have hsc : stopCeiling Q.card 2 = 4 := by
      simp [stopCeiling, hQcard, cClock_one_one]; norm_num
    rw [hsc] at h0; linarith
  · have hApos : 0 < cost A C := lt_of_le_of_ne (cost_nonneg A C) (Ne.symm hA0)
    have hXpos : 0 < cost X C := lt_of_lt_of_le hApos (cost_mono_left hA)
    have hXne : cost X C ≠ 0 := ne_of_gt hXpos
    change binAccountPol X A y bFn γ pol C Q (1 + 1) ≤ JVal 3 + γ * hPrem 1
    unfold binAccountPol
    simp only [hstop, Bool.false_eq_true, ↓reduceIte, hXpos, hQcard, cClock_one_one]
    have hlight0 : expectedStopped X (insert y C) A Q 1 = 0 :=
      expectedStopped_costA_zero X A 1 (insert y C) Q (Finset.insert_nonempty y C) hc0
    rw [hlight0, zero_div, mul_zero, add_zero]
    have hrad_nn : 0 ≤ Real.sqrt (cost A C / cost A {y}) := Real.sqrt_nonneg _
    have hb_le : bFn (Real.sqrt (cost A C / cost A {y})) ≤ 7 / 20 := by
      obtain ⟨_, hbpos⟩ := hb.toShortened _ hrad_nn
      by_cases hbp : 0 < bFn (Real.sqrt (cost A C / cost A {y}))
      · exact (hbpos hbp).2
      · linarith
    have hheavy : (cost A C / cost X C) * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + γ) * (1 + 1)) ≤
        (cost A C / cost X C) * (JVal 3 + γ * hPrem 1) := by
      apply mul_le_mul_of_nonneg_left _ (div_nonneg (cost_nonneg A C) (le_of_lt hXpos))
      rw [hJ3, hh1]; linarith
    have hnamed : ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
          binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 1 ≤
        ((∑ G ∈ Q, cost G C) / cost X C) * (JVal 3 + γ * hPrem 1) := by
      have h1 : ∀ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 1 ≤
          (cost G C / cost X C) * (JVal 3 + γ * hPrem 1) := by
        intro G hG
        have hstep : ∀ x ∈ G, (distSq x C / cost X C) *
              binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 1 ≤
            (distSq x C / cost X C) * (JVal 3 + γ * hPrem 1) := by
          intro x _
          have hbase := binAccountPol_base_one_draw hb.toShortened hγ_nn pol
            (Finset.insert_nonempty x C) hA hu (isDisjointGroups_erase hQ G)
            (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
          exact mul_le_mul_of_nonneg_left (le_trans hbase hI_ge_5γ)
            (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))
        calc
          ∑ x ∈ G, (distSq x C / cost X C) *
              binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 1
              ≤ ∑ x ∈ G, (distSq x C / cost X C) * (JVal 3 + γ * hPrem 1) :=
                Finset.sum_le_sum hstep
          _ = (∑ x ∈ G, distSq x C / cost X C) * (JVal 3 + γ * hPrem 1) := by rw [← Finset.sum_mul]
          _ = (cost G C / cost X C) * (JVal 3 + γ * hPrem 1) := by
                rw [← Finset.sum_div]; rfl
      calc
        ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 1
            ≤ ∑ G ∈ Q, (cost G C / cost X C) * (JVal 3 + γ * hPrem 1) := Finset.sum_le_sum h1
        _ = ((∑ G ∈ Q, cost G C) / cost X C) * (JVal 3 + γ * hPrem 1) := by
              rw [← Finset.sum_mul, ← Finset.sum_div]
    have hext : ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
          (if pol.extStop C Q 2 x then 2 * (1 + 1)
           else binAccountPol X A y bFn γ pol (insert x C) Q 1) ≤
        (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (JVal 3 + γ * hPrem 1) := by
      have hstep : ∀ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            (if pol.extStop C Q 2 x then 2 * (1 + 1)
             else binAccountPol X A y bFn γ pol (insert x C) Q 1) ≤
          (distSq x C / cost X C) * (JVal 3 + γ * hPrem 1) := by
        intro x _
        apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))
        split_ifs
        · linarith
        · exact le_trans (binAccountPol_base_one_draw hb.toShortened hγ_nn pol
            (Finset.insert_nonempty x C) hA hu hQ hAQ) hI_ge_5γ
      calc
        ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            (if pol.extStop C Q 2 x then 2 * (1 + 1)
             else binAccountPol X A y bFn γ pol (insert x C) Q 1)
            ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * (JVal 3 + γ * hPrem 1) :=
              Finset.sum_le_sum hstep
        _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (JVal 3 + γ * hPrem 1) := by
              rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
    have hpart : cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
        cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
      rw [← add_div, ← add_div, ← cost_X_partition hA hQ hAQ, div_self hXne]
    calc
      (cost A C / cost X C) * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + γ) * (1 + 1)) +
          (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 1) +
          (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            (if pol.extStop C Q 2 x then 2 * (1 + 1)
             else binAccountPol X A y bFn γ pol (insert x C) Q 1))
          ≤ (cost A C / cost X C) * (JVal 3 + γ * hPrem 1) +
            ((∑ G ∈ Q, cost G C) / cost X C) * (JVal 3 + γ * hPrem 1) +
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (JVal 3 + γ * hPrem 1) := by
              linarith [hheavy, hnamed, hext]
      _ = (cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
            cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (JVal 3 + γ * hPrem 1) := by ring
      _ = JVal 3 + γ * hPrem 1 := by rw [hpart, one_mul]

private lemma rank1_alpha0_nonneg {bFn : ℝ → ℝ} {γ r d0 u z β : ℝ}
    (hb : IsTierAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25)
    (hr_nn : 0 ≤ r) (hd0_le1 : d0 ≤ 1) (hu_ge1 : 1 ≤ u) (hr_eq : r = d0 * u)
    (hz_nn : 0 ≤ z) (hβ_le : β ≤ (1 + r) ^ 2) :
    let I := JVal 3 + γ * hPrem 1
    0 ≤ (I - 2 * (1 + bFn r + γ)) * u ^ 2 + z * (I - (5 + γ)) - β * (2 * z / (1 + z)) := by
  intro I
  have hJ3 : JVal 3 = 185 / 32 := JVal_three
  have hh1 : hPrem 1 = 41 / 31 := hPrem_one_eq
  have h1z : 0 < 1 + z := by linarith
  have hu_nn : 0 ≤ u := by linarith
  set b := bFn r
  by_cases hb0 : b = 0
  · have hr_le_u : r ≤ u := by
      rw [hr_eq]; simpa using mul_le_mul_of_nonneg_right hd0_le1 hu_nn
    have hβ_u : β ≤ (1 + u) ^ 2 :=
      le_trans hβ_le (by simpa only [sq] using mul_self_le_mul_self (by linarith) (by linarith))
    set A1 := I - 2 * (1 + γ)
    set B1 := I - (5 + γ)
    set Q1 := 2 * z / (1 + z)
    have hQ1_nn : 0 ≤ Q1 := div_nonneg (by linarith) (le_of_lt h1z)
    have hQ1_lt2 : Q1 < 2 := by simp only [Q1]; rw [div_lt_iff₀ h1z]; linarith
    have hA1_gt2 : 2 < A1 := by
      simp only [A1, I, hJ3, hh1]; rcases hγ with rfl | rfl <;> norm_num
    have hsub_u : A1 * u ^ 2 + z * B1 - (1 + u) ^ 2 * Q1 ≤
        (I - 2 * (1 + b + γ)) * u ^ 2 + z * (I - (5 + γ)) - β * (2 * z / (1 + z)) := by
      rw [hb0, add_zero]
      have h1 : β * Q1 ≤ (1 + u) ^ 2 * Q1 := mul_le_mul_of_nonneg_right hβ_u hQ1_nn
      simp only [A1, B1, Q1]; linarith [h1]
    suffices hcore : 0 ≤ A1 * u ^ 2 + z * B1 - (1 + u) ^ 2 * Q1 from le_trans hcore hsub_u
    by_cases hQhalf : 2 * Q1 ≤ A1
    · have hu1 : A1 - 4 * Q1 ≤ A1 * u ^ 2 - (u + 1) ^ 2 * Q1 :=
        u_opt_one_small_price hQhalf hQ1_nn hu_ge1
      have hsym : (1 + u) ^ 2 = (u + 1) ^ 2 := by ring
      rw [hsym]
      suffices h0 : 0 ≤ A1 + z * B1 - 4 * Q1 by linarith [hu1, h0]
      have hnum_eq : (1 + z) * (A1 + z * B1 - 4 * Q1) =
          A1 + (A1 + B1 - 8) * z + B1 * z ^ 2 := by
        simp only [Q1]; field_simp [ne_of_gt h1z]; ring
      suffices hpoly : 0 ≤ A1 + (A1 + B1 - 8) * z + B1 * z ^ 2 by
        rw [← hnum_eq] at hpoly
        exact nonneg_of_mul_nonneg_right hpoly h1z
      rcases hγ with rfl | rfl
      · have heq : A1 + (A1 + B1 - 8) * z + B1 * z ^ 2 = (5 * z - 11) ^ 2 / 32 := by
          simp only [A1, B1, I, hJ3, hh1]; ring
        rw [heq]; positivity
      · have hpos := quad_pos_of_disc_neg (a := A1) (b := A1 + B1 - 8) (c := B1)
          (by simp only [B1, I, hJ3, hh1]; norm_num)
          (by simp only [A1, B1, I, hJ3, hh1]; norm_num) z
        linarith [hpos]
    · push Not at hQhalf
      have hz_ge4 : 4 ≤ z := by
        have hA1_ge : (7 / 2 : ℝ) < A1 := by
          simp only [A1, I, hJ3, hh1]; rcases hγ with rfl | rfl <;> norm_num
        have hQ_gt : (7 / 4 : ℝ) < 2 * z / (1 + z) := by simp only [Q1] at hQhalf; linarith
        rw [lt_div_iff₀ h1z] at hQ_gt
        linarith [hQ_gt]
      have hAQ_pos : 0 < A1 - Q1 := by linarith [hA1_gt2, hQ1_lt2]
      have hcs : (A1 - Q1) * (A1 * u ^ 2 + z * B1 - (1 + u) ^ 2 * Q1) =
          ((A1 - Q1) * u - Q1) ^ 2 + (A1 * B1 * z - (A1 + B1 * z) * Q1) := by ring
      have htail : 0 ≤ A1 * B1 * z - (A1 + B1 * z) * Q1 := by
        have hmul : (1 + z) * (A1 * B1 * z - (A1 + B1 * z) * Q1) =
            z * (B1 * (A1 - 2) * z + A1 * (B1 - 2)) := by
          simp only [Q1]; field_simp [ne_of_gt h1z]; ring
        have hlin_pos : 0 ≤ B1 * (A1 - 2) * z + A1 * (B1 - 2) := by
          rcases hγ with rfl | rfl
          · have hA1v : A1 = 121 / 32 := by simp only [A1, I, hJ3, hh1]; norm_num
            have hB1v : B1 = 25 / 32 := by simp only [B1, I, hJ3, hh1]; norm_num
            rw [hA1v, hB1v]; linarith [hz_ge4]
          · have hA1v : A1 = 185 / 32 + 1 / 25 * (41 / 31) - 2 * (1 + 1 / 25) := by
              simp only [A1, I, hJ3, hh1]
            have hB1v : B1 = 185 / 32 + 1 / 25 * (41 / 31) - (5 + 1 / 25) := by
              simp only [B1, I, hJ3, hh1]
            rw [hA1v, hB1v]; linarith [hz_ge4]
        have hprod : 0 ≤ z * (B1 * (A1 - 2) * z + A1 * (B1 - 2)) := mul_nonneg hz_nn hlin_pos
        rw [← hmul] at hprod
        exact nonneg_of_mul_nonneg_right hprod h1z
      have htot : 0 ≤ (A1 - Q1) * (A1 * u ^ 2 + z * B1 - (1 + u) ^ 2 * Q1) := by
        rw [hcs]; exact add_nonneg (sq_nonneg _) htail
      exact nonneg_of_mul_nonneg_right htot hAQ_pos
  · rcases hb with hzero | ⟨R, b_t, htier, hEq⟩
    · exact absurd (hzero r) hb0
    · have hb_eq : b = if r ≤ R then b_t else 0 := hEq r
      by_cases hrR : r ≤ R
      swap
      · rw [ite_eq_right hrR] at hb_eq; exact absurd hb_eq hb0
      rw [ite_eq_left hrR] at hb_eq
      have hβ_R : β ≤ (1 + R) ^ 2 :=
        le_trans hβ_le (by simpa only [sq] using mul_self_le_mul_self (by linarith) (by linarith))
      have hroof : 2 * z / (1 + z) ≤ 8 / 9 + (2 / 9) * z := radius_roof_j1 hz_nn
      have hQ1_nn : 0 ≤ 2 * z / (1 + z) := div_nonneg (by linarith) (le_of_lt h1z)
      have hβQ : β * (2 * z / (1 + z)) ≤ (1 + R) ^ 2 * (8 / 9 + (2 / 9) * z) :=
        le_trans (mul_le_mul_of_nonneg_right hβ_R hQ1_nn)
          (mul_le_mul_of_nonneg_left hroof (sq_nonneg _))
      have hI0 : (1 + R) ^ 2 * (8 / 9) ≤ I - 2 * (1 + b_t + γ) := by
        simp only [I, hJ3, hh1]
        rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;>
          (rcases hγ with rfl | rfl <;> norm_num)
      have hI1 : (1 + R) ^ 2 * (2 / 9) ≤ I - (5 + γ) := by
        simp only [I, hJ3, hh1]
        rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;>
          (rcases hγ with rfl | rfl <;> norm_num)
      have hI0_nn : 0 ≤ I - 2 * (1 + b_t + γ) := le_trans (by positivity) hI0
      have hu2 : 1 ≤ u ^ 2 := by
        simpa only [sq, one_mul] using mul_self_le_mul_self zero_le_one hu_ge1
      have h1 : I - 2 * (1 + b_t + γ) ≤ (I - 2 * (1 + b_t + γ)) * u ^ 2 := by
        simpa only [mul_one] using mul_le_mul_of_nonneg_left hu2 hI0_nn
      have h2 : z * ((1 + R) ^ 2 * (2 / 9)) ≤ z * (I - (5 + γ)) :=
        mul_le_mul_of_nonneg_left hI1 hz_nn
      have hβ_exp : (1 + R) ^ 2 * (8 / 9 + (2 / 9) * z) =
          (1 + R) ^ 2 * (8 / 9) + z * ((1 + R) ^ 2 * (2 / 9)) := by ring
      rw [hb_eq]
      have hsum : (1 + R) ^ 2 * (8 / 9 + (2 / 9) * z) ≤
          (I - 2 * (1 + b_t + γ)) * u ^ 2 + z * (I - (5 + γ)) := by
        rw [hβ_exp]; exact add_le_add (le_trans hI0 h1) h2
      exact sub_nonneg.mpr (le_trans hβQ hsum)

private lemma rank1_alpha12_nonneg {bFn : ℝ → ℝ} {γ r d0 u z β : ℝ}
    (hb : IsTierAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25)
    (hr_nn : 0 ≤ r) (hd0_le1 : d0 ≤ 1) (hu_ge1 : 1 ≤ u) (hr_eq : r = d0 * u)
    (hz_nn : 0 ≤ z) (hβ_le : β ≤ (1 + r) ^ 2) :
    let I := JVal 3 + γ * hPrem 1
    let O := OStopCeil 1 γ
    0 ≤ (I - O) + u ^ 2 * (I - 2 * (1 + bFn r + γ)) + z * ((I - O) + (I - (5 + γ))) - β := by
  intro I O
  have hJ3 : JVal 3 = 185 / 32 := JVal_three
  have hh1 : hPrem 1 = 41 / 31 := hPrem_one_eq
  have hu_nn : 0 ≤ u := by linarith
  have hIO_pos : 0 < I - O := by
    simp only [I, O, OStopCeil, hJ3, hh1, ↓reduceIte]; rcases hγ with rfl | rfl <;> norm_num
  have hIB_pos : 0 < I - (5 + γ) := by
    simp only [I, hJ3, hh1]; rcases hγ with rfl | rfl <;> norm_num
  set b := bFn r
  by_cases hb0 : b = 0
  · have hr_le_u : r ≤ u := by
      rw [hr_eq]; simpa using mul_le_mul_of_nonneg_right hd0_le1 hu_nn
    have hβ_u : β ≤ (1 + u) ^ 2 :=
      le_trans hβ_le (by simpa only [sq] using mul_self_le_mul_self (by linarith) (by linarith))
    have h1 : 0 < (I - O) + (I - 2 * (1 + γ)) - 4 := by
      simp only [I, O, OStopCeil, hJ3, hh1, ↓reduceIte]; rcases hγ with rfl | rfl <;> norm_num
    have h2 : 0 < (I - 2 * (1 + γ)) - 2 := by
      simp only [I, hJ3, hh1]; rcases hγ with rfl | rfl <;> norm_num
    have hquad : (1 + u) ^ 2 ≤ 2 * u ^ 2 + 2 := by nlinarith [sq_nonneg (u - 1)]
    have hu2_nn : 0 ≤ u ^ 2 - 1 := sub_nonneg.mpr
      (by simpa only [sq, one_mul] using mul_self_le_mul_self zero_le_one hu_ge1)
    have hterm_u : 0 ≤ (u ^ 2 - 1) * ((I - 2 * (1 + γ)) - 2) := mul_nonneg hu2_nn (le_of_lt h2)
    have hz_term : 0 ≤ z * ((I - O) + (I - (5 + γ))) := mul_nonneg hz_nn (by linarith)
    rw [hb0, add_zero]
    linarith
  · obtain ⟨hb_nn, hbpos⟩ := hb.toShortened r hr_nn
    obtain ⟨hr71, hb720⟩ := hbpos (lt_of_le_of_ne hb_nn (Ne.symm hb0))
    have hβ71 : β ≤ (171 / 100 : ℝ) ^ 2 :=
      le_trans hβ_le (by simpa only [sq] using mul_self_le_mul_self (by linarith) (by linarith))
    have hA_lo : 0 < I - 2 * (1 + 7 / 20 + γ) := by
      simp only [I, hJ3, hh1]; rcases hγ with rfl | rfl <;> norm_num
    have hsum_pos : 0 < (I - O) + (I - 2 * (1 + 7 / 20 + γ)) - (171 / 100 : ℝ) ^ 2 := by
      simp only [I, O, OStopCeil, hJ3, hh1, ↓reduceIte]; rcases hγ with rfl | rfl <;> norm_num
    have hu2 : 1 ≤ u ^ 2 := by
      simpa only [sq, one_mul] using mul_self_le_mul_self zero_le_one hu_ge1
    have hA_le : I - 2 * (1 + 7 / 20 + γ) ≤ I - 2 * (1 + b + γ) := by linarith
    have hterm_u : I - 2 * (1 + 7 / 20 + γ) ≤ u ^ 2 * (I - 2 * (1 + b + γ)) := by
      have h1 : 1 * (I - 2 * (1 + 7 / 20 + γ)) ≤ u ^ 2 * (I - 2 * (1 + 7 / 20 + γ)) :=
        mul_le_mul_of_nonneg_right hu2 (le_of_lt hA_lo)
      rw [one_mul] at h1
      exact le_trans h1 (mul_le_mul_of_nonneg_left hA_le (sq_nonneg u))
    have hz_term : 0 ≤ z * ((I - O) + (I - (5 + γ))) := mul_nonneg hz_nn (by linarith)
    have hlow : (I - O) + (I - 2 * (1 + 7 / 20 + γ)) + 0 - (171 / 100 : ℝ) ^ 2 ≤
        (I - O) + u ^ 2 * (I - 2 * (1 + b + γ)) + z * ((I - O) + (I - (5 + γ))) - β :=
      sub_le_sub (add_le_add (add_le_add le_rfl hterm_u) hz_term) hβ71
    rw [add_zero] at hlow
    exact le_trans (le_of_lt hsum_pos) hlow

/-- **Early Checkpoint (`thm:binary` at `m = j = 1`, general policy)**:
    Unconditional rank-1 binary comparison for every admissible radius tier (or zero award)
    and both modes `γ ∈ {0, 1/25}`, delivering the exact `J_3 = 185/32` bound. -/
theorem thm_binary_pol_rank1 {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {bFn : ℝ → ℝ} {γ : ℝ}
    (hb : IsTierAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25) (pol : BinaryStopPolicy d)
    (hC : C.Nonempty) (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) (hQcard : Q.card = 1) :
    binAccountPol X A y bFn γ pol C Q 2 ≤ JVal 3 + γ * hPrem 1 := by
  have hγ_nn : 0 ≤ γ := by rcases hγ with rfl | rfl <;> norm_num
  have hJ3 : JVal 3 = 185 / 32 := JVal_three
  have hh1 : hPrem 1 = 41 / 31 := hPrem_one_eq
  by_cases hstop : pol.stopNow C Q 2 = true
  · change binAccountPol X A y bFn γ pol C Q (1 + 1) ≤ JVal 3 + γ * hPrem 1
    unfold binAccountPol
    simp only [hstop, ↓reduceIte, stopCeiling, hQcard, show min 2 1 = 1 from rfl, cClock_one_one]
    rw [hJ3, hh1]; rcases hγ with rfl | rfl <;> norm_num
  · have hsf : pol.stopNow C Q 2 = false := Bool.eq_false_iff.mpr hstop
    by_cases hc0 : cost A (insert y C) = 0
    · exact binAccountPol_rank1_zero_c hb hγ pol hC hA hu hQ hAQ hQcard hsf hc0
    · have hc_pos : 0 < cost A (insert y C) :=
        lt_of_le_of_ne (cost_nonneg A (insert y C)) (Ne.symm hc0)
      have hstep := lem_coupling_step pol (r := 1) hC hA hu hQ hAQ hsf hc_pos
        (I := JVal 3 + γ * hPrem 1) (v := 0) (C₀ := 5) (C_w := 5) (w := 0) (σ_prev := γ)
        (C_R := 5 + γ) (O := OStopCeil 1 γ) le_rfl
        (fun G _ x _ => binAccountPol_base_one_draw hb.toShortened hγ_nn pol
          (Finset.insert_nonempty x C) hA hu (isDisjointGroups_erase hQ G)
          (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')))
        (fun G _ x _ => by
          simpa only [zero_mul, sub_zero] using binAccountPol_base_one_draw hb.toShortened hγ_nn pol
            (Finset.insert_nonempty x C) hA hu (isDisjointGroups_erase hQ G)
            (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')))
        (fun G _ x _ => binAccountPol_base_one_draw hb.toShortened hγ_nn pol
          (Finset.insert_nonempty x C) hA hu (isDisjointGroups_erase hQ G)
          (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')))
        (fun x _ => by
          unfold OStopCeil
          simp only [↓reduceIte, hQcard, cClock_one_one]
          split_ifs
          · linarith
          · have h1 := binAccountPol_base_one_draw hb.toShortened hγ_nn pol
              (Finset.insert_nonempty x C) hA hu hQ hAQ
            linarith)
        le_rfl
      dsimp only at hstep
      suffices h4 :
          0 ≤ ((JVal 3 + γ * hPrem 1) * (cost A C / cost A {y} +
                (∑ G ∈ Q, cost G (insert y C)) / cost A {y} +
                ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / cost A {y}) -
              (cost A C / cost A {y} * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + γ) *
                  (1 + cClock 1 Q.card)) +
                (∑ G ∈ Q, cost G (insert y C)) / cost A {y} *
                  (min 5 (5 - 0 * (if (∑ G ∈ Q, cost G (insert y C)) / cost A {y} = 0 then 0
                    else (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / cost A {y}) *
                      pureAccount X A y (insert x C) (Q.erase G) 0) /
                      ((∑ G ∈ Q, cost G (insert y C)) / cost A {y}))) + γ) +
                ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / cost A {y} * (5 + γ))) *
              (cost A (insert y C) / cost A {y} + (∑ G ∈ Q, cost G (insert y C)) / cost A {y}) -
            ((A.card : ℝ) * distSq y C / cost A {y} + 0 * (cost A C / cost A {y} +
                (∑ G ∈ Q, cost G (insert y C)) / cost A {y} +
                ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / cost A {y})) *
              (cost A (insert y C) / cost A {y} * (groupMeanCost Q (insert y C) / cost A {y}) +
                (∑ G ∈ Q, cost G (insert y C)) / cost A {y} *
                  (if (∑ G ∈ Q, cost G (insert y C)) / cost A {y} = 0 then 0
                   else (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / cost A {y}) *
                     pureAccount X A y (insert x C) (Q.erase G) 0) /
                     ((∑ G ∈ Q, cost G (insert y C)) / cost A {y}))) ∧
          0 ≤ (JVal 3 + γ * hPrem 1 - OStopCeil 1 γ) *
              (cost A (insert y C) / cost A {y} + (∑ G ∈ Q, cost G (insert y C)) / cost A {y}) -
            0 * (cost A (insert y C) / cost A {y} * (groupMeanCost Q (insert y C) / cost A {y}) +
              (∑ G ∈ Q, cost G (insert y C)) / cost A {y} *
                (if (∑ G ∈ Q, cost G (insert y C)) / cost A {y} = 0 then 0
                 else (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / cost A {y}) *
                   pureAccount X A y (insert x C) (Q.erase G) 0) /
                   ((∑ G ∈ Q, cost G (insert y C)) / cost A {y}))) ∧
          0 ≤ (JVal 3 + γ * hPrem 1 - OStopCeil 1 γ) *
              (cost A (insert y C) / cost A {y} + (∑ G ∈ Q, cost G (insert y C)) / cost A {y}) -
            0 * (cost A (insert y C) / cost A {y} * (groupMeanCost Q (insert y C) / cost A {y}) +
              (∑ G ∈ Q, cost G (insert y C)) / cost A {y} *
                (if (∑ G ∈ Q, cost G (insert y C)) / cost A {y} = 0 then 0
                 else (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / cost A {y}) *
                   pureAccount X A y (insert x C) (Q.erase G) 0) /
                   ((∑ G ∈ Q, cost G (insert y C)) / cost A {y}))) +
            (JVal 3 + γ * hPrem 1) * (cost A C / cost A {y} +
              (∑ G ∈ Q, cost G (insert y C)) / cost A {y} +
              ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / cost A {y}) -
            (cost A C / cost A {y} * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + γ) *
                (1 + cClock 1 Q.card)) +
              (∑ G ∈ Q, cost G (insert y C)) / cost A {y} *
                (min 5 (5 - 0 * (if (∑ G ∈ Q, cost G (insert y C)) / cost A {y} = 0 then 0
                  else (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / cost A {y}) *
                    pureAccount X A y (insert x C) (Q.erase G) 0) /
                    ((∑ G ∈ Q, cost G (insert y C)) / cost A {y}))) + γ) +
              ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / cost A {y} * (5 + γ)) -
            ((A.card : ℝ) * distSq y C / cost A {y} + 0 * (cost A C / cost A {y} +
              (∑ G ∈ Q, cost G (insert y C)) / cost A {y} +
              ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / cost A {y})) *
              (if cost (X \ (A ∪ Q.biUnion id)) (insert y C) / cost A {y} = 0 then 0
               else (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x (insert y C) / cost A {y}) *
                 pureAccount X A y (insert x C) Q 0) /
                 (cost (X \ (A ∪ Q.biUnion id)) (insert y C) / cost A {y})) ∧
          0 ≤ JVal 3 + γ * hPrem 1 - OStopCeil 1 γ -
            0 * (if cost (X \ (A ∪ Q.biUnion id)) (insert y C) / cost A {y} = 0 then 0
                 else (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x (insert y C) / cost A {y}) *
                   pureAccount X A y (insert x C) Q 0) /
                   (cost (X \ (A ∪ Q.biUnion id)) (insert y C) / cost A {y})) by
        have hres := hstep h4.1 h4.2.1 h4.2.2.1 h4.2.2.2
        rw [zero_mul, add_zero] at hres
        exact hres
      -- Set clean dimensionless variables
      set u0 := cost A {y}
      set a := cost A C / u0
      set c := cost A (insert y C) / u0
      set T := (∑ G ∈ Q, cost G (insert y C)) / u0
      set q := ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / u0
      set s := groupMeanCost Q (insert y C) / u0
      set β := (A.card : ℝ) * distSq y C / u0
      set r := Real.sqrt a
      set b := bFn r
      set y_avg := if T = 0 then 0 else
          (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
            pureAccount X A y (insert x C) (Q.erase G) 0) / T
      set E' := cost (X \ (A ∪ Q.biUnion id)) (insert y C) / u0
      set t_avg := if E' = 0 then 0 else
          (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x (insert y C) / u0) *
            pureAccount X A y (insert x C) Q 0) / E'
      set I := JVal 3 + γ * hPrem 1
      set O := OStopCeil 1 γ
      have hc_pos' : 0 < c := div_pos hc_pos hu
      have hc_le : c ≤ min 1 a := post_heavy_rate_le y hC hu
      have hc_le1 : c ≤ 1 := le_trans hc_le (min_le_left 1 a)
      have hc_le_a : c ≤ a := le_trans hc_le (min_le_right 1 a)
      have ha_pos : 0 < a := lt_of_lt_of_le hc_pos' hc_le_a
      have hr_nn : 0 ≤ r := Real.sqrt_nonneg a
      have hr_sq : r ^ 2 = a := Real.sq_sqrt (le_of_lt ha_pos)
      have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun G _ => cost_nonneg G _)) (le_of_lt hu)
      have hq_nn : 0 ≤ q := by
        apply div_nonneg _ (le_of_lt hu)
        rw [sub_nonneg]
        exact Finset.sum_le_sum (fun G _ => cost_insert_le G y hC)
      have hs_eq_T : s = T := by
        simp only [s, T, groupMeanCost, hQcard, one_ne_zero, ↓reduceIte, Nat.cast_one, div_one]
      have hβ_le : β ≤ (1 + r) ^ 2 := light_rate_le y hC hu
      have hβ_nn : 0 ≤ β := div_nonneg (mul_nonneg (Nat.cast_nonneg _) (distSq_nonneg y C)) (le_of_lt hu)
      have hD_plus_pos : 0 < c + T := add_pos_of_pos_of_nonneg hc_pos' hT_nn
      -- Zero-draw pureAccount bound: `pureAccount X A y (insert x C) _ 0 ≤ c`
      have hpure0_le : ∀ (x : Point d) (Q' : Finset (Finset (Point d))),
          pureAccount X A y (insert x C) Q' 0 ≤ c := by
        intro x Q'
        simp only [pureAccount, expectedStopped_zero, c, u0]
        apply div_le_div_of_nonneg_right _ (le_of_lt hu)
        rw [Finset.insert_comm y x C]
        exact cost_insert_le A x (Finset.insert_nonempty y C)
      have hy_avg_le : y_avg ≤ c := by
        simp only [y_avg]
        split_ifs with hT0
        · exact le_of_lt hc_pos'
        · have hTpos : 0 < T := lt_of_le_of_ne hT_nn (Ne.symm hT0)
          rw [div_le_iff₀ hTpos]
          calc
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 0
                ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) * c :=
                  Finset.sum_le_sum (fun G _ => Finset.sum_le_sum (fun x _ =>
                    mul_le_mul_of_nonneg_left (hpure0_le x (Q.erase G))
                      (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
            _ = T * c := by
                  simp only [← Finset.sum_mul, ← Finset.sum_div, T, u0, cost]
            _ = c * T := mul_comm T c
      have ht_avg_le : t_avg ≤ c := by
        simp only [t_avg]
        split_ifs with hE0
        · exact le_of_lt hc_pos'
        · have hE_nn : 0 ≤ E' := div_nonneg (cost_nonneg _ _) (le_of_lt hu)
          have hEpos : 0 < E' := lt_of_le_of_ne hE_nn (Ne.symm hE0)
          rw [div_le_iff₀ hEpos]
          calc
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) Q 0
                ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x (insert y C) / u0) * c :=
                  Finset.sum_le_sum (fun x _ =>
                    mul_le_mul_of_nonneg_left (hpure0_le x Q)
                      (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
            _ = E' * c := by
                  simp only [← Finset.sum_mul, ← Finset.sum_div, E', u0, cost]
            _ = c * E' := mul_comm E' c
      have hN_le : c * s + T * y_avg ≤ 2 * c * T := by
        rw [hs_eq_T]
        have h1 : T * y_avg ≤ T * c := mul_le_mul_of_nonneg_left hy_avg_le hT_nn
        linarith
      -- Dimensionless variables `d0 = √c`, `u = r / d0 ≥ 1`, `z = T / c ≥ 0`
      set d0 := Real.sqrt c
      have hd0_pos : 0 < d0 := Real.sqrt_pos.mpr hc_pos'
      have hd0_sq : d0 ^ 2 = c := Real.sq_sqrt (le_of_lt hc_pos')
      have hd0_le1 : d0 ≤ 1 := by
        rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt hc_le1
      set u := r / d0
      have hu_ge1 : 1 ≤ u := by
        rw [one_le_div hd0_pos]
        exact Real.sqrt_le_sqrt hc_le_a
      have ha_eq : a = c * u ^ 2 := by
        simp only [u]; rw [div_pow, hr_sq, hd0_sq]; field_simp [ne_of_gt hc_pos']
      have hr_eq : r = d0 * u := by
        simp only [u]; exact (mul_div_cancel₀ r (ne_of_gt hd0_pos)).symm
      set z := T / c
      have hz_nn : 0 ≤ z := div_nonneg hT_nn (le_of_lt hc_pos')
      have hT_eq : T = c * z := (mul_div_cancel₀ T (ne_of_gt hc_pos')).symm
      -- Key scalar inequalities for `I`, `O`, `A_0 = I - 2(1 + γ)`, `B = I - (5 + γ)`
      have hIO_pos : 0 < I - O := by
        simp only [I, O, OStopCeil, hJ3, hh1, ↓reduceIte]
        rcases hγ with rfl | rfl <;> norm_num
      have hIB_pos : 0 < I - (5 + γ) := by
        simp only [I, hJ3, hh1]
        rcases hγ with rfl | rfl <;> norm_num
      have hclk : 1 + cClock 1 Q.card = 2 := by rw [hQcard, cClock_one_one]; norm_num
      simp only [zero_mul, sub_zero, add_zero, hclk, min_self]
      refine ⟨?_, mul_nonneg (le_of_lt hIO_pos) (le_of_lt hD_plus_pos), ?_, le_of_lt hIO_pos⟩
      · -- Coefficient `α₀ ≥ 0`
        have hq_term : 0 ≤ q * (I - (5 + γ)) * (c + T) :=
          mul_nonneg (mul_nonneg hq_nn (le_of_lt hIB_pos)) (le_of_lt hD_plus_pos)
        have hβN : β * (c * s + T * y_avg) ≤ β * (2 * c * T) :=
          mul_le_mul_of_nonneg_left hN_le hβ_nn
        have h1z : 0 < 1 + z := by linarith
        have hid :
            (I * (a + T + q) - (a * ((1 + b + γ) * 2) + T * (5 + γ) + q * (5 + γ))) * (c + T) -
              β * (2 * c * T) =
            q * (I - (5 + γ)) * (c + T) +
            c ^ 2 * (1 + z) * ((I - 2 * (1 + b + γ)) * u ^ 2 + z * (I - (5 + γ)) -
              β * (2 * z / (1 + z))) := by
          rw [ha_eq, hT_eq]
          field_simp [ne_of_gt h1z]
          ring
        have hinner := rank1_alpha0_nonneg hb hγ hr_nn hd0_le1 hu_ge1 hr_eq hz_nn hβ_le
        have hfac : 0 ≤ c ^ 2 * (1 + z) := mul_nonneg (sq_nonneg c) (le_of_lt h1z)
        have hmul := mul_nonneg hfac hinner
        calc
          0 ≤ q * (I - (5 + γ)) * (c + T) +
              c ^ 2 * (1 + z) * ((I - 2 * (1 + b + γ)) * u ^ 2 + z * (I - (5 + γ)) -
                β * (2 * z / (1 + z))) := add_nonneg hq_term hmul
          _ = (I * (a + T + q) - (a * ((1 + b + γ) * 2) + T * (5 + γ) + q * (5 + γ))) *
                (c + T) - β * (2 * c * T) := hid.symm
          _ ≤ (I * (a + T + q) - (a * ((1 + b + γ) * 2) + T * (5 + γ) + q * (5 + γ))) *
                (c + T) - β * (c * s + T * y_avg) := sub_le_sub_left hβN _
      · -- Coefficient `α₁₂ ≥ 0`
        have hq_term : 0 ≤ q * (I - (5 + γ)) := mul_nonneg hq_nn (le_of_lt hIB_pos)
        have hβt : β * t_avg ≤ β * c := mul_le_mul_of_nonneg_left ht_avg_le hβ_nn
        have hrew :
            (I - O) * (c + T) + I * (a + T + q) -
              (a * ((1 + b + γ) * 2) + T * (5 + γ) + q * (5 + γ)) - β * c =
            q * (I - (5 + γ)) +
            c * ((I - O) + u ^ 2 * (I - 2 * (1 + b + γ)) +
              z * ((I - O) + (I - (5 + γ))) - β) := by
          rw [ha_eq, hT_eq]; ring
        have hinner := rank1_alpha12_nonneg hb hγ hr_nn hd0_le1 hu_ge1 hr_eq hz_nn hβ_le
        have hmul := mul_nonneg (le_of_lt hc_pos') hinner
        calc
          0 ≤ q * (I - (5 + γ)) +
              c * ((I - O) + u ^ 2 * (I - 2 * (1 + b + γ)) +
                z * ((I - O) + (I - (5 + γ))) - β) := add_nonneg hq_term hmul
          _ = (I - O) * (c + T) + I * (a + T + q) -
                (a * ((1 + b + γ) * 2) + T * (5 + γ) + q * (5 + γ)) - β * c := hrew.symm
          _ ≤ (I - O) * (c + T) + I * (a + T + q) -
                (a * ((1 + b + γ) * 2) + T * (5 + γ) + q * (5 + γ)) - β * t_avg :=
              sub_le_sub_left hβt _

/-- **Early Checkpoint (`thm:binary` at `m = j = 1`, concrete `binAccount` matching `V3.Projection`)**:
    Unlocks the exact `R 3 = 185/32` end-to-end milestone immediately! -/
theorem thm_binary_rank1 {d : ℕ} {X A S_stop C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {R_tier b_tier γ : ℝ}
    (htier : (R_tier = 0 ∧ b_tier = 0) ∨
      (R_tier = 2 / 5 ∧ b_tier = 1 / 3) ∨ (R_tier = 1 / 2 ∧ b_tier = 1 / 4) ∨
      (R_tier = 1 / 2 ∧ b_tier = 9 / 40) ∨ (R_tier = 71 / 100 ∧ b_tier = 1 / 32))
    (hγ : γ = 0 ∨ γ = 1 / 25)
    (hC : C.Nonempty) (hA : A ⊆ X) (hS : S_stop ⊆ X) (hAS : Disjoint A S_stop)
    (hu : 0 < cost A {y}) (hQ : IsDisjointGroups X Q)
    (hAQ : ∀ G ∈ Q, Disjoint A G) (hSQ : ∀ G ∈ Q, Disjoint S_stop G)
    (hQcard : Q.card = 1) :
    binAccount X A y S_stop R_tier b_tier γ C Q 2 ≤ JVal 3 + γ * hPrem 1 := by
  have hγ_nn : 0 ≤ γ := by rcases hγ with rfl | rfl <;> norm_num
  have hR_nn : 0 ≤ R_tier := by
    rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> norm_num
  have hb_nn : 0 ≤ b_tier := by
    rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> norm_num
  have hisTier : IsTierAward (radiusAward R_tier b_tier) := by
    rcases htier with ⟨rfl, rfl⟩ | hpos
    · left; intro r; simp [radiusAward]
    · right; exact ⟨R_tier, b_tier, hpos, fun _ => rfl⟩
  have hle := binAccount_le_binAccountPol hR_nn hb_nn hγ_nn hu hS hAS 2 C Q hSQ (by omega)
  exact le_trans hle (thm_binary_pol_rank1 hisTier hγ (projStopPolicy A S_stop) hC hA hu hQ hAQ hQcard)

end Rank1Checkpoint

/-! ### Part 11: Lemma 8.11 (`lem:bin-rejected`, Rejected Mass & Stops, `BINARY-04`) -/

section RejectedMass

open V3.CertEngine V3.Data.Binary
attribute [local irreducible] GFun

/-- Bridge `hubWeight` / `hubIntercept` to `V3.vFun` / `V3.MFun`. -/
lemma hubWeight_eq_vFun (j : ℕ) {p : ℝ} (hp : 0 < p) : hubWeight j p = vFun j p := by
  unfold hubWeight vFun yFun
  split_ifs with hj
  · rfl
  · rw [GDeriv_eq_GDerivP j hp, KDeriv_eq_KDerivP j hp]

lemma hubIntercept_eq_MFun (j : ℕ) {p : ℝ} (hp : 0 < p) : hubIntercept j p = MFun j p := by
  unfold hubIntercept MFun
  rw [hubWeight_eq_vFun j hp]

private lemma printedJ_mem_of_le16 {k : ℕ} (hk1 : 1 ≤ k) (hk16 : k ≤ 16) :
    { m := k, jLo := jLoQ k, jHi := jHiQ k : JEnclosureEntry } ∈ printedJEnclosures := by
  interval_cases k <;> decide +kernel

private lemma brackets_mem_of_le16 {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) :
    { m := m, pa := bracketPaQ m, pb := bracketPbQ m : BracketEntry } ∈ brackets := by
  interval_cases m <;> decide +kernel

/-- Outward `J` enclosures and brackets from `V3.BinaryPure.binary03_*`. -/
lemma jHiQ_ge_JVal {j : ℕ} (hj : j ≤ 16) : JVal (j + 2) ≤ (jHiQ j : ℝ) := by
  by_cases hj0 : j = 0
  · subst hj0; simp [jHiQ, JVal_two]
  · exact (binary03_printedJ_sound _ (printedJ_mem_of_le16 (by omega) hj)).2

lemma jLoQ_le_JVal {j : ℕ} (hj : j ≤ 16) : (jLoQ j : ℝ) ≤ JVal (j + 2) := by
  by_cases hj0 : j = 0
  · subst hj0; simp [jLoQ, JVal_two]
  · exact (binary03_printedJ_sound _ (printedJ_mem_of_le16 (by omega) hj)).1

lemma bracketQ_sound {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) :
    (bracketPaQ m : ℝ) ≤ pStar m ∧ pStar m ≤ (bracketPbQ m : ℝ) ∧ (bracketPbQ m : ℝ) < PConst := by
  have h := binary03_brackets_sound _ (brackets_mem_of_le16 hm1 hm16)
  dsimp only at h
  exact h

lemma pStar_le_PConst {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) : pStar m ≤ PConst :=
  le_of_lt (lt_of_le_of_lt (bracketQ_sound hm1 hm16).2.1 (bracketQ_sound hm1 hm16).2.2)

lemma pStar_ge_11_5 {m : ℕ} (hm1 : 1 ≤ m) : (11 / 5 : ℝ) ≤ pStar m := by
  rw [← pStar_one]
  rcases eq_or_lt_of_le hm1 with rfl | hlt
  · exact le_rfl
  · exact le_of_lt (pStar_strictMono (by omega) hlt)

/-- Limit of `θ ↦ KFun j θ⁻¹` as `θ → 0⁺` is `1 + harmonic j`. -/
lemma tendsto_KFun_inv_zero {j : ℕ} (hj : 1 ≤ j) :
    Tendsto (fun θ : ℝ => KFun j θ⁻¹) (𝓝[>] 0) (𝓝 (1 + harmonic j)) := by
  let g : ℝ → ℝ := fun c => ∏ i ∈ Finset.range j, (((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + c))
  have hg0 : g 0 = 1 := by
    simp only [g, add_zero]
    exact Finset.prod_eq_one (fun i _ => div_self (by positivity))
  have hg_deriv : HasDerivAt g (-harmonic j) 0 := by
    have hprod : ∀ n : ℕ, HasDerivAt
        (fun c : ℝ => ∏ i ∈ Finset.range n, (((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + c)))
        (-harmonic n) 0 := by
      intro n
      induction n with
      | zero =>
        simp only [Finset.prod_range_zero, harmonic_zero, neg_zero]
        exact hasDerivAt_const 0 (1 : ℝ)
      | succ k ih =>
        have hk_pos : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
        have hk_ne : ((k + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hk_pos
        have hfac : HasDerivAt (fun c : ℝ => ((k + 1 : ℕ) : ℝ) / (((k + 1 : ℕ) : ℝ) + c))
            (-(((k + 1 : ℕ) : ℝ))⁻¹) 0 := by
          have hd := hasDerivAt_div_real (hasDerivAt_const 0 ((k + 1 : ℕ) : ℝ))
            (hasDerivAt_const_add ((k + 1 : ℕ) : ℝ) (hasDerivAt_id_fn 0)) (by simpa using hk_ne)
          convert hd using 1
          field_simp [hk_ne]; ring
        have hval0 : (∏ i ∈ Finset.range k, (((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + 0))) = 1 := by
          simp only [add_zero]
          exact Finset.prod_eq_one (fun i _ => div_self (by positivity))
        have hfac0 : ((k + 1 : ℕ) : ℝ) / (((k + 1 : ℕ) : ℝ) + 0) = 1 := by
          rw [add_zero, div_self hk_ne]
        have hmul := ih.mul hfac
        have hfun : (fun c : ℝ => ∏ i ∈ Finset.range (k + 1), (((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + c))) =
            (fun c : ℝ => (∏ i ∈ Finset.range k, (((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + c))) *
              (((k + 1 : ℕ) : ℝ) / (((k + 1 : ℕ) : ℝ) + c))) := by
          funext c; rw [Finset.prod_range_succ]
        rw [hfun]
        convert hmul using 1
        rw [hval0, hfac0, harmonic_succ]; ring
    exact hprod j
  have hslope : Tendsto (fun c : ℝ => (g c - g 0) / c) (𝓝[>] 0) (𝓝 (-harmonic j)) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    have h0 := (hasDerivAt_iff_tendsto.mp hg_deriv).mono_left (nhdsWithin_le_nhds (s := Ioi 0))
    refine h0.congr' ?_
    filter_upwards [self_mem_nhdsWithin] with c hc
    have hc_ne : c ≠ 0 := ne_of_gt hc
    simp only [Real.norm_eq_abs, sub_zero, smul_eq_mul]
    rw [show (g c - g 0) / c - (-harmonic j) = (g c - g 0 - c * (-harmonic j)) / c by
      field_simp [hc_ne]]
    rw [abs_div, div_eq_inv_mul]
  have hg_cont : Tendsto g (𝓝[>] 0) (𝓝 1) := by
    rw [← hg0]; exact hg_deriv.continuousAt.tendsto.mono_left nhdsWithin_le_nhds
  have hlim : Tendsto (fun c : ℝ => g c - (g c - g 0) / c) (𝓝[>] 0) (𝓝 (1 - (-harmonic j))) :=
    hg_cont.sub hslope
  rw [sub_neg_eq_add] at hlim
  refine hlim.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with c hc
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hpi : piFun j (1 / c) = g c := piFun_inv_eq_prod j hc
  rw [← one_div, KFun_inv_eq hj hc_ne, hpi, hg0]
  field_simp [hc_ne]; ring

/-- Convex interpolation of `θ ↦ KFun j θ⁻¹` down to `θ = 0` (`(E5)`):
    for `0 < υ ≤ 1` and `θ₁ > 0`, `K_j((υ θ₁)⁻¹) ≤ (1 - υ) (1 + H_j) + υ K_j(θ₁⁻¹)`. -/
lemma KFun_inv_le_convex_comb {j : ℕ} (hj : 1 ≤ j) {θ₁ υ : ℝ}
    (hθ₁ : 0 < θ₁) (hυ0 : 0 < υ) (hυ1 : υ ≤ 1) :
    KFun j (υ * θ₁)⁻¹ ≤ (1 - υ) * (1 + harmonic j) + υ * KFun j θ₁⁻¹ := by
  rcases eq_or_lt_of_le hυ1 with rfl | hυ_lt
  · simp
  · have hconv := clock_E5_convexOn (n := j) (d := 0) (by omega)
    have hKeq : ∀ x : ℝ, KFun j x = KShort j 0 x := KFun_eq_KShort j
    have hlim_rhs : Tendsto (fun ε : ℝ =>
        ((1 - υ) / (1 - ε / θ₁)) * KFun j ε⁻¹ +
          ((υ - ε / θ₁) / (1 - ε / θ₁)) * KFun j θ₁⁻¹)
        (𝓝[>] 0) (𝓝 ((1 - υ) * (1 + harmonic j) + υ * KFun j θ₁⁻¹)) := by
      have hid0 : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) :=
        continuousAt_id.tendsto.mono_left nhdsWithin_le_nhds
      have hdiv0 : Tendsto (fun ε : ℝ => ε / θ₁) (𝓝[>] 0) (𝓝 (0 / θ₁)) :=
        hid0.div_const θ₁
      rw [zero_div] at hdiv0
      have hden : Tendsto (fun ε : ℝ => 1 - ε / θ₁) (𝓝[>] 0) (𝓝 (1 - 0)) :=
        tendsto_const_nhds.sub hdiv0
      rw [sub_zero] at hden
      have ha : Tendsto (fun ε : ℝ => (1 - υ) / (1 - ε / θ₁)) (𝓝[>] 0) (𝓝 ((1 - υ) / 1)) :=
        tendsto_const_nhds.div hden one_ne_zero
      rw [div_one] at ha
      have hb : Tendsto (fun ε : ℝ => (υ - ε / θ₁) / (1 - ε / θ₁)) (𝓝[>] 0) (𝓝 ((υ - 0) / 1)) :=
        (tendsto_const_nhds.sub hdiv0).div hden one_ne_zero
      rw [sub_zero, div_one] at hb
      exact (ha.mul (tendsto_KFun_inv_zero hj)).add (hb.mul tendsto_const_nhds)
    have hev : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
        KFun j (υ * θ₁)⁻¹ ≤ ((1 - υ) / (1 - ε / θ₁)) * KFun j ε⁻¹ +
          ((υ - ε / θ₁) / (1 - ε / θ₁)) * KFun j θ₁⁻¹ := by
      have hmem : Ioo 0 (υ * θ₁) ∈ 𝓝[>] (0 : ℝ) := Ioo_mem_nhdsGT (mul_pos hυ0 hθ₁)
      filter_upwards [hmem] with ε hε
      have hε_pos : 0 < ε := hε.1
      have hε_lt : ε < υ * θ₁ := hε.2
      have hε_div : ε / θ₁ < υ := (div_lt_iff₀ hθ₁).mpr hε_lt
      have hden_pos : 0 < 1 - ε / θ₁ := by linarith
      set a := (1 - υ) / (1 - ε / θ₁)
      set b := (υ - ε / θ₁) / (1 - ε / θ₁)
      have ha_nn : 0 ≤ a := div_nonneg (by linarith) (le_of_lt hden_pos)
      have hb_nn : 0 ≤ b := div_nonneg (by linarith) (le_of_lt hden_pos)
      have hte_ne : θ₁ - ε ≠ 0 := by
        have hlt : ε < θ₁ := lt_trans hε_lt (by simpa using mul_lt_mul_of_pos_right hυ_lt hθ₁)
        linarith
      have hab : a + b = 1 := by
        simp only [a, b]; field_simp [ne_of_gt hden_pos, ne_of_gt hθ₁, hte_ne]; ring
      have hcomb : a • ε + b • θ₁ = υ * θ₁ := by
        simp only [smul_eq_mul, a, b]
        field_simp [ne_of_gt hden_pos, ne_of_gt hθ₁, hte_ne]; ring
      have hc := hconv.2 hε_pos hθ₁ ha_nn hb_nn hab
      rw [hcomb] at hc
      simp only [smul_eq_mul] at hc
      simpa only [← hKeq] using hc
    exact ge_of_tendsto hlim_rhs hev

/-- **Lemma 8.11(i) (`lem:bin-rejected`(i), `BINARY-04`)**:
    Rejected mass supply is strictly positive across all 136 pairs `1 ≤ j ≤ m ≤ 16` and all `T ≥ 0`
    for every `V ≤ K_j(max(P, T / j))`. -/
theorem lem_bin_rejected_i {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {T V : ℝ} (_hT : 0 ≤ T) (hV : V ≤ KFun j (max PConst (T / (j : ℝ)))) :
    JVal (j + 1) < MFun j (pStar m) + feeLambda m j T - vFun j (pStar m) * V := by
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hpj_le_pm : pStar j ≤ pStar m := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hpm_pos : 0 < pStar m := pStar_pos hm1
  have hv_nn : 0 ≤ vFun j (pStar m) := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hJprev : JVal (j + 1) ≤ (jHiQ (j - 1) : ℝ) := by
    have := jHiQ_ge_JVal (j := j - 1) (by omega)
    rwa [show j - 1 + 2 = j + 1 by omega] at this
  have h04 := bin04_extract
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have hT0_cast : (const_T0 : ℝ) = 72 := by unfold const_T0; norm_num
  have halpha_cast : (const_alpha : ℝ) = 3 / 20 := by unfold const_alpha; norm_num
  have hmax_pos : 0 < max PConst (T / (j : ℝ)) := lt_of_lt_of_le (by unfold PConst; norm_num) (le_max_left _ _)
  have hV_lt_H : V < 1 + harmonic j :=
    lt_of_le_of_lt hV (KFun_lt_one_add_harmonic hj1 hmax_pos)
  by_cases hm12 : m ≤ 12
  · -- `1 ≤ m ≤ 12`: no fee, `p*_m ≤ p*_12 ≤ 2651/1000`, `V < 1 + H_j`
    have hfee0 : feeLambda m j T = 0 := by
      unfold feeLambda; rw [ite_eq_right]; intro hcond; omega
    rw [hfee0, add_zero]
    have hpc_posQ : (0 : ℚ) < rejected_pCapLe12 := by unfold rejected_pCapLe12; norm_num
    have hpm_le_pc : pStar m ≤ (rejected_pCapLe12 : ℝ) := by
      have hm_le_12 : pStar m ≤ pStar 12 := by
        rcases eq_or_lt_of_le hm12 with rfl | hlt
        · exact le_rfl
        · exact le_of_lt (pStar_strictMono hm1 hlt)
      have h12_le : pStar 12 ≤ (bracketPbQ 12 : ℝ) := (bracketQ_sound (by omega) (by omega)).2.1
      have hpc_ge : (bracketPbQ 12 : ℝ) ≤ (rejected_pCapLe12 : ℝ) := by exact_mod_cast h04.1.1
      exact le_trans hm_le_12 (le_trans h12_le hpc_ge)
    have htan := hub_tangent_anti hj1 hpj_le_pm hpm_le_pc
      (le_of_lt (KFun_lt_one_add_harmonic hj1 (by exact_mod_cast hpc_posQ)))
    rw [hubIntercept_eq_MFun j hpm_pos, hubWeight_eq_vFun j hpm_pos,
      hubIntercept_eq_MFun j (by exact_mod_cast hpc_posQ),
      hubWeight_eq_vFun j (by exact_mod_cast hpc_posQ)] at htan
    have hcert : (0 : ℝ) < ((let r := hubStateQ rejected_pCapLe12 j
        r.G - r.v * (1 + r.H - r.K) - jHiQ (j - 1) : ℚ) : ℝ) := by
      exact_mod_cast h04.1.2.2 j hj1 (le_trans hjm hm12)
    have hc := hubStateQ_cast rejected_pCapLe12 hpc_posQ j
    push_cast at hcert
    rw [hc.2.2.2.2.2.1, hc.2.2.2.2.2.2.2.1, hc.1, hc.2.2.2.1,
      hubWeight_eq_vFun j (by exact_mod_cast hpc_posQ)] at hcert
    have hV_step : MFun j (pStar m) - vFun j (pStar m) * (1 + harmonic j) ≤
        MFun j (pStar m) - vFun j (pStar m) * V := by
      have := mul_le_mul_of_nonneg_left (le_of_lt hV_lt_H) hv_nn
      linarith
    unfold MFun at htan hV_step ⊢
    linarith [htan, hcert, hJprev, hV_step]
  · -- `13 ≤ m ≤ 16`: split at `T ≤ 72` vs `T > 72`
    have hm13 : 13 ≤ m := by omega
    have hpm_le_P : pStar m ≤ PConst := pStar_le_PConst hm1 hm16
    have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
    have h72j_pos : 0 < 72 / (j : ℝ) := div_pos (by norm_num) hj_pos
    have hP_lt_72j : PConst < 72 / (j : ℝ) := by
      rw [lt_div_iff₀ hj_pos]
      have h16P : (16 : ℝ) * PConst < 72 := by
        have hq : ((16 * const_P : ℚ) : ℝ) < (const_T0 : ℝ) := by exact_mod_cast h04.2.1.1
        push_cast at hq; rw [hP_cast, hT0_cast] at hq; exact hq
      have hj_le : (j : ℝ) ≤ 16 := by exact_mod_cast (le_trans hjm hm16)
      have hP_nn : 0 ≤ PConst := by unfold PConst; norm_num
      have hmul : (j : ℝ) * PConst ≤ 16 * PConst := mul_le_mul_of_nonneg_right hj_le hP_nn
      linarith [hmul, h16P]
    -- Endpoint `υ = 1` (`T = 72`): `JVal (j + 1) < M_j(p*_m) - v_j(p*_m) * K_j(72/j)`
    have hEnd1 : JVal (j + 1) < MFun j (pStar m) - vFun j (pStar m) * KFun j (72 / (j : ℝ)) := by
      have hK_le : KFun j PConst ≤ KFun j (72 / (j : ℝ)) :=
        le_of_lt (KFun_strictMono hj1 (by unfold PConst; norm_num) h72j_pos hP_lt_72j)
      have htan := hub_tangent_anti hj1 hpj_le_pm hpm_le_P hK_le
      rw [hubIntercept_eq_MFun j hpm_pos, hubWeight_eq_vFun j hpm_pos,
        hubIntercept_eq_MFun j (by unfold PConst; norm_num),
        hubWeight_eq_vFun j (by unfold PConst; norm_num)] at htan
      have hcert : (0 : ℝ) < ((let r := hubStateQ const_P j
          r.G - r.v * (KQ j (const_T0 / (j : ℚ)) - r.K) - jHiQ (j - 1) : ℚ) : ℝ) := by
        exact_mod_cast h04.2.1.2.1 j hj1 (le_trans hjm hm16)
      have hc := hubStateQ_cast const_P hP_posQ j
      push_cast at hcert
      rw [hc.2.2.2.2.2.1, hc.2.2.2.2.2.2.2.1, KQ_cast, hc.2.2.2.1, hP_cast,
        hubWeight_eq_vFun j (by unfold PConst; norm_num)] at hcert
      have hT0j : ((const_T0 / (j : ℚ) : ℚ) : ℝ) = 72 / (j : ℝ) := by
        push_cast; rw [hT0_cast]
      rw [hT0j] at hcert
      unfold MFun at htan ⊢
      linarith [htan, hcert, hJprev]
    by_cases hT72 : T ≤ 72
    · have hfee0 : feeLambda m j T = 0 := by
        unfold feeLambda; rw [ite_eq_right]; push Not; intro _ _ _ _; exact hT72
      rw [hfee0, add_zero]
      have hmax_le : max PConst (T / (j : ℝ)) ≤ 72 / (j : ℝ) :=
        max_le (le_of_lt hP_lt_72j) (div_le_div_of_nonneg_right hT72 (le_of_lt hj_pos))
      have hV_le : V ≤ KFun j (72 / (j : ℝ)) := by
        refine le_trans hV ?_
        rcases eq_or_lt_of_le hmax_le with heq | hlt
        · rw [heq]
        · exact le_of_lt (KFun_strictMono hj1 hmax_pos h72j_pos hlt)
      have hmul := mul_le_mul_of_nonneg_left hV_le hv_nn
      linarith [hEnd1, hmul]
    · push Not at hT72
      -- Endpoint `υ = 0` (`T = ∞`): `JVal (j + 1) < M_j(p*_m) + (3/20)(H_m - H_j) - v_j(p*_m)(1 + H_j)`
      have hEnd0 : JVal (j + 1) < MFun j (pStar m) + (3 / 20 : ℝ) * (harmonic m - harmonic j) -
          vFun j (pStar m) * (1 + harmonic j) := by
        set pc := bracketPbQ m
        have hpc_ge : pStar m ≤ (pc : ℝ) := (bracketQ_sound hm1 hm16).2.1
        have hpc_posR : (0 : ℝ) < (pc : ℝ) := lt_of_lt_of_le hpm_pos hpc_ge
        have hpc_posQ : (0 : ℚ) < pc := by exact_mod_cast hpc_posR
        have htan := hub_tangent_anti hj1 hpj_le_pm hpc_ge
          (le_of_lt (KFun_lt_one_add_harmonic hj1 hpc_posR))
        rw [hubIntercept_eq_MFun j hpm_pos, hubWeight_eq_vFun j hpm_pos,
          hubIntercept_eq_MFun j hpc_posR, hubWeight_eq_vFun j hpc_posR] at htan
        have hcert : (0 : ℝ) < ((let r := hubStateQ pc j
            r.G + const_alpha * ((hubStateQ pc m).H - r.H) - r.v * (1 + r.H - r.K) -
              jHiQ (j - 1) : ℚ) : ℝ) := by
          exact_mod_cast (h04.2.1.2.2 m hm13 hm16).2 j hj1 hjm
        have hc := hubStateQ_cast pc hpc_posQ j
        have hcm := hubStateQ_cast pc hpc_posQ m
        push_cast at hcert
        rw [hc.2.2.2.2.2.1, halpha_cast, hcm.1, hc.1, hc.2.2.2.2.2.2.2.1, hc.2.2.2.1,
          hubWeight_eq_vFun j hpc_posR] at hcert
        unfold MFun at htan ⊢
        linarith [htan, hcert, hJprev]
      -- Convex combination at `υ = 72 / T ∈ (0, 1)` via `(E5)`
      set υ := 72 / T
      have hT_pos : 0 < T := by linarith
      have hυ0 : 0 < υ := div_pos (by norm_num) hT_pos
      have hυ1 : υ < 1 := (div_lt_one hT_pos).mpr hT72
      have hfee_eq : feeLambda m j T = (3 / 20 : ℝ) * (harmonic m - harmonic j) * (1 - υ) := by
        unfold feeLambda; rw [ite_eq_left ⟨hm13, hm16, hj1, hjm, hT72⟩]
      have hmax_eq : max PConst (T / (j : ℝ)) = T / (j : ℝ) :=
        max_eq_right (le_of_lt (lt_trans hP_lt_72j (div_lt_div_of_pos_right hT72 hj_pos)))
      rw [hmax_eq] at hV
      have hconv := KFun_inv_le_convex_comb hj1 (θ₁ := (j : ℝ) / 72) (by positivity) hυ0 (le_of_lt hυ1)
      have hinv1 : (υ * ((j : ℝ) / 72))⁻¹ = T / (j : ℝ) := by
        simp only [υ]; field_simp [ne_of_gt hT_pos, ne_of_gt hj_pos]
      have hinv2 : ((j : ℝ) / 72)⁻¹ = 72 / (j : ℝ) := by field_simp [ne_of_gt hj_pos]
      rw [hinv1, hinv2] at hconv
      have hV_comb : V ≤ (1 - υ) * (1 + harmonic j) + υ * KFun j (72 / (j : ℝ)) := le_trans hV hconv
      have hcomb_lt : JVal (j + 1) <
          (1 - υ) * (MFun j (pStar m) + (3 / 20 : ℝ) * (harmonic m - harmonic j) -
              vFun j (pStar m) * (1 + harmonic j)) +
          υ * (MFun j (pStar m) - vFun j (pStar m) * KFun j (72 / (j : ℝ))) := by
        have h1 : (1 - υ) * JVal (j + 1) <
            (1 - υ) * (MFun j (pStar m) + (3 / 20 : ℝ) * (harmonic m - harmonic j) -
              vFun j (pStar m) * (1 + harmonic j)) :=
          mul_lt_mul_of_pos_left hEnd0 (by linarith)
        have h2 : υ * JVal (j + 1) <
            υ * (MFun j (pStar m) - vFun j (pStar m) * KFun j (72 / (j : ℝ))) :=
          mul_lt_mul_of_pos_left hEnd1 hυ0
        linarith [h1, h2]
      have hrew :
          (1 - υ) * (MFun j (pStar m) + (3 / 20 : ℝ) * (harmonic m - harmonic j) -
              vFun j (pStar m) * (1 + harmonic j)) +
          υ * (MFun j (pStar m) - vFun j (pStar m) * KFun j (72 / (j : ℝ))) =
          MFun j (pStar m) + (3 / 20 : ℝ) * (harmonic m - harmonic j) * (1 - υ) -
            vFun j (pStar m) * ((1 - υ) * (1 + harmonic j) + υ * KFun j (72 / (j : ℝ))) := by
        ring
      have hmul_V : vFun j (pStar m) * V ≤
          vFun j (pStar m) * ((1 - υ) * (1 + harmonic j) + υ * KFun j (72 / (j : ℝ))) :=
        mul_le_mul_of_nonneg_left hV_comb hv_nn
      rw [hfee_eq]
      linarith [hcomb_lt, hrew, hmul_V]

/-- **Lemma 8.11(ii) (`lem:bin-rejected`(ii), `3 ≤ j ≤ 16`)**:
    Stop ceilings satisfy `O_j < J_{j+1} + γ * h_{j-1}` in both modes `γ ∈ {0, 1/25}`. -/
theorem lem_bin_rejected_ii_ge3 {j : ℕ} (hj3 : 3 ≤ j) (hj16 : j ≤ 16) {γ : ℝ}
    (hγ : γ = 0 ∨ γ = 1 / 25) :
    OStopCeil j γ < JVal (j + 1) + γ * hPrem (j - 1) := by
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have h04 := bin04_extract.2.2.1.1 j hj3 hj16
  have hcj := hubStateQ_cast const_P hP_posQ j
  have hcp := hubStateQ_cast const_P hP_posQ (j - 1)
  have hG_le_J : GFun (j - 1) PConst ≤ JVal (j + 1) := by
    have := GFun_le_JVal (j - 1) (p := PConst) (by unfold PConst; norm_num)
    rwa [show j - 1 + 2 = j + 1 by omega] at this
  have hO : OStopCeil j γ = 2 * (1 + harmonic j) + γ * harmonic j := by
    unfold OStopCeil; rw [ite_eq_right (by omega), ite_eq_right (by omega)]
  rw [hO]
  rcases hγ with rfl | rfl
  · rw [zero_mul, add_zero, zero_mul, add_zero]
    have hq : (0 : ℝ) < (((hubStateQ const_P (j - 1)).G - 2 * (1 + (hubStateQ const_P j).H) : ℚ) : ℝ) := by
      exact_mod_cast h04.1
    push_cast at hq
    rw [hcp.2.2.2.2.2.1, hcj.1, hP_cast] at hq
    linarith
  · have hq : (0 : ℝ) < (((hubStateQ const_P (j - 1)).G - 2 * (1 + (hubStateQ const_P j).H) +
        (hubStateQ const_P (j - 1)).sig - const_gamma * (hubStateQ const_P j).H : ℚ) : ℝ) := by
      exact_mod_cast h04.2
    push_cast at hq
    rw [hcp.2.2.2.2.2.1, hcj.1, hcp.2.2.2.2.2.2.2.2.2.2.2, hP_cast] at hq
    unfold const_gamma sigmaPrem at hq
    norm_num at hq
    linarith

/-- **Lemma 8.11(ii) (`lem:bin-rejected`(ii), `j = 1, 2`)**:
    Direct exterior/stop positivity `O_j + v_j(p*_m) * V < M_j(p*_m) + γ * h_j` for `V ≤ 1 + H_j`. -/
theorem lem_bin_rejected_ii_12 {j m : ℕ} (hj : j = 1 ∨ j = 2) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ V : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) (hV : V ≤ 1 + harmonic j) :
    OStopCeil j γ + vFun j (pStar m) * V < MFun j (pStar m) + γ * hPrem j := by
  have hj1 : 1 ≤ j := by rcases hj with rfl | rfl <;> omega
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hpj_le_pm : pStar j ≤ pStar m := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hpm_le_P : pStar m ≤ PConst := pStar_le_PConst hm1 hm16
  have hpm_pos : 0 < pStar m := pStar_pos hm1
  have hv_nn : 0 ≤ vFun j (pStar m) := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have htan := hub_tangent_anti hj1 hpj_le_pm hpm_le_P
    (le_of_lt (KFun_lt_one_add_harmonic hj1 (by unfold PConst; norm_num)))
  rw [hubIntercept_eq_MFun j hpm_pos, hubWeight_eq_vFun j hpm_pos,
    hubIntercept_eq_MFun j (by unfold PConst; norm_num),
    hubWeight_eq_vFun j (by unfold PConst; norm_num)] at htan
  have hcj := hubStateQ_cast const_P hP_posQ j
  rcases hγ with rfl | rfl
  · have hq : (0 : ℝ) < (((hubStateQ const_P j).G + 0 - OStopCeilQ j false (hubStateQ const_P j).H -
        (hubStateQ const_P j).v * (1 + (hubStateQ const_P j).H - (hubStateQ const_P j).K) : ℚ) : ℝ) := by
      exact_mod_cast bin04_extract.2.2.1.2 false j hj
    push_cast at hq
    rw [hcj.2.2.2.2.2.1, hcj.2.2.2.2.2.2.2.1, hcj.2.2.2.1, hP_cast,
      hubWeight_eq_vFun j (by unfold PConst; norm_num)] at hq
    have hOeq : ((OStopCeilQ j false (hubStateQ const_P j).H : ℚ) : ℝ) = OStopCeil j 0 := by
      rcases hj with rfl | rfl <;>
        simp [OStopCeilQ, OStopCeil, rejected_O1Base, rejected_O2Base]
    rw [hOeq, hcj.1] at hq
    rw [zero_mul, add_zero]
    have hmulV := mul_le_mul_of_nonneg_left hV hv_nn
    unfold MFun at htan ⊢
    linarith [htan, hq, hmulV]
  · have hq : (0 : ℝ) < (((hubStateQ const_P j).G + (hubStateQ const_P j).sig -
        OStopCeilQ j true (hubStateQ const_P j).H -
        (hubStateQ const_P j).v * (1 + (hubStateQ const_P j).H - (hubStateQ const_P j).K) : ℚ) : ℝ) := by
      exact_mod_cast bin04_extract.2.2.1.2 true j hj
    push_cast at hq
    rw [hcj.2.2.2.2.2.1, hcj.2.2.2.2.2.2.2.2.2.2.2, hcj.2.2.2.2.2.2.2.1, hcj.2.2.2.1, hP_cast,
      hubWeight_eq_vFun j (by unfold PConst; norm_num)] at hq
    have hOeq : ((OStopCeilQ j true (hubStateQ const_P j).H : ℚ) : ℝ) = OStopCeil j (1 / 25) := by
      rcases hj with rfl | rfl
      · simp [OStopCeilQ, OStopCeil, rejected_O1Base, const_gamma]
      · simp only [OStopCeilQ, OStopCeil, rejected_O2Base, const_gamma,
          ↓reduceIte, show (2 : ℕ) ≠ 1 by omega]
        push_cast; rw [hcj.1]
    rw [hOeq, hcj.1] at hq
    unfold sigmaPrem at hq
    have hmulV := mul_le_mul_of_nonneg_left hV hv_nn
    unfold MFun at htan ⊢
    linarith [htan, hq, hmulV]

/-- **Lemma 8.11 (`j = 0` base, `BINARY-04`)**:
    Every radius tier `(R, b)` satisfies `b + (1 + R)^2 < 4`. -/
theorem lem_bin_rejected_base_j0 {R b : ℝ}
    (htier : (R = 0 ∧ b = 0) ∨
      (R = 2 / 5 ∧ b = 1 / 3) ∨ (R = 1 / 2 ∧ b = 1 / 4) ∨
      (R = 1 / 2 ∧ b = 9 / 40) ∨ (R = 71 / 100 ∧ b = 1 / 32)) :
    b + (1 + R) ^ 2 < 4 := by
  rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> norm_num

end RejectedMass

/-! ### Part 12: Lemma 8.12 (`lem:bin-accepted`, Accepted Comparison without Exterior, `BINARY-05..09`) -/

section AcceptedComparison

open V3.CertEngine V3.Data.Binary

/-! #### Auxiliary Hub, Fee, & Clock Bridges -/

lemma hubStateQ_extra_cast (p : ℚ) (hp : 0 < p) (j : ℕ) :
    ((hubStateQ p j).D : ℝ) = DFun j ∧
    ((hubStateQ p j).eta : ℝ) = etaPrem j ∧
    (1 ≤ j → ((hubStateQ p j).delta : ℝ) = deltaFun j (p : ℝ)) := by
  have hc := hubStateQ_cast p hp j
  have huw := hubStateQ_UW_cast p j
  cases j with
  | zero =>
    refine ⟨?_, ?_, fun h => by omega⟩
    · simp [hubStateQ, hubZeroQ, DFun, DShort, hDiff, h2Diff, harmonic_zero, harmonic2]
    · simp [hubStateQ, hubZeroQ, etaPrem, sigmaPrem, harmonic_zero, hPrem]
  | succ i =>
    have hD_def : (hubStateQ p (i + 1)).D =
        (hubStateQ p (i + 1)).H + (1 / 2 : ℚ) * ((hubStateQ p (i + 1)).H * (hubStateQ p (i + 1)).H +
          (hubStateQ p (i + 1)).H2) := rfl
    have heta_def : (hubStateQ p (i + 1)).eta =
        ((1 : ℚ) / 25) * (1 + (hubStateQ p (i + 1)).H) - (hubStateQ p (i + 1)).sig := rfl
    have hdel_def : (hubStateQ p (i + 1)).delta =
        (hubStateQ p (i + 1)).pi * (4 * (1 - 1 / p) * (hubStateQ p (i + 1)).U - 1) := rfl
    refine ⟨?_, ?_, fun _ => ?_⟩
    · rw [hD_def]; push_cast
      rw [hc.1, hc.2.1]
      unfold DFun DShort hDiff h2Diff
      have hH0 : harmonic 0 = 0 := harmonic_zero
      have hH20 : harmonic2 0 = 0 := by simp [harmonic2]
      rw [hH0, hH20]; ring
    · rw [heta_def]; push_cast
      rw [hc.1, hc.2.2.2.2.2.2.2.2.2.2.2]
      unfold etaPrem; ring
    · rw [hdel_def]; push_cast
      rw [hc.2.2.1, huw.1, ← UFun_eq_sum_range]
      unfold deltaFun; rw [one_div]

lemma harmonic_mono_le {a b : ℕ} (hab : a ≤ b) : harmonic a ≤ harmonic b := by
  induction hab with
  | refl => exact le_rfl
  | @step m _ ih =>
      rw [harmonic_succ]
      have hnn : (0 : ℝ) ≤ (((m + 1 : ℕ) : ℝ))⁻¹ := by positivity
      linarith

lemma feeLambda_nonneg (m j : ℕ) (T : ℝ) : 0 ≤ feeLambda m j T := by
  unfold feeLambda
  split_ifs with h
  · rcases h with ⟨_, _, _, hjm, hT⟩
    have hH : 0 ≤ harmonic m - harmonic j := sub_nonneg.mpr (harmonic_mono_le hjm)
    have hTpos : 0 < T := by linarith
    have h1 : 0 ≤ 1 - 72 / T := sub_nonneg.mpr ((div_le_one hTpos).mpr (le_of_lt hT))
    exact mul_nonneg (mul_nonneg (by norm_num) hH) h1
  · exact le_rfl

lemma feeLambda_mono_T {m j : ℕ} {T₁ T₂ : ℝ} (h12 : T₁ ≤ T₂) :
    feeLambda m j T₁ ≤ feeLambda m j T₂ := by
  unfold feeLambda
  by_cases h1 : 13 ≤ m ∧ m ≤ 16 ∧ 1 ≤ j ∧ j ≤ m ∧ 72 < T₁
  · have h2 : 13 ≤ m ∧ m ≤ 16 ∧ 1 ≤ j ∧ j ≤ m ∧ 72 < T₂ :=
      ⟨h1.1, h1.2.1, h1.2.2.1, h1.2.2.2.1, lt_of_lt_of_le h1.2.2.2.2 h12⟩
    rw [ite_eq_left h1, ite_eq_left h2]
    have hH : 0 ≤ harmonic m - harmonic j := sub_nonneg.mpr (harmonic_mono_le h1.2.2.2.1)
    have hdiv : 72 / T₂ ≤ 72 / T₁ := div_le_div_of_nonneg_left (by norm_num) (by linarith [h1.2.2.2.2]) h12
    exact mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg (by norm_num) hH)
  · rw [ite_eq_right h1]
    split_ifs with h2
    · have hH : 0 ≤ harmonic m - harmonic j := sub_nonneg.mpr (harmonic_mono_le h2.2.2.2.1)
      have h1' : 0 ≤ 1 - 72 / T₂ := sub_nonneg.mpr ((div_le_one (by linarith [h2.2.2.2.2])).mpr (le_of_lt h2.2.2.2.2))
      exact mul_nonneg (mul_nonneg (by norm_num) hH) h1'
    · exact le_rfl

lemma feeLambda_le_cap (m j : ℕ) (T : ℝ) :
    feeLambda m j T ≤ if 13 ≤ m ∧ m ≤ 16 ∧ j ≤ m then (3 / 20 : ℝ) * (harmonic m - harmonic j) else 0 := by
  unfold feeLambda
  split_ifs with h1 h2 h2
  · have hH : 0 ≤ harmonic m - harmonic j := sub_nonneg.mpr (harmonic_mono_le h1.2.2.2.1)
    have h72 : 0 ≤ 72 / T := div_nonneg (by norm_num) (by linarith [h1.2.2.2.2])
    nlinarith
  · exact absurd ⟨h1.1, h1.2.1, h1.2.2.2.1⟩ h2
  · exact mul_nonneg (by norm_num) (sub_nonneg.mpr (harmonic_mono_le h2.2.2))
  · exact le_rfl

lemma feeLambda_diff_mul_ge {m j : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {c x : ℝ} (hc0 : 0 < c) (hc1 : c ≤ 1) (_hx : 0 ≤ x) :
    -(if 13 ≤ m then (3 / 20 : ℝ) / (j : ℝ) * max 0 (x - 72) else 0) ≤
      x * (feeLambda m j (c * x) - feeLambda m (j - 1) (c * x)) := by
  by_cases hm13 : 13 ≤ m
  · rw [ite_eq_left hm13]
    by_cases hcx : 72 < c * x
    · have h1 : 13 ≤ m ∧ m ≤ 16 ∧ 1 ≤ j ∧ j ≤ m ∧ 72 < c * x := ⟨hm13, hm16, by omega, hjm, hcx⟩
      have h2 : 13 ≤ m ∧ m ≤ 16 ∧ 1 ≤ j - 1 ∧ j - 1 ≤ m ∧ 72 < c * x := ⟨hm13, hm16, by omega, by omega, hcx⟩
      unfold feeLambda
      rw [ite_eq_left h1, ite_eq_left h2]
      have hHj : harmonic j - harmonic (j - 1) = ((j : ℝ))⁻¹ := by
        obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
        rw [show k + 1 - 1 = k from rfl, harmonic_succ]; ring
      have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
      have hcx_pos : 0 < c * x := by linarith
      have hx_gt : 72 < x := by nlinarith
      have hmax : max 0 (x - 72) = x - 72 := max_eq_right (by linarith)
      rw [hmax]
      have hrew : x * ((3 / 20 : ℝ) * (harmonic m - harmonic j) * (1 - 72 / (c * x)) -
          (3 / 20 : ℝ) * (harmonic m - harmonic (j - 1)) * (1 - 72 / (c * x))) =
          -((3 / 20 : ℝ) / (j : ℝ)) * (x - 72 / c) := by
        have hdiff : (harmonic m - harmonic j) - (harmonic m - harmonic (j - 1)) = -((j : ℝ))⁻¹ := by
          linarith [hHj]
        have hx_ne : x ≠ 0 := ne_of_gt (by linarith)
        have hsub : x * (1 - 72 / (c * x)) = x - 72 / c := by
          field_simp [ne_of_gt hc0, hx_ne]
        calc
          x * ((3 / 20 : ℝ) * (harmonic m - harmonic j) * (1 - 72 / (c * x)) -
              (3 / 20 : ℝ) * (harmonic m - harmonic (j - 1)) * (1 - 72 / (c * x)))
              = (3 / 20 : ℝ) * ((harmonic m - harmonic j) - (harmonic m - harmonic (j - 1))) *
                  (x * (1 - 72 / (c * x))) := by ring
          _ = (3 / 20 : ℝ) * (-((j : ℝ))⁻¹) * (x - 72 / c) := by rw [hdiff, hsub]
          _ = -((3 / 20 : ℝ) / (j : ℝ)) * (x - 72 / c) := by ring
      rw [hrew]
      have h72c : (72 : ℝ) ≤ 72 / c := by rw [le_div_iff₀ hc0]; linarith
      have hfac : 0 ≤ (3 / 20 : ℝ) / (j : ℝ) := by positivity
      have hmul := mul_le_mul_of_nonneg_left (show x - 72 / c ≤ x - 72 by linarith) hfac
      linarith
    · unfold feeLambda
      rw [ite_eq_right (fun h => hcx h.2.2.2.2), ite_eq_right (fun h => hcx h.2.2.2.2), sub_self, mul_zero]
      have hnn : 0 ≤ (3 / 20 : ℝ) / (j : ℝ) * max 0 (x - 72) :=
        mul_nonneg (by positivity) (le_max_left _ _)
      linarith
  · rw [ite_eq_right hm13, neg_zero]
    unfold feeLambda
    rw [ite_eq_right (fun h => hm13 h.1), ite_eq_right (fun h => hm13 h.1), sub_self, mul_zero]

lemma gamma_hPrem_sub_H (j : ℕ) {γ : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) :
    γ * hPrem j - γ * (1 + harmonic j) = -(if γ = 0 then 0 else etaPrem j) := by
  rcases hγ with rfl | rfl
  · simp
  · rw [ite_eq_right (by norm_num)]
    unfold etaPrem sigmaPrem; ring

lemma gamma_hPrem_mono_step (j : ℕ) {γ : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) :
    0 ≤ γ * hPrem (j + 1) - γ * hPrem j := by
  rcases hγ with rfl | rfl
  · simp
  · have h := sigmaPrem_mono_step j
    unfold sigmaPrem at h; linarith

lemma gamma_hPrem_mono_pred {j : ℕ} (hj1 : 1 ≤ j) {γ : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) :
    0 ≤ γ * hPrem j - γ * hPrem (j - 1) := by
  obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
  simpa using gamma_hPrem_mono_step k hγ

lemma KFun_mono_rank {j₁ j₂ : ℕ} (h12 : j₁ ≤ j₂) {z : ℝ} (hz : 1 ≤ z) :
    KFun j₁ z ≤ KFun j₂ z := by
  have hz_pos : 0 < z := by linarith
  induction h12 with
  | refl => exact le_rfl
  | @step k _ ih =>
      have hslope := harmonic_slope_K k hz_pos
      have h1m : 0 ≤ 1 - 1 / z := sub_nonneg.mpr ((div_le_one hz_pos).mpr hz)
      have hpi : 0 < piFun (k + 1) z := piFun_pos (k + 1) hz_pos
      have hk1 : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
      have hdiff : 0 ≤ KFun (k + 1) z - KFun k z := by nlinarith
      linarith

lemma KDeriv_strictAnti_on_ge1 {j : ℕ} (hj : 1 ≤ j) :
    StrictAntiOn (KDeriv j) (Ici 1) := by
  apply strictAntiOn_of_hasDerivAt_neg (convex_Ici 1)
  · intro x hx
    exact (hasDerivAt_KShortDeriv (n := j) (d := 0) (by omega) (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ici] at hx
    exact hasDerivAt_KShortDeriv (n := j) (d := 0) (by omega) (by linarith [Set.mem_Ioi.mp hx])
  · intro x hx
    rw [interior_Ici] at hx
    have hE2 := clock_E2_deriv2_neg (n := j) (d := 0) (by omega) (le_of_lt (Set.mem_Ioi.mp hx))
    linarith

lemma GFun_anti_ge_pStar {j : ℕ} (hj : 1 ≤ j) {p₁ p₂ : ℝ}
    (hp1 : pStar j ≤ p₁) (h12 : p₁ ≤ p₂) : GFun j p₂ ≤ GFun j p₁ := by
  have hanti : AntitoneOn (GFun j) (Ici (pStar j)) := by
    apply antitoneOn_of_hasDerivAt_nonpos (convex_Ici (pStar j))
    · intro x hx
      exact (hasDerivAt_GFun j (lt_of_lt_of_le (pStar_pos hj) hx)).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      exact hasDerivAt_GFun j (lt_trans (pStar_pos hj) hx)
    · intro x hx
      rw [interior_Ici] at hx
      exact le_of_lt (GDerivP_neg_of_gt_pStar hj hx)
  exact hanti hp1 (le_trans hp1 h12) h12

private lemma bracketPaQ_gt_8_5 {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) :
    (8 : ℚ) / 5 < bracketPaQ j := by
  interval_cases j <;> decide +kernel

private lemma shiftedWindows_pa_gt_8_5 :
    ∀ w ∈ upperRay_shiftedWindows, (8 : ℚ) / 5 < w.pa := by
  decide +kernel

private lemma DFun_pos {j : ℕ} (hj : 1 ≤ j) : 0 < DFun j := by
  unfold DFun DShort hDiff h2Diff
  have hH : 0 < harmonic j := by
    obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
    rw [harmonic_succ]; linarith [harmonic_nonneg k, show (0 : ℝ) < (((k + 1 : ℕ) : ℝ))⁻¹ by positivity]
  have hH2 : 0 ≤ harmonic2 j := by
    have hall : ∀ n : ℕ, 0 ≤ harmonic2 n := by
      intro n; induction n with
      | zero => simp [harmonic2]
      | succ k ih =>
        rw [harmonic2_succ]
        have hterm : (0 : ℝ) ≤ ((((k + 1 : ℕ) : ℝ)) ^ 2)⁻¹ := by positivity
        linarith only [ih, hterm]
    exact hall j
  have hH0 : harmonic 0 = 0 := harmonic_zero
  have hH20 : harmonic2 0 = 0 := by simp [harmonic2]
  rw [hH0, hH20]; nlinarith

private lemma GFun_P_gt_2H_add_eta {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) :
    2 * (1 + harmonic j) + etaPrem j < GFun j PConst := by
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have hg2 : (0 : ℝ) < ((((hubStateQ const_P j).G - 2 * (1 + (hubStateQ const_P j).H) -
      (hubStateQ const_P j).eta) * (hubStateQ const_P j).Kp -
      (hubStateQ const_P j).y * (1 + (hubStateQ const_P j).H - (hubStateQ const_P j).K) : ℚ) : ℝ) :=
    by simpa using (Rat.cast_lt (K := ℝ)).mpr (bin09_extract.2.1 j hj1 hj16)
  have hcP := hubStateQ_cast const_P hP_posQ j
  have hceP := hubStateQ_extra_cast const_P hP_posQ j
  push_cast at hg2
  rw [hcP.2.2.2.2.2.1, hcP.1, hceP.2.1, hcP.2.2.2.2.1, hcP.2.2.2.2.2.2.2.2.1, hcP.2.2.2.1, hP_cast] at hg2
  have hKp_pos : 0 < KDerivP j PConst := KDerivP_pos hj1 hP_pos
  have hy_pos : 0 < -GDerivP j PConst := by
    have hpj_lt_P : pStar j < PConst :=
      lt_of_le_of_lt (bracketQ_sound hj1 hj16).2.1 (bracketQ_sound hj1 hj16).2.2
    linarith [GDerivP_neg_of_gt_pStar hj1 hpj_lt_P]
  have hHK_pos : 0 < 1 + harmonic j - KFun j PConst :=
    sub_pos.mpr (KFun_lt_one_add_harmonic hj1 hP_pos)
  have hprod_pos : 0 < (-GDerivP j PConst) * (1 + harmonic j - KFun j PConst) :=
    mul_pos hy_pos hHK_pos
  have hmul_pos : 0 < (GFun j PConst - 2 * (1 + harmonic j) - etaPrem j) * KDerivP j PConst := by
    linarith only [hg2, hprod_pos]
  have hpos : 0 < GFun j PConst - 2 * (1 + harmonic j) - etaPrem j :=
    pos_of_mul_pos_left hmul_pos (le_of_lt hKp_pos)
  linarith only [hpos]

lemma K1_P_gt_5_4 : (5 / 4 : ℝ) < KFun 1 PConst := by
  rw [KFun_eq_KShort, KShort_one_zero (by unfold PConst; norm_num)]
  unfold PConst; norm_num

lemma piFun_anti_rank {j₁ j₂ : ℕ} (h12 : j₁ ≤ j₂) {z : ℝ} (hz : 0 < z) :
    piFun j₂ z ≤ piFun j₁ z := by
  induction h12 with
  | refl => exact le_rfl
  | @step k _ ih =>
      rw [piFun_succ]
      have hfac : ((k + 1 : ℕ) : ℝ) * z / (1 + ((k + 1 : ℕ) : ℝ) * z) ≤ 1 := by
        rw [div_le_one (by positivity)]; linarith
      have hpi : 0 ≤ piFun k z := le_of_lt (piFun_pos k hz)
      have hstep : piFun k z * (((k + 1 : ℕ) : ℝ) * z / (1 + ((k + 1 : ℕ) : ℝ) * z)) ≤ piFun k z * 1 :=
        mul_le_mul_of_nonneg_left hfac hpi
      linarith

lemma mul_UFun_mono_z (j : ℕ) {z₁ z₂ : ℝ} (hz1 : 0 < z₁) (h12 : z₁ ≤ z₂) :
    z₁ * UFun j z₁ ≤ z₂ * UFun j z₂ := by
  have hz2 : 0 < z₂ := lt_of_lt_of_le hz1 h12
  rw [UFun_eq_sum_range, UFun_eq_sum_range, Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_le_sum (fun i _ => ?_)
  have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
  have hd1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * z₁ := by positivity
  have hd2 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * z₂ := by positivity
  rw [← div_eq_mul_inv, ← div_eq_mul_inv, div_le_div_iff₀ hd1 hd2]
  have hdiff : z₂ * (1 + ((i + 1 : ℕ) : ℝ) * z₁) - z₁ * (1 + ((i + 1 : ℕ) : ℝ) * z₂) = z₂ - z₁ := by ring
  linarith

/-! #### Sub-case 12.1: Small Prices `0 ≤ z ≤ 5/4` (`BINARY-05`) -/

/-- **Lemma 8.12 (Small prices, `0 ≤ z ≤ 5/4`, `BINARY-05`)**:
    Strict positivity of the unprojected accepted residual for all `1 ≤ j ≤ m ≤ 16`, both modes,
    `0 < d0 ≤ 1`, `u ≥ 1`, `0 ≤ z ≤ 5/4`, and `Q = V_j / c` satisfying the pure-tag bounds. -/
theorem lem_bin_accepted_small {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ d0 c u z Q : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25)
    (hd0_pos : 0 < d0) (hd0_le1 : d0 ≤ 1) (hc_eq : c = d0 ^ 2)
    (hu_ge1 : 1 ≤ u) (hz0 : 0 ≤ z) (hz54 : z ≤ 5 / 4)
    (hQ0 : 0 ≤ Q) (hQ_hi : Q ≤ 5 / 4)
    (hQ_j1 : j = 1 → Q ≤ 2 * z / (1 + z))
    (hQ_j2_lo : j = 2 → z ≤ 1 → Q ≤ 13 * z / (4 * (1 + 2 * z)))
    (hQ_j2_hi : j = 2 → 1 ≤ z → Q ≤ 145 / 126)
    (hQ_j3 : j = 3 → Q ≤ 19 * z / (4 * (1 + 3 * z)))
    (hQ_ge4 : 4 ≤ j → Q ≤ ((j + 1 : ℕ) : ℝ) * z / (1 + (j : ℝ) * z) + (4 / 27 : ℝ) * z ^ 3) :
    let p := pStar m
    let v := vFun j p
    let T := c * ((j : ℝ) * z)
    let A := MFun j p + feeLambda m j T + γ * hPrem j - (1 + γ) * (1 + harmonic j)
    let B0 := MFun j p + feeLambda m j T + (γ * hPrem j - γ * hPrem (j - 1)) - JVal (j + 1)
    0 < u ^ 2 * A + ((j : ℝ) * z) * B0 -
      ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * (c * Q) := by
  intro p v T A B0
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hp_pos : 0 < p := pStar_pos hm1
  have hv_nn : 0 ≤ v := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  -- Universal support at `P`: `G_j(P) ≤ M_j(p) - v * Q` since `Q ≤ 5/4 < K_1(P) ≤ K_j(P)`
  have hQ_le_KP : Q ≤ KFun j PConst :=
    le_trans hQ_hi (le_of_lt (lt_of_lt_of_le K1_P_gt_5_4 (KFun_mono_rank hj1 (by unfold PConst; norm_num))))
  have hM_sub_vQ : GFun j PConst ≤ MFun j p - v * Q := by
    have hsup := hub_support_le hj1 hpj_le_pm hP_pos
    rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
    have hvQ : v * Q ≤ v * KFun j PConst := mul_le_mul_of_nonneg_left hQ_le_KP hv_nn
    linarith
  -- Monotonicity in `d0 ≤ 1` + dropping fee & mode premium slack
  have hc_le1 : c ≤ 1 := by
    rw [hc_eq]; simpa only [sq, one_mul] using mul_self_le_mul_self (le_of_lt hd0_pos) hd0_le1
  have hdu_le : (d0 * u + 1) ^ 2 ≤ (u + 1) ^ 2 := by
    have h1 : d0 * u + 1 ≤ u + 1 := by nlinarith
    simpa only [sq] using mul_self_le_mul_self (by positivity) h1
  have hrhs_rew : ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * (c * Q) =
      (d0 * u + 1) ^ 2 * Q + v * c * (u ^ 2 + (j : ℝ) * z) * Q := by
    rw [hc_eq]; field_simp [ne_of_gt hd0_pos]
  have hQ_bound : ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * (c * Q) ≤
      (u + 1) ^ 2 * Q + v * (u ^ 2 + (j : ℝ) * z) * Q := by
    rw [hrhs_rew]
    have h1 : (d0 * u + 1) ^ 2 * Q ≤ (u + 1) ^ 2 * Q := mul_le_mul_of_nonneg_right hdu_le hQ0
    have h2 : v * c * (u ^ 2 + (j : ℝ) * z) * Q ≤ v * 1 * (u ^ 2 + (j : ℝ) * z) * Q := by
      have hfac : 0 ≤ (u ^ 2 + (j : ℝ) * z) * Q := mul_nonneg (by positivity) hQ0
      have hvc : v * c ≤ v * 1 := mul_le_mul_of_nonneg_left hc_le1 hv_nn
      calc
        v * c * (u ^ 2 + (j : ℝ) * z) * Q = (v * c) * ((u ^ 2 + (j : ℝ) * z) * Q) := by ring
        _ ≤ (v * 1) * ((u ^ 2 + (j : ℝ) * z) * Q) := mul_le_mul_of_nonneg_right hvc hfac
        _ = v * 1 * (u ^ 2 + (j : ℝ) * z) * Q := by ring
    linarith
  set aj := GFun j PConst - (1 + harmonic j) - etaPrem j
  set Dj := (j : ℝ) * (GFun j PConst - JVal (j + 1))
  have hA_ge : aj ≤ A - v * Q := by
    have hfee := feeLambda_nonneg m j T
    have hgam := gamma_hPrem_sub_H j hγ
    have heta_nn : 0 ≤ etaPrem j := fourPct_eta_nonneg j
    have hgam_ge : -etaPrem j ≤ γ * hPrem j - γ * (1 + harmonic j) := by
      rw [hgam]; split_ifs <;> linarith
    simp only [aj, A]; linarith [hM_sub_vQ, hfee, hgam_ge]
  have hB_ge : GFun j PConst - JVal (j + 1) ≤ B0 - v * Q := by
    have hfee := feeLambda_nonneg m j T
    have hsig := gamma_hPrem_mono_pred hj1 hγ
    simp only [B0]; linarith [hM_sub_vQ, hfee, hsig]
  have hreduce : aj * u ^ 2 + Dj * z - (u + 1) ^ 2 * Q ≤
      u ^ 2 * A + ((j : ℝ) * z) * B0 - ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * (c * Q) := by
    have h1 : aj * u ^ 2 ≤ (A - v * Q) * u ^ 2 := mul_le_mul_of_nonneg_right hA_ge (sq_nonneg u)
    have h2 : Dj * z ≤ ((j : ℝ) * z) * (B0 - v * Q) := by
      have hmul := mul_le_mul_of_nonneg_left hB_ge (mul_nonneg (Nat.cast_nonneg j) hz0)
      have hDj : Dj * z = ((j : ℝ) * z) * (GFun j PConst - JVal (j + 1)) := by simp only [Dj]; ring
      rwa [← hDj] at hmul
    have hcomb : (A - v * Q) * u ^ 2 + ((j : ℝ) * z) * (B0 - v * Q) - (u + 1) ^ 2 * Q =
        u ^ 2 * A + ((j : ℝ) * z) * B0 - ((u + 1) ^ 2 * Q + v * (u ^ 2 + (j : ℝ) * z) * Q) := by ring
    calc
      aj * u ^ 2 + Dj * z - (u + 1) ^ 2 * Q
          ≤ (A - v * Q) * u ^ 2 + ((j : ℝ) * z) * (B0 - v * Q) - (u + 1) ^ 2 * Q :=
            sub_le_sub_right (add_le_add h1 h2) _
      _ = u ^ 2 * A + ((j : ℝ) * z) * B0 - ((u + 1) ^ 2 * Q + v * (u ^ 2 + (j : ℝ) * z) * Q) := hcomb
      _ ≤ u ^ 2 * A + ((j : ℝ) * z) * B0 - ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * (c * Q) :=
            sub_le_sub_left hQ_bound _
  suffices hred : 0 < aj * u ^ 2 + Dj * z - (u + 1) ^ 2 * Q from lt_of_lt_of_le hred hreduce
  have hJprev : JVal (j + 1) ≤ (jHiQ (j - 1) : ℝ) := by
    have := jHiQ_ge_JVal (j := j - 1) (by omega)
    rwa [show j - 1 + 2 = j + 1 by omega] at this
  have hcj := hubStateQ_cast const_P hP_posQ j
  -- Helper: pushed cast for `(hubStateQ const_P k).G - (1 + .H) - .eta`
  have ha_cast : ∀ k, ((hubStateQ const_P k).G : ℝ) - (1 + ((hubStateQ const_P k).H : ℝ)) -
      ((hubStateQ const_P k).eta : ℝ) = GFun k PConst - (1 + harmonic k) - etaPrem k := by
    intro k
    have hck := hubStateQ_cast const_P hP_posQ k
    have hcek := hubStateQ_extra_cast const_P hP_posQ k
    rw [hck.2.2.2.2.2.1, hck.1, hcek.2.1, hP_cast]
  by_cases hj1' : j = 1
  · subst hj1'
    have hQ1 := hQ_j1 rfl
    have hQ1_le : Q ≤ 10 / 9 := by
      have h1z : 0 < 1 + z := by linarith only [hz0]
      have hfrac : 2 * z / (1 + z) ≤ 10 / 9 := by rw [div_le_iff₀ h1z]; linarith only [hz54]
      linarith only [hQ1, hfrac]
    have hc1 := hubStateQ_cast const_P hP_posQ 1
    have hce1 := hubStateQ_extra_cast const_P hP_posQ 1
    have ha1_eq : ((hubStateQ const_P 1).G : ℝ) - 2 - ((hubStateQ const_P 1).eta : ℝ) = aj := by
      rw [hc1.2.2.2.2.2.1, hce1.2.1, hP_cast]; simp only [aj, harmonic_one]; ring
    have hD1_eq : ((hubStateQ const_P 1).G : ℝ) - 5 = Dj := by
      rw [hc1.2.2.2.2.2.1, hP_cast]
      simp only [Dj, show (1 + 1 : ℕ) = 2 from rfl, JVal_two, Nat.cast_one, one_mul]
    have h1a : (20 / 9 : ℝ) < aj := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.1.1
      push_cast at hq; rw [ha1_eq] at hq; linarith only [hq]
    have h1b : 0 < Dj := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.1.2.1
      push_cast at hq; rw [hD1_eq] at hq; exact hq
    have h1c : aj + Dj - 8 + 2 * Dj * (5 / 4) < 0 := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.1.2.2.1
      push_cast at hq; rw [ha1_eq, hD1_eq] at hq; linarith only [hq]
    have h1d : 0 < aj + (aj + Dj - 8) * (5 / 4) + Dj * (5 / 4) ^ 2 := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.1.2.2.2
      push_cast at hq; rw [ha1_eq, hD1_eq] at hq; linarith only [hq]
    have h2Q1 : 2 * Q ≤ aj :=
      le_of_lt (lt_of_le_of_lt (show 2 * Q ≤ 20 / 9 by linarith only [hQ1_le]) h1a)
    have hu1 := u_opt_one_small_price h2Q1 hQ0 hu_ge1
    have hsp := small_price_j1 hz0 hz54 hQ1 h1b h1c h1d
    linarith only [hu1, hsp]
  · by_cases hj2' : j = 2
    · subst hj2'
      set D2Q : ℚ := 1 + (hubStateQ const_P 2).delta - 2 * eCapQ 1
      have hD2_cast : 1 + ((hubStateQ const_P 2).delta : ℝ) - 2 * (eCapQ 1 : ℝ) = (D2Q : ℝ) := by
        simp only [D2Q]; push_cast; rfl
      have ha2_eq : ((hubStateQ const_P 2).G : ℝ) - (1 + ((hubStateQ const_P 2).H : ℝ)) -
          ((hubStateQ const_P 2).eta : ℝ) = aj := ha_cast 2
      have hD2_le : (D2Q : ℝ) ≤ Dj := by
        have hq := (Rat.cast_le (K := ℝ)).mpr bin05_extract.2.2.1.2.1
        push_cast at hq; rw [hD2_cast, hcj.2.2.2.2.2.1, hP_cast] at hq
        have hDj2 : Dj = 2 * (GFun 2 PConst - JVal 3) := by simp only [Dj]; norm_num
        linarith only [hJprev, hq, hDj2]
      have ha2_gt : 2 * (145 / 126 : ℝ) < aj := by
        have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.1.2.2.1
        push_cast at hq; rw [ha2_eq] at hq; linarith only [hq]
      have hD2_pos : 0 < (D2Q : ℝ) := by
        have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.1.2.2.2.1
        push_cast at hq; rw [hD2_cast] at hq; exact hq
      have hhi : 0 < aj + (D2Q : ℝ) - 4 * (145 / 126 : ℝ) := by
        have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.1.2.2.2.2.1
        push_cast at hq; rw [ha2_eq, hD2_cast] at hq; linarith only [hq]
      have hdisc : (2 * aj + (D2Q : ℝ) - 13) ^ 2 < 8 * aj * (D2Q : ℝ) := by
        have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.1.2.2.2.2.2
        push_cast at hq; rw [ha2_eq, hD2_cast] at hq; exact hq
      have hQ_le_145 : Q ≤ 145 / 126 := by
        by_cases hz1 : z ≤ 1
        · have hq := hQ_j2_lo rfl hz1
          have h12z : 0 < 1 + 2 * z := by linarith only [hz0]
          have hfr : 13 * z / (4 * (1 + 2 * z)) ≤ 145 / 126 := by
            rw [div_le_iff₀ (by linarith only [h12z])]; linarith only [hz0, hz1]
          linarith only [hq, hfr]
        · exact hQ_j2_hi rfl (le_of_lt (not_le.mp hz1))
      have h2Q2 : 2 * Q ≤ aj :=
        le_of_lt (lt_of_le_of_lt (show 2 * Q ≤ 2 * (145 / 126) by linarith only [hQ_le_145]) ha2_gt)
      have hu1 := u_opt_one_small_price h2Q2 hQ0 hu_ge1
      have hsp := small_price_j2 hz0 (hQ_j2_lo rfl) (hQ_j2_hi rfl) hD2_pos hhi hdisc
      have hDz : (D2Q : ℝ) * z ≤ Dj * z := mul_le_mul_of_nonneg_right hD2_le hz0
      linarith only [hu1, hsp, hDz]
    · by_cases hj3' : j = 3
      · subst hj3'
        set D3Q : ℚ := 1 + (hubStateQ const_P 3).delta - 3 * eCapQ 2
        have hD3_cast : 1 + ((hubStateQ const_P 3).delta : ℝ) - 3 * (eCapQ 2 : ℝ) = (D3Q : ℝ) := by
          simp only [D3Q]; push_cast; rfl
        have ha3_eq : ((hubStateQ const_P 3).G : ℝ) - (1 + ((hubStateQ const_P 3).H : ℝ)) -
            ((hubStateQ const_P 3).eta : ℝ) = aj := ha_cast 3
        have hD3_le : (D3Q : ℝ) ≤ Dj := by
          have hq := (Rat.cast_le (K := ℝ)).mpr bin05_extract.2.2.2.1
          push_cast at hq; rw [hD3_cast, hcj.2.2.2.2.2.1, hP_cast] at hq
          have hDj3 : Dj = 3 * (GFun 3 PConst - JVal 4) := by simp only [Dj]; norm_num
          linarith only [hJprev, hq, hDj3]
        have ha3_gt : (5 / 2 : ℝ) < aj := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.2.2.1
          push_cast at hq; rw [ha3_eq] at hq; linarith only [hq]
        have hD3_pos : 0 < (D3Q : ℝ) := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.2.2.2.1
          push_cast at hq; rw [hD3_cast] at hq; exact hq
        have hdisc : (3 * aj + (D3Q : ℝ) - 19) ^ 2 < 12 * aj * (D3Q : ℝ) := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.2.2.2.2.2.2
          push_cast at hq; rw [ha3_eq, hD3_cast] at hq; exact hq
        have h2Q3 : 2 * Q ≤ aj :=
          le_of_lt (lt_of_le_of_lt (show 2 * Q ≤ 5 / 2 by linarith only [hQ_hi]) ha3_gt)
        have hu1 := u_opt_one_small_price h2Q3 hQ0 hu_ge1
        have hsp := small_price_j3 hz0 (hQ_j3 rfl) hD3_pos hdisc
        have hDz : (D3Q : ℝ) * z ≤ Dj * z := mul_le_mul_of_nonneg_right hD3_le hz0
        linarith only [hu1, hsp, hDz]
      · have hj4 : 4 ≤ j := by omega
        set a4Q : ℚ := (hubStateQ const_P 4).G - (1 + (hubStateQ const_P 4).H) - (hubStateQ const_P 4).eta
        set a6Q : ℚ := (hubStateQ const_P 6).G - (1 + (hubStateQ const_P 6).H) - (hubStateQ const_P 6).eta
        set D0Q : ℚ := 1 + (hubStateQ const_P 4).delta - 5 * eCapQ 3
        have ha4_cast : ((hubStateQ const_P 4).G : ℝ) - (1 + ((hubStateQ const_P 4).H : ℝ)) -
            ((hubStateQ const_P 4).eta : ℝ) = (a4Q : ℝ) := by simp only [a4Q]; push_cast; rfl
        have ha6_cast : ((hubStateQ const_P 6).G : ℝ) - (1 + ((hubStateQ const_P 6).H : ℝ)) -
            ((hubStateQ const_P 6).eta : ℝ) = (a6Q : ℝ) := by simp only [a6Q]; push_cast; rfl
        have hD0_cast : 1 + ((hubStateQ const_P 4).delta : ℝ) - 5 * (eCapQ 3 : ℝ) = (D0Q : ℝ) := by
          simp only [D0Q]; push_cast; rfl
        have ha4_gt : (5 / 2 : ℝ) < (a4Q : ℝ) := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.1.2.2.2.1
          push_cast at hq; rw [ha4_cast] at hq; exact hq
        have hm1 : 0 < (a4Q : ℝ) + (D0Q : ℝ) - 5 := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.1.2.2.2.2.1
          push_cast at hq; rw [ha4_cast, hD0_cast] at hq; linarith only [hq]
        have hm2 : 0 < (a4Q : ℝ) - 4 + min (2 / 3 : ℝ) ((D0Q : ℝ) - 16 / 27) := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.1.2.2.2.2.2.1
          push_cast at hq; rw [ha4_cast, hD0_cast] at hq; exact hq
        have hm3 : 0 < (a6Q : ℝ) - 4 := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.1.2.2.2.2.2.2.1
          push_cast at hq; rw [ha6_cast] at hq; linarith only [hq]
        have hm4 : 0 < (D0Q : ℝ) - 16 / 27 := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin05_extract.1.2.2.2.2.2.2.2
          push_cast at hq; rw [hD0_cast] at hq; linarith only [hq]
        have hD0_le : (D0Q : ℝ) ≤ Dj := by
          have hq := (Rat.cast_le (K := ℝ)).mpr (bin05_extract.1.2.2.1 j hj4 hj16)
          push_cast at hq; rw [hD0_cast, hcj.2.2.2.2.2.1, hP_cast] at hq
          have hmul : (j : ℝ) * (GFun j PConst - (jHiQ (j - 1) : ℝ)) ≤ Dj :=
            mul_le_mul_of_nonneg_left (by linarith only [hJprev]) (Nat.cast_nonneg j)
          exact le_trans hq hmul
        have ha6_le : 6 ≤ j → (a6Q : ℝ) ≤ aj := by
          intro hj6
          have hq := (Rat.cast_le (K := ℝ)).mpr (bin05_extract.1.2.1 j hj6 hj16)
          push_cast at hq; rw [ha6_cast, ha_cast j] at hq; exact hq
        have ha4_le : (a4Q : ℝ) ≤ aj := by
          by_cases hj5 : j ≤ 5
          · have hq := (Rat.cast_le (K := ℝ)).mpr (bin05_extract.1.1 j hj4 hj5)
            push_cast at hq; rw [ha4_cast, ha_cast j] at hq; exact hq
          · have hj6 : 6 ≤ j := by omega
            have h4le6 : (a4Q : ℝ) ≤ (a6Q : ℝ) :=
              (Rat.cast_le (K := ℝ)).mpr (by decide +kernel : a4Q ≤ a6Q)
            exact le_trans h4le6 (ha6_le hj6)
        have h2Q4 : 2 * Q ≤ aj :=
          le_of_lt (lt_of_le_of_lt (show 2 * Q ≤ 5 / 2 by linarith only [hQ_hi]) (lt_of_lt_of_le ha4_gt ha4_le))
        have hu1 := u_opt_one_small_price h2Q4 hQ0 hu_ge1
        have hsp := small_price_ge4 hj4 hz0 hz54 ha4_le ha6_le hD0_le hQ_hi (hQ_ge4 hj4) hm1 hm2 hm3 hm4
        linarith only [hu1, hsp]

/-! #### Sub-case 12.2: Crossing `y = S` (`z ≥ 5/4`, `2 ≤ j ≤ m ≤ 16`, `BINARY-06`) -/

private lemma cast_S_ubQ (a b c d e f g : ℚ) :
    ((a + max 0 (b * (c - d) - (e - f)) / g : ℚ) : ℝ) =
    (a : ℝ) + max 0 ((b : ℝ) * ((c : ℝ) - (d : ℝ)) - ((e : ℝ) - (f : ℝ))) / (g : ℝ) := by
  push_cast; rfl

private lemma crossing_S_ub {j m : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    (w_win : CrossingWindow) (pa_eff : ℚ)
    (hpa_posQ : (0 : ℚ) < pa_eff) (hpb_posQ : (0 : ℚ) < w_win.pb)
    (hpa_le_p : (pa_eff : ℝ) ≤ pStar m) (hp_le_pb : pStar m ≤ (w_win.pb : ℝ))
    (hfee_eq : w_win.hasFee = decide (13 ≤ m))
    (hm_hi_eq : w_win.hasFee = true → w_win.ranks.foldl Nat.max 0 = m)
    (hv_pa_posQ : w_win.hasFee = true → 0 < (hubStateQ pa_eff (j - 1)).v) (T : ℝ) :
    let m_hi := w_win.ranks.foldl Nat.max 0
    let daPrev := hubStateQ pa_eff (j - 1)
    let dbPrev := hubStateQ w_win.pb (j - 1)
    let S_ubQ : ℚ :=
      if !w_win.hasFee then dbPrev.K
      else
        let lc_max := const_alpha * ((hubStateQ const_P m_hi).H - daPrev.H)
        dbPrev.K + max 0 (lc_max - (jLoQ (j - 1) - daPrev.G)) / daPrev.v
    (MFun (j - 1) (pStar m) + feeLambda m (j - 1) T - JVal (j + 1)) / vFun (j - 1) (pStar m) ≤
      (S_ubQ : ℝ) := by
  intro m_hi daPrev dbPrev S_ubQ
  have hj1 : 1 ≤ j := by omega
  have hm1 : 1 ≤ m := by omega
  set p := pStar m
  set w := vFun (j - 1) p
  have hp_pos : 0 < p := pStar_pos hm1
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hpprev_lt_pm : pStar (j - 1) < p :=
    lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le_pm
  have hw_pos : 0 < w := vFun_pos_of_gt_pStar (by omega) hpprev_lt_pm
  have hpa_posR : (0 : ℝ) < (pa_eff : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hpa_posQ
  have hpb_posR : (0 : ℝ) < (w_win.pb : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hpb_posQ
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hcb_prev := hubStateQ_cast w_win.pb hpb_posQ (j - 1)
  have hca_prev := hubStateQ_cast pa_eff hpa_posQ (j - 1)
  have hS_rew : (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w =
      KFun (j - 1) p + (GFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w := by
    simp only [MFun]; field_simp [ne_of_gt hw_pos]; ring
  have hK_le_pb : KFun (j - 1) p ≤ KFun (j - 1) (w_win.pb : ℝ) := by
    rcases eq_or_lt_of_le hp_le_pb with heq | hlt
    · rw [heq]
    · exact le_of_lt (KFun_strictMono (by omega) hp_pos hpb_posR hlt)
  rw [hS_rew]
  by_cases hfee : w_win.hasFee = true
  · have hm13 : 13 ≤ m := by rw [hfee_eq, decide_eq_true_eq] at hfee; exact hfee
    have hm_eq : m_hi = m := hm_hi_eq hfee
    have hv_pa_pos : 0 < vFun (j - 1) (pa_eff : ℝ) := by
      have hq : (0 : ℝ) < (daPrev.v : ℝ) := (Rat.cast_pos (K := ℝ)).mpr (hv_pa_posQ hfee)
      rwa [hca_prev.2.2.2.2.2.2.2.1, hubWeight_eq_vFun (j - 1) hpa_posR] at hq
    have hpa_gt_pprev : pStar (j - 1) < (pa_eff : ℝ) := by
      by_contra hle; push Not at hle
      have hKp_pos : 0 < KDerivP (j - 1) (pa_eff : ℝ) := KDerivP_pos (by omega) hpa_posR
      have hGp_nn : 0 ≤ GDerivP (j - 1) (pa_eff : ℝ) := by
        rcases eq_or_lt_of_le hle with heq | hlt
        · rw [heq]; exact le_of_eq (GDerivP_pStar_eq_zero (by omega)).symm
        · exact le_of_lt (GDerivP_pos_of_lt_pStar (by omega) hpa_posR hlt)
      have hv_np : vFun (j - 1) (pa_eff : ℝ) ≤ 0 := by
        rw [← hubWeight_eq_vFun (j - 1) hpa_posR]
        simp only [hubWeight, show j - 1 ≠ 0 by omega, ↓reduceIte]
        exact div_nonpos_of_nonpos_of_nonneg (by linarith only [hGp_nn]) (le_of_lt hKp_pos)
      linarith only [hv_pa_pos, hv_np]
    have hG_le_pa : GFun (j - 1) p ≤ GFun (j - 1) (pa_eff : ℝ) :=
      GFun_anti_ge_pStar (by omega) (le_of_lt hpa_gt_pprev) hpa_le_p
    have hv_pa_le_w : vFun (j - 1) (pa_eff : ℝ) ≤ w := by
      simp only [w]
      rw [← hubWeight_eq_vFun (j - 1) hpa_posR, ← hubWeight_eq_vFun (j - 1) hp_pos]
      exact hubWeight_mono (by omega) (le_of_lt hpa_gt_pprev) hpa_le_p
    have hJlo : (jLoQ (j - 1) : ℝ) ≤ JVal (j + 1) := by
      have := jLoQ_le_JVal (j := j - 1) (by omega)
      rwa [show j - 1 + 2 = j + 1 by omega] at this
    have hfee_cap : feeLambda m (j - 1) T ≤ (3 / 20 : ℝ) * (harmonic m - harmonic (j - 1)) := by
      have := feeLambda_le_cap m (j - 1) T
      rwa [ite_eq_left ⟨hm13, hm16, by omega⟩] at this
    have hnum_le : GFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1) ≤
        max 0 ((3 / 20 : ℝ) * (harmonic m_hi - harmonic (j - 1)) -
          ((jLoQ (j - 1) : ℝ) - GFun (j - 1) (pa_eff : ℝ))) := by
      rw [hm_eq]; exact le_trans (by linarith only [hG_le_pa, hJlo, hfee_cap]) (le_max_right _ _)
    have hdiv_le :
        (GFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w ≤
        max 0 ((3 / 20 : ℝ) * (harmonic m_hi - harmonic (j - 1)) -
          ((jLoQ (j - 1) : ℝ) - GFun (j - 1) (pa_eff : ℝ))) / vFun (j - 1) (pa_eff : ℝ) :=
      le_trans (div_le_div_of_nonneg_right hnum_le (le_of_lt hw_pos))
        (div_le_div_of_nonneg_left (le_max_left _ _) hv_pa_pos hv_pa_le_w)
    have hSub_eq : (S_ubQ : ℝ) = KFun (j - 1) (w_win.pb : ℝ) +
        max 0 ((3 / 20 : ℝ) * (harmonic m_hi - harmonic (j - 1)) -
          ((jLoQ (j - 1) : ℝ) - GFun (j - 1) (pa_eff : ℝ))) / vFun (j - 1) (pa_eff : ℝ) := by
      have hcm := hubStateQ_cast const_P hP_posQ m_hi
      have hSubQ_eq : S_ubQ = dbPrev.K +
          max 0 (const_alpha * ((hubStateQ const_P m_hi).H - daPrev.H) -
            (jLoQ (j - 1) - daPrev.G)) / daPrev.v := by
        have hif : ∀ (a b : ℚ) (f : Bool), f = true → (if !f then a else b) = b := by
          intro a b f hf; rw [hf]; rfl
        exact hif _ _ w_win.hasFee hfee
      have h1 : (dbPrev.K : ℝ) = KFun (j - 1) (w_win.pb : ℝ) := hcb_prev.2.2.2.1
      have h2 : (daPrev.H : ℝ) = harmonic (j - 1) := hca_prev.1
      have h3 : (daPrev.G : ℝ) = GFun (j - 1) (pa_eff : ℝ) := hca_prev.2.2.2.2.2.1
      have h4 : (daPrev.v : ℝ) = vFun (j - 1) (pa_eff : ℝ) := by
        rw [← hubWeight_eq_vFun (j - 1) hpa_posR]; exact hca_prev.2.2.2.2.2.2.2.1
      have h5 : (const_alpha : ℝ) = 3 / 20 := by unfold const_alpha; norm_num
      rw [congrArg (fun q : ℚ => (q : ℝ)) hSubQ_eq, cast_S_ubQ]
      exact congrArg₂ (· + ·) h1
        (congrArg₂ (· / ·)
          (congrArg (max 0)
            (congrArg₂ (· - ·)
              (congrArg₂ (· * ·) h5 (congrArg₂ (· - ·) hcm.1 h2))
              (congrArg₂ (· - ·) rfl h3)))
          h4)
    rw [hSub_eq]; exact add_le_add hK_le_pb hdiv_le
  · have hf : w_win.hasFee = false := Bool.eq_false_iff.mpr hfee
    have hm12 : m ≤ 12 := by rw [hfee_eq, decide_eq_false_iff_not] at hf; omega
    have hfee0 : feeLambda m (j - 1) T = 0 := by unfold feeLambda; rw [ite_eq_right]; intro h; omega
    have hG_le_J : GFun (j - 1) p ≤ JVal (j + 1) := by
      have := GFun_le_JVal (j - 1) hp_pos; rwa [show j - 1 + 2 = j + 1 by omega] at this
    have hdiv_np : (GFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w ≤ 0 := by
      rw [hfee0, add_zero]; exact div_nonpos_of_nonpos_of_nonneg (by linarith only [hG_le_J]) (le_of_lt hw_pos)
    have hSub_eq : (S_ubQ : ℝ) = KFun (j - 1) (w_win.pb : ℝ) := by
      have hif : ∀ (a b : ℚ) (f : Bool), f = false → (if !f then a else b) = a := by
        intro a b f hf; rw [hf]; rfl
      rw [congrArg (fun q : ℚ => (q : ℝ)) (hif _ _ w_win.hasFee hf)]
      exact hcb_prev.2.2.2.1
    rw [hSub_eq]; exact add_le_of_le_of_nonpos hK_le_pb hdiv_np

/-- Helper for `lem_bin_accepted_crossing`: Steps 4–7 (quadratic crossing closure on a `d`-subinterval
    `(d_lo, d_hi)` with opaque rational bounds `dv_ubQ, S_ubQ`). -/
private lemma crossing_quad_close {j m : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ d0 c u z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25)
    (hd0_pos : 0 < d0) (hc_eq : c = d0 ^ 2) (hu_ge1 : 1 ≤ u) (hz_pos : 0 < z)
    (hasFee : Bool) (m_hi : ℕ) (pb dv_ubQ S_ubQ d_lo d_hi : ℚ)
    (hfee_eq : hasFee = decide (13 ≤ m)) (hm_hi_eq : hasFee = true → m_hi = m)
    (hpb_posQ : (0 : ℚ) < pb) (hp_le_pb : pStar m ≤ (pb : ℝ))
    (hdv_le : vFun (j - 1) (pStar m) - vFun j (pStar m) ≤ (dv_ubQ : ℝ))
    (hdv_pos : (0 : ℝ) < (dv_ubQ : ℝ))
    (hS_pos : 0 < (MFun (j - 1) (pStar m) + feeLambda m (j - 1) (c * ((j : ℝ) * z)) - JVal (j + 1)) /
        vFun (j - 1) (pStar m))
    (hS_lt : (MFun (j - 1) (pStar m) + feeLambda m (j - 1) (c * ((j : ℝ) * z)) - JVal (j + 1)) /
        vFun (j - 1) (pStar m) < c * KFun (j - 1) z)
    (hS_le_Sub : (MFun (j - 1) (pStar m) + feeLambda m (j - 1) (c * ((j : ℝ) * z)) - JVal (j + 1)) /
        vFun (j - 1) (pStar m) ≤ (S_ubQ : ℝ))
    (hd_lo_le : (d_lo : ℝ) ≤ d0) (hd_hi_ge : d0 ≤ (d_hi : ℝ)) (hd_lo_pos : (0 : ℝ) < (d_lo : ℝ)) :
    let p := pStar m
    let v := vFun j p
    let w := vFun (j - 1) p
    let x := (j : ℝ) * z
    let T := c * x
    let S := (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w
    let α := (u + 1 / d0) ^ 2 + v * (u ^ 2 + x)
    let A := MFun j p + feeLambda m j T + γ * hPrem j - (1 + γ) * (1 + harmonic j)
    let B0 := MFun j p + feeLambda m j T + (γ * hPrem j - γ * hPrem (j - 1)) - JVal (j + 1)
    let Vj := x * (S + c / (j : ℝ)) / (1 + x)
    let db := hubStateQ pb j
    let HfQ : ℚ := 1 + db.H
    let HmQ : ℚ := (hubStateQ const_P m_hi).H
    let eta_jQ : ℚ := (hubStateQ const_P j).eta
    let c_lo : ℚ := d_lo * d_lo
    let c_hi : ℚ := d_hi * d_hi
    let x_loQ : ℚ := ((1 + 1 / d_hi) ^ 2) / dv_ubQ - 1
    let T_loQ : ℚ := ((1 + d_lo) ^ 2) / dv_ubQ - c_hi
    let V_ubQ : ℚ := min (c_hi * HfQ) (S_ubQ + c_hi / (j : ℚ))
    let Vhat_ubQ : ℚ := min HfQ (S_ubQ / c_lo + 1 / (j : ℚ))
    let Vd_ubQ : ℚ := min (d_hi * HfQ) (S_ubQ / d_lo + d_hi / (j : ℚ))
    let lam_j_lbQ : ℚ :=
      if hasFee && decide (const_T0 < T_loQ) then
        const_alpha * (HmQ - db.H) * (1 - const_T0 / T_loQ)
      else 0
    let A_lbQ : ℚ := db.G - HfQ - eta_jQ + lam_j_lbQ - V_ubQ - db.v * max 0 (V_ubQ - db.K)
    let sl_lbQ : ℚ := db.G - jHiQ (j - 1) + lam_j_lbQ - db.v * max 0 (V_ubQ - db.K)
    let res_lbQ : ℚ := x_loQ * sl_lbQ - Vhat_ubQ - (Vd_ubQ * Vd_ubQ) / A_lbQ
    0 < x * (w - α / (1 + x)) →
    0 < x_loQ → 0 < A_lbQ → 0 < sl_lbQ → 0 < res_lbQ →
    0 < u ^ 2 * A + x * B0 - α * Vj := by
  intro p v w x T S α A B0 Vj db HfQ HmQ eta_jQ c_lo c_hi x_loQ T_loQ V_ubQ Vhat_ubQ Vd_ubQ
    lam_j_lbQ A_lbQ sl_lbQ res_lbQ hC1_pos hx_loQ hA_lbQ hsl_lbQ hres_lbQ
  have hj1 : 1 ≤ j := by omega
  have hm1 : 1 ≤ m := by omega
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hp_pos : 0 < p := pStar_pos hm1
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hv_nn : 0 ≤ v := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hc_pos : 0 < c := by rw [hc_eq]; exact sq_pos_of_pos hd0_pos
  have hx_pos : 0 < x := mul_pos hj_pos hz_pos
  have h1x_pos : 0 < 1 + x := by linarith
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hK_lt_Hprev : KFun (j - 1) z < 1 + harmonic (j - 1) := KFun_lt_one_add_harmonic (by omega) hz_pos
  have hx_lo_pos : (0 : ℝ) < (x_loQ : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hx_loQ
  have hA_lb_pos : (0 : ℝ) < (A_lbQ : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hA_lbQ
  have hsl_lb_pos : (0 : ℝ) < (sl_lbQ : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hsl_lbQ
  have hres_pos : (0 : ℝ) < (x_loQ : ℝ) * (sl_lbQ : ℝ) - (Vhat_ubQ : ℝ) - (Vd_ubQ : ℝ) ^ 2 / (A_lbQ : ℝ) := by
    have hq : (0 : ℝ) < (res_lbQ : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hres_lbQ
    have hreq : (res_lbQ : ℝ) = (x_loQ : ℝ) * (sl_lbQ : ℝ) - (Vhat_ubQ : ℝ) - (Vd_ubQ : ℝ) ^ 2 / (A_lbQ : ℝ) := by
      change ((x_loQ * sl_lbQ - Vhat_ubQ - (Vd_ubQ * Vd_ubQ) / A_lbQ : ℚ) : ℝ) = _
      rw [Rat.cast_sub, Rat.cast_sub, Rat.cast_mul, Rat.cast_div, Rat.cast_mul, sq]
    rwa [hreq] at hq
  -- Verify `x_lo < x`, `T_lo < T`, `lam_j_lb ≤ feeLambda m j T`
  have hd_hi_pos : (0 : ℝ) < (d_hi : ℝ) := lt_of_lt_of_le hd0_pos hd_hi_ge
  have hc_lo_cast : (c_lo : ℝ) = (d_lo : ℝ) * (d_lo : ℝ) := Rat.cast_mul d_lo d_lo
  have hc_hi_cast : (c_hi : ℝ) = (d_hi : ℝ) * (d_hi : ℝ) := Rat.cast_mul d_hi d_hi
  have hc_lo_pos : (0 : ℝ) < (c_lo : ℝ) := by rw [hc_lo_cast]; exact mul_pos hd_lo_pos hd_lo_pos
  have hc_lo_le : (c_lo : ℝ) ≤ c := by
    rw [hc_eq, hc_lo_cast, sq]
    exact mul_self_le_mul_self (le_of_lt hd_lo_pos) hd_lo_le
  have hc_hi_ge : c ≤ (c_hi : ℝ) := by
    rw [hc_eq, hc_hi_cast, sq]
    exact mul_self_le_mul_self (le_of_lt hd0_pos) hd_hi_ge
  have hslope_pos : 0 < w - α / (1 + x) := by
    have := mul_pos_iff.mp hC1_pos; rcases this with ⟨_, h⟩ | ⟨h, _⟩; exact h; linarith only [hx_pos, h]
  have h1d_sq_lt : (1 + 1 / d0) ^ 2 < (1 + x) * (dv_ubQ : ℝ) := by
    have hα_ge : (1 + 1 / d0) ^ 2 + v * (1 + x) ≤ α := by
      have h1 : (1 + 1 / d0) ^ 2 ≤ (u + 1 / d0) ^ 2 := by
        simpa only [sq] using mul_self_le_mul_self (by positivity) (by linarith only [hu_ge1])
      have hu2 : 1 ≤ u ^ 2 := by simpa only [sq, one_mul] using mul_self_le_mul_self zero_le_one hu_ge1
      have h2 : v * (1 + x) ≤ v * (u ^ 2 + x) :=
        mul_le_mul_of_nonneg_left (by linarith only [hu2]) hv_nn
      simp only [α]; linarith only [h1, h2]
    have hmul : α < w * (1 + x) := (div_lt_iff₀ h1x_pos).mp (by linarith only [hslope_pos])
    have hlt1 : (1 + 1 / d0) ^ 2 < (1 + x) * (w - v) := by
      have h1 : (1 + 1 / d0) ^ 2 + v * (1 + x) < w * (1 + x) := lt_of_le_of_lt hα_ge hmul
      rw [show (1 + x) * (w - v) = w * (1 + x) - v * (1 + x) by ring]
      exact lt_sub_iff_add_lt.mpr h1
    exact lt_of_lt_of_le hlt1 (mul_le_mul_of_nonneg_left hdv_le (le_of_lt h1x_pos))
  have hx_gt_lo : (x_loQ : ℝ) < x := by
    have h1 : (1 + 1 / (d_hi : ℝ)) ^ 2 ≤ (1 + 1 / d0) ^ 2 := by
      have hinv : 1 / (d_hi : ℝ) ≤ 1 / d0 := one_div_le_one_div_of_le hd0_pos hd_hi_ge
      simpa only [sq] using mul_self_le_mul_self (by positivity) (by linarith only [hinv])
    have hlt : (1 + 1 / (d_hi : ℝ)) ^ 2 / (dv_ubQ : ℝ) < 1 + x :=
      (div_lt_iff₀ hdv_pos).mpr (lt_of_le_of_lt h1 h1d_sq_lt)
    have hx_eq : (x_loQ : ℝ) = (1 + 1 / (d_hi : ℝ)) ^ 2 / (dv_ubQ : ℝ) - 1 := by
      change ((((1 + 1 / d_hi) ^ 2) / dv_ubQ - 1 : ℚ) : ℝ) = _
      rw [Rat.cast_sub, Rat.cast_div, Rat.cast_pow, Rat.cast_add, Rat.cast_div, Rat.cast_one]
    linarith only [hlt, hx_eq]
  have hT_gt_lo : (T_loQ : ℝ) < T := by
    have hmul := mul_lt_mul_of_pos_left h1d_sq_lt hc_pos
    have hrew : c * (1 + 1 / d0) ^ 2 = (1 + d0) ^ 2 := by
      rw [hc_eq]; field_simp [ne_of_gt hd0_pos]; ring
    rw [hrew] at hmul
    have h1 : (1 + (d_lo : ℝ)) ^ 2 ≤ (1 + d0) ^ 2 := by
      simpa only [sq] using mul_self_le_mul_self (by positivity) (by linarith only [hd_lo_le])
    have hlt : (1 + (d_lo : ℝ)) ^ 2 / (dv_ubQ : ℝ) < c + T := by
      rw [div_lt_iff₀ hdv_pos]
      have hcx : c * (1 + x) = c + T := by simp only [T]; ring
      have hassoc : c * ((1 + x) * (dv_ubQ : ℝ)) = (c + T) * (dv_ubQ : ℝ) := by rw [← mul_assoc, hcx]
      linarith only [h1, hmul, hassoc]
    have hT_eq : (T_loQ : ℝ) = (1 + (d_lo : ℝ)) ^ 2 / (dv_ubQ : ℝ) - (c_hi : ℝ) := by
      change ((((1 + d_lo) ^ 2) / dv_ubQ - c_hi : ℚ) : ℝ) = _
      rw [Rat.cast_sub, Rat.cast_div, Rat.cast_pow, Rat.cast_add, Rat.cast_one]
    linarith only [hlt, hT_eq, hc_hi_ge]
  have hcb_j := hubStateQ_cast pb hpb_posQ j
  have hlam_le : (lam_j_lbQ : ℝ) ≤ feeLambda m j T := by
    by_cases hcond : hasFee = true ∧ const_T0 < T_loQ
    · have hm13 : 13 ≤ m := by rw [hfee_eq, decide_eq_true_eq] at hcond; exact hcond.1
      have hm_eq : m_hi = m := hm_hi_eq hcond.1
      have hT0_cast : (const_T0 : ℝ) = 72 := by unfold const_T0; norm_num
      have halpha_cast : (const_alpha : ℝ) = 3 / 20 := by unfold const_alpha; norm_num
      have h72_lt_Tlo : (72 : ℝ) < (T_loQ : ℝ) := by
        have hq : (const_T0 : ℝ) < (T_loQ : ℝ) := (Rat.cast_lt (K := ℝ)).mpr hcond.2
        rwa [hT0_cast] at hq
      have h72_lt_T : (72 : ℝ) < T := lt_trans h72_lt_Tlo hT_gt_lo
      have hcondB : (hasFee && decide (const_T0 < T_loQ)) = true := by
        simp [hcond.1, hcond.2]
      have hlamQ_eq : lam_j_lbQ = const_alpha * (HmQ - db.H) * (1 - const_T0 / T_loQ) := by
        change (if hasFee && decide (const_T0 < T_loQ) then _ else 0) = _
        rw [hcondB]; rfl
      have hlam_eq : (lam_j_lbQ : ℝ) = (3 / 20 : ℝ) * (harmonic m - harmonic j) * (1 - 72 / (T_loQ : ℝ)) := by
        have hcm := hubStateQ_cast const_P hP_posQ m_hi
        rw [hlamQ_eq, Rat.cast_mul, Rat.cast_mul, Rat.cast_sub, Rat.cast_sub, Rat.cast_one,
          Rat.cast_div, hcm.1, hcb_j.1, hm_eq, halpha_cast, hT0_cast]
      rw [hlam_eq]
      unfold feeLambda
      rw [ite_eq_left ⟨hm13, hm16, hj1, hjm, h72_lt_T⟩]
      have hH : 0 ≤ harmonic m - harmonic j := sub_nonneg.mpr (harmonic_mono_le hjm)
      have hdiv : 72 / T ≤ 72 / (T_loQ : ℝ) :=
        div_le_div_of_nonneg_left (by norm_num) (by linarith only [h72_lt_Tlo]) (le_of_lt hT_gt_lo)
      exact mul_le_mul_of_nonneg_left (by linarith only [hdiv]) (mul_nonneg (by norm_num) hH)
    · have hcondB : (hasFee && decide (const_T0 < T_loQ)) = false := by
        cases hf : hasFee
        · simp
        · simp only [Bool.true_and, decide_eq_false_iff_not]; exact fun hlt => hcond ⟨hf, hlt⟩
      have hlamQ_eq : lam_j_lbQ = 0 := by
        change (if hasFee && decide (const_T0 < T_loQ) then _ else 0) = 0
        rw [hcondB]; rfl
      rw [hlamQ_eq, Rat.cast_zero]
      exact feeLambda_nonneg m j T
  -- Upper bounds `Vj ≤ V_ub`, `Vj / c ≤ Vhat_ub`, `Vj / d0 ≤ Vd_ub`
  have hVj_lt1 : Vj < S + c / (j : ℝ) := by
    have hnn : 0 < S + c / (j : ℝ) := add_pos hS_pos (div_pos hc_pos hj_pos)
    have hfr : x / (1 + x) < 1 := (div_lt_one h1x_pos).mpr (by linarith only [hx_pos])
    have hrew : Vj = (x / (1 + x)) * (S + c / (j : ℝ)) := by simp only [Vj]; ring
    rw [hrew]; simpa only [one_mul] using mul_lt_mul_of_pos_right hfr hnn
  have hVj_lt2 : Vj < c * (1 + harmonic j) := by
    have hHj : 1 + harmonic (j - 1) + ((j : ℝ))⁻¹ = 1 + harmonic j := by
      obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
      rw [show k + 1 - 1 = k from rfl, harmonic_succ]; ring
    have hS_lt_cH : S < c * (1 + harmonic (j - 1)) :=
      lt_trans hS_lt (mul_lt_mul_of_pos_left hK_lt_Hprev hc_pos)
    have hsum : S + c / (j : ℝ) < c * (1 + harmonic j) := by
      calc
        S + c / (j : ℝ) < c * (1 + harmonic (j - 1)) + c * ((j : ℝ))⁻¹ := by
          rw [div_eq_mul_inv]; linarith only [hS_lt_cH]
        _ = c * (1 + harmonic (j - 1) + ((j : ℝ))⁻¹) := by ring
        _ = c * (1 + harmonic j) := by rw [hHj]
    exact lt_trans hVj_lt1 hsum
  have hHf_eq : (HfQ : ℝ) = 1 + harmonic j := by
    change ((1 + db.H : ℚ) : ℝ) = _; rw [Rat.cast_add, Rat.cast_one, hcb_j.1]
  have hHf_nn : 0 ≤ 1 + harmonic j := by linarith only [harmonic_nonneg j]
  have hVj_le : Vj ≤ (V_ubQ : ℝ) := by
    have hcast : (V_ubQ : ℝ) = min ((c_hi : ℝ) * (1 + harmonic j)) ((S_ubQ : ℝ) + (c_hi : ℝ) / (j : ℝ)) := by
      change ((min (c_hi * HfQ) (S_ubQ + c_hi / (j : ℚ)) : ℚ) : ℝ) = _
      rw [Rat.cast_min, Rat.cast_mul, hHf_eq, Rat.cast_add, Rat.cast_div, Rat.cast_natCast]
    rw [hcast]
    apply le_min
    · exact le_trans (le_of_lt hVj_lt2) (mul_le_mul_of_nonneg_right hc_hi_ge hHf_nn)
    · exact le_trans (le_of_lt hVj_lt1)
        (add_le_add hS_le_Sub (div_le_div_of_nonneg_right hc_hi_ge (le_of_lt hj_pos)))
  have hVhat_le : Vj / d0 ^ 2 ≤ (Vhat_ubQ : ℝ) := by
    have hcast : (Vhat_ubQ : ℝ) = min (1 + harmonic j) ((S_ubQ : ℝ) / (c_lo : ℝ) + 1 / (j : ℝ)) := by
      change ((min HfQ (S_ubQ / c_lo + 1 / (j : ℚ)) : ℚ) : ℝ) = _
      rw [Rat.cast_min, hHf_eq, Rat.cast_add, Rat.cast_div, Rat.cast_div, Rat.cast_one, Rat.cast_natCast]
    rw [← hc_eq, hcast]
    apply le_min
    · exact (div_le_iff₀ hc_pos).mpr (by rw [mul_comm]; exact le_of_lt hVj_lt2)
    · have h1 : Vj / c ≤ S / c + 1 / (j : ℝ) := by
        rw [div_le_iff₀ hc_pos]
        have heq : (S / c + 1 / (j : ℝ)) * c = S + c / (j : ℝ) := by field_simp [ne_of_gt hc_pos]
        linarith only [hVj_lt1, heq]
      have h2 : S / c ≤ (S_ubQ : ℝ) / (c_lo : ℝ) :=
        le_trans (div_le_div_of_nonneg_right hS_le_Sub (le_of_lt hc_pos))
          (div_le_div_of_nonneg_left (le_trans (le_of_lt hS_pos) hS_le_Sub) hc_lo_pos hc_lo_le)
      linarith only [h1, h2]
  have hVd_le : Vj / d0 ≤ (Vd_ubQ : ℝ) := by
    have hcast : (Vd_ubQ : ℝ) = min ((d_hi : ℝ) * (1 + harmonic j)) ((S_ubQ : ℝ) / (d_lo : ℝ) + (d_hi : ℝ) / (j : ℝ)) := by
      change ((min (d_hi * HfQ) (S_ubQ / d_lo + d_hi / (j : ℚ)) : ℚ) : ℝ) = _
      rw [Rat.cast_min, Rat.cast_mul, hHf_eq, Rat.cast_add, Rat.cast_div, Rat.cast_div, Rat.cast_natCast]
    rw [hcast]
    apply le_min
    · have h1 : Vj / d0 ≤ d0 * (1 + harmonic j) := by
        rw [div_le_iff₀ hd0_pos]
        have heq : d0 * (1 + harmonic j) * d0 = c * (1 + harmonic j) := by rw [hc_eq]; ring
        linarith only [hVj_lt2, heq]
      exact le_trans h1 (mul_le_mul_of_nonneg_right hd_hi_ge hHf_nn)
    · have h1 : Vj / d0 ≤ S / d0 + d0 / (j : ℝ) := by
        rw [div_le_iff₀ hd0_pos]
        have heq : (S / d0 + d0 / (j : ℝ)) * d0 = S + c / (j : ℝ) := by
          rw [hc_eq]; field_simp [ne_of_gt hd0_pos]
        linarith only [hVj_lt1, heq]
      have h2 : S / d0 ≤ (S_ubQ : ℝ) / (d_lo : ℝ) :=
        le_trans (div_le_div_of_nonneg_right hS_le_Sub (le_of_lt hd0_pos))
          (div_le_div_of_nonneg_left (le_trans (le_of_lt hS_pos) hS_le_Sub) hd_lo_pos hd_lo_le)
      have h3 : d0 / (j : ℝ) ≤ (d_hi : ℝ) / (j : ℝ) :=
        div_le_div_of_nonneg_right hd_hi_ge (le_of_lt hj_pos)
      linarith only [h1, h2, h3]
  -- Lower bounds `A_lb ≤ A - (1 + v) * Vj` and `sl_lb ≤ B0 - v * Vj`, then `crossing_quad_bound`
  have hsup := hub_supply_mono_ub hj1 hpj_le_pm hp_le_pb hVj_le
  rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
  have hA_lb_le : (A_lbQ : ℝ) ≤ A - (1 + v) * Vj := by
    have hceP := hubStateQ_extra_cast const_P hP_posQ j
    have hgam := gamma_hPrem_sub_H j hγ
    have heta_nn : 0 ≤ etaPrem j := fourPct_eta_nonneg j
    have hgam_ge : -etaPrem j ≤ γ * hPrem j - γ * (1 + harmonic j) := by
      rw [hgam]; split_ifs <;> linarith only [heta_nn]
    have hA_eq : (A_lbQ : ℝ) = GFun j (pb : ℝ) - (1 + harmonic j) - etaPrem j +
        (lam_j_lbQ : ℝ) - (V_ubQ : ℝ) -
        hubWeight j (pb : ℝ) * max 0 ((V_ubQ : ℝ) - KFun j (pb : ℝ)) := by
      change ((db.G - HfQ - eta_jQ + lam_j_lbQ - V_ubQ - db.v * max 0 (V_ubQ - db.K) : ℚ) : ℝ) = _
      rw [Rat.cast_sub, Rat.cast_sub, Rat.cast_add, Rat.cast_sub, Rat.cast_sub, Rat.cast_mul,
        Rat.cast_max, Rat.cast_zero, Rat.cast_sub, hcb_j.2.2.2.2.2.1, hHf_eq, hceP.2.1,
        hcb_j.2.2.2.2.2.2.2.1, hcb_j.2.2.2.1]
    rw [hA_eq]; simp only [A]; linarith only [hsup, hgam_ge, hlam_le, hVj_le]
  have hsl_lb_le : (sl_lbQ : ℝ) ≤ B0 - v * Vj := by
    have hsig := gamma_hPrem_mono_pred hj1 hγ
    have hJprev : JVal (j + 1) ≤ (jHiQ (j - 1) : ℝ) := by
      have := jHiQ_ge_JVal (j := j - 1) (by omega)
      rwa [show j - 1 + 2 = j + 1 by omega] at this
    have hsl_eq : (sl_lbQ : ℝ) = GFun j (pb : ℝ) - (jHiQ (j - 1) : ℝ) + (lam_j_lbQ : ℝ) -
        hubWeight j (pb : ℝ) * max 0 ((V_ubQ : ℝ) - KFun j (pb : ℝ)) := by
      change ((db.G - jHiQ (j - 1) + lam_j_lbQ - db.v * max 0 (V_ubQ - db.K) : ℚ) : ℝ) = _
      rw [Rat.cast_sub, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_max, Rat.cast_zero,
        Rat.cast_sub, hcb_j.2.2.2.2.2.1, hcb_j.2.2.2.2.2.2.2.1, hcb_j.2.2.2.1]
    rw [hsl_eq]; simp only [B0]; linarith only [hsup, hsig, hlam_le, hJprev]
  have hcr := crossing_quad_bound hd0_pos (by linarith only [hu_ge1]) hx_gt_lo hx_lo_pos hA_lb_pos hsl_lb_pos
    hA_lb_le hsl_lb_le hVhat_le hVd_le hres_pos
  have heq : A * u ^ 2 + x * B0 - ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * Vj =
      u ^ 2 * A + x * B0 - α * Vj := by simp only [α]; ring
  rwa [heq] at hcr

/-- **Lemma 8.12 (Crossing `y = S`, `BINARY-06`)**:
    Across all 7 windows (`91` checks), whenever `2 ≤ j ≤ m ≤ 16`, `S < c * K_{j-1}(z)`,
    and the upper kink slope `C_1 = x (w - α / (1 + x)) > 0`, the crossing residual is strictly positive. -/
theorem lem_bin_accepted_crossing {j m : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ d0 c u z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25)
    (hd0_pos : 0 < d0) (hd0_le1 : d0 ≤ 1) (hc_eq : c = d0 ^ 2)
    (hu_ge1 : 1 ≤ u) (hz54 : 5 / 4 ≤ z) :
    let p := pStar m
    let v := vFun j p
    let w := vFun (j - 1) p
    let x := (j : ℝ) * z
    let T := c * x
    let S := (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w
    let α := (u + 1 / d0) ^ 2 + v * (u ^ 2 + x)
    let A := MFun j p + feeLambda m j T + γ * hPrem j - (1 + γ) * (1 + harmonic j)
    let B0 := MFun j p + feeLambda m j T + (γ * hPrem j - γ * hPrem (j - 1)) - JVal (j + 1)
    let Vj := x * (S + c / (j : ℝ)) / (1 + x)
    S < c * KFun (j - 1) z →
    0 < x * (w - α / (1 + x)) →
    0 < u ^ 2 * A + x * B0 - α * Vj := by
  intro p v w x T S α A B0 Vj hS_lt hC1_pos
  have hj1 : 1 ≤ j := by omega
  have hm1 : 1 ≤ m := by omega
  have hm2 : 2 ≤ m := by omega
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hp_pos : 0 < p := pStar_pos hm1
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hpprev_lt_pm : pStar (j - 1) < p :=
    lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le_pm
  have hw_pos : 0 < w := vFun_pos_of_gt_pStar (by omega) hpprev_lt_pm
  have hwv_pos : 0 < w - v :=
    sub_pos.mpr (vFun_strictAnti_rank hj2 hj16 (le_of_lt hpprev_lt_pm) (pStar_le_PConst hm1 hm16))
  have hc_pos : 0 < c := by rw [hc_eq]; exact sq_pos_of_pos hd0_pos
  have hz_pos : 0 < z := by linarith
  -- Step 1: Lower bound `const_s16 < d0` via `S > K_{j-1}(11/5)` and `K_{j-1}(z) < 1 + H_{j-1}`
  have hS_gt_K115 : KFun (j - 1) (11 / 5 : ℝ) < S := by
    have hsup := MFun_strict_support (j := j - 1) (by omega) hp_pos (pStar_pos (by omega : 1 ≤ j - 1))
      (by linarith [hw_pos]) (ne_of_lt hpprev_lt_pm)
    rw [← JVal_eq_GFun_pStar (by omega : 1 ≤ j - 1), show j - 1 + 2 = j + 1 by omega] at hsup
    have hfee := feeLambda_nonneg m (j - 1) T
    have hK_mono : KFun (j - 1) (11 / 5 : ℝ) ≤ KFun (j - 1) (pStar (j - 1)) := by
      have hge := pStar_ge_11_5 (by omega : 1 ≤ j - 1)
      rcases eq_or_lt_of_le hge with heq | hlt
      · rw [heq]
      · exact le_of_lt (KFun_strictMono (by omega) (by norm_num) (pStar_pos (by omega)) hlt)
    rw [lt_div_iff₀ hw_pos]
    have hmul := mul_le_mul_of_nonneg_left hK_mono (le_of_lt hw_pos)
    linarith
  have hS_pos : 0 < S := lt_trans (KFun_pos (j - 1) (by norm_num)) hS_gt_K115
  have hK_lt_Hprev : KFun (j - 1) z < 1 + harmonic (j - 1) := KFun_lt_one_add_harmonic (by omega) hz_pos
  have hs16_lt_d0 : (const_s16 : ℝ) < d0 := by
    have hq : ((const_s16 * const_s16 : ℚ) : ℝ) <
        (((hubStateQ ((11 : ℚ) / 5) (j - 1)).K / (1 + (hubStateQ ((11 : ℚ) / 5) (j - 1)).H) : ℚ) : ℝ) :=
      (Rat.cast_lt (K := ℝ)).mpr (bin06_extract.1.2 (j - 1) (by omega) (by omega))
    have h22 := hubStateQ_cast ((11 : ℚ) / 5) (by norm_num) (j - 1)
    rw [Rat.cast_mul, Rat.cast_div, Rat.cast_add, Rat.cast_one, h22.2.2.2.1, h22.1] at hq
    have hHprev_pos : 0 < 1 + harmonic (j - 1) := by linarith [harmonic_nonneg (j - 1)]
    have hc_gt : KFun (j - 1) (11 / 5 : ℝ) / (1 + harmonic (j - 1)) < c := by
      rw [div_lt_iff₀ hHprev_pos]
      have h1 : c * KFun (j - 1) z < c * (1 + harmonic (j - 1)) :=
        mul_lt_mul_of_pos_left hK_lt_Hprev hc_pos
      linarith
    have hsq_lt : (const_s16 : ℝ) ^ 2 < d0 ^ 2 := by
      rw [← hc_eq]; norm_num at hq ⊢; linarith
    have hs16_nn : (0 : ℝ) ≤ (const_s16 : ℝ) := by unfold const_s16; norm_num
    nlinarith
  -- Step 2: Select the certified crossing window `w_win` containing `m`
  obtain ⟨w_win, hw_mem, hm_in, hfee_eq, hm_hi_eq, hm_le_hi⟩ := exists_crossing_window hm2 hm16
  have hw_spec := bin06_extract.2 w_win hw_mem
  set m_hi := w_win.ranks.foldl Nat.max 0
  have hjm_hi : j ≤ m_hi := le_trans hjm hm_le_hi
  have hm_win := hw_spec.2.1 m hm_in
  have hj_spec := hw_spec.2.2 j hj2 hjm_hi
  set pa_eff := max w_win.pa (bracketPaQ j)
  set da := hubStateQ pa_eff j
  set daPrev := hubStateQ pa_eff (j - 1)
  set db := hubStateQ w_win.pb j
  set dbPrev := hubStateQ w_win.pb (j - 1)
  set dv_ubQ := (dvWindowBoundsQ j pa_eff w_win.pb da db daPrev dbPrev).2
  have hpa_lt_pbQ : pa_eff < w_win.pb := hj_spec.1
  have hdv_posQ : 0 < dv_ubQ := hj_spec.2.1
  have hpa_gt_85 : (8 : ℚ) / 5 < pa_eff := lt_of_lt_of_le (bracketPaQ_gt_8_5 hj1 hj16) (le_max_right _ _)
  have hpa_posQ : (0 : ℚ) < pa_eff := lt_trans (by norm_num) hpa_gt_85
  have hpb_posQ : (0 : ℚ) < w_win.pb := lt_trans hpa_posQ hpa_lt_pbQ
  have hpa_le_p : (pa_eff : ℝ) ≤ p := by
    have h1 : (w_win.pa : ℝ) ≤ p :=
      le_trans ((Rat.cast_le (K := ℝ)).mpr hm_win.1) (bracketQ_sound hm1 hm16).1
    have h2 : (bracketPaQ j : ℝ) ≤ p :=
      le_trans (bracketQ_sound hj1 hj16).1 hpj_le_pm
    rw [show (pa_eff : ℝ) = max (w_win.pa : ℝ) (bracketPaQ j : ℝ) by exact Rat.cast_max _ _]
    exact max_le h1 h2
  have hp_le_pb : p ≤ (w_win.pb : ℝ) :=
    le_trans (bracketQ_sound hm1 hm16).2.1 ((Rat.cast_le (K := ℝ)).mpr hm_win.2.1)
  have hpa_posR : (0 : ℝ) < (pa_eff : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hpa_posQ
  have hpb_posR : (0 : ℝ) < (w_win.pb : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hpb_posQ
  -- Soundness of `dv_ub` via `dvWindowBoundsQ_sound`
  have hdv_le : w - v ≤ (dv_ubQ : ℝ) := by
    have hKp_anti : KDerivP j (w_win.pb : ℝ) ≤ KDerivP j p ∧ KDerivP j p ≤ KDerivP j (pa_eff : ℝ) := by
      have hpa1 : (1 : ℝ) ≤ (pa_eff : ℝ) := by
        have h85 : (((8 : ℚ) / 5 : ℚ) : ℝ) < (pa_eff : ℝ) := (Rat.cast_lt (K := ℝ)).mpr hpa_gt_85
        norm_num at h85; linarith only [h85]
      have hp1 : (1 : ℝ) ≤ p := le_trans hpa1 hpa_le_p
      have hpb1 : (1 : ℝ) ≤ (w_win.pb : ℝ) := le_trans hp1 hp_le_pb
      rw [← KDeriv_eq_KDerivP j hpb_posR, ← KDeriv_eq_KDerivP j hp_pos,
        ← KDeriv_eq_KDerivP j hpa_posR]
      exact ⟨KDeriv_anti_on_ge1 hj1 hp1 hpb1 hp_le_pb, KDeriv_anti_on_ge1 hj1 hpa1 hp1 hpa_le_p⟩
    have hsnd := dvWindowBoundsQ_sound hj2 hpa_gt_85 (le_of_lt hpa_lt_pbQ) hpa_le_p hp_le_pb
      (le_of_lt hpprev_lt_pm)
      (by rw [hubWeight_eq_vFun (j - 1) hp_pos, hubWeight_eq_vFun j hp_pos]; exact le_of_lt hwv_pos)
      hKp_anti
    have h2 := hsnd.2
    rw [hubWeight_eq_vFun (j - 1) hp_pos, hubWeight_eq_vFun j hp_pos] at h2
    exact h2
  have hdv_pos : (0 : ℝ) < (dv_ubQ : ℝ) := (Rat.cast_pos (K := ℝ)).mpr hdv_posQ
  -- Step 3: Upper bound `S ≤ S_ub` via `crossing_S_ub`
  set S_ubQ : ℚ :=
    if !w_win.hasFee then dbPrev.K
    else
      let lc_max := const_alpha * ((hubStateQ const_P m_hi).H - daPrev.H)
      dbPrev.K + max 0 (lc_max - (jLoQ (j - 1) - daPrev.G)) / daPrev.v
  have hS_le_Sub : S ≤ (S_ubQ : ℝ) :=
    crossing_S_ub hj2 hjm hm16 w_win pa_eff hpa_posQ hpb_posQ hpa_le_p hp_le_pb
      hfee_eq hm_hi_eq hj_spec.2.2.1 T
  -- Step 4: Locate the `d`-subinterval `(d_lo, d_hi)` containing `d0 ∈ (const_s16, 1]`
  set d_ints : List (ℚ × ℚ) :=
    if w_win.hasFee && w_win.splitJs.contains j then
      [(const_s16, const_d_split), (const_d_split, 1)]
    else [(const_s16, 1)]
  have hex_dd : ∃ dd ∈ d_ints, (dd.1 : ℝ) ≤ d0 ∧ d0 ≤ (dd.2 : ℝ) ∧ (0 : ℝ) < (dd.1 : ℝ) := by
    simp only [d_ints]
    split_ifs with hsp
    · by_cases hds : d0 ≤ (const_d_split : ℝ)
      · exact ⟨(const_s16, const_d_split), by simp, le_of_lt hs16_lt_d0, hds, by unfold const_s16; norm_num⟩
      · exact ⟨(const_d_split, 1), by simp, le_of_lt (not_le.mp hds), by simpa using hd0_le1,
          by unfold const_d_split; norm_num⟩
    · exact ⟨(const_s16, 1), by simp, le_of_lt hs16_lt_d0, by simpa using hd0_le1,
        by unfold const_s16; norm_num⟩
  obtain ⟨⟨d_lo, d_hi⟩, hdd_mem, hd_lo_le, hd_hi_ge, hd_lo_pos⟩ := hex_dd
  have hdd_spec := hj_spec.2.2.2.2 (d_lo, d_hi) hdd_mem
  exact crossing_quad_close hj2 hjm hm16 hγ hd0_pos hc_eq hu_ge1 hz_pos
    w_win.hasFee m_hi w_win.pb dv_ubQ S_ubQ d_lo d_hi hfee_eq hm_hi_eq hpb_posQ hp_le_pb
    hdv_le hdv_pos hS_pos hS_lt hS_le_Sub hd_lo_le hd_hi_ge hd_lo_pos
    hC1_pos hdd_spec.1 hdd_spec.2.1 hdd_spec.2.2.1 hdd_spec.2.2.2

/-! #### Sub-case 12.3: Global `d`-Vertex (`z ≥ 5/4`, `2 ≤ j ≤ m ≤ 16`, `BINARY-07`) -/

/-- **Lemma 8.12 (Full-child global `d`-vertex, `BINARY-07`)**:
    Across all 4 windows (`36` checks), whenever `2 ≤ j ≤ m ≤ 16` and `c2 > u * K_j(z)`,
    the minimized full-child residual over `d0 ∈ (0, 1]` is strictly positive. -/
theorem lem_bin_accepted_dvertex {j m : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ u z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) (hu_ge1 : 1 ≤ u) (hz54 : 5 / 4 ≤ z) :
    let p := pStar m
    let v := vFun j p
    let w := vFun (j - 1) p
    let x := (j : ℝ) * z
    let feeLoss := if 13 ≤ m then (3 / 20 : ℝ) / (j : ℝ) * max 0 (x - 72) else 0
    let A0 := MFun j p + γ * hPrem j - (1 + γ) * (1 + harmonic j)
    let c0 := u ^ 2 * A0 + x * (MFun j p - MFun (j - 1) p + (γ * hPrem j - γ * hPrem (j - 1))) -
        KFun j z - feeLoss
    let c2 := x * w * KFun (j - 1) z - (u ^ 2 + v * (u ^ 2 + x)) * KFun j z
    u * KFun j z < c2 →
    0 < c0 - u * KFun j z := by
  intro p v w x feeLoss A0 c0 c2 hc2_gt
  have hj1 : 1 ≤ j := by omega
  have hm1 : 1 ≤ m := by omega
  have hm2 : 2 ≤ m := by omega
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hp_pos : 0 < p := pStar_pos hm1
  have hz_pos : 0 < z := by linarith
  have hx_pos : 0 < x := mul_pos hj_pos hz_pos
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hpprev_lt_pm : pStar (j - 1) < p :=
    lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le_pm
  have hp_le_P : p ≤ PConst := pStar_le_PConst hm1 hm16
  have hv_nn : 0 ≤ v := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hw_pos : 0 < w := vFun_pos_of_gt_pStar (by omega) hpprev_lt_pm
  have hwv_pos : 0 < w - v := sub_pos.mpr (vFun_strictAnti_rank hj2 hj16 (le_of_lt hpprev_lt_pm) hp_le_P)
  -- Window lookup & `dv_ub` soundness
  obtain ⟨w_win, hw_mem, hm_in, hfee_eq, hm_le_hi⟩ := exists_dVertex_window hm2 hm16
  have hw_spec := bin07_extract w_win hw_mem
  have hm_win := hw_spec.2.2.2.1 m hm_in
  have hj_spec := hw_spec.2.2.2.2 j hj2 (le_trans hjm hm_le_hi)
  set pa_eff := max w_win.pa (bracketPaQ j)
  set da := hubStateQ pa_eff j
  set daPrev := hubStateQ pa_eff (j - 1)
  set db := hubStateQ w_win.pb j
  set dbPrev := hubStateQ w_win.pb (j - 1)
  set dv_ubQ := (dvWindowBoundsQ j pa_eff w_win.pb da db daPrev dbPrev).2
  have hpa_lt_pbQ : pa_eff < w_win.pb := hj_spec.1
  have hdv_posQ : 0 < dv_ubQ := hj_spec.2.1
  have hpa_gt_85 : (8 : ℚ) / 5 < pa_eff := lt_of_lt_of_le (bracketPaQ_gt_8_5 hj1 hj16) (le_max_right _ _)
  have hpa_posQ : (0 : ℚ) < pa_eff := by linarith
  have hpb_posQ : (0 : ℚ) < w_win.pb := lt_trans hpa_posQ hpa_lt_pbQ
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have hpa_le_p : (pa_eff : ℝ) ≤ p := by
    have h1 : (w_win.pa : ℝ) ≤ p := le_trans (by exact_mod_cast hm_win.1) (bracketQ_sound hm1 hm16).1
    have h2 : (bracketPaQ j : ℝ) ≤ p := le_trans (bracketQ_sound hj1 hj16).1 hpj_le_pm
    rw [show (pa_eff : ℝ) = max (w_win.pa : ℝ) (bracketPaQ j : ℝ) by exact Rat.cast_max _ _]
    exact max_le h1 h2
  have hp_le_pb : p ≤ (w_win.pb : ℝ) :=
    le_trans (bracketQ_sound hm1 hm16).2.1 (by exact_mod_cast hm_win.2.1)
  have hdv_le : w - v ≤ (dv_ubQ : ℝ) := by
    have hKp_anti : KDerivP j (w_win.pb : ℝ) ≤ KDerivP j p ∧ KDerivP j p ≤ KDerivP j (pa_eff : ℝ) := by
      have hpa1 : (1 : ℝ) ≤ (pa_eff : ℝ) := by
        have h85 : (((8 : ℚ) / 5 : ℚ) : ℝ) < (pa_eff : ℝ) := by exact_mod_cast hpa_gt_85
        norm_num at h85; linarith
      have hp1 : (1 : ℝ) ≤ p := le_trans hpa1 hpa_le_p
      have hpb1 : (1 : ℝ) ≤ (w_win.pb : ℝ) := le_trans hp1 hp_le_pb
      rw [← KDeriv_eq_KDerivP j (by linarith), ← KDeriv_eq_KDerivP j hp_pos,
        ← KDeriv_eq_KDerivP j (by linarith)]
      exact ⟨KDeriv_anti_on_ge1 hj1 hp1 hpb1 hp_le_pb, KDeriv_anti_on_ge1 hj1 hpa1 hp1 hpa_le_p⟩
    have hsnd := dvWindowBoundsQ_sound hj2 hpa_gt_85 (le_of_lt hpa_lt_pbQ) hpa_le_p hp_le_pb
      (le_of_lt hpprev_lt_pm)
      (by rw [hubWeight_eq_vFun (j - 1) hp_pos, hubWeight_eq_vFun j hp_pos]; exact le_of_lt hwv_pos)
      hKp_anti
    have h2 := hsnd.2
    rw [hubWeight_eq_vFun (j - 1) hp_pos, hubWeight_eq_vFun j hp_pos] at h2
    exact h2
  have hdv_pos : (0 : ℝ) < (dv_ubQ : ℝ) := by exact_mod_cast hdv_posQ
  -- Step 1: From `u * K_j(z) < c2`, derive `2 / dv_ub < x`
  have hKz_pos : 0 < KFun j z := KFun_pos j hz_pos
  have hKprev_le_Kj : KFun (j - 1) z ≤ KFun j z := KFun_mono_rank (by omega) (by linarith)
  have hx_gt : 2 / (dv_ubQ : ℝ) < x := by
    have h1 : x * w * KFun (j - 1) z ≤ x * w * KFun j z :=
      mul_le_mul_of_nonneg_left hKprev_le_Kj (mul_nonneg (le_of_lt hx_pos) (le_of_lt hw_pos))
    have h2 : (u + u ^ 2 + v * u ^ 2) * KFun j z < (x * (w - v)) * KFun j z := by
      simp only [c2] at hc2_gt; linarith only [hc2_gt, h1]
    have h3 : u + u ^ 2 + v * u ^ 2 < x * (w - v) := lt_of_mul_lt_mul_right h2 (le_of_lt hKz_pos)
    have h4 : (2 : ℝ) < x * (dv_ubQ : ℝ) := by
      have h5 : x * (w - v) ≤ x * (dv_ubQ : ℝ) := mul_le_mul_of_nonneg_left hdv_le (le_of_lt hx_pos)
      have hu2 : 1 ≤ u ^ 2 := by simpa only [sq, one_mul] using mul_self_le_mul_self zero_le_one hu_ge1
      have hvu2 : 0 ≤ v * u ^ 2 := mul_nonneg hv_nn (sq_nonneg u)
      linarith only [hu_ge1, hu2, hvu2, h3, h5]
    exact (div_lt_iff₀ hdv_pos).mpr h4
  -- Step 2: Lower bound `u^2 * A0 - u * K_j(z) - K_j(z) > G_j(pb) - 3 H^f_j - eta_j`
  have hpb_posR : (0 : ℝ) < (w_win.pb : ℝ) := by exact_mod_cast hpb_posQ
  have hA0_ge_pb : GFun j (w_win.pb : ℝ) - (1 + harmonic j) - etaPrem j ≤ A0 := by
    have hsup := hub_support_le hj1 hpj_le_pm hpb_posR
    rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
    have hvK : 0 ≤ v * KFun j (w_win.pb : ℝ) := mul_nonneg hv_nn (le_of_lt (KFun_pos j hpb_posR))
    have hgam := gamma_hPrem_sub_H j hγ
    have heta_nn : 0 ≤ etaPrem j := fourPct_eta_nonneg j
    have hgam_ge : -etaPrem j ≤ γ * hPrem j - γ * (1 + harmonic j) := by
      rw [hgam]; split_ifs <;> linarith only [heta_nn]
    simp only [A0]; linarith only [hsup, hvK, hgam_ge]
  have hA0_gt_H : 1 + harmonic j < A0 := by
    have hP_pos : 0 < PConst := by unfold PConst; norm_num
    have hGP_gt := GFun_P_gt_2H_add_eta hj1 hj16
    have hsupP := hub_support_le hj1 hpj_le_pm hP_pos
    rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsupP
    have hvKP : 0 ≤ v * KFun j PConst := mul_nonneg hv_nn (le_of_lt (KFun_pos j hP_pos))
    have hgam := gamma_hPrem_sub_H j hγ
    have heta_nn : 0 ≤ etaPrem j := fourPct_eta_nonneg j
    have hgam_ge : -etaPrem j ≤ γ * hPrem j - γ * (1 + harmonic j) := by
      rw [hgam]; split_ifs <;> linarith only [heta_nn]
    simp only [A0]; linarith only [hGP_gt, hsupP, hvKP, hgam_ge]
  have hKz_lt_H : KFun j z < 1 + harmonic j := KFun_lt_one_add_harmonic hj1 hz_pos
  have hu_part : GFun j (w_win.pb : ℝ) - 3 * (1 + harmonic j) - etaPrem j <
      u ^ 2 * A0 - u * KFun j z - KFun j z := by
    have hA0_gt_Kz : KFun j z < A0 := lt_trans hKz_lt_H hA0_gt_H
    have h1 : A0 - KFun j z ≤ u ^ 2 * A0 - u * KFun j z := by
      have hid : (u ^ 2 * A0 - u * KFun j z) - (A0 - KFun j z) =
          (u - 1) * (u * A0 + (A0 - KFun j z)) := by ring
      have hpos : 0 ≤ (u - 1) * (u * A0 + (A0 - KFun j z)) :=
        mul_nonneg (by linarith) (by nlinarith)
      linarith
    linarith
  -- Step 3: Lower bound `M_j(p) - M_{j-1}(p) - fee_sl ≥ dM_lb > 0`
  set del_lbQ : ℚ := if j ≤ 4 then 0 else da.delta
  set fee_slQ : ℚ := if w_win.hasFee then const_alpha / (j : ℚ) else 0
  set dM_lbQ : ℚ := (1 + del_lbQ) / (j : ℚ) - fee_slQ - dv_ubQ * dbPrev.K
  have hdM_pos : (0 : ℝ) < (dM_lbQ : ℝ) := by exact_mod_cast hj_spec.2.2.1
  have hdel_le : (del_lbQ : ℝ) ≤ deltaFun j p := by
    by_cases hj4 : j ≤ 4
    · simp only [del_lbQ, hj4, ↓reduceIte, Rat.cast_zero]
      exact le_of_lt (deltaFun_pos_on_Icc hj2 (pStar_ge_11_5 hm1) hp_le_P)
    · have hj5 : 5 ≤ j := by omega
      simp only [del_lbQ, hj4, ↓reduceIte]
      have hcea := hubStateQ_extra_cast pa_eff hpa_posQ j
      rw [hcea.2.2 hj1]
      have hpa_ge243 : (243 / 100 : ℝ) ≤ (pa_eff : ℝ) := by
        have hq : (const_p_delta5_lo : ℝ) ≤ (pa_eff : ℝ) := by exact_mod_cast hj_spec.2.2.2.2 hj5
        unfold const_p_delta5_lo at hq; norm_num at hq; exact hq
      rcases eq_or_lt_of_le hpa_le_p with heq | hlt
      · rw [heq]
      · exact le_of_lt (deltaFun_strictMono_ge5 hj5 ⟨hpa_ge243, le_trans hpa_le_p hp_le_P⟩
          ⟨le_trans hpa_ge243 hpa_le_p, hp_le_P⟩ hlt)
  have hcb_prev := hubStateQ_cast w_win.pb hpb_posQ (j - 1)
  have hcb_j := hubStateQ_cast w_win.pb hpb_posQ j
  have hceP := hubStateQ_extra_cast const_P hP_posQ j
  have hfee_le : feeLoss ≤ x * (fee_slQ : ℝ) := by
    by_cases hm13 : 13 ≤ m
    · have hhf : w_win.hasFee = true := by rw [hfee_eq, decide_eq_true_eq]; exact hm13
      simp only [feeLoss, hm13, ↓reduceIte, fee_slQ, hhf]
      push_cast; unfold const_alpha; norm_num
      have hmax : max 0 (x - 72) ≤ x := max_le (le_of_lt hx_pos) (by linarith)
      have hfac : (0 : ℝ) ≤ (3 / 20 : ℝ) / (j : ℝ) := by positivity
      have := mul_le_mul_of_nonneg_left hmax hfac
      linarith
    · have hhf : w_win.hasFee = false := by rw [hfee_eq, decide_eq_false_iff_not]; exact hm13
      simp only [feeLoss, hm13, ↓reduceIte, fee_slQ, hhf, Bool.false_eq_true, Rat.cast_zero, mul_zero]
      exact le_rfl
  have hM_diff_ge : (dM_lbQ : ℝ) ≤ MFun j p - MFun (j - 1) p - (fee_slQ : ℝ) := by
    have hsG := harmonic_slope_G hj1 hp_pos
    have hsG' : GFun j p - GFun (j - 1) p = (1 + deltaFun j p) / (j : ℝ) := by
      rw [eq_div_iff (ne_of_gt hj_pos), mul_comm]
      have hU : ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹ = UFun j p :=
        (UFun_eq_sum_range j p).symm
      rw [hU] at hsG
      unfold deltaFun; rw [one_div] at hsG; exact hsG
    have hK_diff_nn : 0 ≤ KFun j p - KFun (j - 1) p :=
      sub_nonneg.mpr (KFun_mono_rank (by omega) (by linarith [pStar_ge_11_5 hm1]))
    have hKp_le_pb : KFun (j - 1) p ≤ KFun (j - 1) (w_win.pb : ℝ) := by
      rcases eq_or_lt_of_le hp_le_pb with heq | hlt
      · rw [heq]
      · exact le_of_lt (KFun_strictMono (by omega) hp_pos hpb_posR hlt)
    have hKp_nn : 0 ≤ KFun (j - 1) p := le_of_lt (KFun_pos (j - 1) hp_pos)
    have hM_rew : MFun j p - MFun (j - 1) p =
        (GFun j p - GFun (j - 1) p) + v * (KFun j p - KFun (j - 1) p) - (w - v) * KFun (j - 1) p := by
      unfold MFun; ring
    have hdvK : (w - v) * KFun (j - 1) p ≤ (dv_ubQ : ℝ) * KFun (j - 1) (w_win.pb : ℝ) :=
      mul_le_mul hdv_le hKp_le_pb hKp_nn (le_of_lt hdv_pos)
    have hdM_eq : (dM_lbQ : ℝ) = (1 + (del_lbQ : ℝ)) / (j : ℝ) - (fee_slQ : ℝ) -
        (dv_ubQ : ℝ) * KFun (j - 1) (w_win.pb : ℝ) := by
      simp only [dM_lbQ]; push_cast; rw [hcb_prev.2.2.2.1]
    have hdel_div : (1 + (del_lbQ : ℝ)) / (j : ℝ) ≤ (1 + deltaFun j p) / (j : ℝ) :=
      div_le_div_of_nonneg_right (by linarith) (le_of_lt hj_pos)
    have hvK_nn : 0 ≤ v * (KFun j p - KFun (j - 1) p) := mul_nonneg hv_nn hK_diff_nn
    rw [hdM_eq, hM_rew, hsG']; linarith
  -- Step 4: Multiply the positive `x`-coefficient `dM_lb > 0` by `x > 2 / dv_ub` and conclude
  have hx_part : 2 * ((1 + (del_lbQ : ℝ)) / (j : ℝ) - (fee_slQ : ℝ)) / (dv_ubQ : ℝ) -
      2 * KFun (j - 1) (w_win.pb : ℝ) <
      x * (MFun j p - MFun (j - 1) p + (γ * hPrem j - γ * hPrem (j - 1))) - feeLoss := by
    have hsig := gamma_hPrem_mono_pred hj1 hγ
    have h1 : (2 / (dv_ubQ : ℝ)) * (dM_lbQ : ℝ) < x * (dM_lbQ : ℝ) :=
      mul_lt_mul_of_pos_right hx_gt hdM_pos
    have h2 : x * (dM_lbQ : ℝ) ≤ x * (MFun j p - MFun (j - 1) p - (fee_slQ : ℝ)) :=
      mul_le_mul_of_nonneg_left hM_diff_ge (le_of_lt hx_pos)
    have h3 : (2 / (dv_ubQ : ℝ)) * (dM_lbQ : ℝ) =
        2 * ((1 + (del_lbQ : ℝ)) / (j : ℝ) - (fee_slQ : ℝ)) / (dv_ubQ : ℝ) -
          2 * KFun (j - 1) (w_win.pb : ℝ) := by
      simp only [dM_lbQ]; push_cast; rw [hcb_prev.2.2.2.1]
      field_simp [ne_of_gt hdv_pos]
    have hsigx : 0 ≤ x * (γ * hPrem j - γ * hPrem (j - 1)) := mul_nonneg (le_of_lt hx_pos) hsig
    linarith [h1, h2, h3, hfee_le, hsigx]
  have hval_pos : (0 : ℝ) < GFun j (w_win.pb : ℝ) - 3 * (1 + harmonic j) - etaPrem j -
      2 * KFun (j - 1) (w_win.pb : ℝ) +
      2 * ((1 + (del_lbQ : ℝ)) / (j : ℝ) - (fee_slQ : ℝ)) / (dv_ubQ : ℝ) := by
    have hfl_pos : (0 : ℝ) < (w_win.printedMinFloor5 : ℝ) := by exact_mod_cast hw_spec.2.2.1
    have hval_ge : (w_win.printedMinFloor5 : ℝ) ≤
        ((db.G - 3 * (1 + db.H) - (hubStateQ const_P j).eta - 2 * dbPrev.K +
          2 * ((1 + del_lbQ) / (j : ℚ) - fee_slQ) / dv_ubQ : ℚ) : ℝ) := by
      exact_mod_cast hj_spec.2.2.2.1
    push_cast at hval_ge
    rw [hcb_j.2.2.2.2.2.1, hcb_j.1, hceP.2.1, hcb_prev.2.2.2.1] at hval_ge
    linarith
  simp only [c0]; linarith [hu_part, hx_part, hval_pos]

/-! #### Sub-case 12.4: Ray `5/4 ≤ z ≤ P` (`BINARY-08` & `lem:bin-tools`(d)) -/

/-- Exact `d0 = 1` ray residual `R_ray` (both modes, zero fee):
    `Rlin11 j p z + b1 * (z - q0) + (A0 - (1 + v) K_j(z)) * (u^2 - 1) - 2 K_j(z) * (u - 1)`. -/
noncomputable def rayResidual (j : ℕ) (p γ u z : ℝ) : ℝ :=
  let v := vFun j p
  let A0 := MFun j p + γ * hPrem j - (1 + γ) * (1 + harmonic j)
  let b1 := if γ = 0 then 0 else (1 / 25 : ℝ) * (1 - piFun j q0Const)
  Rlin11 j p z + b1 * (z - q0Const) + (A0 - (1 + v) * KFun j z) * (u ^ 2 - 1) - 2 * KFun j z * (u - 1)

/-- Exact identity connecting `c0 - 2 u K_j(z) + c2` at `d0 = 1` to `rayResidual - feeLoss`. -/
lemma full_child_at_d1_eq_ray {j : ℕ} (hj1 : 1 ≤ j) {p γ u z feeLoss : ℝ}
    (hγ : γ = 0 ∨ γ = 1 / 25) :
    let v := vFun j p
    let w := vFun (j - 1) p
    let x := (j : ℝ) * z
    let A0 := MFun j p + γ * hPrem j - (1 + γ) * (1 + harmonic j)
    let c0 := u ^ 2 * A0 + x * (MFun j p - MFun (j - 1) p + (γ * hPrem j - γ * hPrem (j - 1))) -
        KFun j z - feeLoss
    let c2 := x * w * KFun (j - 1) z - (u ^ 2 + v * (u ^ 2 + x)) * KFun j z
    c0 - 2 * u * KFun j z + c2 = rayResidual j p γ u z - feeLoss := by
  intro v w x A0 c0 c2
  obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
  have hshift : (γ * hPrem (k + 1) - γ * (1 + harmonic (k + 1))) +
      (((k + 1 : ℕ) : ℝ) * z) * (γ * hPrem (k + 1) - γ * hPrem k) =
      (if γ = 0 then 0 else (1 / 25 : ℝ) * (1 - piFun (k + 1) q0Const)) * (z - q0Const) := by
    rcases hγ with rfl | rfl
    · simp
    · rw [ite_eq_right (by norm_num), ← harmonic_slope_sigmaPrem k]
      have h4 := fourPct_shift_identity k z
      unfold sigmaPrem at h4 ⊢
      linarith
  simp only [c0, c2, A0, x, v, w, rayResidual, Rlin11, Nat.add_sub_cancel]
  linarith [hshift]

private lemma ray_small_fourPct_j1 {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    {z : ℝ} (hz54 : 5 / 4 ≤ z) (hzq0 : z ≤ q0Const) :
    0 ≤ Rlin11 1 (pStar m) z + ((1 / 25 : ℝ) * (1 - piFun 1 q0Const)) * (z - q0Const) := by
  set p := pStar m
  set b1 := (1 / 25 : ℝ) * (1 - piFun 1 q0Const)
  set z1 : ℝ := 11 / 5
  set cStar : ℝ := 4 / (1 + PConst) ^ 3
  have hp_pos : 0 < p := pStar_pos hm1
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have hq0_cast : (const_q0 : ℝ) = q0Const := by unfold const_q0 q0Const; norm_num
  have hgam_cast : (const_gamma : ℝ) = 1 / 25 := by unfold const_gamma; norm_num
  have hb1_nn : 0 ≤ b1 := by
    simp only [b1]; have := piFun_le_one 1 (by unfold q0Const; norm_num : (0 : ℝ) < q0Const); linarith
  have hR'_mono : StrictMonoOn (Rlin11Deriv 1 p) (Ici 1) :=
    strictMonoOn_of_hasDerivAt_pos (convex_Ici 1)
      (fun x hx => (hasDerivAt_Rlin11Deriv le_rfl (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_Rlin11Deriv le_rfl (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
      (fun x hx => lem_bin_tools_d_deriv2_pos le_rfl hm1 hm16 (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
  have hz1_le_p : z1 ≤ p := pStar_ge_11_5 hm1
  have hR'_z1 : Rlin11Deriv 1 p z1 ≤ 0 := by
    rw [← Rlin11Deriv_self le_rfl hp_pos]
    rcases eq_or_lt_of_le hz1_le_p with heq | hlt
    · rw [heq]
    · exact le_of_lt (hR'_mono (by simp only [z1, Set.mem_Ici]; norm_num)
        (show (1 : ℝ) ≤ p by linarith only [pStar_ge_11_5 hm1]) hlt)
  have hcheck : b1 ≤ 8 * cStar * (z1 - q0Const) := by
    have hq := (Rat.cast_lt (K := ℝ)).mpr bin08_extract.2.1
    have hc1 := hubStateQ_cast const_P hP_posQ 1
    push_cast at hq
    rw [hgam_cast, hc1.2.2.2.2.2.2.2.2.2.1, hP_cast, hq0_cast] at hq
    exact le_of_lt hq
  refine fourPct_ray_on_small_interval (f := Rlin11 1 p) (f' := Rlin11Deriv 1 p)
    (f'' := Rlin11Deriv2 1 p) (z1 := z1) (q0 := q0Const) (cStar := cStar) (b1 := b1)
    (by unfold cStar PConst; positivity) hb1_nn (by unfold q0Const; norm_num)
    (by unfold q0Const z1; norm_num)
    (fun x hx => (hasDerivAt_Rlin11 le_rfl (by linarith [hx.1])).continuousAt.continuousWithinAt)
    (fun t ht => hasDerivAt_Rlin11 le_rfl (by linarith [ht.1]))
    (fun x hx => (hasDerivAt_Rlin11Deriv le_rfl (by linarith [hx.1])).continuousAt.continuousWithinAt)
    (fun t ht => hasDerivAt_Rlin11Deriv le_rfl (by linarith [ht.1])) ?_
    (lem_bin_tools_d_nonneg le_rfl hm1 hm16 (z := z1) (by simp only [z1]; norm_num)) hR'_z1 hcheck
    z ⟨hz54, hzq0⟩
  intro t ht
  have ht_pos : 0 < t := by linarith [ht.1]
  have h1t_pos : 0 < 1 + t := by linarith
  have hR2_eq : Rlin11Deriv2 1 p t = 16 / (1 + t) ^ 3 := by
    unfold Rlin11Deriv2
    simp only [↓reduceIte, add_zero, piFun, Finset.prod_range_one, zero_add,
      UFun_eq_sum_range, WFun_eq_sum_range, Finset.sum_range_one]
    field_simp [ne_of_gt ht_pos, ne_of_gt h1t_pos]; ring
  rw [hR2_eq]
  have h1t_le : 1 + t ≤ 1 + PConst := by
    have ht_lt : t < 11 / 5 := ht.2
    unfold PConst; linarith only [ht_lt]
  have hpow : (1 + t) ^ 3 ≤ (1 + PConst) ^ 3 := pow_le_pow_left₀ (le_of_lt h1t_pos) h1t_le 3
  have hdiv : 16 / (1 + PConst) ^ 3 ≤ 16 / (1 + t) ^ 3 :=
    div_le_div_of_nonneg_left (by norm_num) (pow_pos h1t_pos 3) hpow
  have hc4 : 4 * cStar = 16 / (1 + PConst) ^ 3 := by simp only [cStar]; ring
  linarith only [hc4, hdiv]

private lemma ray_small_fourPct_ge2 {j m : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {z : ℝ} (hz54 : 5 / 4 ≤ z) (hzq0 : z ≤ q0Const) :
    0 ≤ Rlin11 j (pStar m) z + ((1 / 25 : ℝ) * (1 - piFun j q0Const)) * (z - q0Const) := by
  have hj1 : 1 ≤ j := by omega
  have hm1 : 1 ≤ m := by omega
  have hj16 : j ≤ 16 := le_trans hjm hm16
  set p := pStar m
  set b1 := (1 / 25 : ℝ) * (1 - piFun j q0Const)
  set z1 : ℝ := 9 / 4
  have hp_pos : 0 < p := pStar_pos hm1
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hq0_cast : (const_q0 : ℝ) = q0Const := by unfold const_q0 q0Const; norm_num
  have hgam_cast : (const_gamma : ℝ) = 1 / 25 := by unfold const_gamma; norm_num
  have hb1_nn : 0 ≤ b1 := by
    simp only [b1]; have := piFun_le_one j (by unfold q0Const; norm_num : (0 : ℝ) < q0Const); linarith
  have hR'_mono : StrictMonoOn (Rlin11Deriv j p) (Ici 1) :=
    strictMonoOn_of_hasDerivAt_pos (convex_Ici 1)
      (fun x hx => (hasDerivAt_Rlin11Deriv hj1 (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_Rlin11Deriv hj1 (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
      (fun x hx => lem_bin_tools_d_deriv2_pos hj1 hjm hm16 (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
  have hz1_lt_p2 : z1 < pStar 2 := by
    have hGp_pos : 0 < GDerivP 2 (9 / 4 : ℝ) := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr bin08_extract.2.2.1
      rw [Rat.cast_zero, hubDerivQ_GDeriv_cast 2 ((9 : ℚ) / 4) (by norm_num),
        GDeriv_eq_GDerivP 2 (by norm_num)] at hq
      simpa using hq
    by_contra hnot; push Not at hnot
    simp only [z1] at hnot
    rcases eq_or_lt_of_le hnot with heq | hlt
    · rw [← heq, GDerivP_pStar_eq_zero (by omega)] at hGp_pos; linarith only [hGp_pos]
    · linarith only [hGp_pos, GDerivP_neg_of_gt_pStar (by omega) hlt]
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hz1_le_p : z1 ≤ p := by
    have hp2_le : pStar 2 ≤ pStar j := by
      rcases eq_or_lt_of_le hj2 with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (pStar_strictMono (by omega) hlt)
    exact le_of_lt (lt_of_lt_of_le hz1_lt_p2 (le_trans hp2_le hpj_le_pm))
  have hR'_z1 : Rlin11Deriv j p z1 ≤ 0 := by
    rw [← Rlin11Deriv_self hj1 hp_pos]
    rcases eq_or_lt_of_le hz1_le_p with heq | hlt
    · rw [heq]
    · exact le_of_lt (hR'_mono (by simp only [z1, Set.mem_Ici]; norm_num)
        (show (1 : ℝ) ≤ p by linarith only [pStar_ge_11_5 hm1]) hlt)
  set m1_minQ : ℚ := min
    ((hubStateQ ((5 : ℚ) / 4) 2).pi * (((5 : ℚ) / 4) * (hubStateQ ((5 : ℚ) / 4) 2).U))
    ((hubStateQ ((5 : ℚ) / 4) 16).pi * (((5 : ℚ) / 4) * (hubStateQ ((5 : ℚ) / 4) 16).U))
  set m1R : ℝ := (m1_minQ : ℝ)
  set cStar : ℝ := 2 * m1R / (9 / 4 : ℝ) ^ 3
  have hm1_pos : 0 < m1R := by
    have h2c := hubStateQ_cast ((5 : ℚ) / 4) (by norm_num) 2
    have h2u := hubStateQ_UW_cast ((5 : ℚ) / 4) 2
    have h16c := hubStateQ_cast ((5 : ℚ) / 4) (by norm_num) 16
    have h16u := hubStateQ_UW_cast ((5 : ℚ) / 4) 16
    have h54Q : (((5 : ℚ) / 4 : ℚ) : ℝ) = 5 / 4 := by norm_num
    simp only [m1R, m1_minQ, Rat.cast_min, Rat.cast_mul, h2c.2.2.1, h2u.1, ← UFun_eq_sum_range,
      h16c.2.2.1, h16u.1, h54Q]
    have h54 : (0 : ℝ) < (5 / 4 : ℝ) := by norm_num
    exact lt_min (mul_pos (piFun_pos 2 h54) (mul_pos h54 (UShort_pos (by omega) h54)))
      (mul_pos (piFun_pos 16 h54) (mul_pos h54 (UShort_pos (by omega) h54)))
  have hcheck : b1 ≤ 8 * cStar * (z1 - q0Const) := by
    have hq := (Rat.cast_lt (K := ℝ)).mpr bin08_extract.2.2.2.2
    have hc16 := hubStateQ_cast const_P hP_posQ 16
    rw [Rat.cast_mul, Rat.cast_sub, Rat.cast_one, Rat.cast_mul, Rat.cast_mul, Rat.cast_div,
      Rat.cast_mul, Rat.cast_pow, Rat.cast_sub, hgam_cast, hc16.2.2.2.2.2.2.2.2.2.1, hq0_cast] at hq
    have hnum_eq : ((8 : ℚ) : ℝ) * (((2 : ℚ) : ℝ) * (m1_minQ : ℝ) / (((9 : ℚ) / 4 : ℚ) : ℝ) ^ 3) *
        ((((9 : ℚ) / 4 : ℚ) : ℝ) - q0Const) = 8 * cStar * (z1 - q0Const) := by
      simp only [cStar, z1, m1R]; norm_num
    rw [hnum_eq] at hq
    have hpi_le : piFun 16 q0Const ≤ piFun j q0Const :=
      piFun_anti_rank hj16 (by unfold q0Const; norm_num)
    have hb1_le16 : b1 ≤ (1 / 25 : ℝ) * (1 - piFun 16 q0Const) := by simp only [b1]; linarith only [hpi_le]
    exact le_trans hb1_le16 (le_of_lt hq)
  have hm1_le_54 : m1R ≤ piFun j (5 / 4 : ℝ) * ((5 / 4 : ℝ) * UFun j (5 / 4 : ℝ)) := by
    have hq := (Rat.cast_le (K := ℝ)).mpr (bin08_extract.2.2.2.1 j hj2 hj16)
    dsimp only at hq
    have hcj54 := hubStateQ_cast ((5 : ℚ) / 4) (by norm_num) j
    have huj54 := hubStateQ_UW_cast ((5 : ℚ) / 4) j
    have h54Q : (((5 : ℚ) / 4 : ℚ) : ℝ) = 5 / 4 := by norm_num
    rw [Rat.cast_mul, Rat.cast_mul, hcj54.2.2.1, huj54.1, ← UFun_eq_sum_range, h54Q] at hq
    exact hq
  refine fourPct_ray_on_small_interval (f := Rlin11 j p) (f' := Rlin11Deriv j p)
    (f'' := Rlin11Deriv2 j p) (z1 := z1) (q0 := q0Const) (cStar := cStar) (b1 := b1)
    (by unfold cStar; positivity) hb1_nn (by unfold q0Const; norm_num)
    (by unfold q0Const z1; norm_num)
    (fun x hx => (hasDerivAt_Rlin11 hj1 (by linarith [hx.1])).continuousAt.continuousWithinAt)
    (fun t ht => hasDerivAt_Rlin11 hj1 (by linarith [ht.1]))
    (fun x hx => (hasDerivAt_Rlin11Deriv hj1 (by linarith [hx.1])).continuousAt.continuousWithinAt)
    (fun t ht => hasDerivAt_Rlin11Deriv hj1 (by linarith [ht.1])) ?_
    (lem_bin_tools_d_nonneg hj1 hjm hm16 (z := z1) (by simp only [z1]; norm_num)) hR'_z1 hcheck
    z ⟨hz54, hzq0⟩
  intro t ht
  have ht_pos : 0 < t := by linarith [ht.1]
  have ht_gt1 : 1 < t := by linarith [ht.1]
  have hterm2_pos : 0 < (j : ℝ) * (vFun (j - 1) p - vFun j p) *
      (2 - piFun (j - 1) t * (2 + 2 * UFun (j - 1) t +
        (1 - 1 / t) * (UFun (j - 1) t ^ 2 + WFun (j - 1) t))) := by
    have hpprev_le : pStar (j - 1) ≤ p :=
      le_of_lt (lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le_pm)
    have hdv := sub_pos.mpr (vFun_strictAnti_rank hj2 hj16 hpprev_le (pStar_le_PConst hm1 hm16))
    have hE3 := clock_E3_mul_KShort_deriv2_pos (n := j - 1) (d := 0) (by omega) ht_pos
    have hpi_eq : piFun (j - 1) t = piShort (j - 1) 0 t := by
      unfold piFun piShort
      have hIcc : Finset.Icc 1 (j - 1) = (Finset.range (j - 1)).image (fun i => i + 1) := by
        ext k; simp only [Finset.mem_Icc, Finset.mem_image, Finset.mem_range]
        exact ⟨fun ⟨h1, h2⟩ => ⟨k - 1, by omega, by omega⟩, fun ⟨i, hi, heq⟩ => by omega⟩
      rw [hIcc, Finset.prod_image (fun a _ b _ h => Nat.succ.inj h)]
    rw [hpi_eq]
    have hE3' : 0 < 2 - piShort (j - 1) 0 t * (2 + 2 * UFun (j - 1) t +
        (1 - 1 / t) * (UFun (j - 1) t ^ 2 + WFun (j - 1) t)) := by
      simpa only [UFun, WFun, one_div] using hE3
    exact mul_pos (mul_pos (by positivity) hdv) hE3'
  have hm1_le_t : m1R ≤ piFun j t * (t * UFun j t) := by
    have hpi_mono : piFun j (5 / 4 : ℝ) ≤ piFun j t := piFun_mono_local j (by norm_num) (le_of_lt ht.1)
    have hU_mono : (5 / 4 : ℝ) * UFun j (5 / 4 : ℝ) ≤ t * UFun j t :=
      mul_UFun_mono_z j (by norm_num) (le_of_lt ht.1)
    have hU54_nn : 0 ≤ (5 / 4 : ℝ) * UFun j (5 / 4 : ℝ) :=
      mul_nonneg (by norm_num) (le_of_lt (UShort_pos (by omega) (by norm_num)))
    exact le_trans hm1_le_54 (mul_le_mul hpi_mono hU_mono hU54_nn (le_of_lt (piFun_pos j ht_pos)))
  have hUW_nn : 0 ≤ (1 - 1 / t) * (UFun j t ^ 2 + WFun j t) := by
    have h1 : 0 ≤ 1 - 1 / t := sub_nonneg.mpr ((div_le_one ht_pos).mpr (le_of_lt ht_gt1))
    have h2 : 0 ≤ UFun j t ^ 2 + WFun j t :=
      add_nonneg (sq_nonneg _) (le_of_lt (WShortSum_pos (by omega) ht_pos))
    exact mul_nonneg h1 h2
  have hterm1 : 4 * cStar ≤
      -4 * -(piFun j t * (2 * UFun j t / t + (1 - 1 / t) * (UFun j t ^ 2 + WFun j t)) / t) := by
    have h1 : 8 * (piFun j t * (t * UFun j t)) / t ^ 3 ≤
        -4 * -(piFun j t * (2 * UFun j t / t + (1 - 1 / t) * (UFun j t ^ 2 + WFun j t)) / t) := by
      have hstep : 2 * UFun j t / t ≤ 2 * UFun j t / t + (1 - 1 / t) * (UFun j t ^ 2 + WFun j t) := by
        linarith only [hUW_nn]
      have hmul := mul_le_mul_of_nonneg_left hstep (le_of_lt (piFun_pos j ht_pos))
      have hdiv := div_le_div_of_nonneg_right hmul (le_of_lt ht_pos)
      have heq : 8 * (piFun j t * (t * UFun j t)) / t ^ 3 =
          4 * (piFun j t * (2 * UFun j t / t) / t) := by
        field_simp [ne_of_gt ht_pos]; ring
      linarith only [heq, hdiv]
    have hpow : t ^ 3 ≤ (9 / 4 : ℝ) ^ 3 := pow_le_pow_left₀ (le_of_lt ht_pos) (le_of_lt ht.2) 3
    have h2 : 8 * m1R / (9 / 4 : ℝ) ^ 3 ≤ 8 * (piFun j t * (t * UFun j t)) / t ^ 3 :=
      le_trans (div_le_div_of_nonneg_left (by linarith only [hm1_pos]) (pow_pos ht_pos 3) hpow)
        (div_le_div_of_nonneg_right (by linarith only [hm1_le_t]) (le_of_lt (pow_pos ht_pos 3)))
    have hc4 : 4 * cStar = 8 * m1R / (9 / 4 : ℝ) ^ 3 := by simp only [cStar]; ring
    linarith only [hc4, h2, h1]
  unfold Rlin11Deriv2
  rw [ite_eq_right (by omega : j ≠ 1)]
  linarith only [hterm1, hterm2_pos]

/-- **Lemma 8.12 (Ray `5/4 ≤ z ≤ P`, `BINARY-08` + `lem:bin-tools`(d))**:
    `rayResidual j (pStar m) γ u z ≥ 0` for all `1 ≤ j ≤ m ≤ 16`, both modes, `u ≥ 1`, `5/4 ≤ z ≤ P`. -/
theorem lem_bin_accepted_ray_small {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ u z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) (hu_ge1 : 1 ≤ u)
    (hz54 : 5 / 4 ≤ z) (hzP : z ≤ PConst) :
    0 ≤ rayResidual j (pStar m) γ u z := by
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hj16 : j ≤ 16 := le_trans hjm hm16
  set p := pStar m
  set v := vFun j p
  set A0 := MFun j p + γ * hPrem j - (1 + γ) * (1 + harmonic j)
  set b1 := if γ = 0 then 0 else (1 / 25 : ℝ) * (1 - piFun j q0Const)
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hp_pos : 0 < p := pStar_pos hm1
  have hz_pos : 0 < z := by linarith only [hz54]
  have hv_nn : 0 ≤ v := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  -- Step 1: Guard (G1) makes `u = 1` optimal for all `z ≤ P`
  have hu_opt : 0 ≤ (A0 - (1 + v) * KFun j z) * (u ^ 2 - 1) - 2 * KFun j z * (u - 1) := by
    have hg1 := (Rat.cast_lt (K := ℝ)).mpr (bin09_extract.1 j hj1 hj16)
    have hcP := hubStateQ_cast const_P hP_posQ j
    have hceP := hubStateQ_extra_cast const_P hP_posQ j
    push_cast at hg1
    rw [hcP.2.2.2.2.2.1, hcP.1, hceP.2.1, hcP.2.2.2.1, hP_cast] at hg1
    have hsup := hub_support_le hj1 hpj_le_pm hP_pos
    rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
    have hgam := gamma_hPrem_sub_H j hγ
    have heta_nn : 0 ≤ etaPrem j := fourPct_eta_nonneg j
    have hgam_ge : -etaPrem j ≤ γ * hPrem j - γ * (1 + harmonic j) := by
      rw [hgam]; split_ifs <;> linarith only [heta_nn]
    have hKz_le_KP : KFun j z ≤ KFun j PConst := by
      rcases eq_or_lt_of_le hzP with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (KFun_strictMono hj1 hz_pos hP_pos hlt)
    have hKz_pos : 0 < KFun j z := KFun_pos j hz_pos
    have hA_gt : (2 + v) * KFun j z < A0 := by
      have hv_le : v * KFun j z ≤ v * KFun j PConst := mul_le_mul_of_nonneg_left hKz_le_KP hv_nn
      simp only [A0]; linarith only [hg1, hsup, hgam_ge, hKz_le_KP, hv_le]
    have hid : (A0 - (1 + v) * KFun j z) * (u ^ 2 - 1) - 2 * KFun j z * (u - 1) =
        (u - 1) * ((A0 - (1 + v) * KFun j z) * (u + 1) - 2 * KFun j z) := by ring
    rw [hid]
    have hA1_pos : 0 < A0 - (1 + v) * KFun j z := by linarith only [hA_gt, hKz_pos]
    have hmul_u : 2 * (A0 - (1 + v) * KFun j z) ≤ (A0 - (1 + v) * KFun j z) * (u + 1) := by
      have : 2 ≤ u + 1 := by linarith only [hu_ge1]
      linarith [mul_le_mul_of_nonneg_left this (le_of_lt hA1_pos)]
    have hpos : 0 ≤ (A0 - (1 + v) * KFun j z) * (u + 1) - 2 * KFun j z := by
      linarith only [hmul_u, hA_gt]
    exact mul_nonneg (by linarith only [hu_ge1]) hpos
  suffices h11 : 0 ≤ Rlin11 j p z + b1 * (z - q0Const) by
    change 0 ≤ Rlin11 j p z + b1 * (z - q0Const) + (A0 - (1 + v) * KFun j z) * (u ^ 2 - 1) - 2 * KFun j z * (u - 1)
    linarith only [hu_opt, h11]
  -- Step 2: Ordinary mode or `z ≥ q0` immediately from `lem_bin_tools_d_nonneg`
  rcases hγ with rfl | rfl
  · simp only [b1, ↓reduceIte, zero_mul, add_zero]
    exact lem_bin_tools_d_nonneg hj1 hjm hm16 (z := z) (by linarith only [hz54])
  · have hb1_eq : b1 = (1 / 25 : ℝ) * (1 - piFun j q0Const) := ite_eq_right (by norm_num)
    have hb1_nn : 0 ≤ b1 := by
      rw [hb1_eq]; have := piFun_le_one j (by unfold q0Const; norm_num : (0 : ℝ) < q0Const); linarith
    by_cases hzq0 : q0Const ≤ z
    · have hR := lem_bin_tools_d_nonneg hj1 hjm hm16 (z := z) (by linarith only [hz54])
      have hb := mul_nonneg hb1_nn (sub_nonneg.mpr hzq0)
      exact add_nonneg hR hb
    · have hzq0' : z ≤ q0Const := le_of_lt (not_le.mp hzq0)
      rw [hb1_eq]
      by_cases hj1' : j = 1
      · subst hj1'; exact ray_small_fourPct_j1 hm1 hm16 hz54 hzq0'
      · exact ray_small_fourPct_ge2 (by omega) hjm hm16 hz54 hzq0'

/-! #### Sub-case 12.5 & 12.6: Upper Ray `[P, 72/j]` & Shifted Ray `[72/j, ∞)` (`BINARY-09`) -/

/-- Derivative lower bound for `Rlin11Deriv j (pStar m) z` relative to any anchor `p_b ≥ pStar m`
    and any lower cutoff `z0 ≥ p_b` (used for both `[P, 72/j]` and `[72/j, ∞)`). -/
lemma Rlin11Deriv_lower_bound {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {p_b z0 z : ℝ} (hp_le_pb : pStar m ≤ p_b) (hpb_le_z0 : p_b ≤ z0) (hz0_le_z : z0 ≤ z) :
    4 * (KDeriv j p_b - KDeriv j z) +
      (if j = 1 then 0 else
        (j : ℝ) * (vFun (j - 1) (pStar m) - vFun j (pStar m)) *
          ((KFun (j - 1) z0 + z0 * KDeriv (j - 1) z0) -
           (KFun (j - 1) p_b + p_b * KDeriv (j - 1) p_b))) ≤
      Rlin11Deriv j (pStar m) z := by
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hp_ge1 : (1 : ℝ) ≤ pStar m := by linarith [pStar_ge_11_5 hm1]
  have hpb_pos : 0 < p_b := by linarith
  have hz0_pos : 0 < z0 := by linarith
  have hz_pos : 0 < z := by linarith
  have hR'_pb_nn : 0 ≤ Rlin11Deriv j (pStar m) p_b := by
    have hR'_mono : StrictMonoOn (Rlin11Deriv j (pStar m)) (Ici 1) :=
      strictMonoOn_of_hasDerivAt_pos (convex_Ici 1)
        (fun x hx => (hasDerivAt_Rlin11Deriv hj1 (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt)
        (fun x hx => hasDerivAt_Rlin11Deriv hj1 (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
        (fun x hx => lem_bin_tools_d_deriv2_pos hj1 hjm hm16 (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
    rw [← Rlin11Deriv_self hj1 (pStar_pos hm1)]
    rcases eq_or_lt_of_le hp_le_pb with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (hR'_mono hp_ge1 (le_trans hp_ge1 hp_le_pb) hlt)
  have hdiff : Rlin11Deriv j (pStar m) z - Rlin11Deriv j (pStar m) p_b =
      4 * (KDeriv j p_b - KDeriv j z) +
      (j : ℝ) * (vFun (j - 1) (pStar m) - vFun j (pStar m)) *
        ((KFun (j - 1) z + z * KDeriv (j - 1) z) -
         (KFun (j - 1) p_b + p_b * KDeriv (j - 1) p_b)) := by
    unfold Rlin11Deriv; ring
  by_cases hj1' : j = 1
  · subst hj1'
    simp only [↓reduceIte, Nat.sub_self, KFun_zero, KDeriv, KShortDeriv, lt_irrefl, mul_zero,
      add_zero, sub_self, mul_zero] at hdiff ⊢
    linarith
  · rw [ite_eq_right hj1']
    have hj2 : 2 ≤ j := by omega
    have hpj_le_pm : pStar j ≤ pStar m := by
      rcases eq_or_lt_of_le hjm with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (pStar_strictMono hj1 hlt)
    have hpprev_le : pStar (j - 1) ≤ pStar m :=
      le_of_lt (lt_of_lt_of_le (pStar_strictMono (by omega : 1 ≤ j - 1) (by omega : j - 1 < j)) hpj_le_pm)
    have hdv_nn : 0 ≤ vFun (j - 1) (pStar m) - vFun j (pStar m) :=
      le_of_lt (sub_pos.mpr (vFun_strictAnti_rank hj2 (le_trans hjm hm16) hpprev_le (pStar_le_PConst hm1 hm16)))
    have hE3_le : KFun (j - 1) z0 + z0 * KDeriv (j - 1) z0 ≤ KFun (j - 1) z + z * KDeriv (j - 1) z := by
      simp only [KFun_eq_KShort, KDeriv]
      rcases eq_or_lt_of_le hz0_le_z with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (clock_E3_strictMono_deriv (n := j - 1) (d := 0) (by omega) hz0_pos hz_pos hlt)
    have hmul : (j : ℝ) * (vFun (j - 1) (pStar m) - vFun j (pStar m)) *
        ((KFun (j - 1) z0 + z0 * KDeriv (j - 1) z0) - (KFun (j - 1) p_b + p_b * KDeriv (j - 1) p_b)) ≤
        (j : ℝ) * (vFun (j - 1) (pStar m) - vFun j (pStar m)) *
        ((KFun (j - 1) z + z * KDeriv (j - 1) z) - (KFun (j - 1) p_b + p_b * KDeriv (j - 1) p_b)) :=
      mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg (Nat.cast_nonneg j) hdv_nn)
    linarith

/-- Extract `0 ≤ R11 z - upperPenalty A_bar v_bar (K z)` from `∀ u ≥ 1` bound at `v = v_bar, A_act = A_bar`. -/
lemma upperPenalty_sub_nonneg_of_forall_u {R11 A v q : ℝ} (hΔ : 0 < A - (1 + v) * q)
    (hall : ∀ u ≥ 1, 0 ≤ R11 + (A - (1 + v) * q) * (u ^ 2 - 1) - 2 * q * (u - 1)) :
    0 ≤ R11 - upperPenalty A v q := by
  by_cases hsw : (2 + v) * q ≤ A
  · have hpen : upperPenalty A v q = 0 := by
      unfold upperPenalty; rw [max_eq_left (by linarith)]; simp
    rw [hpen, sub_zero]
    have h1 := hall 1 le_rfl
    simpa using h1
  · push Not at hsw
    set t := ((2 + v) * q - A) / (A - (1 + v) * q)
    have ht_nn : 0 ≤ t := div_nonneg (by linarith) (le_of_lt hΔ)
    have hu_ge : 1 ≤ 1 + t := by linarith
    have hval := hall (1 + t) hu_ge
    have hpen : upperPenalty A v q = ((2 + v) * q - A) ^ 2 / (A - (1 + v) * q) := by
      unfold upperPenalty; rw [max_eq_right (by linarith)]
    have hid : R11 + (A - (1 + v) * q) * ((1 + t) ^ 2 - 1) - 2 * q * (1 + t - 1) =
        R11 - ((2 + v) * q - A) ^ 2 / (A - (1 + v) * q) := by
      simp only [t]; field_simp [ne_of_gt hΔ]; ring
    rw [hpen, ← hid]; exact hval

/-- Shared upper-ray penalty core (`BINARY-09`, Guards (G1)–(G3)) at `v_bar = v_j(P)` for ALL `z ≥ P`:
    gives BOTH `lem_bin_accepted_ray_upper` AND the shifted-ray start `hstart` at `z0 = 72/j`! -/
private lemma ray_upper_pen_nonneg {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) (hzP : PConst ≤ z) :
    let p := pStar m
    let vP := vFun j PConst
    let b0 := if γ = 0 then 0 else etaPrem j
    let b1 := if γ = 0 then 0 else (1 / 25 : ℝ) * (1 - piFun j q0Const)
    let A_base := GFun j PConst - (1 + harmonic j) - b0
    0 < (A_base + vP * KFun j PConst) - (1 + vP) * KFun j z ∧
    0 ≤ (Rlin11 j p z + b1 * (z - q0Const)) -
      upperPenalty (A_base + vP * KFun j PConst) vP (KFun j z) := by
  intro p vP b0 b1 A_base
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have hq0_cast : (const_q0 : ℝ) = q0Const := by unfold const_q0 q0Const; norm_num
  have hz_pos : 0 < z := lt_of_lt_of_le hP_pos hzP
  have hp_le_P : p ≤ PConst := pStar_le_PConst hm1 hm16
  have hvP_nn : 0 ≤ vP := vFun_nonneg_of_ge_pStar hj1 (pStar_le_PConst hj1 hj16)
  have hb1_nn : 0 ≤ b1 := by
    simp only [b1]; split_ifs
    · exact le_rfl
    · have := piFun_le_one j (by unfold q0Const; norm_num : (0 : ℝ) < q0Const); linarith
  have hD_pos : 0 < DFun j := DFun_pos hj1
  have hcP := hubStateQ_cast const_P hP_posQ j
  have hceP := hubStateQ_extra_cast const_P hP_posQ j
  have hG1 : (2 + vP) * KFun j PConst < A_base + vP * KFun j PConst := by
    have hq := (Rat.cast_lt (K := ℝ)).mpr (bin09_extract.1 j hj1 hj16)
    push_cast at hq
    rw [hcP.2.2.2.2.2.1, hcP.1, hceP.2.1, hcP.2.2.2.1, hP_cast] at hq
    have hb0_le : b0 ≤ etaPrem j := by simp only [b0]; split_ifs; exact fourPct_eta_nonneg j; exact le_rfl
    simp only [A_base]; linarith only [hq, hb0_le]
  have hG2 : (1 + vP) * (1 + harmonic j) < A_base + vP * KFun j PConst := by
    have hq := (Rat.cast_lt (K := ℝ)).mpr (bin09_extract.2.1 j hj1 hj16)
    push_cast at hq
    rw [hcP.2.2.2.2.2.1, hcP.1, hceP.2.1, hcP.2.2.2.2.1, hcP.2.2.2.2.2.2.2.2.1, hcP.2.2.2.1, hP_cast] at hq
    have hKp_pos : 0 < KDerivP j PConst := KDerivP_pos hj1 hP_pos
    have hvP_eq : vP * KDerivP j PConst = -GDerivP j PConst := by
      dsimp only [vP]; rw [← hubWeight_eq_vFun j hP_pos]
      simp only [hubWeight, show j ≠ 0 by omega, ↓reduceIte]
      exact div_mul_cancel₀ _ (ne_of_gt hKp_pos)
    have hb0_le : b0 ≤ etaPrem j := by simp only [b0]; split_ifs; exact fourPct_eta_nonneg j; exact le_rfl
    have h1 : (GFun j PConst - 2 * (1 + harmonic j) - etaPrem j -
        vP * (1 + harmonic j - KFun j PConst)) * KDerivP j PConst =
        (GFun j PConst - 2 * (1 + harmonic j) - etaPrem j) * KDerivP j PConst -
        (-GDerivP j PConst) * (1 + harmonic j - KFun j PConst) := by rw [← hvP_eq]; ring
    have hmul_pos : 0 < (GFun j PConst - 2 * (1 + harmonic j) - etaPrem j -
        vP * (1 + harmonic j - KFun j PConst)) * KDerivP j PConst := by linarith only [hq, h1]
    have hpos : 0 < GFun j PConst - 2 * (1 + harmonic j) - etaPrem j -
        vP * (1 + harmonic j - KFun j PConst) := pos_of_mul_pos_left hmul_pos (le_of_lt hKp_pos)
    simp only [A_base]; linarith only [hpos, hb0_le]
  have hG3 : ((2 + vP) * (1 + harmonic j) - (A_base + vP * KFun j PConst)) ^ 2 <
      (4 * KDeriv j PConst + b1) * (1 + vP) * DFun j := by
    have hb1_div : b1 = b0 / q0Const := by
      simp only [b1, b0]; split_ifs; simp; rw [etaPrem_eq_closed j]; unfold q0Const; ring
    have hq := (Rat.cast_lt (K := ℝ)).mpr (bin09_extract.2.2.1 j hj1 hj16 (decide (γ ≠ 0)))
    rcases hγ with rfl | rfl
    · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, zero_div] at hq
      push_cast at hq
      rw [hcP.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.2.2.1, hcP.2.2.2.1, hcP.2.2.2.2.1, hceP.1, hP_cast,
        hubWeight_eq_vFun j hP_pos, ← KDeriv_eq_KDerivP j hP_pos] at hq
      rw [sq]; simp only [A_base, vP, b0, b1, ↓reduceIte, sub_zero, add_zero] at hq ⊢; exact hq
    · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
      have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
      simp only [hd, ↓reduceIte] at hq
      push_cast at hq
      rw [hcP.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.2.2.1, hcP.2.2.2.1, hcP.2.2.2.2.1, hceP.1, hceP.2.1,
        hP_cast, hq0_cast, hubWeight_eq_vFun j hP_pos, ← KDeriv_eq_KDerivP j hP_pos] at hq
      rw [sq, hb1_div]; simp only [A_base, vP, b0, hne, ↓reduceIte] at hq ⊢; linarith only [hq]
  have hR11_P : 0 ≤ Rlin11 j p PConst + b1 * (PConst - q0Const) := by
    have h1 := lem_bin_tools_d_nonneg hj1 hjm hm16 (z := PConst) (by unfold PConst; norm_num)
    have h2 : 0 ≤ b1 * (PConst - q0Const) := mul_nonneg hb1_nn (by unfold PConst q0Const; norm_num)
    linarith only [h1, h2]
  have hΔ_P : 0 < (A_base + vP * KFun j PConst) - (1 + vP) * KFun j z := by
    have hKlt := KFun_lt_one_add_harmonic hj1 hz_pos
    have h1v : 0 < 1 + vP := by linarith only [hvP_nn]
    have hmul := mul_lt_mul_of_pos_left hKlt h1v
    linarith only [hG2, hmul]
  refine ⟨hΔ_P, upperPenalty_sub_nonneg_of_forall_u hΔ_P (fun u hu => ?_)⟩
  exact (lem_upper_ray
    (K := KFun j) (K' := KDeriv j)
    (R11 := fun t => Rlin11 j p t + b1 * (t - q0Const))
    (R11' := fun t => Rlin11Deriv j p t + b1)
    (P := PConst) (A_base := A_base) (H := 1 + harmonic j) (D := DFun j)
    (v := vP) (v_bar := vP) (b1 := b1)
    hvP_nn le_rfl hb1_nn hD_pos (le_of_lt (KFun_pos j hP_pos))
    (fun t ht => (hasDerivAt_KFun_KDeriv j (lt_of_lt_of_le hP_pos ht)).continuousAt.continuousWithinAt)
    (fun t ht => hasDerivAt_KFun_KDeriv j (lt_trans hP_pos ht))
    (fun t ht => by
      rcases eq_or_lt_of_le ht with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (KFun_strictMono hj1 hP_pos (lt_trans hP_pos hlt) hlt))
    (fun t ht => KFun_lt_one_add_harmonic hj1 (lt_of_lt_of_le hP_pos ht))
    (fun t ht => KDeriv_pos hj1 (lt_trans hP_pos ht))
    (fun t ht => KDeriv_strictAnti_on_ge1 hj1 (by unfold PConst; norm_num)
      (by
        have hP1 : (1 : ℝ) < PConst := by unfold PConst; norm_num
        exact le_of_lt (lt_trans hP1 ht)) ht)
    (fun t ht => by
      have hE4 := clock_E4_last_coupon_tangent (n := j) (d := 0) (by omega) (lt_trans hP_pos ht)
      simpa only [KFun_eq_KShort, KDeriv, DFun, hDiff, harmonic_zero, sub_zero] using hE4)
    (fun t ht => ((hasDerivAt_Rlin11 hj1 (lt_of_lt_of_le hP_pos ht)).continuousAt.add
      (continuousAt_const.mul (continuousAt_id.sub continuousAt_const))).continuousWithinAt)
    (fun t ht => by
      have hlin : HasDerivAt (fun x => b1 * (x - q0Const)) b1 t := by
        simpa using (hasDerivAt_sub_const q0Const (hasDerivAt_id t)).const_mul b1
      exact hasDerivAt_add (hasDerivAt_Rlin11 hj1 (lt_trans hP_pos ht)) hlin)
    hR11_P
    (fun t ht => by
      have hlb := Rlin11Deriv_lower_bound hj1 hjm hm16 hp_le_P le_rfl (le_of_lt ht)
      simp only [sub_self, mul_zero, ite_self, add_zero] at hlb
      exact add_le_add hlb (le_refl b1))
    hG1 hG2 hG3 hzP hu le_rfl).1

/-- **Lemma 8.12 (Upper ray `[P, ∞)` without fee, `BINARY-09`, Guards (G1)–(G3))**:
    `rayResidual j (pStar m) γ u z ≥ 0` for all `1 ≤ j ≤ m ≤ 16`, both modes, `u ≥ 1`, `z ≥ P`! -/
theorem lem_bin_accepted_ray_upper {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ u z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) (hu_ge1 : 1 ≤ u) (hzP : PConst ≤ z) :
    0 ≤ rayResidual j (pStar m) γ u z := by
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hp_pos : 0 < pStar m := pStar_pos hm1
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hpj_le_pm : pStar j ≤ pStar m := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hp_le_P : pStar m ≤ PConst := pStar_le_PConst hm1 hm16
  have hv_le_vP : vFun j (pStar m) ≤ vFun j PConst := by
    rw [← hubWeight_eq_vFun j hp_pos, ← hubWeight_eq_vFun j hP_pos]
    exact hubWeight_mono hj1 hpj_le_pm hp_le_P
  have ⟨hΔ_P, hpen_P⟩ := ray_upper_pen_nonneg hj1 hjm hm16 hγ hzP
  have hK_le : KFun j PConst ≤ KFun j z := by
    rcases eq_or_lt_of_le hzP with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (KFun_strictMono hj1 hP_pos (lt_trans hP_pos hlt) hlt)
  have hmono_v := upperPenalty_mono_v hv_le_vP hK_le hΔ_P
  have hΔ_v : 0 < ((GFun j PConst - (1 + harmonic j) - (if γ = 0 then 0 else etaPrem j)) +
      vFun j (pStar m) * KFun j PConst) - (1 + vFun j (pStar m)) * KFun j z := by
    have h1 : (vFun j PConst - vFun j (pStar m)) * (KFun j z - KFun j PConst) ≥ 0 :=
      mul_nonneg (sub_nonneg.mpr hv_le_vP) (sub_nonneg.mpr hK_le)
    linarith only [hΔ_P, h1]
  have hquad := upperPenalty_le_quad hΔ_v hu_ge1
  have hsup := hub_support_le hj1 hpj_le_pm hP_pos
  rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
  have hgam := gamma_hPrem_sub_H j hγ
  have hA_le : (GFun j PConst - (1 + harmonic j) - (if γ = 0 then 0 else etaPrem j)) +
      vFun j (pStar m) * KFun j PConst ≤
      MFun j (pStar m) + γ * hPrem j - (1 + γ) * (1 + harmonic j) := by linarith only [hsup, hgam]
  have hu2_nn : 0 ≤ u ^ 2 - 1 := by
    have : 1 ≤ u ^ 2 := by simpa only [sq, one_mul] using mul_self_le_mul_self zero_le_one hu_ge1
    linarith only [this]
  have hAmul := mul_le_mul_of_nonneg_right (show
      ((GFun j PConst - (1 + harmonic j) - (if γ = 0 then 0 else etaPrem j)) +
        vFun j (pStar m) * KFun j PConst) - (1 + vFun j (pStar m)) * KFun j z ≤
      (MFun j (pStar m) + γ * hPrem j - (1 + γ) * (1 + harmonic j)) - (1 + vFun j (pStar m)) * KFun j z by
      linarith only [hA_le]) hu2_nn
  unfold rayResidual; dsimp only
  linarith only [hpen_P, hmono_v, hquad, hAmul]

/-- **Lemma 8.12 (Shifted upper ray `z ≥ 72/j`, `13 ≤ m ≤ 16`, `2 ≤ j ≤ m`, `BINARY-09`, `40` checks)**:
    `rayResidual j (pStar m) γ u z - (3/20) * (z - 72/j) ≥ 0` for all `z ≥ 72/j`, `u ≥ 1`, both modes! -/
theorem lem_bin_accepted_ray_shifted {j m : ℕ} (hj2 : 2 ≤ j) (hjm : j ≤ m)
    (hm13 : 13 ≤ m) (hm16 : m ≤ 16)
    {γ u z : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) (hu_ge1 : 1 ≤ u)
    (hz72 : 72 / (j : ℝ) ≤ z) :
    0 ≤ rayResidual j (pStar m) γ u z - (3 / 20 : ℝ) * (z - 72 / (j : ℝ)) := by
  have hj1 : 1 ≤ j := by omega
  have hm1 : 1 ≤ m := by omega
  have hj16 : j ≤ 16 := le_trans hjm hm16
  set p := pStar m
  set v := vFun j p
  set z0 := 72 / (j : ℝ)
  set b0 := if γ = 0 then 0 else etaPrem j
  set b1 := if γ = 0 then 0 else (1 / 25 : ℝ) * (1 - piFun j q0Const)
  set A_base := GFun j PConst - (1 + harmonic j) - b0
  set A_act := MFun j p + γ * hPrem j - (1 + γ) * (1 + harmonic j)
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have hq0_cast : (const_q0 : ℝ) = q0Const := by unfold const_q0 q0Const; norm_num
  have halpha_cast : (const_alpha : ℝ) = 3 / 20 := by unfold const_alpha; norm_num
  have hT0_cast : (const_T0 : ℝ) = 72 := by unfold const_T0; norm_num
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hP_lt_z0 : PConst < z0 := by
    rw [lt_div_iff₀ hj_pos]
    have h16P : (16 : ℝ) * PConst < 72 := by unfold PConst; norm_num
    have hj_le : (j : ℝ) ≤ 16 := by exact_mod_cast hj16
    have hmul : (j : ℝ) * PConst ≤ 16 * PConst := mul_le_mul_of_nonneg_right hj_le (le_of_lt hP_pos)
    linarith only [hmul, h16P]
  have hz0_pos : 0 < z0 := lt_trans hP_pos hP_lt_z0
  have hp_pos : 0 < p := pStar_pos hm1
  have hpj_le_pm : pStar j ≤ p := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hp_le_P : p ≤ PConst := pStar_le_PConst hm1 hm16
  have hv_nn : 0 ≤ v := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
  have hD_pos : 0 < DFun j := DFun_pos hj1
  have hA_act_ge : A_base + v * KFun j PConst ≤ A_act := by
    have hsup := hub_support_le hj1 hpj_le_pm hP_pos
    rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
    have hgam := gamma_hPrem_sub_H j hγ
    simp only [A_base, A_act, b0]; linarith only [hsup, hgam]
  have hb1_div : b1 = b0 / q0Const := by
    simp only [b1, b0]; split_ifs; simp; rw [etaPrem_eq_closed j]; unfold q0Const; ring
  have hcP := hubStateQ_cast const_P hP_posQ j
  have hceP := hubStateQ_extra_cast const_P hP_posQ j
  have hrew : rayResidual j p γ u z - (3 / 20 : ℝ) * (z - z0) =
      (Rlin11 j p z + b1 * (z - q0Const) - (3 / 20 : ℝ) * (z - z0)) +
      (A_act - (1 + v) * KFun j z) * (u ^ 2 - 1) - 2 * KFun j z * (u - 1) := by
    unfold rayResidual; dsimp only; simp only [A_act, v, b1]; ring
  rw [hrew]
  let R11 : ℝ → ℝ := fun t => Rlin11 j p t + b1 * (t - q0Const) - (3 / 20 : ℝ) * (t - z0)
  let R11' : ℝ → ℝ := fun t => Rlin11Deriv j p t + b1 - 3 / 20
  have hR11_cont : ContinuousOn R11 (Ici z0) := fun t ht =>
    (((hasDerivAt_Rlin11 hj1 (lt_of_lt_of_le hz0_pos ht)).continuousAt.add
      (continuousAt_const.mul (continuousAt_id.sub continuousAt_const))).sub
      (continuousAt_const.mul (continuousAt_id.sub continuousAt_const))).continuousWithinAt
  have hR11_deriv : ∀ t > z0, HasDerivAt R11 (R11' t) t := fun t ht => by
    have h1 : HasDerivAt (fun x => b1 * (x - q0Const)) b1 t := by
      simpa using (hasDerivAt_sub_const q0Const (hasDerivAt_id t)).const_mul b1
    have h2 : HasDerivAt (fun x => (3 / 20 : ℝ) * (x - z0)) (3 / 20) t := by
      simpa using (hasDerivAt_sub_const z0 (hasDerivAt_id t)).const_mul (3 / 20 : ℝ)
    exact hasDerivAt_sub (hasDerivAt_add (hasDerivAt_Rlin11 hj1 (lt_trans hz0_pos ht)) h1) h2
  have hK_cont : ContinuousOn (KFun j) (Ici z0) := fun t ht =>
    (hasDerivAt_KFun_KDeriv j (lt_of_lt_of_le hz0_pos ht)).continuousAt.continuousWithinAt
  have hK_deriv : ∀ t > z0, HasDerivAt (KFun j) (KDeriv j t) t := fun t ht =>
    hasDerivAt_KFun_KDeriv j (lt_trans hz0_pos ht)
  have hK_mono_P : KFun j PConst ≤ KFun j z0 := le_of_lt (KFun_strictMono hj1 hP_pos hz0_pos hP_lt_z0)
  have hK_mono_z0 : ∀ t ≥ z0, KFun j z0 ≤ KFun j t := fun t ht => by
    rcases eq_or_lt_of_le ht with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (KFun_strictMono hj1 hz0_pos (lt_trans hz0_pos hlt) hlt)
  have hK_lt_H : ∀ t ≥ z0, KFun j t < 1 + harmonic j := fun t ht =>
    KFun_lt_one_add_harmonic hj1 (lt_of_lt_of_le hz0_pos ht)
  have hK'_pos : ∀ t > z0, 0 < KDeriv j t := fun t ht => KDeriv_pos hj1 (lt_trans hz0_pos ht)
  have hE4 : ∀ t > z0, KDeriv j t ≤ (1 + harmonic j - KFun j t) ^ 2 / DFun j := fun t ht => by
    have h := clock_E4_last_coupon_tangent (n := j) (d := 0) (by omega) (lt_trans hz0_pos ht)
    simpa only [KFun_eq_KShort, KDeriv, DFun, hDiff, harmonic_zero, sub_zero] using h
  have hT0j_cast : ((const_T0 / (j : ℚ) : ℚ) : ℝ) = z0 := by push_cast; rw [hT0_cast]
  have ⟨hΔ_P_z0, hpen_P_z0⟩ := ray_upper_pen_nonneg hj1 hjm hm16 hγ (le_of_lt hP_lt_z0)
  by_cases hj9 : j ≤ 9
  · -- Branch S0 (`2 ≤ j ≤ 9`, 16 checks): `p_b = P`, `v_bar = v_j(P)`, `dv_lb = 0`
    set v_bar := vFun j PConst
    have hv_le_bar : v ≤ v_bar := by
      dsimp only [v, v_bar]
      rw [← hubWeight_eq_vFun j hp_pos, ← hubWeight_eq_vFun j hP_pos]
      exact hubWeight_mono hj1 hpj_le_pm hp_le_P
    have hs0 := bin09_extract.2.2.2.1 j hj2 hj9 (decide (γ ≠ 0))
    have hG2 : (1 + v_bar) * (1 + harmonic j) < A_base + v_bar * KFun j PConst := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr hs0.1
      rcases hγ with rfl | rfl
      · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, sub_zero] at hq
        push_cast at hq
        rw [hcP.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hP_cast,
          hubWeight_eq_vFun j hP_pos] at hq
        simp only [A_base, v_bar, b0, ↓reduceIte, sub_zero]; linarith only [hq]
      · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
        have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
        simp only [hd, ↓reduceIte] at hq
        push_cast at hq
        rw [hcP.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hceP.2.1, hP_cast,
          hubWeight_eq_vFun j hP_pos] at hq
        simp only [A_base, v_bar, b0, hne, ↓reduceIte]; linarith only [hq]
    have hsw0 : A_base + v_bar * KFun j PConst ≤ (2 + v_bar) * KFun j z0 := by
      have hq := (Rat.cast_le (K := ℝ)).mpr hs0.2.1
      rcases hγ with rfl | rfl
      · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, sub_zero] at hq
        push_cast at hq
        rw [hcP.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, KQ_cast,
          hP_cast, hT0j_cast, hubWeight_eq_vFun j hP_pos] at hq
        simp only [A_base, v_bar, b0, ↓reduceIte, sub_zero]; linarith only [hq]
      · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
        have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
        simp only [hd, ↓reduceIte] at hq
        push_cast at hq
        rw [hcP.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hceP.2.1, KQ_cast,
          hP_cast, hT0j_cast, hubWeight_eq_vFun j hP_pos] at hq
        simp only [A_base, v_bar, b0, hne, ↓reduceIte]; linarith only [hq]
    have hrad : ((A_base + v_bar * KFun j PConst) ^ 2 / ((1 + v_bar) * DFun j)) *
        ((1 + harmonic j - KFun j z0) /
          ((A_base + v_bar * KFun j PConst) - (1 + v_bar) * KFun j z0)) ^ 2 <
        4 * KDeriv j PConst + b1 - 3 / 20 := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr hs0.2.2
      rcases hγ with rfl | rfl
      · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, zero_div,
          sub_zero, add_zero] at hq
        push_cast at hq
        rw [hcP.2.2.2.2.1, hcP.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.2.2.1, hcP.2.2.2.1,
          hceP.1, KQ_cast, hP_cast, halpha_cast, hT0j_cast,
          hubWeight_eq_vFun j hP_pos, ← KDeriv_eq_KDerivP j hP_pos] at hq
        have hAeq : GFun j PConst - (1 + harmonic j) + v_bar * KFun j PConst =
            A_base + v_bar * KFun j PConst := by simp only [A_base, b0, ↓reduceIte, sub_zero]
        rw [hAeq] at hq
        have hsq : (A_base + v_bar * KFun j PConst) ^ 2 =
            (A_base + v_bar * KFun j PConst) * (A_base + v_bar * KFun j PConst) := sq _
        rw [hsq]; simp only [b1, ↓reduceIte, add_zero] at hq ⊢; linarith only [hq]
      · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
        have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
        simp only [hd, ↓reduceIte] at hq
        push_cast at hq
        rw [hcP.2.2.2.2.1, hcP.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.2.2.1, hcP.2.2.2.1,
          hceP.1, hceP.2.1, KQ_cast, hP_cast, hq0_cast, halpha_cast, hT0j_cast,
          hubWeight_eq_vFun j hP_pos, ← KDeriv_eq_KDerivP j hP_pos] at hq
        have hAeq : GFun j PConst - (1 + harmonic j) + v_bar * KFun j PConst - etaPrem j =
            A_base + v_bar * KFun j PConst := by simp only [A_base, b0, hne, ↓reduceIte]; ring
        have hb1eq : etaPrem j / q0Const = b1 := by rw [hb1_div]; simp only [b0, hne, ↓reduceIte]
        rw [hAeq, hb1eq] at hq
        have hsq : (A_base + v_bar * KFun j PConst) ^ 2 =
            (A_base + v_bar * KFun j PConst) * (A_base + v_bar * KFun j PConst) := sq _
        rw [hsq]; linarith only [hq]
    have hstart : 0 ≤ R11 z0 - upperPenalty (A_base + v_bar * KFun j PConst) v_bar (KFun j z0) := by
      simpa only [R11, sub_self, mul_zero, sub_zero] using hpen_P_z0
    exact lem_shifted_upper_ray (C_bud := 4 * KDeriv j PConst + b1 - 3 / 20)
      hv_nn hv_le_bar hD_pos hK_cont hK_deriv hK_mono_P hK_mono_z0 hK_lt_H hK'_pos hE4
      hR11_cont hR11_deriv hstart hG2 hsw0
      (fun t ht => by
        have hlb := Rlin11Deriv_lower_bound hj1 hjm hm16 hp_le_P le_rfl (le_of_lt (lt_trans hP_lt_z0 ht))
        simp only [sub_self, mul_zero, ite_self, add_zero] at hlb
        simp only [R11']; linarith only [hlb])
      hrad hz72 hu_ge1 hA_act_ge
  · -- Branch S1/S2 (`10 ≤ j ≤ m`, 24 checks): 2 shifted windows `[267/100, 270/100]` & `[270/100, P]`
    have hj10 : 10 ≤ j := by omega
    obtain ⟨w_win, hw_mem, hm_in, hm_le_hi⟩ := exists_shifted_window hm13 hm16
    have hw_spec := bin09_extract.2.2.2.2 w_win hw_mem
    have hm_win := hw_spec.2.2.1 m hm_in
    have hj_spec := hw_spec.2.2.2 j hj10 (le_trans hjm hm_le_hi)
    have hgf := hj_spec.2 (decide (γ ≠ 0))
    have hpa_gt_85 : (8 : ℚ) / 5 < w_win.pa := shiftedWindows_pa_gt_8_5 w_win hw_mem
    have hpa_lt_pbQ : w_win.pa < w_win.pb := hw_spec.1
    have hpb_le_PQ : w_win.pb ≤ const_P := hw_spec.2.1
    have hpa_posQ : (0 : ℚ) < w_win.pa := by linarith
    have hpb_posQ : (0 : ℚ) < w_win.pb := lt_trans hpa_posQ hpa_lt_pbQ
    have hpb_posR : (0 : ℝ) < (w_win.pb : ℝ) := by exact_mod_cast hpb_posQ
    have hpa_le_p : (w_win.pa : ℝ) ≤ p := le_trans (by exact_mod_cast hm_win.1) (bracketQ_sound hm1 hm16).1
    have hp_le_pb : p ≤ (w_win.pb : ℝ) := le_trans (bracketQ_sound hm1 hm16).2.1 (by exact_mod_cast hm_win.2.1)
    have hpb_le_P : (w_win.pb : ℝ) ≤ PConst := by
      have : (w_win.pb : ℝ) ≤ (const_P : ℝ) := by exact_mod_cast hpb_le_PQ
      rwa [hP_cast] at this
    set v_bar := vFun j (w_win.pb : ℝ)
    have hv_le_bar : v ≤ v_bar := by
      dsimp only [v, v_bar]
      rw [← hubWeight_eq_vFun j hp_pos, ← hubWeight_eq_vFun j hpb_posR]
      exact hubWeight_mono hj1 hpj_le_pm hp_le_pb
    have hbar_le_P : v_bar ≤ vFun j PConst := by
      dsimp only [v_bar]
      rw [← hubWeight_eq_vFun j hpb_posR, ← hubWeight_eq_vFun j hP_pos]
      exact hubWeight_mono hj1 (le_trans hpj_le_pm hp_le_pb) hpb_le_P
    set da := hubStateQ w_win.pa j
    set daPrev := hubStateQ w_win.pa (j - 1)
    set db := hubStateQ w_win.pb j
    set dbPrev := hubStateQ w_win.pb (j - 1)
    set dv_lbQ := (dvWindowBoundsQ j w_win.pa w_win.pb da db daPrev dbPrev).1
    set z72Q : ℚ := const_T0 / (j : ℚ)
    set r72Prev := hubStateQ z72Q (j - 1)
    set k_incQ : ℚ := (r72Prev.K + z72Q * r72Prev.Kp) - (dbPrev.K + w_win.pb * dbPrev.Kp)
    have hdv_lb_le : (dv_lbQ : ℝ) ≤ vFun (j - 1) p - vFun j p := by
      have hpprev_le : pStar (j - 1) ≤ p :=
        le_of_lt (lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le_pm)
      have hwv_nn : 0 ≤ hubWeight (j - 1) p - hubWeight j p := by
        rw [hubWeight_eq_vFun (j - 1) hp_pos, hubWeight_eq_vFun j hp_pos]
        exact le_of_lt (sub_pos.mpr (vFun_strictAnti_rank hj2 hj16 hpprev_le hp_le_P))
      have hKp_anti : KDerivP j (w_win.pb : ℝ) ≤ KDerivP j p ∧ KDerivP j p ≤ KDerivP j (w_win.pa : ℝ) := by
        have hpa1 : (1 : ℝ) ≤ (w_win.pa : ℝ) := by
          have h85 : (((8 : ℚ) / 5 : ℚ) : ℝ) < (w_win.pa : ℝ) := by exact_mod_cast hpa_gt_85
          norm_num at h85; linarith only [h85]
        have hp1 : (1 : ℝ) ≤ p := le_trans hpa1 hpa_le_p
        have hpb1 : (1 : ℝ) ≤ (w_win.pb : ℝ) := le_trans hp1 hp_le_pb
        rw [← KDeriv_eq_KDerivP j (by linarith only [hpb1]), ← KDeriv_eq_KDerivP j hp_pos,
          ← KDeriv_eq_KDerivP j (by linarith only [hpa1])]
        exact ⟨KDeriv_anti_on_ge1 hj1 hp1 hpb1 hp_le_pb, KDeriv_anti_on_ge1 hj1 hpa1 hp1 hpa_le_p⟩
      have hsnd := dvWindowBoundsQ_sound hj2 hpa_gt_85 (le_of_lt hpa_lt_pbQ) hpa_le_p hp_le_pb
        hpprev_le hwv_nn hKp_anti
      have h1 := hsnd.1
      rw [hubWeight_eq_vFun (j - 1) hp_pos, hubWeight_eq_vFun j hp_pos] at h1
      exact h1
    have hz72_posQ : (0 : ℚ) < z72Q := by unfold z72Q const_T0; positivity
    have hc_b := hubStateQ_cast w_win.pb hpb_posQ j
    have hc_bp := hubStateQ_cast w_win.pb hpb_posQ (j - 1)
    have hc_72j := hubStateQ_cast z72Q hz72_posQ j
    have hc_72p := hubStateQ_cast z72Q hz72_posQ (j - 1)
    have hk_inc_eq : (k_incQ : ℝ) =
        (KFun (j - 1) z0 + z0 * KDeriv (j - 1) z0) -
        (KFun (j - 1) (w_win.pb : ℝ) + (w_win.pb : ℝ) * KDeriv (j - 1) (w_win.pb : ℝ)) := by
      simp only [k_incQ]; push_cast
      rw [hc_72p.2.2.2.1, hc_72p.2.2.2.2.1, hc_bp.2.2.2.1, hc_bp.2.2.2.2.1, hT0j_cast,
        ← KDeriv_eq_KDerivP (j - 1) hz0_pos, ← KDeriv_eq_KDerivP (j - 1) hpb_posR]
    have hk_inc_pos : 0 < (k_incQ : ℝ) := by exact_mod_cast hj_spec.1
    have hG2 : (1 + v_bar) * (1 + harmonic j) < A_base + v_bar * KFun j PConst := by
      have hq := (Rat.cast_lt (K := ℝ)).mpr hgf.1
      rcases hγ with rfl | rfl
      · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, sub_zero] at hq
        push_cast at hq
        rw [hc_b.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hP_cast,
          hubWeight_eq_vFun j hpb_posR] at hq
        simp only [A_base, v_bar, b0, ↓reduceIte, sub_zero]; linarith only [hq]
      · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
        have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
        simp only [hd, ↓reduceIte] at hq
        push_cast at hq
        rw [hc_b.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hceP.2.1, hP_cast,
          hubWeight_eq_vFun j hpb_posR] at hq
        simp only [A_base, v_bar, b0, hne, ↓reduceIte]; linarith only [hq]
    have hsw0 : A_base + v_bar * KFun j PConst ≤ (2 + v_bar) * KFun j z0 := by
      have hq := (Rat.cast_le (K := ℝ)).mpr hgf.2.1
      rcases hγ with rfl | rfl
      · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, sub_zero] at hq
        push_cast at hq
        rw [hc_b.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hc_72j.2.2.2.1,
          hP_cast, hT0j_cast, hubWeight_eq_vFun j hpb_posR] at hq
        simp only [A_base, v_bar, b0, ↓reduceIte, sub_zero]; linarith only [hq]
      · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
        have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
        simp only [hd, ↓reduceIte] at hq
        push_cast at hq
        rw [hc_b.2.2.2.2.2.2.2.1, hcP.1, hcP.2.2.2.2.2.1, hcP.2.2.2.1, hceP.2.1, hc_72j.2.2.2.1,
          hP_cast, hT0j_cast, hubWeight_eq_vFun j hpb_posR] at hq
        simp only [A_base, v_bar, b0, hne, ↓reduceIte]; linarith only [hq]
    set C_bud : ℝ := 4 * KDeriv j (w_win.pb : ℝ) + b1 + (j : ℝ) * (dv_lbQ : ℝ) * (k_incQ : ℝ) - 3 / 20
    have hrad : ((A_base + v_bar * KFun j PConst) ^ 2 / ((1 + v_bar) * DFun j)) *
        ((1 + harmonic j - KFun j z0) /
          ((A_base + v_bar * KFun j PConst) - (1 + v_bar) * KFun j z0)) ^ 2 < C_bud := by
      have hdv_cast :
          max 0 ((3 * (1 - (db.pi : ℝ)) +
            max 0 (daPrev.v : ℝ) * (1 - (1 - 1 / (w_win.pb : ℝ)) * (db.pi : ℝ)) -
            8 * (1 - 1 / (w_win.pb : ℝ)) * (db.pi : ℝ) * (da.U : ℝ)) /
            ((1 + (j : ℝ) * (w_win.pb : ℝ)) * (da.Kp : ℝ))) = (dv_lbQ : ℝ) := by
        simp only [dv_lbQ, dvWindowBoundsQ]; push_cast; rfl
      have hvbar_eq : vFun j (w_win.pb : ℝ) = v_bar := rfl
      have hq := (Rat.cast_lt (K := ℝ)).mpr hgf.2.2
      rcases hγ with rfl | rfl
      · simp only [ne_eq, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte, zero_div,
          sub_zero, add_zero] at hq
        push_cast at hq
        rw [hc_b.2.2.2.2.1, hc_b.2.2.2.2.2.2.2.1, hcP.2.2.2.2.2.1, hcP.1, hcP.2.2.2.1,
          hceP.1, hc_72j.2.2.2.1, hP_cast, halpha_cast, hT0j_cast,
          hubWeight_eq_vFun j hpb_posR, ← KDeriv_eq_KDerivP j hpb_posR, hvbar_eq, hdv_cast] at hq
        have hAeq : GFun j PConst - (1 + harmonic j) + v_bar * KFun j PConst =
            A_base + v_bar * KFun j PConst := by simp only [A_base, b0, ↓reduceIte, sub_zero]
        rw [hAeq] at hq
        have hsq : (A_base + v_bar * KFun j PConst) ^ 2 =
            (A_base + v_bar * KFun j PConst) * (A_base + v_bar * KFun j PConst) := sq _
        rw [hsq]; simp only [C_bud, b1, ↓reduceIte, add_zero] at hq ⊢
        linarith only [hq]
      · have hne : (1 / 25 : ℝ) ≠ 0 := by norm_num
        have hd : decide ((1 / 25 : ℝ) ≠ 0) = true := decide_eq_true hne
        simp only [hd, ↓reduceIte] at hq
        push_cast at hq
        rw [hc_b.2.2.2.2.1, hc_b.2.2.2.2.2.2.2.1, hcP.2.2.2.2.2.1, hcP.1, hcP.2.2.2.1,
          hceP.1, hceP.2.1, hc_72j.2.2.2.1, hP_cast, hq0_cast, halpha_cast, hT0j_cast,
          hubWeight_eq_vFun j hpb_posR, ← KDeriv_eq_KDerivP j hpb_posR, hvbar_eq, hdv_cast] at hq
        have hAeq : GFun j PConst - (1 + harmonic j) + v_bar * KFun j PConst - etaPrem j =
            A_base + v_bar * KFun j PConst := by simp only [A_base, b0, hne, ↓reduceIte]; ring
        have hb1eq : etaPrem j / q0Const = b1 := by rw [hb1_div]; simp only [b0, hne, ↓reduceIte]
        rw [hAeq, hb1eq] at hq
        have hsq : (A_base + v_bar * KFun j PConst) ^ 2 =
            (A_base + v_bar * KFun j PConst) * (A_base + v_bar * KFun j PConst) := sq _
        rw [hsq]; simp only [C_bud] at hq ⊢; linarith only [hq]
    have hstart : 0 ≤ R11 z0 - upperPenalty (A_base + v_bar * KFun j PConst) v_bar (KFun j z0) := by
      have hmono_v := upperPenalty_mono_v hbar_le_P hK_mono_P hΔ_P_z0
      simp only [R11, sub_self, mul_zero, sub_zero]
      linarith only [hpen_P_z0, hmono_v]
    exact lem_shifted_upper_ray (C_bud := C_bud)
      hv_nn hv_le_bar hD_pos hK_cont hK_deriv hK_mono_P hK_mono_z0 hK_lt_H hK'_pos hE4
      hR11_cont hR11_deriv hstart hG2 hsw0
      (fun t ht => by
        have hlb := Rlin11Deriv_lower_bound hj1 hjm hm16 hp_le_pb (le_of_lt (lt_of_le_of_lt hpb_le_P hP_lt_z0))
          (le_of_lt ht)
        rw [ite_eq_right (by omega : j ≠ 1), ← hk_inc_eq] at hlb
        have hmul : (j : ℝ) * (dv_lbQ : ℝ) * (k_incQ : ℝ) ≤
            (j : ℝ) * (vFun (j - 1) p - vFun j p) * (k_incQ : ℝ) :=
          mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hdv_lb_le (Nat.cast_nonneg j))
            (le_of_lt hk_inc_pos)
        simp only [C_bud, R11']; linarith only [hlb, hmul])
      hrad hz72 hu_ge1 hA_act_ge

/-! #### Master Lemma 8.12 (`lem:bin-accepted`): Complete Accepted Comparison without Exterior -/

/-- **Lemma 8.12 (`lem:bin-accepted`, `BINARY-05..09`)**:
    Complete accepted residual nonnegativity without exterior (`b = 0`) for ALL `1 ≤ j ≤ m ≤ 16`,
    both modes `γ ∈ {0, 1/25}`, `0 < d0 ≤ 1`, `c = d0^2`, `u ≥ 1`, `z ≥ 0`, `y_avg ≥ 0`
    satisfying the pure-tag bounds (`0 ≤ z ≤ 5/4` and `z ≥ 5/4`). -/
theorem lem_bin_accepted {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ d0 c u z y_avg : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25)
    (hd0_pos : 0 < d0) (hd0_le1 : d0 ≤ 1) (hc_eq : c = d0 ^ 2)
    (hu_ge1 : 1 ≤ u) (hz0 : 0 ≤ z) (hy_nn : 0 ≤ y_avg)
    -- Pure-tag bounds for `z ≤ 5/4` on `Q = V_j / c = (z + j z (y_avg / c)) / (1 + j z)`
    (hsmall_hi : z ≤ 5 / 4 → ((j : ℝ) * z * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z)) / c ≤ 5 / 4)
    (hsmall_j1 : z ≤ 5 / 4 → j = 1 →
      ((j : ℝ) * z * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z)) / c ≤ 2 * z / (1 + z))
    (hsmall_j2_lo : z ≤ 1 → j = 2 →
      ((j : ℝ) * z * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z)) / c ≤ 13 * z / (4 * (1 + 2 * z)))
    (hsmall_j2_hi : 1 ≤ z → z ≤ 5 / 4 → j = 2 →
      ((j : ℝ) * z * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z)) / c ≤ 145 / 126)
    (hsmall_j3 : z ≤ 5 / 4 → j = 3 →
      ((j : ℝ) * z * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z)) / c ≤ 19 * z / (4 * (1 + 3 * z)))
    (hsmall_ge4 : z ≤ 5 / 4 → 4 ≤ j →
      ((j : ℝ) * z * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z)) / c ≤
        ((j + 1 : ℕ) : ℝ) * z / (1 + (j : ℝ) * z) + (4 / 27 : ℝ) * z ^ 3)
    -- Pure-tag bound for `z ≥ 5/4` on `y_avg`
    (hlarge_y : 5 / 4 ≤ z → y_avg ≤ c * KFun (j - 1) z) :
    let p := pStar m
    let v := vFun j p
    let w := vFun (j - 1) p
    let x := (j : ℝ) * z
    let T := c * x
    let A := MFun j p + feeLambda m j T + γ * hPrem j - (1 + γ) * (1 + harmonic j)
    let B0 := MFun j p + feeLambda m j T + (γ * hPrem j - γ * hPrem (j - 1)) - JVal (j + 1)
    let Vj := x * (y_avg + c / (j : ℝ)) / (1 + x)
    0 ≤ u ^ 2 * A + x * B0 +
      x * max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) -
      ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * Vj := by
  intro p v w x T A B0 Vj
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hc_pos : 0 < c := by rw [hc_eq]; exact sq_pos_of_pos hd0_pos
  have hx_nn : 0 ≤ x := mul_nonneg (le_of_lt hj_pos) hz0
  have h1x_pos : 0 < 1 + x := by linarith
  by_cases hz54 : z ≤ 5 / 4
  · -- Small prices `0 ≤ z ≤ 5/4`: drop child kink `max 0 ... ≥ 0` and apply `lem_bin_accepted_small`
    set Q := Vj / c
    have hVj_eq : Vj = c * Q := (mul_div_cancel₀ Vj (ne_of_gt hc_pos)).symm
    have hQ_nn : 0 ≤ Q := div_nonneg
      (div_nonneg (mul_nonneg hx_nn (add_nonneg hy_nn (div_nonneg (le_of_lt hc_pos) (le_of_lt hj_pos))))
        (le_of_lt h1x_pos)) (le_of_lt hc_pos)
    have hsp := lem_bin_accepted_small hj1 hjm hm16 hγ hd0_pos hd0_le1 hc_eq hu_ge1 hz0 hz54 hQ_nn
      (hsmall_hi hz54) (hsmall_j1 hz54) (fun h2 hz1 => hsmall_j2_lo hz1 h2)
      (fun h2 hz1 => hsmall_j2_hi hz1 hz54 h2) (hsmall_j3 hz54) (hsmall_ge4 hz54)
    have hmax_nn : 0 ≤ x * max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) :=
      mul_nonneg hx_nn (le_max_left _ _)
    rw [hVj_eq]
    have hsp' : 0 < u ^ 2 * A + x * B0 - ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * (c * Q) := hsp
    linarith only [hsp', hmax_nn]
  · -- Large prices `z > 5/4`: split `j = 1` vs `2 ≤ j`
    have hz_ge54 : 5 / 4 ≤ z := le_of_lt (not_le.mp hz54)
    have hz_pos : 0 < z := by linarith only [hz_ge54]
    have hy_le : y_avg ≤ c * KFun (j - 1) z := hlarge_y hz_ge54
    have hm1 : 1 ≤ m := le_trans hj1 hjm
    have hpj_le_pm : pStar j ≤ p := by
      rcases eq_or_lt_of_le hjm with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (pStar_strictMono hj1 hlt)
    have hv_nn : 0 ≤ v := vFun_nonneg_of_ge_pStar hj1 hpj_le_pm
    have hα_nn : 0 ≤ (u + 1 / d0) ^ 2 + v * (u ^ 2 + x) := by positivity
    -- Full-child closure helper (used for both `j = 1` and `2 ≤ j`)
    have hfull_closure :
        0 ≤ u ^ 2 * A + x * B0 +
          x * (w * (c * KFun (j - 1) z) - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) -
          ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * (c * KFun j z) := by
      have hc_le1 : c ≤ 1 := by
        rw [hc_eq]; simpa only [sq, one_mul] using mul_self_le_mul_self (le_of_lt hd0_pos) hd0_le1
      set feeLoss := if 13 ≤ m ∧ 2 ≤ j then (3 / 20 : ℝ) / (j : ℝ) * max 0 (x - 72) else 0
      set A0 := MFun j p + γ * hPrem j - (1 + γ) * (1 + harmonic j)
      set c0 := u ^ 2 * A0 + x * (MFun j p - MFun (j - 1) p + (γ * hPrem j - γ * hPrem (j - 1))) -
          KFun j z - feeLoss
      set c2 := x * w * KFun (j - 1) z - (u ^ 2 + v * (u ^ 2 + x)) * KFun j z
      have hfee_tot : -feeLoss ≤ u ^ 2 * feeLambda m j T + x * (feeLambda m j T - feeLambda m (j - 1) T) := by
        have hufee : 0 ≤ u ^ 2 * feeLambda m j T := mul_nonneg (sq_nonneg u) (feeLambda_nonneg m j T)
        by_cases hj2 : 2 ≤ j
        · have hdiff := feeLambda_diff_mul_ge hj2 hjm hm16 hc_pos hc_le1 hx_nn
          simp only [feeLoss, hj2, and_true]; linarith only [hufee, hdiff]
        · have hj1' : j = 1 := by omega
          subst hj1'
          have hlam0 : feeLambda m 0 T = 0 := by unfold feeLambda; simp
          have hx_fee : 0 ≤ x * (feeLambda m 1 T - feeLambda m 0 T) := by
            rw [hlam0, sub_zero]; exact mul_nonneg hx_nn (feeLambda_nonneg m 1 T)
          simp only [feeLoss, show ¬ (13 ≤ m ∧ 2 ≤ 1) by omega, ↓reduceIte, neg_zero]
          linarith only [hufee, hx_fee]
      have hquad_rew :
          u ^ 2 * A + x * B0 +
            x * (w * (c * KFun (j - 1) z) - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) -
            ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * (c * KFun j z) =
          (c0 - 2 * u * KFun j z * d0 + c2 * d0 ^ 2) +
            (u ^ 2 * feeLambda m j T + x * (feeLambda m j T - feeLambda m (j - 1) T) + feeLoss) := by
        simp only [A, B0, A0, c0, c2]; rw [hc_eq]; field_simp [ne_of_gt hd0_pos]; ring
      rw [hquad_rew]
      suffices hq : 0 ≤ c0 - 2 * u * KFun j z * d0 + c2 * d0 ^ 2 by linarith only [hq, hfee_tot]
      have hKz_pos : 0 < KFun j z := KFun_pos j hz_pos
      have hu_pos : 0 < u := by linarith only [hu_ge1]
      have hsplit := full_child_d_split (c0 := c0) (c2 := c2) hd0_pos hd0_le1 hu_pos hKz_pos
      by_cases hc2_le : c2 ≤ u * KFun j z
      · refine le_trans ?_ (hsplit.1 hc2_le)
        rw [full_child_at_d1_eq_ray hj1 hγ]
        -- Now evaluate the three rays `[5/4, P]`, `[P, 72/j]`, `[72/j, ∞)`!
        by_cases hzP : z ≤ PConst
        · have hfee0 : feeLoss = 0 := by
            simp only [feeLoss]
            split_ifs with hcond
            · have hx72 : x ≤ 72 := by
                have hj_le : (j : ℝ) ≤ 16 := by exact_mod_cast (le_trans hjm hm16)
                have h16P : (16 : ℝ) * PConst < 72 := by unfold PConst; norm_num
                have h1 : (j : ℝ) * z ≤ (j : ℝ) * PConst := mul_le_mul_of_nonneg_left hzP (Nat.cast_nonneg j)
                have h2 : (j : ℝ) * PConst ≤ 16 * PConst :=
                  mul_le_mul_of_nonneg_right hj_le (by unfold PConst; norm_num)
                simp only [x]; linarith only [h1, h2, h16P]
              rw [max_eq_left (by linarith only [hx72]), mul_zero]
            · rfl
          rw [hfee0, sub_zero]
          exact lem_bin_accepted_ray_small hj1 hjm hm16 hγ hu_ge1 hz_ge54 hzP
        · have hz_geP : PConst ≤ z := le_of_lt (not_le.mp hzP)
          by_cases hhigh : 13 ≤ m ∧ 2 ≤ j ∧ 72 / (j : ℝ) < z
          · have hmax : max 0 (x - 72) = (j : ℝ) * (z - 72 / (j : ℝ)) := by
              have hlt : 72 < x := by
                have := (div_lt_iff₀ hj_pos).mp hhigh.2.2; simp only [x]; linarith only [this]
              rw [max_eq_right (by linarith only [hlt])]
              simp only [x]; field_simp [ne_of_gt hj_pos]
            have hfee_eq : feeLoss = (3 / 20 : ℝ) * (z - 72 / (j : ℝ)) := by
              simp only [feeLoss, hhigh.1, hhigh.2.1, and_self, ↓reduceIte, hmax]
              field_simp [ne_of_gt hj_pos]
            rw [hfee_eq]
            exact lem_bin_accepted_ray_shifted hhigh.2.1 hjm hhigh.1 hm16 hγ hu_ge1 (le_of_lt hhigh.2.2)
          · have hfee0 : feeLoss = 0 := by
              simp only [feeLoss]
              split_ifs with hcond
              · have hz72 : z ≤ 72 / (j : ℝ) :=
                  not_lt.mp (fun hlt => hhigh ⟨hcond.1, hcond.2, hlt⟩)
                have hx72 : x ≤ 72 := by
                  have := (le_div_iff₀ hj_pos).mp hz72; simp only [x]; linarith only [this]
                rw [max_eq_left (by linarith only [hx72]), mul_zero]
              · rfl
            rw [hfee0, sub_zero]
            exact lem_bin_accepted_ray_upper hj1 hjm hm16 hγ hu_ge1 hz_geP
      · push Not at hc2_le
        have hj2 : 2 ≤ j := by
          rcases Nat.eq_or_lt_of_le hj1 with hj1' | hlt
          · exfalso
            have hw0 : w = 0 := by simp [w, ← hj1', vFun]
            have hc2_np : c2 ≤ 0 := by
              simp only [c2, hw0, mul_zero, zero_mul, zero_sub]
              exact neg_nonpos.mpr (mul_nonneg (by positivity) (le_of_lt hKz_pos))
            have huK : 0 < u * KFun j z := mul_pos hu_pos hKz_pos
            linarith only [hc2_le, hc2_np, huK]
          · omega
        have hdv := lem_bin_accepted_dvertex hj2 hjm hm16 hγ hu_ge1 hz_ge54 hc2_le
        have hfee_eq : feeLoss = if 13 ≤ m then (3 / 20 : ℝ) / (j : ℝ) * max 0 (x - 72) else 0 := by
          simp only [feeLoss, hj2, and_true]
        have hdv' : 0 < c0 - u * KFun j z := by
          simp only [c0, hfee_eq]; exact hdv
        exact le_of_lt (lt_trans hdv' (hsplit.2 hc2_le))
    -- Now connect `y_avg` to full child (or crossing `y = S`) via `child_kink_min`!
    have hK_rec : x * (c * KFun (j - 1) z + c / (j : ℝ)) / (1 + x) = c * KFun j z := by
      obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
      have hKr := KFun_succ_rec k hz_pos
      simp only [x, Nat.add_sub_cancel]
      rw [hKr]
      have hden : 1 + ((k + 1 : ℕ) : ℝ) * z ≠ 0 := ne_of_gt (by positivity)
      have hk_ne : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      field_simp [hden, hk_ne]; ring
    by_cases hj1' : j = 1
    · subst hj1'
      have hw0 : w = 0 := by simp [w, vFun]
      have hM0 : MFun 0 p = 5 := by simp [MFun, GFun, vFun]
      have hJ2 : JVal 2 = 5 := JVal_two
      have hlam0 : feeLambda m 0 T = 0 := by unfold feeLambda; simp
      have hmax0 : max 0 (w * y_avg - (MFun 0 p + feeLambda m 0 T - JVal 2)) = 0 := by
        rw [hw0, zero_mul, hM0, hJ2, hlam0]; simp
      have hVj_le : Vj ≤ c * KFun 1 z := by
        rw [← hK_rec]
        apply div_le_div_of_nonneg_right _ (le_of_lt h1x_pos)
        exact mul_le_mul_of_nonneg_left (add_le_add hy_le le_rfl) hx_nn
      rw [hmax0, mul_zero]
      simp only [hw0, zero_mul, hM0, hJ2, hlam0, add_zero, sub_self, mul_zero] at hfull_closure
      have hmul := mul_le_mul_of_nonneg_left hVj_le hα_nn
      linarith only [hfull_closure, hmul]
    · have hj2 : 2 ≤ j := by omega
      have hpprev_lt : pStar (j - 1) < p :=
        lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le_pm
      have hw_pos : 0 < w := vFun_pos_of_gt_pStar (by omega) hpprev_lt
      set S := (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) / w
      have hmax_rew : ∀ y : ℝ,
          max 0 (w * y - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) =
          w * max 0 (y - S) := by
        intro y
        rw [mul_max_of_nonneg _ _ (le_of_lt hw_pos), mul_zero]
        congr 1; simp only [S]; field_simp [ne_of_gt hw_pos]
      rw [hmax_rew y_avg]
      have hck := child_kink_min (A := A) (u := u) (x := x) (B := B0) (w := w) (S := S)
        (α := (u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) (c := c) (j_r := (j : ℝ))
        (y := y_avg) (y_max := c * KFun (j - 1) z)
        hx_nn hα_nn (le_of_lt hw_pos) hy_le
        (fun _ => by
          rw [hK_rec]
          have hge : w * (c * KFun (j - 1) z) - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1)) ≤
              w * max 0 (c * KFun (j - 1) z - S) := by
            rw [← hmax_rew (c * KFun (j - 1) z)]; exact le_max_right _ _
          have hmul := mul_le_mul_of_nonneg_left hge hx_nn
          have hlhs : A * u ^ 2 + x * B0 + x * w * max 0 (c * KFun (j - 1) z - S) =
              u ^ 2 * A + x * B0 + x * (w * max 0 (c * KFun (j - 1) z - S)) := by ring
          linarith only [hfull_closure, hmul, hlhs])
        (fun hS_lt hC1 => le_of_lt (by
          have hcr := lem_bin_accepted_crossing hj2 hjm hm16 hγ hd0_pos hd0_le1 hc_eq hu_ge1 hz_ge54
            hS_lt hC1
          have hlhs : A * u ^ 2 + x * B0 -
              ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * (x * (S + c / (j : ℝ)) / (1 + x)) =
              u ^ 2 * A + x * B0 -
              ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * (x * (S + c / (j : ℝ)) / (1 + x)) := by ring
          rw [hlhs]; exact hcr))
      have hgoal_eq : A * u ^ 2 + x * B0 + x * w * max 0 (y_avg - S) -
          ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * (x * (y_avg + c / (j : ℝ)) / (1 + x)) =
          u ^ 2 * A + x * B0 + x * (w * max 0 (y_avg - S)) -
          ((u + 1 / d0) ^ 2 + v * (u ^ 2 + x)) * Vj := by simp only [Vj]; ring
      rwa [hgoal_eq] at hck

end AcceptedComparison

/-! ### Part 13: Lemma 8.13 (`lem:bin-exterior`, Exterior, Radius Tiers, `BINARY-11..12`) -/

section ExteriorAndTiers

open V3.CertEngine V3.Data.Binary

/-! #### Universal Support & Predecessor Transport (App. D.7) -/

/-- **App. D.7 Universal support**: `G_j(P) + v_j(p*_m) K_j(P) ≤ M_j(p*_m) + Λ_{m,j}(T)`
    and `0 ≤ v_j(p*_m) ≤ v_j(P)` for all `1 ≤ j ≤ m ≤ 16`. -/
theorem universal_support {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16) (T : ℝ) :
    GFun j PConst + vFun j (pStar m) * KFun j PConst ≤ MFun j (pStar m) + feeLambda m j T ∧
    0 ≤ vFun j (pStar m) ∧ vFun j (pStar m) ≤ vFun j PConst := by
  have hm1 : 1 ≤ m := le_trans hj1 hjm
  have hp_pos : 0 < pStar m := pStar_pos hm1
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hpj_le_pm : pStar j ≤ pStar m := by
    rcases eq_or_lt_of_le hjm with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (pStar_strictMono hj1 hlt)
  have hp_le_P : pStar m ≤ PConst := pStar_le_PConst hm1 hm16
  have hsup := hub_support_le hj1 hpj_le_pm hP_pos
  rw [hubIntercept_eq_MFun j hp_pos, hubWeight_eq_vFun j hp_pos] at hsup
  refine ⟨by linarith [hsup, feeLambda_nonneg m j T],
    vFun_nonneg_of_ge_pStar hj1 hpj_le_pm, ?_⟩
  rw [← hubWeight_eq_vFun j hp_pos, ← hubWeight_eq_vFun j hP_pos]
  exact hubWeight_mono hj1 hpj_le_pm hp_le_P

/-- **App. D.7 Predecessor transport**: `e_i = J_{i+2} - G_i(P)` strictly decreases for `i ≥ 5`,
    yielding `e_{j-1} ≤ e^+_3` on `4..8`, `≤ e^+_5` on `6..8`, `≤ e^+_8` on `9..16`. -/
theorem predecessor_transport :
    (∀ i, 5 ≤ i → i ≤ 15 → JVal (i + 2) - GFun i PConst < JVal (i + 1) - GFun (i - 1) PConst) ∧
    (∀ j, 4 ≤ j → j ≤ 8 → JVal (j + 1) - GFun (j - 1) PConst ≤ (eCapQ 3 : ℝ)) ∧
    (∀ j, 6 ≤ j → j ≤ 8 → JVal (j + 1) - GFun (j - 1) PConst ≤ (eCapQ 5 : ℝ)) ∧
    (∀ j, 9 ≤ j → j ≤ 16 → JVal (j + 1) - GFun (j - 1) PConst ≤ (eCapQ 8 : ℝ)) := by
  have hstep : ∀ i, 5 ≤ i → i ≤ 15 →
      JVal (i + 2) - GFun i PConst < JVal (i + 1) - GFun (i - 1) PConst := by
    intro i hi5 hi15
    have hi1 : 1 ≤ i := by omega
    have hp_pos : 0 < pStar i := pStar_pos hi1
    have hP_pos : 0 < PConst := by unfold PConst; norm_num
    have hbr := bracketQ_sound hi1 (by omega)
    have hpa_ge : (243 / 100 : ℝ) ≤ pStar i := by
      have hq : ((243 : ℚ) / 100) ≤ bracketPaQ i := by interval_cases i <;> decide +kernel
      have hR : (243 / 100 : ℝ) ≤ (bracketPaQ i : ℝ) := by
        have := (Rat.cast_le (K := ℝ)).mpr hq; norm_num at this; exact this
      exact le_trans hR hbr.1
    have hp_lt_P : pStar i < PConst := lt_of_le_of_lt hbr.2.1 hbr.2.2
    have hdel_lt : deltaFun i (pStar i) < deltaFun i PConst :=
      deltaFun_strictMono_ge5 hi5 ⟨hpa_ge, le_of_lt hp_lt_P⟩ ⟨by unfold PConst; norm_num, le_rfl⟩ hp_lt_P
    have hsG_p : GFun i (pStar i) - GFun (i - 1) (pStar i) = (1 + deltaFun i (pStar i)) / (i : ℝ) := by
      have h := harmonic_slope_G hi1 hp_pos
      have hU : ∑ k ∈ Finset.range i, (1 + ((k + 1 : ℕ) : ℝ) * pStar i)⁻¹ = UFun i (pStar i) :=
        (UFun_eq_sum_range i (pStar i)).symm
      rw [hU, one_div] at h
      rw [eq_div_iff (by positivity : (i : ℝ) ≠ 0), mul_comm]; exact h
    have hsG_P : GFun i PConst - GFun (i - 1) PConst = (1 + deltaFun i PConst) / (i : ℝ) := by
      have h := harmonic_slope_G hi1 hP_pos
      have hU : ∑ k ∈ Finset.range i, (1 + ((k + 1 : ℕ) : ℝ) * PConst)⁻¹ = UFun i PConst :=
        (UFun_eq_sum_range i PConst).symm
      rw [hU, one_div] at h
      rw [eq_div_iff (by positivity : (i : ℝ) ≠ 0), mul_comm]; exact h
    have hJi : JVal (i + 2) = GFun i (pStar i) := JVal_eq_GFun_pStar hi1
    have hGprev : GFun (i - 1) (pStar i) ≤ JVal (i + 1) := by
      have := GFun_le_JVal (i - 1) hp_pos; rwa [show i - 1 + 2 = i + 1 by omega] at this
    have hdiv_lt : (1 + deltaFun i (pStar i)) / (i : ℝ) < (1 + deltaFun i PConst) / (i : ℝ) :=
      div_lt_div_of_pos_right (by linarith) (by positivity)
    rw [hJi]; linarith [hsG_p, hsG_P, hGprev, hdiv_lt]
  have hchain : ∀ a b, 5 ≤ a → a ≤ b → b ≤ 15 →
      JVal (b + 2) - GFun b PConst ≤ JVal (a + 2) - GFun a PConst := by
    intro a b ha hab hb
    induction b with
    | zero => omega
    | succ k ih =>
        rcases eq_or_lt_of_le hab with rfl | hlt
        · exact le_rfl
        · exact le_trans (le_of_lt (hstep (k + 1) (by omega) hb)) (ih (by omega) (by omega))
  have heCap : ∀ i ∈ ({3, 4, 5, 8} : Finset ℕ), JVal (i + 2) - GFun i PConst ≤ (eCapQ i : ℝ) := by
    intro i hi
    have hmem : (i, eCapQ i) ∈ printedECaps := by
      simp only [Finset.mem_insert, Finset.mem_singleton] at hi
      rcases hi with rfl | rfl | rfl | rfl <;> decide +kernel
    exact binary03_predecessor_gaps_sound (i, eCapQ i) hmem
  have he4_lt_e3 : (eCapQ 4 : ℝ) ≤ (eCapQ 3 : ℝ) := by
    have : eCapQ 4 ≤ eCapQ 3 := by decide +kernel
    exact_mod_cast this
  have he5_lt_e3 : (eCapQ 5 : ℝ) ≤ (eCapQ 3 : ℝ) := by
    have : eCapQ 5 ≤ eCapQ 3 := by decide +kernel
    exact_mod_cast this
  refine ⟨hstep, ?_, ?_, ?_⟩
  · intro j hj4 hj8
    have hrew : j + 1 = (j - 1) + 2 := by omega
    rw [hrew]
    by_cases h3 : j = 4
    · subst h3; exact heCap 3 (by decide)
    · by_cases h4 : j = 5
      · subst h4; exact le_trans (heCap 4 (by decide)) he4_lt_e3
      · exact le_trans (hchain 5 (j - 1) le_rfl (by omega) (by omega)) (le_trans (heCap 5 (by decide)) he5_lt_e3)
  · intro j hj6 hj8
    have hrew : j + 1 = (j - 1) + 2 := by omega
    rw [hrew]
    exact le_trans (hchain 5 (j - 1) le_rfl (by omega) (by omega)) (heCap 5 (by decide))
  · intro j hj9 hj16
    have hrew : j + 1 = (j - 1) + 2 := by omega
    rw [hrew]
    exact le_trans (hchain 8 (j - 1) (by omega) (by omega) (by omega)) (heCap 8 (by decide))

/-! #### Concavity Tangent Helper for Shortened Clocks `KShort n d` on `[1, ∞)` -/

lemma KShort_tangent_ge_on_ge1 {n d : ℕ} (hdn : d < n) {z₀ z : ℝ} (hz0 : 1 ≤ z₀) (hz : 1 ≤ z) :
    KShort n d z ≤ KShort n d z₀ + KShortDeriv n d z₀ * (z - z₀) := by
  have hanti : AntitoneOn (KShortDeriv n d) (Ici 1) := by
    apply antitoneOn_of_hasDerivAt_nonpos (convex_Ici 1)
    · intro x hx
      exact (hasDerivAt_KShortDeriv hdn (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      exact hasDerivAt_KShortDeriv hdn (by linarith [Set.mem_Ioi.mp hx])
    · intro x hx
      rw [interior_Ici] at hx
      have hE2 := clock_E2_deriv2_neg hdn (le_of_lt (Set.mem_Ioi.mp hx))
      linarith
  rcases lt_trichotomy z z₀ with hlt | rfl | hgt
  · obtain ⟨c, hc, hsl⟩ := exists_hasDerivAt_eq_slope (f := KShort n d) (f' := KShortDeriv n d) hlt
      (fun x hx => (hasDerivAt_KShort (by linarith [hx.1])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_KShort (by linarith [hx.1]))
    have hge : KShortDeriv n d z₀ ≤ KShortDeriv n d c :=
      hanti (le_trans hz (le_of_lt hc.1)) hz0 (le_of_lt hc.2)
    have hden : 0 < z₀ - z := sub_pos.mpr hlt
    have hmul : KShortDeriv n d z₀ * (z₀ - z) ≤ KShort n d z₀ - KShort n d z := by
      have := mul_le_mul_of_nonneg_right (hsl ▸ hge) (le_of_lt hden)
      rwa [div_mul_cancel₀ _ (ne_of_gt hden)] at this
    linarith
  · simp
  · obtain ⟨c, hc, hsl⟩ := exists_hasDerivAt_eq_slope (f := KShort n d) (f' := KShortDeriv n d) hgt
      (fun x hx => (hasDerivAt_KShort (by linarith [hx.1])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_KShort (by linarith [hx.1]))
    have hle : KShortDeriv n d c ≤ KShortDeriv n d z₀ :=
      hanti hz0 (le_trans hz0 (le_of_lt hc.1)) (le_of_lt hc.1)
    have hden : 0 < z - z₀ := sub_pos.mpr hgt
    have hmul : KShort n d z - KShort n d z₀ ≤ KShortDeriv n d z₀ * (z - z₀) := by
      have := mul_le_mul_of_nonneg_right (hsl ▸ hle) (le_of_lt hden)
      rwa [div_mul_cancel₀ _ (ne_of_gt hden)] at this
    linarith

lemma KShort_lt_one_add_hDiff {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 1 ≤ z) :
    KShort n d z < 1 + hDiff n d := by
  have hH_lt : harmonic d < harmonic n := by
    clear hz
    induction n with
    | zero => omega
    | succ k ih =>
        rw [harmonic_succ]
        have hinv : (0 : ℝ) < (((k + 1 : ℕ) : ℝ))⁻¹ := by positivity
        rcases eq_or_lt_of_le (Nat.lt_succ_iff.mp hdn) with rfl | hlt
        · linarith
        · linarith [ih hlt]
  have hH_pos : 0 < hDiff n d := sub_pos.mpr hH_lt
  have h1 : KShort n d 1 = 1 := by unfold KShort; rw [ite_eq_left hdn]; ring
  by_contra hnot; push Not at hnot
  have hcont : ContinuousOn (KShort n d) (Icc 1 z) := fun x hx =>
    (hasDerivAt_KShort (by linarith [hx.1])).continuousAt.continuousWithinAt
  have hivt := intermediate_value_Icc hz hcont ⟨by rw [h1]; linarith, hnot⟩
  obtain ⟨x, hx, hKx⟩ := hivt
  have hE4 := clock_E4_last_coupon_tangent hdn (by linarith [hx.1] : 0 < x)
  have hKp := clock_E1_deriv_pos hdn (by linarith [hx.1] : 0 < x)
  rw [hKx, sub_self, zero_pow (by norm_num), zero_div] at hE4
  linarith

/-! #### Lemma 8.13(i): Mixed-Exterior Tag Roofs & All `448` Direct Inequalities (`BINARY-11`) -/

/-- **App. D.7(i) Mixed-exterior tag roofs (`BINARY-11`)**:
    For every `1 ≤ j ≤ 16`, `u ≥ 1`, `z ≥ 0`, and `T_short` obeying the shortened pure-tag bounds
    (`T_1 ≤ 1`, `T_2 ≤ min (3/2) (1 + z/3)`, `T_3 ≤ min (11/6) (1 + 2 z/5)`, and for `j ≥ 4`:
    `T_short ≤ 1 + (4/27) z^3` and `(9/7 ≤ z → T_short ≤ KShort 16 1 z)`):
    we obtain BOTH `T_short ≤ 1 + t_j z` AND `(1 + u)^2 T_short ≤ C_j u^2 + (4 - C_j) + D_j z`. -/
theorem mixed_tag_roof {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) {u z T_short : ℝ}
    (hu : 1 ≤ u) (hz : 0 ≤ z)
    (hT1 : j = 1 → T_short ≤ 1)
    (hT2 : j = 2 → T_short ≤ min (3 / 2 : ℝ) (1 + z / 3))
    (hT3 : j = 3 → T_short ≤ min (11 / 6 : ℝ) (1 + 2 * z / 5))
    (hT4_cub : 4 ≤ j → T_short ≤ 1 + (4 / 27 : ℝ) * z ^ 3)
    (hT4_K16 : 4 ≤ j → 9 / 7 ≤ z → T_short ≤ KShort 16 1 z) :
    let (Cj, Dj, tj) := mixedParamQ j
    T_short ≤ 1 + (tj : ℝ) * z ∧
    (1 + u) ^ 2 * T_short ≤ (Cj : ℝ) * u ^ 2 + (4 - (Cj : ℝ)) + (Dj : ℝ) * z := by
  by_cases hj1' : j = 1
  · subst hj1'
    have hp1 : mixedParamQ 1 = (2, 0, 0) := bin11_extract.1.1
    rw [hp1]; dsimp only; push_cast
    have hT := hT1 rfl
    have hv := mixed_variational_roof (T := T_short) (C := 2) (by linarith only [hT]) hu
    rw [ite_eq_left (by linarith only [hT])] at hv
    exact ⟨by linarith only [hT], by linarith only [hv, hT]⟩
  · by_cases hj2' : j = 2
    · subst hj2'
      have hp2 : mixedParamQ 2 = (3, (4 : ℚ) / 3, (1 : ℚ) / 3) := bin11_extract.1.2.1
      rw [hp2]; dsimp only; push_cast
      have hT := hT2 rfl
      have hTa : T_short ≤ 3 / 2 := le_trans hT (min_le_left _ _)
      have hTb : T_short ≤ 1 + z / 3 := le_trans hT (min_le_right _ _)
      have hv := mixed_variational_roof (T := T_short) (C := 3) (by linarith only [hTa]) hu
      rw [ite_eq_left (by linarith only [hTa])] at hv
      exact ⟨by linarith only [hTb], by linarith only [hv, hTb]⟩
    · by_cases hj3' : j = 3
      · subst hj3'
        have hp3 : mixedParamQ 3 = ((11 : ℚ) / 3, (8 : ℚ) / 5, (2 : ℚ) / 5) := bin11_extract.1.2.2.1
        rw [hp3]; dsimp only; push_cast
        have hT := hT3 rfl
        have hTa : T_short ≤ 11 / 6 := le_trans hT (min_le_left _ _)
        have hTb : T_short ≤ 1 + 2 * z / 5 := le_trans hT (min_le_right _ _)
        have hv := mixed_variational_roof (T := T_short) (C := 11 / 3) (by linarith only [hTa]) hu
        rw [ite_eq_left (by linarith only [hTa])] at hv
        exact ⟨by linarith only [hTb], by linarith only [hv, hTb]⟩
      · have hj4 : 4 ≤ j := by omega
        have hpj : mixedParamQ j = mixedExterior_ge4Params := by
          interval_cases j <;> decide +kernel
        rw [hpj]
        set C4Q := mixedExterior_ge4Params.1
        set D4Q := mixedExterior_ge4Params.2.1
        set t4Q := mixedExterior_ge4Params.2.2
        have hC4_val : (C4Q : ℝ) = 19 / 5 := by unfold C4Q mixedExterior_ge4Params; norm_num
        have hD4_val : (D4Q : ℝ) = 8 / 5 := by unfold D4Q mixedExterior_ge4Params; norm_num
        have ht4_val : (t4Q : ℝ) = 2 / 5 := by unfold t4Q mixedExterior_ge4Params; norm_num
        dsimp only
        -- First establish `KShort 16 1 x ≤ 1 + t4 * x` for all `x ≥ 1` via tangent at `z_t = 5/2`
        have hK16_lin : ∀ x ≥ (1 : ℝ), KShort 16 1 x ≤ 1 + (t4Q : ℝ) * x := by
          intro x hx
          have hzt1 : (1 : ℝ) ≤ (mixedExterior_b6TangentZ : ℝ) := by
            unfold mixedExterior_b6TangentZ; norm_num
          have hzt_posQ : (0 : ℚ) < mixedExterior_b6TangentZ := by
            unfold mixedExterior_b6TangentZ; norm_num
          have htan := KShort_tangent_ge_on_ge1 (n := 16) (d := 1) (by omega) hzt1 hx
          have hspec := KShortDerivQ_spec 16 1 mixedExterior_b6TangentZ (le_of_lt hzt_posQ)
          have hd_cast := KShortDerivQ_deriv_cast 16 1 mixedExterior_b6TangentZ hzt_posQ
          have hint : KShort 16 1 (mixedExterior_b6TangentZ : ℝ) -
              (mixedExterior_b6TangentZ : ℝ) * KShortDeriv 16 1 (mixedExterior_b6TangentZ : ℝ) < 1 := by
            have hqQ : (KShortDerivQ 16 1 mixedExterior_b6TangentZ).1 -
                mixedExterior_b6TangentZ * (KShortDerivQ 16 1 mixedExterior_b6TangentZ).2 < 1 := by
              decide +kernel
            have hq := (Rat.cast_lt (K := ℝ)).mpr hqQ
            rw [Rat.cast_sub, Rat.cast_mul, Rat.cast_one, hspec.1, hd_cast] at hq
            exact hq
          have hsl : KShortDeriv 16 1 (mixedExterior_b6TangentZ : ℝ) < (t4Q : ℝ) := by
            have hqQ : (KShortDerivQ 16 1 mixedExterior_b6TangentZ).2 < t4Q := by decide +kernel
            have hq := (Rat.cast_lt (K := ℝ)).mpr hqQ
            rwa [hd_cast] at hq
          have hx_nn : 0 ≤ x := by linarith only [hx]
          have hmul : KShortDeriv 16 1 (mixedExterior_b6TangentZ : ℝ) * x ≤ (t4Q : ℝ) * x :=
            mul_le_mul_of_nonneg_right (le_of_lt hsl) hx_nn
          have hrew : KShort 16 1 (mixedExterior_b6TangentZ : ℝ) +
              KShortDeriv 16 1 (mixedExterior_b6TangentZ : ℝ) * (x - (mixedExterior_b6TangentZ : ℝ)) =
              (KShort 16 1 (mixedExterior_b6TangentZ : ℝ) -
                (mixedExterior_b6TangentZ : ℝ) * KShortDeriv 16 1 (mixedExterior_b6TangentZ : ℝ)) +
              KShortDeriv 16 1 (mixedExterior_b6TangentZ : ℝ) * x := by ring
          linarith only [htan, hrew, hint, hmul]
        -- Establish `T_short ≤ 1 + t4 * z` on ALL `z ≥ 0`
        have hT_lin : T_short ≤ 1 + (t4Q : ℝ) * z := by
          by_cases hz97 : z ≤ 9 / 7
          · have hcub := hT4_cub hj4
            have h427 : (4 / 27 : ℝ) * (9 / 7 : ℝ) ^ 2 ≤ (t4Q : ℝ) := by
              rw [ht4_val]; norm_num
            have hz2 : z ^ 2 ≤ (9 / 7 : ℝ) ^ 2 := by
              simpa only [sq] using mul_self_le_mul_self hz hz97
            have hcube : (4 / 27 : ℝ) * z ^ 3 ≤ (t4Q : ℝ) * z := by
              have h1 : (4 / 27 : ℝ) * z ^ 2 ≤ (t4Q : ℝ) := by linarith only [h427, hz2]
              have h2 := mul_le_mul_of_nonneg_right h1 hz
              have h3 : (4 / 27 : ℝ) * z ^ 2 * z = (4 / 27 : ℝ) * z ^ 3 := by ring
              linarith only [h2, h3]
            linarith only [hcub, hcube]
          · exact le_trans (hT4_K16 hj4 (le_of_lt (not_le.mp hz97))) (hK16_lin z (by linarith only [hz97]))
        refine ⟨hT_lin, ?_⟩
        -- Apply `mixed_ge4_roof_core` with `K16 := KShort 16 1`, `z_cut = 9/7`, `H16 = harmonic 16`
        have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
        have hc16 := hubStateQ_cast const_P hP_posQ 16
        have hH16_lt_C : harmonic 16 < (C4Q : ℝ) := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin11_extract.1.2.2.2.2.2.2.2.2.2.1
          rwa [hc16.1] at hq
        have hDsh_eq : ((let r16 := hubStateQ const_P 16
            let H16_sh := r16.H - 1
            let H2_16_sh := r16.H2 - 1
            H16_sh + ((1 : ℚ) / 2) * (H16_sh * H16_sh + H2_16_sh) : ℚ) : ℝ) = DShort 16 1 := by
          dsimp only; push_cast; rw [hc16.1, hc16.2.1]
          unfold DShort hDiff h2Diff
          have hH1 : harmonic 1 = 1 := harmonic_one
          have hH21 : harmonic2 1 = 1 := by simp [harmonic2]
          rw [hH1, hH21]; ring
        have hDsh_pos : 0 < DShort 16 1 := by
          unfold DShort hDiff h2Diff
          have h1 : 0 < harmonic 16 - harmonic 1 := by
            have h16 : (1 : ℝ) < harmonic 16 := by
              rw [← hc16.1]; exact_mod_cast (by decide +kernel : (1 : ℚ) < (hubStateQ const_P 16).H)
            rw [harmonic_one]; linarith only [h16]
          have h2 : 0 ≤ harmonic2 16 - harmonic2 1 := by
            have h16 : (1 : ℝ) ≤ harmonic2 16 := by
              rw [← hc16.2.1]; exact_mod_cast (by decide +kernel : (1 : ℚ) ≤ (hubStateQ const_P 16).H2)
            have hH21 : harmonic2 1 = 1 := by simp [harmonic2]
            linarith only [h16, hH21]
          have hsq : 0 ≤ (harmonic 16 - harmonic 1) ^ 2 := sq_nonneg _
          linarith only [h1, h2, hsq]
        have hK16_cut : KShort 16 1 (9 / 7 : ℝ) < (C4Q : ℝ) / 2 := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin11_extract.1.2.2.2.2.2.1
          have hsp := (KShortDerivQ_spec 16 1 ((9 : ℚ) / 7) (by norm_num)).1
          have hKeq : KShortQ 16 1 ((9 : ℚ) / 7) = (KShortDerivQ 16 1 ((9 : ℚ) / 7)).1 := by decide +kernel
          rw [hKeq, hsp, Rat.cast_div] at hq
          rw [hC4_val]; norm_num at hq ⊢; exact hq
        have hT_small : z ≤ 9 / 7 → T_short ≤ (C4Q : ℝ) / 2 := by
          intro hz97
          have hcub := hT4_cub hj4
          have hnum : (1 : ℝ) + (4 / 27 : ℝ) * (9 / 7 : ℝ) ^ 3 < (C4Q : ℝ) / 2 := by
            rw [hC4_val]; norm_num
          have hz3 : z ^ 3 ≤ (9 / 7 : ℝ) ^ 3 := pow_le_pow_left₀ hz hz97 3
          linarith only [hcub, hnum, hz3]
        have het1 : 4 * (harmonic 16 - (C4Q : ℝ) / 2) ^ 2 / DShort 16 1 < (D4Q : ℝ) := by
          have hq := (Rat.cast_lt (K := ℝ)).mpr bin11_extract.1.2.2.2.2.2.2.2.2.2.2.2
          rw [Rat.cast_div, Rat.cast_mul, Rat.cast_pow, Rat.cast_sub, Rat.cast_div,
            hDsh_eq, hc16.1] at hq
          rw [hC4_val, hD4_val]; norm_num at hq ⊢; exact hq
        have h4t : 4 * (t4Q : ℝ) ≤ (D4Q : ℝ) := by rw [ht4_val, hD4_val]; norm_num
        have hH16_eq : 1 + hDiff 16 1 = harmonic 16 := by
          unfold hDiff; rw [harmonic_one]; ring
        exact mixed_ge4_roof_core (K16 := KShort 16 1) (K16' := KShortDeriv 16 1)
          (C := (C4Q : ℝ)) (D4 := (D4Q : ℝ)) (t4 := (t4Q : ℝ))
          (H16 := harmonic 16) (D_sh := DShort 16 1) (z_cut := 9 / 7)
          (by rw [hC4_val]; norm_num) hH16_lt_C hDsh_pos h4t (by norm_num) hu hz
          hT_lin hT_small (fun hlt => hT4_K16 hj4 (le_of_lt hlt))
          (fun x hx => (hasDerivAt_KShort (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt)
          (fun x hx => hasDerivAt_KShort (by linarith))
          (monotoneOn_of_hasDerivAt_nonneg (convex_Ici (9 / 7))
            (fun x hx => (hasDerivAt_KShort (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt)
            (fun x hx => hasDerivAt_KShort (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
            (fun x hx => le_of_lt (clock_E1_deriv_pos (by omega)
              (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))))
          (fun x hx => by
            have := KShort_lt_one_add_hDiff (n := 16) (d := 1) (by omega) (by linarith)
            rwa [hH16_eq] at this)
          hK16_cut (fun x hx => hK16_lin x (by linarith))
          (fun x hx => by
            have := clock_E4_last_coupon_tangent (n := 16) (d := 1) (by omega) (by linarith)
            rwa [hH16_eq] at this)
          het1

/-- Helper extracting the 7 affine-in-`v` positive predicates from `BINARY-11` (`448` checks)
    at the actual weight `v = vFun j (pStar m) ∈ [0, v_j(P)]`! -/
private lemma bin11_predicates_at_v {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25) :
    let v := vFun j (pStar m)
    let M_lo := GFun j PConst + v * KFun j PConst
    let Hf := 1 + harmonic j
    let E_b := M_lo + γ * hPrem j - OStopCeil j γ
    let A0 := M_lo + γ * hPrem j - (1 + γ) * Hf
    let B := M_lo + γ * hPrem j - JVal (j + 1) - γ * hPrem (j - 1)
    let (Cj, Dj, tj) := mixedParamQ j
    let w_h := A0 - v * harmonic j
    let w_b := A0 - v * (71 / 100 : ℝ) ^ 2 * harmonic j - (7 / 20 : ℝ) * Hf
    let B_s := (j : ℝ) * (E_b + B - v * (1 + 2 * harmonic j))
    0 < E_b - v * Hf ∧
    0 < E_b + w_h - 4 ∧
    0 < w_h - (Cj : ℝ) ∧
    0 < B_s - (Dj : ℝ) ∧
    0 < w_b ∧
    0 < E_b + w_b - (171 / 100 : ℝ) ^ 2 ∧
    0 < B_s - (171 / 100 : ℝ) ^ 2 * (tj : ℝ) := by
  intro v M_lo Hf E_b A0 B
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have ⟨_, hv0, hvP⟩ := universal_support hj1 hjm hm16 0
  have hJprev : JVal (j + 1) ≤ (jHiQ (j - 1) : ℝ) := by
    have := jHiQ_ge_JVal (j := j - 1) (by omega)
    rwa [show j - 1 + 2 = j + 1 by omega] at this
  have hcj := hubStateQ_cast const_P hP_posQ j
  have hcp := hubStateQ_cast const_P hP_posQ (j - 1)
  have hfl_pos : (0 : ℝ) < (mixedExterior_minMarginFloor : ℝ) := by
    unfold mixedExterior_minMarginFloor; norm_num
  set gFlag : Bool := decide (γ ≠ 0)
  have hgVal_cast : ((if gFlag then const_gamma else 0 : ℚ) : ℝ) = γ := by
    rcases hγ with rfl | rfl <;> simp [gFlag, const_gamma]
  have hsigj_cast : ((if gFlag then (hubStateQ const_P j).sig else 0 : ℚ) : ℝ) = γ * hPrem j := by
    rcases hγ with rfl | rfl
    · simp [gFlag]
    · simp [gFlag, hcj.2.2.2.2.2.2.2.2.2.2.2, sigmaPrem]
  have hsigp_cast : ((if gFlag then (hubStateQ const_P (j - 1)).sig else 0 : ℚ) : ℝ) = γ * hPrem (j - 1) := by
    rcases hγ with rfl | rfl
    · simp [gFlag]
    · simp [gFlag, hcp.2.2.2.2.2.2.2.2.2.2.2, sigmaPrem]
  have hOj_cast : ((OStopCeilQ j gFlag (hubStateQ const_P j).H : ℚ) : ℝ) = OStopCeil j γ := by
    by_cases hj1' : j = 1
    · subst hj1'
      rcases hγ with rfl | rfl <;>
        simp [gFlag, OStopCeilQ, OStopCeil, rejected_O1Base, const_gamma]
    · by_cases hj2' : j = 2
      · subst hj2'
        rcases hγ with rfl | rfl
        · simp [gFlag, OStopCeilQ, OStopCeil, rejected_O2Base]
        · have hH2 : ((hubStateQ const_P 2).H : ℝ) = harmonic 2 := hcj.1
          simp only [gFlag, OStopCeilQ, OStopCeil, rejected_O2Base, const_gamma,
            OfNat.ofNat_ne_one, ↓reduceIte, ne_eq, one_div, inv_eq_zero, OfNat.ofNat_ne_zero,
            not_false_eq_true, decide_true]
          push_cast; rw [hH2]
      · rcases hγ with rfl | rfl
        · simp only [gFlag, OStopCeilQ, OStopCeil, hj1', hj2', ↓reduceIte, ne_eq,
            not_true_eq_false, decide_false, Bool.false_eq_true, zero_mul, add_zero]
          push_cast; rw [hcj.1]
        · simp only [gFlag, OStopCeilQ, OStopCeil, hj1', hj2', const_gamma, ↓reduceIte, ne_eq,
            one_div, inv_eq_zero, OfNat.ofNat_ne_zero, not_false_eq_true, decide_true]
          push_cast; rw [hcj.1]
  have hR71_cast : (const_R71 : ℝ) = 71 / 100 := by unfold const_R71; norm_num
  have hbcap_cast : (mixedExterior_bonusBCap : ℝ) = 7 / 20 := by unfold mixedExterior_bonusBCap; norm_num
  have hG_eq : ((hubStateQ const_P j).G : ℝ) = GFun j PConst := by rw [hcj.2.2.2.2.2.1, hP_cast]
  have hK_eq : ((hubStateQ const_P j).K : ℝ) = KFun j PConst := by rw [hcj.2.2.2.1, hP_cast]
  have hH_eq : ((hubStateQ const_P j).H : ℝ) = harmonic j := hcj.1
  have hvP_eq : ((hubStateQ const_P j).v : ℝ) = vFun j PConst := by
    rw [hcj.2.2.2.2.2.2.2.1, hP_cast, hubWeight_eq_vFun j hP_pos]
  set Jp := (jHiQ (j - 1) : ℝ)
  set Gp := GFun j PConst
  set Kp := KFun j PConst
  set Hj := harmonic j
  set sigj := γ * hPrem j
  set sigp := γ * hPrem (j - 1)
  set Oj := OStopCeil j γ
  set Cj := ((mixedParamQ j).1 : ℝ)
  set Dj := ((mixedParamQ j).2.1 : ℝ)
  set tj := ((mixedParamQ j).2.2 : ℝ)
  have hcast7 : ∀ (wVal : ℚ), (wVal = 0 ∨ wVal = (hubStateQ const_P j).v) →
      let w : ℝ := (wVal : ℝ)
      let Mw := Gp + w * Kp
      let Ebw := Mw + sigj - Oj
      let A0w := Mw + sigj - (1 + γ) * Hf
      let Bw := Mw + sigj - Jp - sigp
      let whw := A0w - w * Hj
      let wbw := A0w - w * (71 / 100 : ℝ) ^ 2 * Hj - (7 / 20 : ℝ) * Hf
      let Bsw := (j : ℝ) * (Ebw + Bw - w * (1 + 2 * Hj))
      0 < Ebw - w * Hf ∧ 0 < Ebw + whw - 4 ∧ 0 < whw - Cj ∧ 0 < Bsw - Dj ∧
      0 < wbw ∧ 0 < Ebw + wbw - (171 / 100 : ℝ) ^ 2 ∧ 0 < Bsw - (171 / 100 : ℝ) ^ 2 * tj := by
    intro wVal hw
    have hq := bin11_extract.2 j hj1 hj16 gFlag wVal hw
    dsimp only at hq
    have h1 := (Rat.cast_le (K := ℝ)).mpr hq.1
    have h2 := (Rat.cast_le (K := ℝ)).mpr hq.2.1
    have h3 := (Rat.cast_le (K := ℝ)).mpr hq.2.2.1
    have h4 := (Rat.cast_le (K := ℝ)).mpr hq.2.2.2.1
    have h5 := (Rat.cast_le (K := ℝ)).mpr hq.2.2.2.2.1
    have h6 := (Rat.cast_le (K := ℝ)).mpr hq.2.2.2.2.2.1
    have h7 := (Rat.cast_le (K := ℝ)).mpr hq.2.2.2.2.2.2
    push_cast at h1 h2 h3 h4 h5 h6 h7
    simp only [hG_eq, hK_eq, hH_eq, hsigj_cast, hsigp_cast, hOj_cast, hgVal_cast, hR71_cast, hbcap_cast] at h1 h2 h3 h4 h5 h6 h7
    refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
    · simp only [Hf, Gp, Kp, Hj, sigj, Oj] at h1 ⊢; linarith only [hfl_pos, h1]
    · simp only [Hf, Gp, Kp, Hj, sigj, Oj] at h2 ⊢; linarith only [hfl_pos, h2]
    · simp only [Hf, Gp, Kp, Hj, sigj, Cj] at h3 ⊢; linarith only [hfl_pos, h3]
    · simp only [Gp, Kp, Hj, sigj, sigp, Oj, Jp, Dj] at h4 ⊢; linarith only [hfl_pos, h4]
    · simp only [Hf, Gp, Kp, Hj, sigj] at h5 ⊢; norm_num at h5 ⊢; linarith only [hfl_pos, h5]
    · simp only [Hf, Gp, Kp, Hj, sigj, Oj] at h6 ⊢; norm_num at h6 ⊢; linarith only [hfl_pos, h6]
    · simp only [Gp, Kp, Hj, sigj, sigp, Oj, Jp, tj] at h7 ⊢; norm_num at h7 ⊢; linarith only [hfl_pos, h7]
  have h0 := hcast7 0 (Or.inl rfl)
  have hP := hcast7 (hubStateQ const_P j).v (Or.inr rfl)
  rw [Rat.cast_zero] at h0
  rw [hvP_eq] at hP
  dsimp only at h0 hP
  have hB_ge : M_lo + sigj - Jp - sigp ≤ B := by
    simp only [B, Jp, sigj, sigp]; linarith only [hJprev]
  have hBs_ge : (j : ℝ) * (E_b + (M_lo + sigj - Jp - sigp) - v * (1 + 2 * Hj)) ≤
      (j : ℝ) * (E_b + B - v * (1 + 2 * Hj)) :=
    mul_le_mul_of_nonneg_left (by linarith only [hB_ge]) (Nat.cast_nonneg j)
  dsimp only
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · -- Predicate 1: `E_b - v * Hf`
    have ha := affine_pos_on_Icc (a := Gp + sigj - Oj) (b := Kp - Hf) hv0 hvP
      (by linarith only [h0.1]) (by linarith only [hP.1])
    have heq : E_b - v * Hf = (Gp + sigj - Oj) + (Kp - Hf) * v := by
      simp only [E_b, M_lo, Gp, Kp, sigj, Oj]; ring
    linarith only [ha, heq]
  · -- Predicate 2: `E_b + w_h - 4`
    have ha := affine_pos_on_Icc (a := (Gp + sigj - Oj) + (Gp + sigj - (1 + γ) * Hf) - 4)
      (b := 2 * Kp - Hj) hv0 hvP (by linarith only [h0.2.1]) (by linarith only [hP.2.1])
    have heq : E_b + (A0 - v * Hj) - 4 =
        ((Gp + sigj - Oj) + (Gp + sigj - (1 + γ) * Hf) - 4) + (2 * Kp - Hj) * v := by
      simp only [E_b, A0, M_lo, Gp, Kp, Hj, sigj, Oj]; ring
    linarith only [ha, heq]
  · -- Predicate 3: `w_h - Cj`
    have ha := affine_pos_on_Icc (a := Gp + sigj - (1 + γ) * Hf - Cj) (b := Kp - Hj) hv0 hvP
      (by linarith only [h0.2.2.1]) (by linarith only [hP.2.2.1])
    have heq : (A0 - v * Hj) - Cj = (Gp + sigj - (1 + γ) * Hf - Cj) + (Kp - Hj) * v := by
      simp only [A0, M_lo, Gp, Kp, Hj, sigj, Cj]; ring
    linarith only [ha, heq]
  · -- Predicate 4: `B_s - Dj`
    have ha := affine_pos_on_Icc
      (a := (j : ℝ) * ((Gp + sigj - Oj) + (Gp + sigj - Jp - sigp)) - Dj)
      (b := (j : ℝ) * (2 * Kp - (1 + 2 * Hj))) hv0 hvP
      (by linarith only [h0.2.2.2.1]) (by linarith only [hP.2.2.2.1])
    have heq : (j : ℝ) * (E_b + (M_lo + sigj - Jp - sigp) - v * (1 + 2 * Hj)) - Dj =
        ((j : ℝ) * ((Gp + sigj - Oj) + (Gp + sigj - Jp - sigp)) - Dj) +
          ((j : ℝ) * (2 * Kp - (1 + 2 * Hj))) * v := by
      simp only [E_b, M_lo, Gp, Kp, Hj, sigj, Oj]; ring
    linarith only [ha, heq, hBs_ge]
  · -- Predicate 5: `w_b`
    have ha := affine_pos_on_Icc (a := Gp + sigj - (1 + γ) * Hf - (7 / 20 : ℝ) * Hf)
      (b := Kp - (71 / 100 : ℝ) ^ 2 * Hj) hv0 hvP
      (by linarith only [h0.2.2.2.2.1]) (by linarith only [hP.2.2.2.2.1])
    have heq : A0 - v * (71 / 100 : ℝ) ^ 2 * Hj - (7 / 20 : ℝ) * Hf =
        (Gp + sigj - (1 + γ) * Hf - (7 / 20 : ℝ) * Hf) + (Kp - (71 / 100 : ℝ) ^ 2 * Hj) * v := by
      simp only [A0, M_lo, Gp, Kp, Hj, sigj]; ring
    linarith only [ha, heq]
  · -- Predicate 6: `E_b + w_b - (171/100)^2`
    have ha := affine_pos_on_Icc
      (a := (Gp + sigj - Oj) + (Gp + sigj - (1 + γ) * Hf - (7 / 20 : ℝ) * Hf) - (171 / 100 : ℝ) ^ 2)
      (b := 2 * Kp - (71 / 100 : ℝ) ^ 2 * Hj) hv0 hvP
      (by linarith only [h0.2.2.2.2.2.1]) (by linarith only [hP.2.2.2.2.2.1])
    have heq : E_b + (A0 - v * (71 / 100 : ℝ) ^ 2 * Hj - (7 / 20 : ℝ) * Hf) - (171 / 100 : ℝ) ^ 2 =
        ((Gp + sigj - Oj) + (Gp + sigj - (1 + γ) * Hf - (7 / 20 : ℝ) * Hf) - (171 / 100 : ℝ) ^ 2) +
          (2 * Kp - (71 / 100 : ℝ) ^ 2 * Hj) * v := by
      simp only [E_b, A0, M_lo, Gp, Kp, Hj, sigj, Oj]; ring
    linarith only [ha, heq]
  · -- Predicate 7: `B_s - (171/100)^2 * tj`
    have ha := affine_pos_on_Icc
      (a := (j : ℝ) * ((Gp + sigj - Oj) + (Gp + sigj - Jp - sigp)) - (171 / 100 : ℝ) ^ 2 * tj)
      (b := (j : ℝ) * (2 * Kp - (1 + 2 * Hj))) hv0 hvP
      (by linarith only [h0.2.2.2.2.2.2]) (by linarith only [hP.2.2.2.2.2.2])
    have heq : (j : ℝ) * (E_b + (M_lo + sigj - Jp - sigp) - v * (1 + 2 * Hj)) - (171 / 100 : ℝ) ^ 2 * tj =
        ((j : ℝ) * ((Gp + sigj - Oj) + (Gp + sigj - Jp - sigp)) - (171 / 100 : ℝ) ^ 2 * tj) +
          ((j : ℝ) * (2 * Kp - (1 + 2 * Hj))) * v := by
      simp only [E_b, M_lo, Gp, Kp, Hj, sigj, Oj]; ring
    have ha' : 0 < ((j : ℝ) * ((Gp + sigj - Oj) + (Gp + sigj - Jp - sigp)) - (171 / 100 : ℝ) ^ 2 * tj) +
        ((j : ℝ) * (2 * Kp - (1 + 2 * Hj))) * v := ha
    change 0 < (j : ℝ) * (E_b + B - v * (1 + 2 * Hj)) - (171 / 100 : ℝ) ^ 2 * tj
    exact lt_of_lt_of_le (heq.symm ▸ ha') (sub_le_sub_right hBs_ge _)

/-- **Lemma 8.13(i) (`lem:bin-exterior`(i), `BINARY-11`, all `448` inequalities)**:
    Strict positivity of the three exterior coupling coefficients `α₁ > 0`, `α₃ > 0`, `α₁₂ > 0`
    across all `1 ≤ j ≤ m ≤ 16`, both modes, and every admissible shortened radius award! -/
theorem lem_bin_exterior_i {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {bFn : ℝ → ℝ} {γ c d0 u z q β y_avg t_avg : ℝ}
    (hb : IsShortenedAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25)
    (hd0_pos : 0 < d0) (hd0_le1 : d0 ≤ 1) (hc_eq : c = d0 ^ 2)
    (hu_ge1 : 1 ≤ u) (hz0 : 0 ≤ z) (hq0 : 0 ≤ q) (hβ0 : 0 ≤ β)
    (hβ_le : β ≤ (1 + d0 * u) ^ 2)
    (hy0 : 0 ≤ y_avg) (hy_le : y_avg ≤ c * (1 + harmonic (j - 1)))
    (ht0 : 0 ≤ t_avg) (ht_le_H : t_avg ≤ c * harmonic j)
    (ht_le_K : t_avg ≤ KFun j (max PConst (c * ((j : ℝ) * z) / (j : ℝ))))
    -- Shortened pure-tag roof on `T_short = t_avg / c`
    (hroof_lin : t_avg / c ≤ 1 + ((mixedParamQ j).2.2 : ℝ) * z)
    (hroof_var : (1 + u) ^ 2 * (t_avg / c) ≤
      ((mixedParamQ j).1 : ℝ) * u ^ 2 + (4 - ((mixedParamQ j).1 : ℝ)) +
        ((mixedParamQ j).2.1 : ℝ) * z) :
    let p := pStar m
    let v := vFun j p
    let w := vFun (j - 1) p
    let a := c * u ^ 2
    let T := c * ((j : ℝ) * z)
    let s := c * z
    let I := MFun j p + feeLambda m j T + γ * hPrem j
    let O := OStopCeil j γ
    let W_A := (1 + bFn (d0 * u) + γ) * (1 + harmonic j)
    let C_A := min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) + γ * hPrem (j - 1)
    let C_R := JVal (j + 1) + γ * hPrem (j - 1)
    let D_minus := a + T + q
    let D_plus := c + T
    let N := c * s + T * y_avg
    let H_val := a * W_A + T * C_A + q * C_R
    0 < (I - O) * D_plus - v * N ∧
    0 < (I - O) * D_plus - v * N + I * D_minus - H_val - (β + v * D_minus) * t_avg ∧
    0 < I - O - v * t_avg := by
  intro p v w a T s I O W_A C_A C_R D_minus D_plus N H_val
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hc_pos : 0 < c := by rw [hc_eq]; exact sq_pos_of_pos hd0_pos
  have hc_le1 : c ≤ 1 := by
    rw [hc_eq]; simpa only [sq, one_mul] using mul_self_le_mul_self (le_of_lt hd0_pos) hd0_le1
  have hT_nn : 0 ≤ T := mul_nonneg (le_of_lt hc_pos) (mul_nonneg (le_of_lt hj_pos) hz0)
  have hDplus_pos : 0 < D_plus := by simp only [D_plus]; linarith
  have ⟨hsup, hv0, _⟩ := universal_support hj1 hjm hm16 T
  have hpreds := bin11_predicates_at_v hj1 hjm hm16 hγ
  dsimp only at hpreds
  -- Note `I = M_j(p) + feeLambda + σ_j ≥ M_lo + σ_j`!
  set M_lo := GFun j PConst + v * KFun j PConst
  set Hf := 1 + harmonic j
  have hM_ge : M_lo ≤ MFun j p + feeLambda m j T := hsup
  -- 1. `α₃ = I - O - v * t_avg > 0`
  have ht_le_Hf : t_avg ≤ Hf := by
    have h1 : c * harmonic j ≤ 1 * harmonic j := mul_le_mul_of_nonneg_right hc_le1 (harmonic_nonneg j)
    simp only [Hf]; linarith
  have hα3 : 0 < I - O - v * t_avg := by
    have hv_le : v * t_avg ≤ v * Hf := mul_le_mul_of_nonneg_left ht_le_Hf hv0
    simp only [I, O]; linarith [hpreds.1, hM_ge, hv_le]
  -- 2. `α₁ = (I - O) * D_plus - v * N > 0`
  have hN_le : N ≤ D_plus * Hf := by
    have hHj : 1 + harmonic (j - 1) + ((j : ℝ))⁻¹ = Hf := by
      obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
      simp only [Hf, show k + 1 - 1 = k from rfl, harmonic_succ]; ring
    have h1 : T * y_avg ≤ T * (c * (1 + harmonic (j - 1))) := mul_le_mul_of_nonneg_left hy_le hT_nn
    have h2 : c * s + T * (c * (1 + harmonic (j - 1))) = T * (c * Hf) := by
      calc
        c * s + T * (c * (1 + harmonic (j - 1)))
            = T * (c * ((j : ℝ))⁻¹ + c * (1 + harmonic (j - 1))) := by
              simp only [T, s]; field_simp [ne_of_gt hj_pos]
        _ = T * (c * Hf) := by rw [← mul_add, add_comm, hHj]
    have h3 : T * (c * Hf) ≤ D_plus * Hf := by
      have hcHf : c * Hf ≤ Hf := by
        simpa only [one_mul] using mul_le_mul_of_nonneg_right hc_le1 (by linarith [harmonic_nonneg j] : 0 ≤ Hf)
      have hTD : T ≤ D_plus := by simp only [D_plus]; linarith
      exact le_trans (mul_le_mul_of_nonneg_left hcHf hT_nn)
        (mul_le_mul_of_nonneg_right hTD (by linarith [harmonic_nonneg j]))
    simp only [N]; linarith
  have hα1 : 0 < (I - O) * D_plus - v * N := by
    have hv_le : v * N ≤ v * (D_plus * Hf) := mul_le_mul_of_nonneg_left hN_le hv0
    have hmul : 0 < D_plus * (I - O - v * Hf) := by
      have hpos : 0 < I - O - v * Hf := by simp only [I, O]; linarith [hpreds.1, hM_ge]
      exact mul_pos hDplus_pos hpos
    linarith
  -- 3. `α₁₂ > 0`: split rejected term `q * (I - C_R - v * t_avg) ≥ 0` + mixed residual `> 0`
  have hrej_nn : 0 ≤ q * (I - C_R - v * t_avg) := by
    have hrej_pos := lem_bin_rejected_i hj1 hjm hm16 hT_nn ht_le_K
    have hsig := gamma_hPrem_mono_pred hj1 hγ
    have hI_CR : 0 < I - C_R - v * t_avg := by simp only [I, C_R]; linarith [hrej_pos, hsig]
    exact mul_nonneg hq0 (le_of_lt hI_CR)
  set T_sh := t_avg / c
  set F_pl := y_avg / c + ((j : ℝ))⁻¹
  have ht_eq : t_avg = c * T_sh := (mul_div_cancel₀ t_avg (ne_of_gt hc_pos)).symm
  have hy_eq : y_avg = c * (y_avg / c) := (mul_div_cancel₀ y_avg (ne_of_gt hc_pos)).symm
  have hTsh0 : 0 ≤ T_sh := div_nonneg ht0 (le_of_lt hc_pos)
  have hTsh_H : T_sh ≤ harmonic j := (div_le_iff₀ hc_pos).mpr (by linarith)
  have hF_le : T_sh + F_pl ≤ 1 + 2 * harmonic j := by
    have hHj : 1 + harmonic (j - 1) + ((j : ℝ))⁻¹ = 1 + harmonic j := by
      obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
      rw [show k + 1 - 1 = k from rfl, harmonic_succ]; ring
    have hyc : y_avg / c ≤ 1 + harmonic (j - 1) := (div_le_iff₀ hc_pos).mpr (by linarith)
    simp only [F_pl]; linarith
  have hF_nn : 0 ≤ T_sh + F_pl := add_nonneg hTsh0 (add_nonneg (div_nonneg hy0 (le_of_lt hc_pos)) (by positivity))
  -- Lower bound `C_A ≤ J_{j+1} + γ * hPrem (j - 1)` so `I - C_A ≥ B_lo`
  have hCA_le : C_A ≤ C_R := by
    simp only [C_A, C_R]; linarith [min_le_left (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg)]
  set E_b := M_lo + γ * hPrem j - O
  set A_0 := M_lo + γ * hPrem j - (1 + γ) * Hf
  set B_lo := M_lo + γ * hPrem j - JVal (j + 1) - γ * hPrem (j - 1)
  set b := bFn (d0 * u)
  have hmix_pos :
      0 < E_b + u ^ 2 * (A_0 - b * Hf - v * c * T_sh) +
        (j : ℝ) * z * (E_b + B_lo - v * c * (T_sh + F_pl)) - β * T_sh := by
    have hu_nn : 0 ≤ u := by linarith only [hu_ge1]
    have hdu_nn : 0 ≤ d0 * u := mul_nonneg (le_of_lt hd0_pos) hu_nn
    by_cases hb0 : b = 0
    · rw [hb0, zero_mul, sub_zero]
      have hβu : β ≤ (1 + u) ^ 2 := by
        have hdu : d0 * u ≤ u := by simpa only [one_mul] using mul_le_mul_of_nonneg_right hd0_le1 hu_nn
        have hsq : (1 + d0 * u) ^ 2 ≤ (1 + u) ^ 2 := by
          simpa only [sq] using mul_self_le_mul_self (by linarith only [hdu_nn]) (by linarith only [hdu])
        exact le_trans hβ_le hsq
      have hβT : β * T_sh ≤ (1 + u) ^ 2 * T_sh := mul_le_mul_of_nonneg_right hβu hTsh0
      have hcore := mixed_exterior_unbonused hv0 hc_le1 hu_ge1 hz0 hj_pos hTsh0 hTsh_H hF_le hF_nn
        hroof_var hpreds.2.1 hpreds.2.2.1 hpreds.2.2.2.1
      linarith only [hcore, hβT]
    · obtain ⟨hb_nn, hbpos⟩ := hb (d0 * u) hdu_nn
      obtain ⟨hr71, hb720⟩ := hbpos (lt_of_le_of_ne hb_nn (Ne.symm hb0))
      have hc71 : c ≤ (71 / 100 : ℝ) ^ 2 := by
        have h1 : d0 * 1 ≤ d0 * u := mul_le_mul_of_nonneg_left hu_ge1 (le_of_lt hd0_pos)
        have hd71 : d0 ≤ 71 / 100 := by linarith only [h1, hr71]
        rw [hc_eq]; simpa only [sq] using mul_self_le_mul_self (le_of_lt hd0_pos) hd71
      have hβ71 : β ≤ (171 / 100 : ℝ) ^ 2 := by
        have hsq : (1 + d0 * u) ^ 2 ≤ (171 / 100 : ℝ) ^ 2 := by
          simpa only [sq] using mul_self_le_mul_self (by linarith only [hdu_nn]) (by linarith only [hr71])
        exact le_trans hβ_le hsq
      have htj_nn : 0 ≤ ((mixedParamQ j).2.2 : ℝ) := by
        have hj16 : j ≤ 16 := le_trans hjm hm16
        have : (0 : ℚ) ≤ (mixedParamQ j).2.2 := by interval_cases j <;> decide +kernel
        exact (Rat.cast_nonneg (K := ℝ)).mpr this
      exact mixed_exterior_bonused hv0 hc71 hu_ge1 hz0 hj_pos hb720 (by linarith [harmonic_nonneg j])
        hβ0 hβ71 hTsh0 hTsh_H hF_le hF_nn hroof_lin htj_nn
        hpreds.2.2.2.2.1 hpreds.2.2.2.2.2.1 hpreds.2.2.2.2.2.2
  -- Assemble `α₁₂ ≥ q * (I - C_R - v * t_avg) + c * mix > 0`
  have hα12_ge :
      q * (I - C_R - v * t_avg) +
        c * (E_b + u ^ 2 * (A_0 - b * Hf - v * c * T_sh) +
          (j : ℝ) * z * (E_b + B_lo - v * c * (T_sh + F_pl)) - β * T_sh) ≤
      (I - O) * D_plus - v * N + I * D_minus - H_val - (β + v * D_minus) * t_avg := by
    have hT_CA : T * C_A ≤ T * C_R := mul_le_mul_of_nonneg_left hCA_le hT_nn
    have hM_mul : c * (1 + u ^ 2 + (j : ℝ) * z + (j : ℝ) * z) * M_lo ≤
        c * (1 + u ^ 2 + (j : ℝ) * z + (j : ℝ) * z) * (MFun j p + feeLambda m j T) :=
      mul_le_mul_of_nonneg_left hM_ge (by positivity)
    have hid :
        (I - O) * D_plus - v * N + I * D_minus - (a * W_A + T * C_R + q * C_R) - (β + v * D_minus) * t_avg =
        q * (I - C_R - v * t_avg) +
        c * ((I - O) + u ^ 2 * (I - (1 + b + γ) * Hf - v * c * T_sh) +
          (j : ℝ) * z * ((I - O) + (I - C_R) - v * c * (T_sh + F_pl)) - β * T_sh) := by
      simp only [D_plus, D_minus, N, a, T, s, W_A, b, Hf, F_pl]
      rw [ht_eq, hy_eq]; field_simp [ne_of_gt hc_pos, ne_of_gt hj_pos]; ring
    have hdiff :
        c * ((I - O) + u ^ 2 * (I - (1 + b + γ) * Hf - v * c * T_sh) +
          (j : ℝ) * z * ((I - O) + (I - C_R) - v * c * (T_sh + F_pl)) - β * T_sh) -
        c * (E_b + u ^ 2 * (A_0 - b * Hf - v * c * T_sh) +
          (j : ℝ) * z * (E_b + B_lo - v * c * (T_sh + F_pl)) - β * T_sh) =
        c * (1 + u ^ 2 + (j : ℝ) * z + (j : ℝ) * z) * ((MFun j p + feeLambda m j T) - M_lo) := by
      simp only [I, C_R, E_b, A_0, B_lo]; ring
    have hH_le : H_val ≤ a * W_A + T * C_R + q * C_R := by simp only [H_val]; linarith only [hT_CA]
    linarith only [hid, hdiff, hM_mul, hH_le]
  exact ⟨hα1, lt_of_lt_of_le (add_pos_of_nonneg_of_pos hrej_nn (mul_pos hc_pos hmix_pos)) hα12_ge, hα3⟩

/-! #### Lemma 8.13(ii): Affine Tag Roofs & Four Positive Radius Tiers (`BINARY-12`, `512` checks) -/

/-- **App. D.7(ii) Affine tag roof for `3 ≤ j ≤ 16` (`BINARY-12`)**:
    `Q ≤ 317/250 + (7/20) z` from `K_16` tangent at `7/2` and `K_16(5/4) < 317/250`. -/
theorem radius_roof_ge3 {z Q : ℝ} (hz : 0 ≤ z)
    (hlo : z ≤ 5 / 4 → Q ≤ KFun 16 (5 / 4 : ℝ))
    (hhi : 5 / 4 ≤ z → Q ≤ KFun 16 z) :
    Q ≤ 317 / 250 + (7 / 20 : ℝ) * z := by
  have ha0 : (radiusTiers_ge3Roof.1 : ℝ) = 317 / 250 := by unfold radiusTiers_ge3Roof; norm_num
  have ha1 : (radiusTiers_ge3Roof.2 : ℝ) = 7 / 20 := by unfold radiusTiers_ge3Roof; norm_num
  by_cases hz54 : z ≤ 5 / 4
  · have hq := (Rat.cast_lt (K := ℝ)).mpr bin12_extract.1.2.2.2.2.2
    rw [KQ_cast] at hq
    norm_num at hq
    linarith only [hlo hz54, hq, hz]
  · have hz_ge54 : 5 / 4 ≤ z := le_of_lt (not_le.mp hz54)
    have hzt1 : (1 : ℝ) ≤ (radiusTiers_b7TangentZ : ℝ) := by unfold radiusTiers_b7TangentZ; norm_num
    have hzt_posQ : (0 : ℚ) < radiusTiers_b7TangentZ := by unfold radiusTiers_b7TangentZ; norm_num
    have htan := KShort_tangent_ge_on_ge1 (n := 16) (d := 0) (by omega) hzt1 (by linarith only [hz_ge54])
    rw [← KFun_eq_KShort] at htan
    have hspec := KShortDerivQ_spec 16 0 radiusTiers_b7TangentZ (le_of_lt hzt_posQ)
    have hd_cast := KShortDerivQ_deriv_cast 16 0 radiusTiers_b7TangentZ hzt_posQ
    have hint : KShort 16 0 (radiusTiers_b7TangentZ : ℝ) -
        (radiusTiers_b7TangentZ : ℝ) * KShortDeriv 16 0 (radiusTiers_b7TangentZ : ℝ) < 317 / 250 := by
      have hqQ : (KShortDerivQ 16 0 radiusTiers_b7TangentZ).1 -
          radiusTiers_b7TangentZ * (KShortDerivQ 16 0 radiusTiers_b7TangentZ).2 < radiusTiers_ge3Roof.1 := by
        decide +kernel
      have hq := (Rat.cast_lt (K := ℝ)).mpr hqQ
      rw [Rat.cast_sub, Rat.cast_mul, hspec.1, hd_cast, ha0] at hq; exact hq
    have hsl : KShortDeriv 16 0 (radiusTiers_b7TangentZ : ℝ) < 7 / 20 := by
      have hqQ : (KShortDerivQ 16 0 radiusTiers_b7TangentZ).2 < radiusTiers_ge3Roof.2 := by decide +kernel
      have hq := (Rat.cast_lt (K := ℝ)).mpr hqQ
      rw [hd_cast, ha1] at hq; exact hq
    have hQ := hhi hz_ge54
    have hmul : KShortDeriv 16 0 (radiusTiers_b7TangentZ : ℝ) * z ≤ (7 / 20 : ℝ) * z :=
      mul_le_mul_of_nonneg_right (le_of_lt hsl) hz
    have hrew : KShort 16 0 (radiusTiers_b7TangentZ : ℝ) +
        KShortDeriv 16 0 (radiusTiers_b7TangentZ : ℝ) * (z - (radiusTiers_b7TangentZ : ℝ)) =
        (KShort 16 0 (radiusTiers_b7TangentZ : ℝ) -
          (radiusTiers_b7TangentZ : ℝ) * KShortDeriv 16 0 (radiusTiers_b7TangentZ : ℝ)) +
        KShortDeriv 16 0 (radiusTiers_b7TangentZ : ℝ) * z := by ring
    linarith only [hQ, htan, hrew, hint, hmul]

/-- **Lemma 8.13(ii) (`lem:bin-exterior`(ii), `BINARY-12`, all `512` inequalities)**:
    Whenever a positive radius tier `(R, b)` fires (`r = d0 * u ≤ R`), the unprojected accepted
    residual is strictly positive across all `1 ≤ j ≤ m ≤ 16`, both modes, and all 4 tiers! -/
theorem lem_bin_exterior_ii {j m : ℕ} (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    {γ R b d0 c u z Q : ℝ} (hγ : γ = 0 ∨ γ = 1 / 25)
    (htier : (R = 2 / 5 ∧ b = 1 / 3) ∨ (R = 1 / 2 ∧ b = 1 / 4) ∨
      (R = 1 / 2 ∧ b = 9 / 40) ∨ (R = 71 / 100 ∧ b = 1 / 32))
    (hd0_pos : 0 < d0) (hc_eq : c = d0 ^ 2) (hu_ge1 : 1 ≤ u) (hdu_le : d0 * u ≤ R) (hz0 : 0 ≤ z)
    (hQ0 : 0 ≤ Q) (hQH : Q ≤ 1 + harmonic j)
    (hQ_roof : Q ≤ ((radiusRoofQ j).1 : ℝ) + ((radiusRoofQ j).2 : ℝ) * z) :
    let p := pStar m
    let v := vFun j p
    let T := c * ((j : ℝ) * z)
    let A := MFun j p + feeLambda m j T + γ * hPrem j - (1 + b + γ) * (1 + harmonic j)
    let B0 := MFun j p + feeLambda m j T + (γ * hPrem j - γ * hPrem (j - 1)) - JVal (j + 1)
    0 < u ^ 2 * A + ((j : ℝ) * z) * B0 -
      ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * (c * Q) := by
  intro p v T A B0
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hP_posQ : (0 : ℚ) < const_P := by unfold const_P; norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  have hP_cast : (const_P : ℝ) = PConst := by unfold const_P PConst; norm_num
  have ⟨hsup, hv0, hvP⟩ := universal_support hj1 hjm hm16 T
  -- Locate `(RQ, bQ) ∈ radiusTiers_tiers` matching `(R, b)`
  have hex_tier : ∃ RQ bQ : ℚ, (RQ, bQ) ∈ radiusTiers_tiers ∧ (RQ : ℝ) = R ∧ (bQ : ℝ) = b := by
    rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact ⟨(2 : ℚ) / 5, (1 : ℚ) / 3, by decide +kernel, by norm_num, by norm_num⟩
    · exact ⟨(1 : ℚ) / 2, (1 : ℚ) / 4, by decide +kernel, by norm_num, by norm_num⟩
    · exact ⟨(1 : ℚ) / 2, (9 : ℚ) / 40, by decide +kernel, by norm_num, by norm_num⟩
    · exact ⟨(71 : ℚ) / 100, (1 : ℚ) / 32, by decide +kernel, by norm_num, by norm_num⟩
  obtain ⟨RQ, bQ, hRb_mem, hRQ_eq, hbQ_eq⟩ := hex_tier
  have hcj := hubStateQ_cast const_P hP_posQ j
  have hcp := hubStateQ_cast const_P hP_posQ (j - 1)
  have hG_eq : ((hubStateQ const_P j).G : ℝ) = GFun j PConst := by rw [hcj.2.2.2.2.2.1, hP_cast]
  have hK_eq : ((hubStateQ const_P j).K : ℝ) = KFun j PConst := by rw [hcj.2.2.2.1, hP_cast]
  have hH_eq : ((hubStateQ const_P j).H : ℝ) = harmonic j := hcj.1
  have hvP_eq : ((hubStateQ const_P j).v : ℝ) = vFun j PConst := by
    rw [hcj.2.2.2.2.2.2.2.1, hP_cast, hubWeight_eq_vFun j hP_pos]
  set gFlag : Bool := decide (γ ≠ 0)
  have hgVal_cast : ((if gFlag then const_gamma else 0 : ℚ) : ℝ) = γ := by
    rcases hγ with rfl | rfl <;> simp [gFlag, const_gamma]
  have hsigj_cast : ((if gFlag then (hubStateQ const_P j).sig else 0 : ℚ) : ℝ) = γ * hPrem j := by
    rcases hγ with rfl | rfl
    · simp [gFlag]
    · simp [gFlag, hcj.2.2.2.2.2.2.2.2.2.2.2, sigmaPrem]
  have hsigp_cast : ((if gFlag then (hubStateQ const_P (j - 1)).sig else 0 : ℚ) : ℝ) = γ * hPrem (j - 1) := by
    rcases hγ with rfl | rfl
    · simp [gFlag]
    · simp [gFlag, hcp.2.2.2.2.2.2.2.2.2.2.2, sigmaPrem]
  have hfl_pos : (0 : ℝ) < (radiusTiers_minMarginFloor : ℝ) := by
    unfold radiusTiers_minMarginFloor; norm_num
  set Gp := GFun j PConst
  set Kp := KFun j PConst
  set Hf := 1 + harmonic j
  set Jp := (jHiQ (j - 1) : ℝ)
  set sigj := γ * hPrem j
  set sigp := γ * hPrem (j - 1)
  set al0 := ((radiusRoofQ j).1 : ℝ)
  set al1 := ((radiusRoofQ j).2 : ℝ)
  have hcast2 : ∀ (wVal : ℚ), (wVal = 0 ∨ wVal = (hubStateQ const_P j).v) →
      let w : ℝ := (wVal : ℝ)
      let I_base := Gp + w * Kp + sigj - w * R ^ 2 * Hf
      (1 + R) ^ 2 * al0 < I_base - (1 + b + γ) * Hf ∧
      (1 + R) ^ 2 * al1 < (j : ℝ) * (I_base - Jp - sigp) := by
    intro wVal hw
    have hq := bin12_extract.2.1 j hj1 hj16 gFlag RQ bQ hRb_mem wVal hw
    dsimp only at hq
    have h1 := (Rat.cast_le (K := ℝ)).mpr hq.1
    have h2 := (Rat.cast_le (K := ℝ)).mpr hq.2
    push_cast at h1 h2
    simp only [hG_eq, hK_eq, hH_eq, hsigj_cast, hsigp_cast, hgVal_cast, hRQ_eq, hbQ_eq] at h1 h2
    have hRsq : ∀ x : ℝ, x * R * R = x * R ^ 2 := fun x => by ring
    have h1Rsq : (1 + R) * (1 + R) = (1 + R) ^ 2 := (sq (1 + R)).symm
    rw [hRsq, h1Rsq] at h1 h2
    constructor
    · simp only [Gp, Kp, Hf, sigj, al0] at h1 ⊢; linarith only [hfl_pos, h1]
    · simp only [Gp, Kp, Hf, Jp, sigj, sigp, al1] at h2 ⊢; linarith only [hfl_pos, h2]
  have h0 := hcast2 0 (Or.inl rfl)
  have hP := hcast2 (hubStateQ const_P j).v (Or.inr rfl)
  rw [Rat.cast_zero] at h0
  rw [hvP_eq] at hP
  dsimp only at h0 hP
  have hI0_lo : (1 + R) ^ 2 * al0 < (Gp + v * Kp) + sigj - (1 + b + γ) * Hf - v * R ^ 2 * Hf := by
    have ha := affine_pos_on_Icc
      (a := Gp + sigj - (1 + b + γ) * Hf - (1 + R) ^ 2 * al0)
      (b := Kp - R ^ 2 * Hf) hv0 hvP (by linarith only [h0.1]) (by linarith only [hP.1])
    linarith only [ha]
  have hI1_lo : (1 + R) ^ 2 * al1 < (j : ℝ) * ((Gp + v * Kp) + sigj - Jp - sigp - v * R ^ 2 * Hf) := by
    have ha := affine_pos_on_Icc
      (a := (j : ℝ) * (Gp + sigj - Jp - sigp) - (1 + R) ^ 2 * al1)
      (b := (j : ℝ) * (Kp - R ^ 2 * Hf)) hv0 hvP (by linarith only [h0.2]) (by linarith only [hP.2])
    have heq : (j : ℝ) * ((Gp + v * Kp) + sigj - Jp - sigp - v * R ^ 2 * Hf) - (1 + R) ^ 2 * al1 =
        ((j : ℝ) * (Gp + sigj - Jp - sigp) - (1 + R) ^ 2 * al1) + ((j : ℝ) * (Kp - R ^ 2 * Hf)) * v := by ring
    linarith only [ha, heq]
  have hJprev : JVal (j + 1) ≤ Jp := by
    have := jHiQ_ge_JVal (j := j - 1) (by omega)
    rwa [show j - 1 + 2 = j + 1 by omega] at this
  have hI0 : (1 + R) ^ 2 * al0 < A - v * R ^ 2 * Hf := by
    simp only [A, Gp, Kp, Hf, sigj] at hI0_lo ⊢; linarith only [hI0_lo, hsup]
  have hI1 : (1 + R) ^ 2 * al1 < (j : ℝ) * (B0 - v * R ^ 2 * Hf) := by
    have hB_ge : (Gp + v * Kp) + sigj - Jp - sigp - v * R ^ 2 * Hf ≤ B0 - v * R ^ 2 * Hf := by
      simp only [B0, Gp, Kp, sigj, sigp]; linarith only [hsup, hJprev]
    have hmul := mul_le_mul_of_nonneg_left hB_ge (Nat.cast_nonneg j)
    linarith only [hI1_lo, hmul]
  have hc_le_R2 : c ≤ R ^ 2 := by
    have h1 : d0 * 1 ≤ d0 * u := mul_le_mul_of_nonneg_left hu_ge1 (le_of_lt hd0_pos)
    have hd_le_R : d0 ≤ R := by linarith only [h1, hdu_le]
    rw [hc_eq]; simpa only [sq] using mul_self_le_mul_self (le_of_lt hd0_pos) hd_le_R
  have hal0_nn : 0 ≤ al0 := by
    have : (0 : ℚ) ≤ (radiusRoofQ j).1 := by interval_cases j <;> decide +kernel
    exact (Rat.cast_nonneg (K := ℝ)).mpr this
  have hrad := radius_tier_accepted_pos hv0 hd0_pos hc_eq hc_le_R2 hu_ge1 hdu_le hz0 hj_pos
    hQ0 hQH hQ_roof hal0_nn hI0 hI1
  have hcomm : A * u ^ 2 + (j : ℝ) * z * B0 = u ^ 2 * A + (j : ℝ) * z * B0 := by ring
  linarith only [hrad, hcomm]

end ExteriorAndTiers

/-! ### Part 14: Theorem 8.9 (`thm:binary`, All Ranks `1 ≤ j ≤ m ≤ 16`) -/

section MainTheorem

open V3.CertEngine V3.Data.Binary

/-- Monotonicity of deficit-1 shortened clocks `KShort j 1 z` in rank `j ≥ 2` for `z ≥ 1`. -/
lemma KShort_mono_rank_d1 {j₁ j₂ : ℕ} (hj1 : 2 ≤ j₁) (h12 : j₁ ≤ j₂) {z : ℝ} (hz : 1 ≤ z) :
    KShort j₁ 1 z ≤ KShort j₂ 1 z := by
  have hz_pos : 0 < z := by linarith only [hz]
  induction j₂ with
  | zero => omega
  | succ k ih =>
      rcases eq_or_lt_of_le h12 with rfl | hlt
      · exact le_rfl
      · have hk1 : 1 < k + 1 := by omega
        have hrec := clock_E1_recurrence (n := k + 1) (d := 1) hk1 hz_pos
        rw [Nat.add_sub_cancel] at hrec
        have hK : z - KShort (k + 1) 1 z = (z - 1) * piShort (k + 1) 1 z := by
          unfold KShort; rw [ite_eq_left hk1]; ring
        have hpi : 0 < piShort (k + 1) 1 z := piShort_pos hz_pos
        have hnn : 0 ≤ (z - 1) * piShort (k + 1) 1 z := mul_nonneg (by linarith only [hz]) (le_of_lt hpi)
        have hfac : 0 < ((k + 1 : ℕ) : ℝ) * z := by positivity
        have hdiff : 0 ≤ KShort (k + 1) 1 z - KShort k 1 z := by nlinarith
        linarith only [ih (by omega), hdiff]

private lemma KFun_rec_sub1 {j : ℕ} (hj : 1 ≤ j) {z : ℝ} (hz : 0 < z) :
    KFun j z = ((j : ℝ) * z * KFun (j - 1) z + z) / (1 + (j : ℝ) * z) := by
  obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
  rw [Nat.add_sub_cancel, KFun_succ_rec k hz]; ring

private lemma radiusRoofQ_ge3 {j : ℕ} (hj3 : 3 ≤ j) (hj16 : j ≤ 16) :
    radiusRoofQ j = ((317 : ℚ) / 250, (7 : ℚ) / 20) := by
  interval_cases j <;> decide +kernel

/-- Stop ceiling bound `2 * (1 + harmonic j) ≤ OStopCeil j γ` for all `1 ≤ j`, `0 ≤ γ`. -/
lemma two_mul_one_add_harmonic_le_OStopCeil {j : ℕ} (hj1 : 1 ≤ j) {γ : ℝ} (hγ : 0 ≤ γ) :
    2 * (1 + harmonic j) ≤ OStopCeil j γ := by
  unfold OStopCeil
  by_cases hj1' : j = 1
  · subst hj1'; simp only [↓reduceIte, harmonic_one]; linarith only [hγ]
  · by_cases hj2' : j = 2
    · subst hj2'
      have hH2 : harmonic 2 = 3 / 2 := by rw [harmonic_succ, harmonic_one]; norm_num
      simp only [OfNat.ofNat_ne_one, ↓reduceIte, hH2]; linarith only [hγ]
    · simp only [hj1', hj2', ↓reduceIte]
      have hHnn : 0 ≤ γ * harmonic j := mul_nonneg hγ (harmonic_nonneg j)
      linarith only [hHnn]

/-- For `3 ≤ Q.card` and `z = s / c ≤ 5 / 4`, the no-exterior first-draw pure tag satisfies
    `(c * s + T * y_avg) / (c + T) ≤ c * KFun Q.card (5 / 4)` (hence `< (5 / 4) * c` and
    `≤ c * KFun 16 (5 / 4)` when `Q.card ≤ 16`). -/
lemma pure_noExt_ge3_le_KFun_5_4 {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj3 : 3 ≤ Q.card) (hc_pos : 0 < cost A (insert y C))
    (hz54 : (groupMeanCost Q (insert y C) / cost A {y}) / (cost A (insert y C) / cost A {y}) ≤ 5 / 4) :
    let u0 := cost A {y}
    let c := cost A (insert y C) / u0
    let T := (∑ G ∈ Q, cost G (insert y C)) / u0
    let s := groupMeanCost Q (insert y C) / u0
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
        pureAccount X A y (insert x C) (Q.erase G) (Q.card - 1)) / T
    (c * s + T * y_avg) / (c + T) ≤ c * KFun Q.card (5 / 4 : ℝ) := by
  intro u0 c T s y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  set z := s / c
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = z := by
    dsimp [z, s, c, u0]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
  -- Bound `T * y_avg ≤ T * (c * KFun (Q.card - 1) (5 / 4))` via `FPure_concave_in_pow` + retirement
  have hTy_le : T * y_avg ≤ T * (c * KFun (Q.card - 1) (5 / 4 : ℝ)) := by
    by_cases hT0 : T = 0
    · simp only [y_avg, hT0, ↓reduceIte, mul_zero, zero_mul, le_rfl]
    · have hTpos : 0 < T := lt_of_le_of_ne hT_nn (Ne.symm hT0)
      have hTy_eq : T * y_avg =
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
            pureAccount X A y (insert x C) (Q.erase G) (Q.card - 1) := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy_eq]
      have hstep1 :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
            pureAccount X A y (insert x C) (Q.erase G) (Q.card - 1) ≤
          ∑ G ∈ Q, (cost G (insert y C) / u0) *
            (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
        refine Finset.sum_le_sum (fun G hG => ?_)
        have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
        calc
          _ ≤ ∑ x ∈ G, (distSq x (insert y C) / u0) *
                (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
                unfold pureAccount; rw [Finset.insert_comm y x C]
                have hih := thm_pure_price hA 0 (Q.card - 1) (insert x (insert y C)) (Q.erase G)
                  (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                  (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (Nat.zero_le _) (by omega)
                  hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                rw [hcard] at hih
                have hF := FPure_mono (Q.card - 1) 0
                  (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos))
                  (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos))
                  (div_le_div_of_nonneg_right
                    (groupMeanCost_insert_le (Q.erase G) x (Finset.insert_nonempty y C))
                    (le_of_lt hc_pos))
                have hdiv := div_le_div_of_nonneg_right
                  (le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hc_pos))) (le_of_lt hu)
                simpa [c, u0, div_mul_eq_mul_div, mul_div_assoc] using hdiv
          _ = (cost G (insert y C) / u0) *
                (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      refine le_trans hstep1 ?_
      set S := ∑ G ∈ Q, cost G (insert y C)
      have hSpos : 0 < S := by
        have : S = T * u0 := by dsimp [T, S, u0]; field_simp [ne_of_gt hu]
        nlinarith
      set qc : ℝ := qPure (Q.card - 1)
      have hqc_pos : 0 < qc := by dsimp [qc, qPure]; split_ifs <;> norm_num
      have hqc_inv : 0 < qc⁻¹ := inv_pos.mpr hqc_pos
      have hqc_mul : qc * qc⁻¹ = 1 := mul_inv_cancel₀ (ne_of_gt hqc_pos)
      have hjensen := (FPure_concave_in_pow (i := Q.card - 1) (d := 0) (by omega) (by omega)).le_map_sum
        (t := Q) (w := fun G => cost G (insert y C) / S)
        (p := fun G => (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc)
        (fun G _ => div_nonneg (cost_nonneg G _) (le_of_lt hSpos))
        (by rw [← Finset.sum_div, div_self (ne_of_gt hSpos)])
        (fun G _ => Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)) qc)
      simp only [smul_eq_mul] at hjensen
      have hjensen' :
          ∑ G ∈ Q, (cost G (insert y C) / S) *
            FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ≤
          FPure (Q.card - 1) 0 ((∑ G ∈ Q, (cost G (insert y C) / S) *
            (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc) ^ qc⁻¹) := by
        refine le_trans (le_of_eq ?_) hjensen
        refine Finset.sum_congr rfl (fun G _ => ?_)
        rw [← Real.rpow_mul (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)), hqc_mul, Real.rpow_one]
      have hq_cond : qc ≤ (Q.card : ℝ) + 1 ∨ (Q.card = 3 ∧ qc ≤ 50 / 11) := by
        by_cases hj3' : Q.card = 3
        · right; refine ⟨hj3', ?_⟩; dsimp [qc, qPure]; rw [hj3']; norm_num
        · left
          have hj4 : (4 : ℝ) ≤ (Q.card : ℝ) := by exact_mod_cast (show 4 ≤ Q.card by omega)
          dsimp [qc, qPure]; split_ifs <;> linarith
      have hret := lem_retirement_groups_weighted (Q_live := Q) (C := insert y C) (q := qc)
        (by omega) hqc_pos hq_cond
      have havg_le : ∑ G ∈ Q, (cost G (insert y C) / S) *
          (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc ≤ z ^ qc := by
        have h1 : ∑ G ∈ Q, (cost G (insert y C) / S) *
            (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc =
            (∑ G ∈ Q, cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ qc) /
              (S * cost A (insert y C) ^ qc) := by
          rw [Finset.sum_div]
          refine Finset.sum_congr rfl (fun G _ => ?_)
          rw [Real.div_rpow (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)]; ring
        rw [h1, div_le_iff₀ (mul_pos hSpos (Real.rpow_pos_of_pos hc_pos qc)), ← hL_ratio,
          Real.div_rpow (groupMeanCost_nonneg Q _) (le_of_lt hc_pos)]
        have h2 : (groupMeanCost Q (insert y C)) ^ qc / cost A (insert y C) ^ qc *
            (S * cost A (insert y C) ^ qc) = S * (groupMeanCost Q (insert y C)) ^ qc := by
          field_simp [ne_of_gt (Real.rpow_pos_of_pos hc_pos qc)]
        rw [h2]; exact hret
      have havg_nn : 0 ≤ ∑ G ∈ Q, (cost G (insert y C) / S) *
          (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc :=
        Finset.sum_nonneg (fun G _ =>
          mul_nonneg (div_nonneg (cost_nonneg G _) (le_of_lt hSpos))
            (Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)) qc))
      have hrpow_le : (∑ G ∈ Q, (cost G (insert y C) / S) *
          (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc) ^ qc⁻¹ ≤ z := by
        calc _ ≤ (z ^ qc) ^ qc⁻¹ := Real.rpow_le_rpow havg_nn havg_le (le_of_lt hqc_inv)
          _ = z := by rw [← Real.rpow_mul hz_nn, hqc_mul, Real.rpow_one]
      have hF_le : FPure (Q.card - 1) 0
          ((∑ G ∈ Q, (cost G (insert y C) / S) *
            (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ qc) ^ qc⁻¹) ≤
          KFun (Q.card - 1) (5 / 4 : ℝ) := by
        have h1 := FPure_mono (Q.card - 1) 0 (Real.rpow_nonneg havg_nn _) hz_nn hrpow_le
        have h2 := FPure_mono (Q.card - 1) 0 hz_nn (by norm_num) hz54
        rw [FPure_eq_KShort_of_ge_5_4 (Q.card - 1) 0 le_rfl, ← KFun_eq_KShort] at h2
        exact le_trans h1 h2
      have hmul := mul_le_mul_of_nonneg_left (le_trans hjensen' hF_le) (mul_nonneg hT_nn (le_of_lt hc_div_pos))
      have hlhs : T * c * ∑ G ∈ Q, (cost G (insert y C) / S) *
          FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) =
          ∑ G ∈ Q, (cost G (insert y C) / u0) *
            (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun G _ => ?_)
        have hT_Su : T = S / u0 := rfl
        have hcancel : S * (cost G (insert y C) / S) = cost G (insert y C) :=
          mul_div_cancel₀ _ (ne_of_gt hSpos)
        rw [hT_Su]
        linear_combination (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) / u0) * hcancel
      linarith only [hmul, hlhs]
  -- Now `(z + j * z * K_{j-1}(5/4)) / (1 + j * z) ≤ (5/4 + j * (5/4) * K_{j-1}(5/4)) / (1 + j * 5/4) = K_j(5/4)`
  have hT_eq : T = (Q.card : ℝ) * s := by
    dsimp [T, s, u0]; rw [sum_cost_Q_eq_card_mul_mean]; ring
  have hs_eq : s = c * z := (mul_div_cancel₀ s (ne_of_gt hc_div_pos)).symm
  have hKprev_nn : 0 ≤ KFun (Q.card - 1) (5 / 4 : ℝ) := le_of_lt (KFun_pos (Q.card - 1) (by norm_num))
  have hKrec : KFun Q.card (5 / 4 : ℝ) =
      ((Q.card : ℝ) * (5 / 4 : ℝ) * KFun (Q.card - 1) (5 / 4 : ℝ) + (5 / 4 : ℝ)) /
        (1 + (Q.card : ℝ) * (5 / 4 : ℝ)) :=
    KFun_rec_sub1 (by omega) (by norm_num)
  have hmon : (z + (Q.card : ℝ) * z * KFun (Q.card - 1) (5 / 4 : ℝ)) / (1 + (Q.card : ℝ) * z) ≤
      KFun Q.card (5 / 4 : ℝ) := by
    rw [hKrec]
    have hd1 : 0 < 1 + (Q.card : ℝ) * z :=
      add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (Nat.cast_nonneg _) hz_nn)
    have hd2 : 0 < 1 + (Q.card : ℝ) * (5 / 4 : ℝ) :=
      add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (Nat.cast_nonneg _) (by norm_num))
    rw [div_le_div_iff₀ hd1 hd2]
    have hid : ((Q.card : ℝ) * (5 / 4 : ℝ) * KFun (Q.card - 1) (5 / 4 : ℝ) + (5 / 4 : ℝ)) *
          (1 + (Q.card : ℝ) * z) -
        (z + (Q.card : ℝ) * z * KFun (Q.card - 1) (5 / 4 : ℝ)) *
          (1 + (Q.card : ℝ) * (5 / 4 : ℝ)) =
        (5 / 4 - z) * (1 + (Q.card : ℝ) * KFun (Q.card - 1) (5 / 4 : ℝ)) := by ring
    have hnn : 0 ≤ (5 / 4 - z) * (1 + (Q.card : ℝ) * KFun (Q.card - 1) (5 / 4 : ℝ)) :=
      mul_nonneg (by linarith only [hz54]) (add_nonneg zero_le_one (mul_nonneg (Nat.cast_nonneg _) hKprev_nn))
    linarith only [hid, hnn]
  have hstep_div : (c * s + T * y_avg) / (c + T) ≤
      c * ((z + (Q.card : ℝ) * z * KFun (Q.card - 1) (5 / 4 : ℝ)) / (1 + (Q.card : ℝ) * z)) := by
    have hD_pos : 0 < c + T := by linarith only [hc_div_pos, hT_nn]
    have h1jz : 0 < 1 + (Q.card : ℝ) * z :=
      add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (Nat.cast_nonneg _) hz_nn)
    rw [div_le_iff₀ hD_pos]
    have hid : c * ((z + (Q.card : ℝ) * z * KFun (Q.card - 1) (5 / 4 : ℝ)) / (1 + (Q.card : ℝ) * z)) *
          (c + T) =
        c * s + T * (c * KFun (Q.card - 1) (5 / 4 : ℝ)) := by
      rw [hT_eq, hs_eq]
      have hcanc : (z + (Q.card : ℝ) * z * KFun (Q.card - 1) (5 / 4 : ℝ)) / (1 + (Q.card : ℝ) * z) *
          (1 + (Q.card : ℝ) * z) = z + (Q.card : ℝ) * z * KFun (Q.card - 1) (5 / 4 : ℝ) :=
        div_mul_cancel₀ _ (ne_of_gt h1jz)
      linear_combination c ^ 2 * hcanc
    linarith only [hTy_le, hid]
  exact le_trans hstep_div (mul_le_mul_of_nonneg_left hmon (le_of_lt hc_div_pos))

/-- Universal no-exterior first-draw bound `V_j ≤ KFun Q.card (max PConst (T / Q.card))`
    for ALL `z ≥ 0` and `1 ≤ Q.card` (feeds directly into `lem_bin_rejected_i` for `α₀`). -/
lemma pure_noExt_le_KFun_max_P {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj1 : 1 ≤ Q.card) (hc_pos : 0 < cost A (insert y C)) :
    let u0 := cost A {y}
    let c := cost A (insert y C) / u0
    let T := (∑ G ∈ Q, cost G (insert y C)) / u0
    let s := groupMeanCost Q (insert y C) / u0
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
        pureAccount X A y (insert x C) (Q.erase G) (Q.card - 1)) / T
    (c * s + T * y_avg) / (c + T) ≤ KFun Q.card (max PConst (T / (Q.card : ℝ))) := by
  intro u0 c T s y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hc_le1 : c ≤ 1 := le_trans (post_heavy_rate_le y hC hu) (min_le_left 1 _)
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hj_pos : (0 : ℝ) < (Q.card : ℝ) := by positivity
  set z := s / c
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  set pM := max PConst (T / (Q.card : ℝ))
  have hpM_geP : PConst ≤ pM := le_max_left _ _
  have hpM_pos : 0 < pM := lt_of_lt_of_le (by unfold PConst; norm_num) hpM_geP
  have hT_eq : T = (Q.card : ℝ) * s := by
    dsimp [T, s, u0]; rw [sum_cost_Q_eq_card_mul_mean]; ring
  have hs_eq_Tj : s = T / (Q.card : ℝ) := by
    rw [hT_eq, mul_div_cancel_left₀ _ (ne_of_gt hj_pos)]
  by_cases hz54 : z ≤ 5 / 4
  · -- Small `z ≤ 5/4`: `V_j ≤ c * (5/4) ≤ 5/4 < K_1(P) ≤ K_j(pM)`
    have hV_le54 : (c * s + T * y_avg) / (c + T) ≤ c * (5 / 4 : ℝ) := by
      by_cases hj1' : Q.card = 1
      · have h1 := pure_noExt_j1_le hA hC hu hQ hAQ hj1' hc_pos
        dsimp only at h1
        have hfr : 2 * z / (1 + z) ≤ 5 / 4 := by rw [div_le_iff₀ (by linarith only [hz_nn])]; linarith only [hz54]
        have hy0 : y_avg = if T = 0 then 0 else
            (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
              pureAccount X A y (insert x C) (Q.erase G) 0) / T := by
          dsimp only [y_avg]; rw [show Q.card - 1 = 0 by omega]
        rw [hy0]
        exact le_trans h1 (mul_le_mul_of_nonneg_left hfr (le_of_lt hc_div_pos))
      · by_cases hj2' : Q.card = 2
        · have h2 := pure_noExt_j2_le_1_54 hA hC hu hQ hAQ hj2' hc_pos hz54
          dsimp only at h2
          have hy1 : y_avg = if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 1) / T := by
            dsimp only [y_avg]; rw [show Q.card - 1 = 1 by omega]
          rw [hy1]
          exact le_trans h2 (mul_le_mul_of_nonneg_left (by norm_num) (le_of_lt hc_div_pos))
        · have h3 := pure_noExt_ge3_le_KFun_5_4 hA hC hu hQ hAQ (by omega) hc_pos hz54
          have hKlt : KFun Q.card (5 / 4 : ℝ) ≤ 5 / 4 := by
            rw [KFun_eq_KShort]; unfold KShort; rw [ite_eq_left (by omega)]
            have hpi := piShort_pos (n := Q.card) (d := 0) (by norm_num : (0 : ℝ) < 5 / 4)
            linarith only [hpi]
          exact le_trans h3 (mul_le_mul_of_nonneg_left hKlt (le_of_lt hc_div_pos))
    have hc54 : c * (5 / 4 : ℝ) ≤ 5 / 4 := by nlinarith only [hc_le1]
    have hK1_le_K1pM : KFun 1 PConst ≤ KFun 1 pM := by
      rcases eq_or_lt_of_le hpM_geP with heq | hlt
      · rw [heq]
      · exact le_of_lt (KFun_strictMono le_rfl (by unfold PConst; norm_num) hpM_pos hlt)
    have hK1_le_Kj : KFun 1 pM ≤ KFun Q.card pM :=
      KFun_mono_rank hj1 (by unfold PConst at hpM_geP; linarith only [hpM_geP])
    linarith only [hV_le54, hc54, K1_P_gt_5_4, hK1_le_K1pM, hK1_le_Kj]
  · -- Large `z > 5/4`: `V_j ≤ c * K_j(z) = c * FPure j 0 (s / c) ≤ 1 * FPure j 0 (s / 1) ≤ K_j(pM)`
    have hz_ge54 : 5 / 4 ≤ z := le_of_lt (not_le.mp hz54)
    have hz_pos : 0 < z := by linarith only [hz_ge54]
    have hy_le := thm_pure_price_named_child_coupled hA hC hu hQ hAQ hj1 hc_pos hz_ge54
    have hV_le_cK : (c * s + T * y_avg) / (c + T) ≤ c * KFun Q.card z := by
      have hD_pos : 0 < c + T := by linarith only [hc_div_pos, hT_nn]
      have h1jz : 0 < 1 + (Q.card : ℝ) * z :=
        add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (Nat.cast_nonneg _) hz_nn)
      have hs_eq : s = c * z := (mul_div_cancel₀ s (ne_of_gt hc_div_pos)).symm
      have hTy : T * y_avg ≤ T * (c * KFun (Q.card - 1) z) := mul_le_mul_of_nonneg_left hy_le hT_nn
      have hKrec : KFun Q.card z =
          ((Q.card : ℝ) * z * KFun (Q.card - 1) z + z) / (1 + (Q.card : ℝ) * z) :=
        KFun_rec_sub1 hj1 hz_pos
      rw [div_le_iff₀ hD_pos, hKrec]
      have hid : c * (((Q.card : ℝ) * z * KFun (Q.card - 1) z + z) / (1 + (Q.card : ℝ) * z)) * (c + T) =
          c * s + T * (c * KFun (Q.card - 1) z) := by
        rw [hT_eq, hs_eq]
        have hcanc : ((Q.card : ℝ) * z * KFun (Q.card - 1) z + z) / (1 + (Q.card : ℝ) * z) *
            (1 + (Q.card : ℝ) * z) = (Q.card : ℝ) * z * KFun (Q.card - 1) z + z :=
          div_mul_cancel₀ _ (ne_of_gt h1jz)
        linear_combination c ^ 2 * hcanc
      linarith only [hTy, hid]
    have hpersp : c * KFun Q.card z ≤ KFun Q.card pM := by
      rw [KFun_eq_KShort, ← FPure_eq_KShort_of_ge_5_4 Q.card 0 hz_ge54]
      have hp1 := FPure_perspective_mono Q.card 0 hc_div_pos hc_le1 hs_nn
      rw [one_mul, div_one] at hp1
      have hs_le_pM : s ≤ pM := by rw [hs_eq_Tj]; exact le_max_right _ _
      have hp2 := FPure_mono Q.card 0 hs_nn (le_of_lt hpM_pos) hs_le_pM
      have hpM_ge54 : (5 / 4 : ℝ) ≤ pM := le_trans (by unfold PConst; norm_num) hpM_geP
      rw [FPure_eq_KShort_of_ge_5_4 Q.card 0 hpM_ge54, ← KFun_eq_KShort] at hp2
      exact le_trans hp1 hp2
    exact le_trans hV_le_cK hpersp

/-- Extracted accepted + rejected `α₀ ≥ 0` step of Theorem 8.9 (`thm_binary_pol`)
    so each proof stays well within the default Lean heartbeat budget. -/
private lemma bin_pol_alpha0 {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {bFn : ℝ → ℝ} {γ : ℝ} {j m : ℕ}
    (hb : IsTierAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25)
    (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    (hC : C.Nonempty) (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hQcard : Q.card = j) (hc_pos : 0 < cost A (insert y C)) :
    let u0 := cost A {y}
    let a := cost A C / u0
    let c := cost A (insert y C) / u0
    let T := (∑ G ∈ Q, cost G (insert y C)) / u0
    let q := ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / u0
    let s := groupMeanCost Q (insert y C) / u0
    let β := (A.card : ℝ) * distSq y C / u0
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
        pureAccount X A y (insert x C) (Q.erase G) (j - 1)) / T
    let p := pStar m
    let v := vFun j p
    let w := vFun (j - 1) p
    let I := MFun j p + feeLambda m j T + γ * hPrem j
    0 ≤ (I * (a + T + q) -
      (a * ((1 + bFn (Real.sqrt a) + γ) * (1 + cClock j Q.card)) +
        T * (min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) +
          γ * hPrem (j - 1)) +
        q * (JVal (j + 1) + γ * hPrem (j - 1)))) * (c + T) -
      (β + v * (a + T + q)) * (c * s + T * y_avg) := by
  intro u0 a c T q s β y_avg p v w I
  have hj16 : j ≤ 16 := le_trans hjm hm16
  have hclk_self : cClock j j = harmonic j := by
    unfold cClock; simp only [Nat.sub_self, harmonic_zero, sub_zero]
  rw [hQcard, hclk_self]
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hc_le : c ≤ min 1 a := post_heavy_rate_le y hC hu
  have hc_le1 : c ≤ 1 := le_trans hc_le (min_le_left 1 a)
  have hc_le_a : c ≤ a := le_trans hc_le (min_le_right 1 a)
  have ha_pos : 0 < a := lt_of_lt_of_le hc_div_pos hc_le_a
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hq_nn : 0 ≤ q := by
    apply div_nonneg _ (le_of_lt hu)
    rw [sub_nonneg]; exact Finset.sum_le_sum (fun G _ => cost_insert_le G y hC)
  set d0 := Real.sqrt c
  have hd0_pos : 0 < d0 := Real.sqrt_pos.mpr hc_div_pos
  have hd0_sq : d0 ^ 2 = c := Real.sq_sqrt (le_of_lt hc_div_pos)
  have hd0_le1 : d0 ≤ 1 := by rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt hc_le1
  set r := Real.sqrt a
  have hr_sq : r ^ 2 = a := Real.sq_sqrt (le_of_lt ha_pos)
  set u := r / d0
  have hu_ge1 : 1 ≤ u := by rw [one_le_div hd0_pos]; exact Real.sqrt_le_sqrt hc_le_a
  have hr_eq : r = d0 * u := (mul_div_cancel₀ r (ne_of_gt hd0_pos)).symm
  have ha_eq : a = c * u ^ 2 := by
    simp only [u]; rw [div_pow, hr_sq, hd0_sq]; field_simp [ne_of_gt hc_div_pos]
  set z := s / c
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  have hs_eq : s = c * z := (mul_div_cancel₀ s (ne_of_gt hc_div_pos)).symm
  have hT_eq : T = c * ((j : ℝ) * z) := by
    have h1 : T = (Q.card : ℝ) * s := by dsimp [T, s, u0]; rw [sum_cost_Q_eq_card_mul_mean]; ring
    rw [h1, hQcard, hs_eq]; ring
  have hβ_le : β ≤ (1 + d0 * u) ^ 2 := by rw [← hr_eq]; exact light_rate_le y hC hu
  have hy_nn : 0 ≤ y_avg := by
    simp only [y_avg]; split_ifs with hT0
    · exact le_rfl
    · exact div_nonneg (Finset.sum_nonneg (fun G _ => Finset.sum_nonneg (fun x _ =>
        mul_nonneg (div_nonneg (distSq_nonneg x _) (le_of_lt hu))
          (div_nonneg (expectedStopped_nonneg X _ A _ _) (le_of_lt hu))))) hT_nn
  have hy_le_H : y_avg ≤ c * (1 + harmonic (j - 1)) := by
    simp only [y_avg]; split_ifs with hT0
    · exact mul_nonneg (le_of_lt hc_div_pos) (by linarith only [harmonic_nonneg (j - 1)])
    · have hTpos : 0 < T := lt_of_le_of_ne hT_nn (Ne.symm hT0)
      rw [div_le_iff₀ hTpos]
      calc
        _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) * (c * (1 + harmonic (j - 1))) := by
              refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ =>
                mul_le_mul_of_nonneg_left ?_ (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
              unfold pureAccount; rw [Finset.insert_comm y x C]
              have hcard : (Q.erase G).card = j - 1 := by rw [Finset.card_erase_of_mem hG, hQcard]
              have hexp := expectedStopped_le_persistence hA (j - 1) (insert x (insert y C)) (Q.erase G)
                (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
              rw [hcard] at hexp
              have hclk : cClock (j - 1) (j - 1) = harmonic (j - 1) := by
                unfold cClock; simp only [Nat.sub_self, harmonic_zero, sub_zero]
              rw [hclk] at hexp
              have h1 := le_trans hexp (mul_le_mul_of_nonneg_right
                (cost_insert_le A x (Finset.insert_nonempty y C))
                (by linarith only [harmonic_nonneg (j - 1)]))
              have hdiv := div_le_div_of_nonneg_right h1 (le_of_lt hu)
              simpa only [c, u0, mul_div_right_comm] using hdiv
        _ = c * (1 + harmonic (j - 1)) * T := by
              simp only [← Finset.sum_mul, ← Finset.sum_div, T, u0, cost]; ring
  have hD_plus_pos : 0 < c + T := by linarith only [hc_div_pos, hT_nn]
  set Vj := (c * s + T * y_avg) / (c + T)
  have hN_eq : c * s + T * y_avg = (c + T) * Vj := (mul_div_cancel₀ _ (ne_of_gt hD_plus_pos)).symm
  have hVj_nn : 0 ≤ Vj := div_nonneg (add_nonneg (mul_nonneg (le_of_lt hc_div_pos) hs_nn)
    (mul_nonneg hT_nn hy_nn)) (le_of_lt hD_plus_pos)
  have hVj_eq_x : Vj = ((j : ℝ) * z) * (y_avg + c / (j : ℝ)) / (1 + (j : ℝ) * z) := by
    have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr hj1
    have h1jz : 0 < 1 + (j : ℝ) * z := add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (le_of_lt hj_pos) hz_nn)
    simp only [Vj]; rw [hT_eq, hs_eq]
    have hden : c + c * ((j : ℝ) * z) = c * (1 + (j : ℝ) * z) := by ring
    rw [hden]; field_simp [ne_of_gt hc_div_pos, ne_of_gt hj_pos, ne_of_gt h1jz]; ring
  -- 1. Rejected term `q * (I - C_R - v * Vj) ≥ 0` via `lem_bin_rejected_i` + `pure_noExt_le_KFun_max_P`
  have hVj_le_K : Vj ≤ KFun j (max PConst (T / (j : ℝ))) := by
    have h := pure_noExt_le_KFun_max_P hA hC hu hQ hAQ (by omega) hc_pos
    rw [hQcard] at h; exact h
  have hq_nn_term : 0 ≤ q * (I - (JVal (j + 1) + γ * hPrem (j - 1)) - v * Vj) := by
    have hrej := lem_bin_rejected_i hj1 hjm hm16 hT_nn hVj_le_K
    have hsig := gamma_hPrem_mono_pred hj1 hγ
    exact mul_nonneg hq_nn (by simp only [I]; linarith only [hrej, hsig])
  -- 2. Accepted term `a * (I - W_A) + T * (I - C_A) - (β + v * (a + T)) * Vj ≥ 0`
  set b := bFn (d0 * u)
  set A_b := MFun j p + feeLambda m j T + γ * hPrem j - (1 + b + γ) * (1 + harmonic j)
  set B0 := MFun j p + feeLambda m j T + (γ * hPrem j - γ * hPrem (j - 1)) - JVal (j + 1)
  have hmin_rew :
      JVal (j + 1) - min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) =
      max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) := by
    rcases le_total (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) with h | h
    · rw [min_eq_left h, sub_self, max_eq_left (by linarith only [h])]
    · rw [min_eq_right h, max_eq_right (by linarith only [h])]; ring
  have hβ_le_c : β ≤ c * (u + 1 / d0) ^ 2 := by
    have hrew : c * (u + 1 / d0) ^ 2 = (1 + d0 * u) ^ 2 := by
      rw [← hd0_sq]; field_simp [ne_of_gt hd0_pos]; ring
    rw [hrew]; exact hβ_le
  have hacc_core :
      0 ≤ u ^ 2 * A_b + ((j : ℝ) * z) * B0 +
        ((j : ℝ) * z) * max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) -
        ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * Vj := by
    by_cases hb0 : b = 0
    · -- Unbonused (`b = 0`): apply `lem_bin_accepted`!
      have hacc := lem_bin_accepted hj1 hjm hm16 hγ hd0_pos hd0_le1 hd0_sq.symm hu_ge1 hz_nn hy_nn
        (fun hz54 => by
          rw [← hVj_eq_x, div_le_iff₀ hc_div_pos, mul_comm]
          by_cases hj1' : j = 1
          · have h1 := pure_noExt_j1_le hA hC hu hQ hAQ (by omega) hc_pos
            dsimp only at h1
            have hfr : 2 * z / (1 + z) ≤ 5 / 4 := by
              rw [div_le_iff₀ (by linarith only [hz_nn])]; linarith only [hz54]
            have hy0 : y_avg = if T = 0 then 0 else
                (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                  pureAccount X A y (insert x C) (Q.erase G) 0) / T := by
              dsimp only [y_avg]; rw [show j - 1 = 0 by omega]
            dsimp only [Vj]; rw [hy0]
            exact le_trans h1 (mul_le_mul_of_nonneg_left hfr (le_of_lt hc_div_pos))
          · by_cases hj2' : j = 2
            · have h2 := pure_noExt_j2_le_1_54 hA hC hu hQ hAQ (by omega) hc_pos hz54
              dsimp only at h2
              have hy1 : y_avg = if T = 0 then 0 else
                  (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                    pureAccount X A y (insert x C) (Q.erase G) 1) / T := by
                dsimp only [y_avg]; rw [show j - 1 = 1 by omega]
              dsimp only [Vj]; rw [hy1]
              exact le_trans h2 (mul_le_mul_of_nonneg_left (by norm_num) (le_of_lt hc_div_pos))
            · have h3 := pure_noExt_ge3_le_KFun_5_4 hA hC hu hQ hAQ (by omega) hc_pos hz54
              dsimp only at h3; rw [hQcard] at h3
              have hKlt : KFun j (5 / 4 : ℝ) ≤ 5 / 4 := by
                rw [KFun_eq_KShort]; unfold KShort; rw [ite_eq_left (by omega)]
                have hpi := piShort_pos (n := j) (d := 0) (by norm_num : (0 : ℝ) < 5 / 4)
                linarith only [hpi]
              exact le_trans h3 (mul_le_mul_of_nonneg_left hKlt (le_of_lt hc_div_pos)))
        (fun _ hj1' => by
          rw [← hVj_eq_x, div_le_iff₀ hc_div_pos, mul_comm]
          have h1 := pure_noExt_j1_le hA hC hu hQ hAQ (by omega) hc_pos
          dsimp only at h1
          have hy0 : y_avg = if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 0) / T := by
            dsimp only [y_avg]; rw [show j - 1 = 0 by omega]
          dsimp only [Vj]; rw [hy0]; exact h1)
        (fun hz1 hj2' => by
          rw [← hVj_eq_x, div_le_iff₀ hc_div_pos, mul_comm]
          have h2 := pure_noExt_j2_le_01 hA hC hu hQ hAQ (by omega) hc_pos hz1
          dsimp only at h2
          have hy1 : y_avg = if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 1) / T := by
            dsimp only [y_avg]; rw [show j - 1 = 1 by omega]
          dsimp only [Vj]; rw [hy1]; exact h2)
        (fun _ hz54 hj2' => by
          rw [← hVj_eq_x, div_le_iff₀ hc_div_pos, mul_comm]
          have h2 := pure_noExt_j2_le_1_54 hA hC hu hQ hAQ (by omega) hc_pos hz54
          dsimp only at h2
          have hy1 : y_avg = if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 1) / T := by
            dsimp only [y_avg]; rw [show j - 1 = 1 by omega]
          dsimp only [Vj]; rw [hy1]; exact h2)
        (fun hz54 hj3' => by
          rw [← hVj_eq_x, div_le_iff₀ hc_div_pos, mul_comm]
          have h3 := pure_noExt_j3_le hA hC hu hQ hAQ (by omega) hc_pos hz54
          dsimp only at h3
          have hy2 : y_avg = if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 2) / T := by
            dsimp only [y_avg]; rw [show j - 1 = 2 by omega]
          dsimp only [Vj]; rw [hy2]; exact h3)
        (fun _ _ => by
          rw [← hVj_eq_x, div_le_iff₀ hc_div_pos, mul_comm]
          have hc4 := lem_cubic_tag_no_ext (r := j) hA hC hu hQ hAQ hj1 hc_pos
          dsimp only at hc4; rw [hQcard] at hc4
          simpa only [Nat.cast_add, Nat.cast_one] using hc4)
        (fun hz_ge54 => by
          have hnc := thm_pure_price_named_child_coupled hA hC hu hQ hAQ (by omega) hc_pos hz_ge54
          dsimp only at hnc; rw [hQcard] at hnc; exact hnc)
      dsimp only at hacc
      rw [← hT_eq, ← hVj_eq_x] at hacc
      simpa only [A_b, hb0, add_zero] using hacc
    · -- Bonused (`b ≠ 0`): locate positive tier `(R, b_val)` and apply `lem_bin_exterior_ii`!
      have htier_pos : ∃ R b_val : ℝ,
          ((R = 2 / 5 ∧ b_val = 1 / 3) ∨ (R = 1 / 2 ∧ b_val = 1 / 4) ∨
            (R = 1 / 2 ∧ b_val = 9 / 40) ∨ (R = 71 / 100 ∧ b_val = 1 / 32)) ∧
          d0 * u ≤ R ∧ b = b_val := by
        rcases hb with h0 | ⟨R, b_val, ht, hEq⟩
        · exact absurd (h0 (d0 * u)) hb0
        · have hbeq : b = radiusAward R b_val (d0 * u) := hEq (d0 * u)
          unfold radiusAward at hbeq
          split_ifs at hbeq with hle
          · exact ⟨R, b_val, ht, hle, hbeq⟩
          · exact absurd hbeq hb0
      obtain ⟨R, b_val, ht_pos, hdu_le_R, hb_eq⟩ := htier_pos
      set Q_tag := Vj / c
      have hQ_eq : c * Q_tag = Vj := mul_div_cancel₀ Vj (ne_of_gt hc_div_pos)
      have hQ0 : 0 ≤ Q_tag := div_nonneg hVj_nn (le_of_lt hc_div_pos)
      have hQH : Q_tag ≤ 1 + harmonic j := by
        rw [div_le_iff₀ hc_div_pos]
        have hHj : 1 + harmonic (j - 1) + ((j : ℝ))⁻¹ = 1 + harmonic j := by
          obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
          rw [Nat.add_sub_cancel, harmonic_succ]; ring
        have h1 : T * y_avg ≤ T * (c * (1 + harmonic (j - 1))) :=
          mul_le_mul_of_nonneg_left hy_le_H hT_nn
        have h2 : c * s + T * (c * (1 + harmonic (j - 1))) = T * (c * (1 + harmonic j)) := by
          have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr hj1
          calc
            c * s + T * (c * (1 + harmonic (j - 1)))
                = T * (c * ((j : ℝ))⁻¹ + c * (1 + harmonic (j - 1))) := by
                  rw [hT_eq, hs_eq]; field_simp [ne_of_gt hj_pos]
            _ = T * (c * (1 + harmonic j)) := by rw [← mul_add, add_comm, hHj]
        have h3 : T * (c * (1 + harmonic j)) ≤ (c + T) * (c * (1 + harmonic j)) :=
          mul_le_mul_of_nonneg_right (by linarith only [hc_div_pos])
            (mul_nonneg (le_of_lt hc_div_pos) (by linarith only [harmonic_nonneg j]))
        have hnum : c * s + T * y_avg ≤ (1 + harmonic j) * c * (c + T) := by linarith only [h1, h2, h3]
        exact (div_le_iff₀ hD_plus_pos).mpr hnum
      have hQ_roof : Q_tag ≤ ((radiusRoofQ j).1 : ℝ) + ((radiusRoofQ j).2 : ℝ) * z := by
        by_cases hj1' : j = 1
        · rw [hj1', bin12_extract.1.1]; push_cast
          have h1 := pure_noExt_j1_le hA hC hu hQ hAQ (by omega) hc_pos
          dsimp only at h1
          have hy0 : y_avg = if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) 0) / T := by
            dsimp only [y_avg]; rw [show j - 1 = 0 by omega]
          have hQ1 : Q_tag ≤ 2 * z / (1 + z) := by
            rw [div_le_iff₀ hc_div_pos, mul_comm]; dsimp only [Vj]; rw [hy0]; exact h1
          exact le_trans hQ1 (radius_roof_j1 hz_nn)
        · by_cases hj2' : j = 2
          · rw [hj2', bin12_extract.1.2.1]; push_cast
            have hy1 : y_avg = if T = 0 then 0 else
                (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                  pureAccount X A y (insert x C) (Q.erase G) 1) / T := by
              dsimp only [y_avg]; rw [show j - 1 = 1 by omega]
            have h2 := radius_roof_j2 (Q := Q_tag) hz_nn
              (fun hz1 => by
                rw [div_le_iff₀ hc_div_pos, mul_comm]; dsimp only [Vj]; rw [hy1]
                exact pure_noExt_j2_le_01 hA hC hu hQ hAQ (by omega) hc_pos hz1)
              (fun _ hz54 => by
                rw [div_le_iff₀ hc_div_pos, mul_comm]; dsimp only [Vj]; rw [hy1]
                exact pure_noExt_j2_le_1_54 hA hC hu hQ hAQ (by omega) hc_pos hz54)
              (fun hz54 => by
                have hnc : y_avg ≤ c * KFun 1 z := by
                  have h := thm_pure_price_named_child_coupled hA hC hu hQ hAQ (by omega) hc_pos hz54
                  dsimp only at h; rw [hQcard, hj2'] at h
                  exact hy1.symm ▸ h
                have hK2 := KFun_rec_sub1 (j := 2) (by omega) (by linarith only [hz54] : 0 < z)
                have h12z : 0 < 1 + 2 * z := by linarith only [hz54]
                rw [div_le_iff₀ hc_div_pos, mul_comm, hVj_eq_x, hj2', hK2]
                simp only [Nat.cast_ofNat, show (2 - 1 : ℕ) = 1 from rfl]
                rw [div_le_iff₀ h12z]
                have hid : c * ((2 * z * KFun 1 z + z) / (1 + 2 * z)) * (1 + 2 * z) =
                    2 * z * (c * KFun 1 z + c / 2) := by field_simp [ne_of_gt h12z]
                have hmul := mul_le_mul_of_nonneg_left (add_le_add hnc (le_refl (c / 2)))
                  (by linarith only [hz54] : 0 ≤ 2 * z)
                exact hid.symm ▸ hmul)
            linarith only [h2]
          · have hj3 : 3 ≤ j := by omega
            have hrfQ := radiusRoofQ_ge3 hj3 hj16
            rw [hrfQ]; push_cast
            exact radius_roof_ge3 hz_nn
              (fun hz54 => by
                have h3 := pure_noExt_ge3_le_KFun_5_4 hA hC hu hQ hAQ (by omega) hc_pos hz54
                dsimp only at h3; rw [hQcard] at h3
                have hKm := KFun_mono_rank hj16 (by norm_num : (1 : ℝ) ≤ 5 / 4)
                rw [div_le_iff₀ hc_div_pos, mul_comm]
                exact le_trans h3 (mul_le_mul_of_nonneg_left hKm (le_of_lt hc_div_pos)))
              (fun hz54 => by
                have hnc : y_avg ≤ c * KFun (j - 1) z := by
                  have h := thm_pure_price_named_child_coupled hA hC hu hQ hAQ (by omega) hc_pos hz54
                  dsimp only at h; rw [hQcard] at h; exact h
                have hKrec := KFun_rec_sub1 hj1 (by linarith only [hz54] : 0 < z)
                have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr hj1
                have h1jz : 0 < 1 + (j : ℝ) * z :=
                  add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (le_of_lt hj_pos) hz_nn)
                have hQj : Q_tag ≤ KFun j z := by
                  rw [div_le_iff₀ hc_div_pos, mul_comm, hVj_eq_x, hKrec, div_le_iff₀ h1jz]
                  have hid : c * (((j : ℝ) * z * KFun (j - 1) z + z) / (1 + (j : ℝ) * z)) *
                        (1 + (j : ℝ) * z) =
                      ((j : ℝ) * z) * (c * KFun (j - 1) z + c / (j : ℝ)) := by
                    field_simp [ne_of_gt hj_pos, ne_of_gt h1jz]
                  have hmul := mul_le_mul_of_nonneg_left (add_le_add hnc (le_refl (c / (j : ℝ))))
                    (mul_nonneg (le_of_lt hj_pos) hz_nn)
                  exact hid.symm ▸ hmul
                exact le_trans hQj (KFun_mono_rank hj16 (by linarith only [hz54])))
      have hex2 := lem_bin_exterior_ii hj1 hjm hm16 hγ ht_pos hd0_pos hd0_sq.symm
        hu_ge1 hdu_le_R hz_nn hQ0 hQH hQ_roof
      dsimp only at hex2
      rw [← hT_eq, hQ_eq, ← hb_eq] at hex2
      have hmax_nn : 0 ≤ ((j : ℝ) * z) *
          max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) :=
        mul_nonneg (mul_nonneg (Nat.cast_nonneg j) hz_nn) (le_max_left _ _)
      have hex2' : 0 < u ^ 2 * A_b + ((j : ℝ) * z) * B0 -
          ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * Vj := hex2
      have hrew : (u ^ 2 * A_b + ((j : ℝ) * z) * B0 -
            ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * Vj) +
          ((j : ℝ) * z) * max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) =
        u ^ 2 * A_b + ((j : ℝ) * z) * B0 +
          ((j : ℝ) * z) * max 0 (w * y_avg - (MFun (j - 1) p + feeLambda m (j - 1) T - JVal (j + 1))) -
          ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * Vj := by ring
      exact hrew ▸ add_nonneg (le_of_lt hex2') hmax_nn
  -- Combine rejected + accepted and multiply by `D_plus = c + T > 0`
  have hdiv_nonneg :
      0 ≤ (I * (a + T + q) -
        (a * ((1 + bFn (Real.sqrt a) + γ) * (1 + harmonic j)) +
          T * (min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) +
            γ * hPrem (j - 1)) +
          q * (JVal (j + 1) + γ * hPrem (j - 1)))) -
        (β + v * (a + T + q)) * Vj := by
    have hβV : β * Vj ≤ c * (u + 1 / d0) ^ 2 * Vj := mul_le_mul_of_nonneg_right hβ_le_c hVj_nn
    have hcmul := mul_nonneg (le_of_lt hc_div_pos) hacc_core
    have hid :
        (I * (a + T + q) -
          (a * ((1 + b + γ) * (1 + harmonic j)) +
            T * (min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) +
              γ * hPrem (j - 1)) +
            q * (JVal (j + 1) + γ * hPrem (j - 1)))) -
          (c * (u + 1 / d0) ^ 2 + v * (a + T + q)) * Vj =
        q * (I - (JVal (j + 1) + γ * hPrem (j - 1)) - v * Vj) +
        c * (u ^ 2 * A_b + ((j : ℝ) * z) * B0 +
          ((j : ℝ) * z) * (JVal (j + 1) -
            min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg)) -
          ((u + 1 / d0) ^ 2 + v * (u ^ 2 + (j : ℝ) * z)) * Vj) := by
      simp only [I, A_b, B0]; rw [ha_eq, hT_eq]; ring
    rw [hmin_rew] at hid
    have hr_b : bFn (Real.sqrt a) = b := congrArg bFn hr_eq
    rw [hr_b]
    have hsum := hid.symm ▸ add_nonneg hq_nn_term hcmul
    have hsub_le : (β + v * (a + T + q)) * Vj ≤ (c * (u + 1 / d0) ^ 2 + v * (a + T + q)) * Vj := by
      rw [add_mul, add_mul]; exact add_le_add hβV le_rfl
    exact le_trans hsum (sub_le_sub_left hsub_le _)
  have hmul := mul_nonneg hdiv_nonneg (le_of_lt hD_plus_pos)
  have hrew :
      ((I * (a + T + q) -
        (a * ((1 + bFn (Real.sqrt a) + γ) * (1 + harmonic j)) +
          T * (min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) +
            γ * hPrem (j - 1)) +
          q * (JVal (j + 1) + γ * hPrem (j - 1)))) -
        (β + v * (a + T + q)) * Vj) * (c + T) =
      (I * (a + T + q) -
        (a * ((1 + bFn (Real.sqrt a) + γ) * (1 + harmonic j)) +
          T * (min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) +
            γ * hPrem (j - 1)) +
          q * (JVal (j + 1) + γ * hPrem (j - 1)))) * (c + T) -
        (β + v * (a + T + q)) * (c * s + T * y_avg) := by
    rw [hN_eq]; ring
  exact hrew ▸ hmul

/-- **Theorem 8.9 (`thm:binary`, Policy Form for All Ranks `1 ≤ j ≤ m ≤ 16`)**:
    For every ambient rank `1 ≤ m ≤ 16`, every live rank `1 ≤ j ≤ m`, every admissible tier
    award `bFn`, both modes `γ ∈ {0, 1/25}`, and every stop policy `pol`:
    `binAccountPol X A y bFn γ pol C Q (j + 1) + vFun j (pStar m) * pureAccount X A y C Q j
      ≤ MFun j (pStar m) + feeLambda m j T + γ * hPrem j`. -/
theorem thm_binary_pol {d : ℕ} {X A : Finset (Point d)} {y : Point d}
    {bFn : ℝ → ℝ} {γ : ℝ}
    (hb : IsTierAward bFn) (hγ : γ = 0 ∨ γ = 1 / 25) (pol : BinaryStopPolicy d)
    (hA : A ⊆ X) (hu : 0 < cost A {y}) :
    ∀ (m : ℕ), 1 ≤ m → m ≤ 16 →
    ∀ (j : ℕ), 1 ≤ j → j ≤ m →
    ∀ (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) →
      Q.card = j →
      let T := (∑ G ∈ Q, cost G (insert y C)) / cost A {y}
      binAccountPol X A y bFn γ pol C Q (j + 1) +
        vFun j (pStar m) * pureAccount X A y C Q j ≤
        MFun j (pStar m) + feeLambda m j T + γ * hPrem j := by
  have hb_sh : IsShortenedAward bFn := hb.toShortened
  have hγ_nn : 0 ≤ γ := by rcases hγ with rfl | rfl <;> norm_num
  have hP_pos : 0 < PConst := by unfold PConst; norm_num
  intro m
  induction m using Nat.strong_induction_on with
  | ind m ih_m =>
    intro hm1 hm16 j
    induction j with
    | zero => intro hj1; omega
    | succ j_prev ih_j =>
      intro hj1 hjm C Q hC hQ hAQ hQcard
      set j := j_prev + 1
      intro T
      have hj16 : j ≤ 16 := le_trans hjm hm16
      set u0 := cost A {y}
      set p := pStar m
      set v := vFun j p
      set I := MFun j p + feeLambda m j T + γ * hPrem j
      set O := OStopCeil j γ
      have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
      have ⟨hsup, hv_nn, _⟩ := universal_support hj1 hjm hm16 T
      have hpreds := bin11_predicates_at_v hj1 hjm hm16 hγ
      dsimp only at hpreds
      have hIO_pos : 0 < I - O - v * (1 + harmonic j) := by
        simp only [I, O]; linarith only [hpreds.1, hsup]
      have h2H_le_O : 2 * (1 + harmonic j) ≤ O := two_mul_one_add_harmonic_le_OStopCeil hj1 hγ_nn
      have hclk_self : cClock j j = harmonic j := by
        unfold cClock; simp only [Nat.sub_self, harmonic_zero, sub_zero]
      -- Case 1: `pol.stopNow C Q (j + 1) = true`
      by_cases hstop : pol.stopNow C Q (j + 1) = true
      · have hbin_eq : binAccountPol X A y bFn γ pol C Q (j + 1) = 2 * (1 + harmonic j) := by
          unfold binAccountPol
          rw [ite_eq_left hstop]; unfold stopCeiling
          rw [ite_eq_right (by omega), hQcard, show min (j + 1) j = j by omega, hclk_self]
        have hpure_le : pureAccount X A y C Q j ≤ 1 + harmonic j := by
          unfold pureAccount
          have hexp := expectedStopped_le_persistence hA j (insert y C) Q
            (Finset.insert_nonempty y C) hQ hAQ (by omega)
          rw [hQcard, hclk_self] at hexp
          have hc_le1 : cost A (insert y C) / u0 ≤ 1 :=
            le_trans (post_heavy_rate_le y hC hu) (min_le_left 1 _)
          have hdiv := div_le_div_of_nonneg_right hexp (le_of_lt hu)
          have hmul : (cost A (insert y C) / u0) * (1 + harmonic j) ≤ 1 * (1 + harmonic j) :=
            mul_le_mul_of_nonneg_right hc_le1 (by linarith only [harmonic_nonneg j])
          have hrew : cost A (insert y C) * (1 + harmonic j) / u0 =
              (cost A (insert y C) / u0) * (1 + harmonic j) := by ring
          linarith only [hdiv, hrew, hmul]
        have hv_mul : v * pureAccount X A y C Q j ≤ v * (1 + harmonic j) :=
          mul_le_mul_of_nonneg_left hpure_le hv_nn
        rw [hbin_eq]; linarith only [h2H_le_O, hIO_pos, hv_mul]
      · have hstop_f : pol.stopNow C Q (j + 1) = false := Bool.eq_false_iff.mpr hstop
        -- Named-child `C₀` / `C_R` bound (shared by `c = 0` and `c > 0` branches!)
        have hchild_C0 : ∀ G ∈ Q, ∀ x ∈ G,
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) j ≤
              JVal (j + 1) + γ * hPrem (j - 1) := by
          intro G hG x _
          by_cases hj1' : j = 1
          · have hbase := binAccountPol_base_one_draw hb_sh hγ_nn pol
              (Finset.insert_nonempty x C) hA hu (isDisjointGroups_erase hQ G)
              (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
            have hJ2 : JVal (j + 1) = 5 := by rw [hj1']; exact JVal_two
            have hh0 : hPrem (j - 1) = 1 := by rw [hj1']; simp [hPrem]
            rw [hJ2, hh0, hj1']; linarith only [hbase]
          · have hjp1 : 1 ≤ j_prev := by omega
            have hjp_lt : j_prev < m := by omega
            have hcard : (Q.erase G).card = j_prev := by rw [Finset.card_erase_of_mem hG, hQcard]; rfl
            have hih := ih_m j_prev hjp_lt hjp1 (by omega) j_prev hjp1 le_rfl
              (insert x C) (Q.erase G) (Finset.insert_nonempty x C)
              (isDisjointGroups_erase hQ G) (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) hcard
            have hv0 : vFun j_prev (pStar j_prev) = 0 := vFun_pStar_eq_zero hjp1
            have hM_eq : MFun j_prev (pStar j_prev) = JVal (j + 1) := by
              unfold MFun; rw [hv0, zero_mul, add_zero, ← JVal_eq_GFun_pStar hjp1]
            have hlam0 : feeLambda j_prev j_prev
                ((∑ G' ∈ Q.erase G, cost G' (insert y (insert x C))) / u0) = 0 := by
              unfold feeLambda; split_ifs <;> ring
            simp only [hv0, zero_mul, add_zero, hM_eq, hlam0] at hih
            simpa only [show j - 1 = j_prev by omega, show j_prev + 1 = j from rfl] using hih
        -- Exterior-child `O` bound (shared by `c = 0` and `c > 0` branches!)
        have hext_O : ∀ x ∈ X \ (A ∪ Q.biUnion id),
            (if pol.extStop C Q (j + 1) x then 2 * (1 + cClock j Q.card)
             else binAccountPol X A y bFn γ pol (insert x C) Q j) ≤ O := by
          intro x _
          split_ifs
          · rw [hQcard, hclk_self]; exact h2H_le_O
          · have hsh := lem_shortened_ext_le_OStopCeil hb_sh hγ_nn pol hA hu
              (by omega) (by omega) (Finset.insert_nonempty x C) hQ hAQ
            rwa [hQcard] at hsh
        -- Case 2: `cost A (insert y C) = 0`
        by_cases hc0 : cost A (insert y C) = 0
        · have hpure0 : pureAccount X A y C Q j = 0 := pureAccount_costA_insert_zero hc0 Q j
          rw [hpure0, mul_zero, add_zero]
          have hO_lt_I : O < I := by
            have hvH : 0 ≤ v * (1 + harmonic j) := mul_nonneg hv_nn (by linarith only [harmonic_nonneg j])
            linarith only [hIO_pos, hvH]
          unfold binAccountPol
          rw [ite_eq_right (by rw [hstop_f]; decide)]
          by_cases hXpos : 0 < cost X C
          · rw [ite_eq_left hXpos]
            have hlight0 : ((A.card : ℝ) * distSq y C / cost X C) *
                (expectedStopped X (insert y C) A Q j / u0) = 0 := by
              rw [expectedStopped_costA_zero X A j (insert y C) Q (Finset.insert_nonempty y C) hc0,
                zero_div, mul_zero]
            have hWA_le_I : (1 + bFn (Real.sqrt (cost A C / u0)) + γ) * (1 + cClock j Q.card) ≤ I := by
              rw [hQcard, hclk_self]
              have hrad_nn : 0 ≤ Real.sqrt (cost A C / u0) := Real.sqrt_nonneg _
              obtain ⟨hb_nn, hb_pos⟩ := hb_sh _ hrad_nn
              have hb_le : bFn (Real.sqrt (cost A C / u0)) ≤ 7 / 20 := by
                by_cases h0 : bFn (Real.sqrt (cost A C / u0)) = 0
                · rw [h0]; norm_num
                · exact (hb_pos (lt_of_le_of_ne hb_nn (Ne.symm h0))).2
              have hwb := hpreds.2.2.2.2.1
              have hvH : 0 ≤ v * (71 / 100 : ℝ) ^ 2 * harmonic j :=
                mul_nonneg (mul_nonneg hv_nn (by norm_num)) (harmonic_nonneg j)
              have hHf_nn : 0 ≤ 1 + harmonic j := by linarith only [harmonic_nonneg j]
              have hmul : bFn (Real.sqrt (cost A C / u0)) * (1 + harmonic j) ≤ (7 / 20 : ℝ) * (1 + harmonic j) :=
                mul_le_mul_of_nonneg_right hb_le hHf_nn
              simp only [I]; linarith only [hwb, hsup, hvH, hmul]
            have hCR_le_I : JVal (j + 1) + γ * hPrem (j - 1) ≤ I := by
              have h0K : (0 : ℝ) ≤ KFun j (max PConst (T / (j : ℝ))) :=
                le_of_lt (KFun_pos j (lt_of_lt_of_le hP_pos (le_max_left _ _)))
              have hrej := lem_bin_rejected_i hj1 hjm hm16 hT_nn h0K
              have hsig := gamma_hPrem_mono_pred hj1 hγ
              simp only [I]; linarith only [hrej, hsig]
            have hheavy : (cost A C / cost X C) *
                ((1 + bFn (Real.sqrt (cost A C / u0)) + γ) * (1 + cClock j Q.card)) ≤
                (cost A C / cost X C) * I :=
              mul_le_mul_of_nonneg_left hWA_le_I (div_nonneg (cost_nonneg A C) (le_of_lt hXpos))
            have hnamed : ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                  binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) j ≤
                ((∑ G ∈ Q, cost G C) / cost X C) * I := by
              calc
                _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) * I :=
                      Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x hx =>
                        mul_le_mul_of_nonneg_left (le_trans (hchild_C0 G hG x hx) hCR_le_I)
                          (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))))
                _ = ((∑ G ∈ Q, cost G C) / cost X C) * I := by
                      simp only [← Finset.sum_mul, ← Finset.sum_div, cost]
            have hext : ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                  (if pol.extStop C Q (j + 1) x then 2 * (1 + cClock j Q.card)
                   else binAccountPol X A y bFn γ pol (insert x C) Q j) ≤
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * I := by
              calc
                _ ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * I :=
                      Finset.sum_le_sum (fun x hx =>
                        mul_le_mul_of_nonneg_left (le_trans (hext_O x hx) (le_of_lt hO_lt_I))
                          (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * I := by
                      simp only [← Finset.sum_mul, ← Finset.sum_div, cost]
            have hpart := cost_X_partition (C := C) hA hQ hAQ
            have hsum1 : cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
                cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
              rw [← add_div, ← add_div, ← hpart, div_self (ne_of_gt hXpos)]
            calc
              _ ≤ (cost A C / cost X C) * I + 0 + ((∑ G ∈ Q, cost G C) / cost X C) * I +
                    (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * I := by
                      linarith only [hlight0, hheavy, hnamed, hext]
              _ = (cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
                    cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * I := by ring
              _ = I := by rw [hsum1, one_mul]
          · rw [ite_eq_right hXpos]
            have hsh := lem_shortened_ext_le_OStopCeil hb_sh hγ_nn pol hA hu
              (by omega) (by omega) hC hQ hAQ
            rw [hQcard] at hsh
            exact le_trans hsh (le_of_lt hO_lt_I)
        -- Case 3: `0 < cost A (insert y C)` — full coupling step (`lem_coupling_step`)!
        · have hc_pos : 0 < cost A (insert y C) := lt_of_le_of_ne (cost_nonneg A _) (Ne.symm hc0)
          set w := vFun (j - 1) p
          have hw_nn : 0 ≤ w := by
            by_cases hj1' : j = 1
            · simp [w, hj1', vFun]
            · have hpj_le : pStar j ≤ p := by
                rcases eq_or_lt_of_le hjm with rfl | hlt
                · exact le_rfl
                · exact le_of_lt (pStar_strictMono hj1 hlt)
              have hpprev_le : pStar (j - 1) ≤ p :=
                le_of_lt (lt_of_lt_of_le (pStar_strictMono (by omega) (by omega)) hpj_le)
              exact vFun_nonneg_of_ge_pStar (by omega) hpprev_le
          have hchild_Cw : ∀ G ∈ Q, ∀ x ∈ G,
              binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) j ≤
                (MFun (j - 1) p + feeLambda m (j - 1) T) -
                  w * pureAccount X A y (insert x C) (Q.erase G) (j - 1) + γ * hPrem (j - 1) := by
            intro G hG x hx
            by_cases hj1' : j = 1
            · have h0 := hchild_C0 G hG x hx
              have hw0 : w = 0 := by simp [w, hj1', vFun]
              have hM0 : MFun (j - 1) p = JVal (j + 1) := by
                rw [hj1']; simp [MFun, GFun, vFun, JVal_two]
              have hlam0 : feeLambda m (j - 1) T = 0 := by rw [hj1']; unfold feeLambda; simp
              rw [hw0, zero_mul, sub_zero, hM0, hlam0, add_zero]; exact h0
            · have hjp1 : 1 ≤ j_prev := by omega
              have hcard : (Q.erase G).card = j_prev := by rw [Finset.card_erase_of_mem hG, hQcard]; rfl
              have hih := ih_j hjp1 (by omega) (insert x C) (Q.erase G)
                (Finset.insert_nonempty x C) (isDisjointGroups_erase hQ G)
                (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) hcard
              have hT'_le : (∑ G' ∈ Q.erase G, cost G' (insert y (insert x C))) / u0 ≤ T := by
                apply div_le_div_of_nonneg_right _ (le_of_lt hu)
                calc
                  ∑ G' ∈ Q.erase G, cost G' (insert y (insert x C))
                      ≤ ∑ G' ∈ Q.erase G, cost G' (insert y C) :=
                        Finset.sum_le_sum (fun G' _ => by
                          rw [Finset.insert_comm y x C]; exact cost_insert_le G' x (Finset.insert_nonempty y C))
                  _ ≤ ∑ G' ∈ Q, cost G' (insert y C) :=
                        Finset.sum_le_sum_of_subset_of_nonneg (Finset.erase_subset G Q)
                          (fun G' _ _ => cost_nonneg G' _)
              have hfee_le := feeLambda_mono_T (m := m) (j := j_prev) hT'_le
              have hj_sub : j - 1 = j_prev := by omega
              simp only [w, hj_sub] at hih ⊢
              linarith only [hih, hfee_le]
          -- Apply `lem_coupling_step`!
          have hstep := lem_coupling_step (r := j) (I := I) (v := v)
            (C₀ := JVal (j + 1)) (C_w := MFun (j - 1) p + feeLambda m (j - 1) T)
            (w := w) (σ_prev := γ * hPrem (j - 1)) (C_R := JVal (j + 1) + γ * hPrem (j - 1))
            (O := O) pol hC hA hu hQ hAQ hstop_f hc_pos hw_nn
            hchild_C0 hchild_Cw hchild_C0 hext_O hj1
          dsimp only at hstep
          -- Set dimensionless variables
          set a := cost A C / u0
          set c := cost A (insert y C) / u0
          set q := ((∑ G ∈ Q, cost G C) - ∑ G ∈ Q, cost G (insert y C)) / u0
          set s := groupMeanCost Q (insert y C) / u0
          set β := (A.card : ℝ) * distSq y C / u0
          set y_avg := if T = 0 then 0 else
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) (Q.erase G) (j - 1)) / T
          set X_ext := X \ (A ∪ Q.biUnion id)
          set E' := cost X_ext (insert y C) / u0
          set t_avg := if E' = 0 then 0 else
              (∑ x ∈ X_ext, (distSq x (insert y C) / u0) *
                pureAccount X A y (insert x C) Q (j - 1)) / E'
          have hc_div_pos : 0 < c := div_pos hc_pos hu
          have hc_le : c ≤ min 1 a := post_heavy_rate_le y hC hu
          have hc_le1 : c ≤ 1 := le_trans hc_le (min_le_left 1 a)
          have hc_le_a : c ≤ a := le_trans hc_le (min_le_right 1 a)
          have ha_pos : 0 < a := lt_of_lt_of_le hc_div_pos hc_le_a
          set d0 := Real.sqrt c
          have hd0_pos : 0 < d0 := Real.sqrt_pos.mpr hc_div_pos
          have hd0_sq : d0 ^ 2 = c := Real.sq_sqrt (le_of_lt hc_div_pos)
          have hd0_le1 : d0 ≤ 1 := by rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt hc_le1
          set r := Real.sqrt a
          have hr_nn : 0 ≤ r := Real.sqrt_nonneg a
          have hr_sq : r ^ 2 = a := Real.sq_sqrt (le_of_lt ha_pos)
          set u := r / d0
          have hu_ge1 : 1 ≤ u := by rw [one_le_div hd0_pos]; exact Real.sqrt_le_sqrt hc_le_a
          have hr_eq : r = d0 * u := (mul_div_cancel₀ r (ne_of_gt hd0_pos)).symm
          have ha_eq : a = c * u ^ 2 := by
            simp only [u]; rw [div_pow, hr_sq, hd0_sq]; field_simp [ne_of_gt hc_div_pos]
          have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
          set z := s / c
          have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
          have hs_eq : s = c * z := (mul_div_cancel₀ s (ne_of_gt hc_div_pos)).symm
          have hT_eq : T = c * ((j : ℝ) * z) := by
            have h1 : T = (Q.card : ℝ) * s := by dsimp [T, s, u0]; rw [sum_cost_Q_eq_card_mul_mean]; ring
            rw [h1, hQcard, hs_eq]; ring
          have hq_nn : 0 ≤ q := by
            apply div_nonneg _ (le_of_lt hu)
            rw [sub_nonneg]; exact Finset.sum_le_sum (fun G _ => cost_insert_le G y hC)
          have hβ_nn : 0 ≤ β := div_nonneg (mul_nonneg (Nat.cast_nonneg _) (distSq_nonneg y C)) (le_of_lt hu)
          have hβ_le : β ≤ (1 + d0 * u) ^ 2 := by rw [← hr_eq]; exact light_rate_le y hC hu
          have hpure_nn : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d))) (r' : ℕ),
              0 ≤ pureAccount X A y C' Q' r' := fun C' Q' r' =>
            div_nonneg (expectedStopped_nonneg X (insert y C') A Q' r') (le_of_lt hu)
          have hy_nn : 0 ≤ y_avg := by
            simp only [y_avg]; split_ifs with hT0
            · exact le_rfl
            · exact div_nonneg (Finset.sum_nonneg (fun G _ => Finset.sum_nonneg (fun x _ =>
                mul_nonneg (div_nonneg (distSq_nonneg x _) (le_of_lt hu)) (hpure_nn _ _ _)))) hT_nn
          have hy_le_H : y_avg ≤ c * (1 + harmonic (j - 1)) := by
            simp only [y_avg]; split_ifs with hT0
            · exact mul_nonneg (le_of_lt hc_div_pos) (by linarith only [harmonic_nonneg (j - 1)])
            · have hTpos : 0 < T := lt_of_le_of_ne hT_nn (Ne.symm hT0)
              rw [div_le_iff₀ hTpos]
              calc
                _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u0) * (c * (1 + harmonic (j - 1))) := by
                      refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ =>
                        mul_le_mul_of_nonneg_left ?_ (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
                      unfold pureAccount; rw [Finset.insert_comm y x C]
                      have hcard : (Q.erase G).card = j - 1 := by rw [Finset.card_erase_of_mem hG, hQcard]
                      have hexp := expectedStopped_le_persistence hA (j - 1) (insert x (insert y C)) (Q.erase G)
                        (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                        (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
                      rw [hcard] at hexp
                      have hclk : cClock (j - 1) (j - 1) = harmonic (j - 1) := by
                        unfold cClock; simp only [Nat.sub_self, harmonic_zero, sub_zero]
                      rw [hclk] at hexp
                      have hAc := cost_insert_le A x (Finset.insert_nonempty y C)
                      have h1 := le_trans hexp (mul_le_mul_of_nonneg_right hAc
                        (by linarith only [harmonic_nonneg (j - 1)]))
                      have hdiv := div_le_div_of_nonneg_right h1 (le_of_lt hu)
                      simpa only [c, u0, mul_div_right_comm] using hdiv
                _ = c * (1 + harmonic (j - 1)) * T := by
                      simp only [← Finset.sum_mul, ← Finset.sum_div, T, u0, cost]; ring
          have hE'_nn : 0 ≤ E' := div_nonneg (cost_nonneg X_ext _) (le_of_lt hu)
          have ht_nn : 0 ≤ t_avg := by
            simp only [t_avg]; split_ifs with hE0
            · exact le_rfl
            · exact div_nonneg (Finset.sum_nonneg (fun x _ =>
                mul_nonneg (div_nonneg (distSq_nonneg x _) (le_of_lt hu)) (hpure_nn _ _ _))) hE'_nn
          -- Generic averaging helper over `X_ext` for `t_avg`
          have ht_avg_bound : ∀ B : ℝ, 0 ≤ B →
              (∀ x ∈ X_ext, pureAccount X A y (insert x C) Q (j - 1) ≤ B) → t_avg ≤ B := by
            intro B hB hall
            simp only [t_avg]; split_ifs with hE0
            · exact hB
            · have hEpos : 0 < E' := lt_of_le_of_ne hE'_nn (Ne.symm hE0)
              rw [div_le_iff₀ hEpos]
              calc
                _ ≤ ∑ x ∈ X_ext, (distSq x (insert y C) / u0) * B :=
                      Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hall x hx)
                        (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
                _ = B * E' := by rw [← Finset.sum_mul, ← Finset.sum_div]; dsimp [E', u0, cost]; ring
          have ht_le_H : t_avg ≤ c * harmonic j := by
            apply ht_avg_bound _ (mul_nonneg (le_of_lt hc_div_pos) (harmonic_nonneg j))
            intro x _
            unfold pureAccount; rw [Finset.insert_comm y x C]
            have hTsh := T_short_le_harmonic hA (Finset.insert_nonempty x (insert y C)) hQ hAQ (by omega)
            rw [hQcard] at hTsh
            have h1 := le_trans hTsh (mul_le_mul_of_nonneg_right
              (cost_insert_le A x (Finset.insert_nonempty y C)) (harmonic_nonneg j))
            have hdiv := div_le_div_of_nonneg_right h1 (le_of_lt hu)
            simpa only [c, u0, mul_div_right_comm] using hdiv
          have ht_le_K : t_avg ≤ KFun j (max PConst (c * ((j : ℝ) * z) / (j : ℝ))) := by
            rw [← hT_eq]
            have hpM_pos : 0 < max PConst (T / (j : ℝ)) := lt_of_lt_of_le hP_pos (le_max_left _ _)
            apply ht_avg_bound _ (le_of_lt (KFun_pos j hpM_pos))
            intro x _
            have hpt := pure_tag_le_KFun_max_P (r := j - 1) hA (Finset.insert_nonempty x C) hu hQ hAQ
              (by omega) (by omega)
            rw [hQcard] at hpt
            have hTx_le : (∑ G ∈ Q, cost G (insert y (insert x C))) / u0 ≤ T :=
              div_le_div_of_nonneg_right (Finset.sum_le_sum (fun G _ => by
                rw [Finset.insert_comm y x C]; exact cost_insert_le G x (Finset.insert_nonempty y C)))
                (le_of_lt hu)
            have harg_le : max PConst (((∑ G ∈ Q, cost G (insert y (insert x C))) / u0) / (j : ℝ)) ≤
                max PConst (T / (j : ℝ)) :=
              max_le_max_left PConst (div_le_div_of_nonneg_right hTx_le (Nat.cast_nonneg j))
            have harg_pos : 0 < max PConst (((∑ G ∈ Q, cost G (insert y (insert x C))) / u0) / (j : ℝ)) :=
              lt_of_lt_of_le hP_pos (le_max_left _ _)
            have hKmono : KFun j (max PConst (((∑ G ∈ Q, cost G (insert y (insert x C))) / u0) / (j : ℝ))) ≤
                KFun j (max PConst (T / (j : ℝ))) := by
              rcases eq_or_lt_of_le harg_le with heq | hlt
              · rw [heq]
              · exact le_of_lt (KFun_strictMono hj1 harg_pos hpM_pos hlt)
            exact le_trans hpt hKmono
          -- Shortened pure-tag roof on `T_short = t_avg / c` for `lem_bin_exterior_i`
          have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = z := by
            dsimp [z, s, c]; rw [div_div_div_cancel_right₀ (ne_of_gt hu)]
          have hroof := mixed_tag_roof hj1 hj16 hu_ge1 hz_nn (T_short := t_avg / c)
            (fun hj1' => by
              rw [div_le_iff₀ hc_div_pos, one_mul]
              apply ht_avg_bound c (le_of_lt hc_div_pos)
              intro x _
              unfold pureAccount; rw [Finset.insert_comm y x C, hj1']
              exact div_le_div_of_nonneg_right
                (T_short_1_le (cost_insert_le A x (Finset.insert_nonempty y C))) (le_of_lt hu))
            (fun hj2' => by
              rw [div_le_iff₀ hc_div_pos, mul_comm]
              apply ht_avg_bound _ (mul_nonneg (le_of_lt hc_div_pos) (le_min (by norm_num) (by linarith only [hz_nn])))
              intro x _
              unfold pureAccount; rw [Finset.insert_comm y x C, hj2']
              have h2 := T_short_2_le hA (Finset.insert_nonempty x (insert y C)) hQ hAQ (by omega)
                hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
              have hmean : groupMeanCost Q (insert x (insert y C)) / cost A (insert y C) ≤ z := by
                rw [← hL_ratio]; exact div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le Q x (Finset.insert_nonempty y C)) (le_of_lt hc_pos)
              have hmin : min (3 / 2 : ℝ) (1 + (groupMeanCost Q (insert x (insert y C)) / cost A (insert y C)) / 3) ≤
                  min (3 / 2 : ℝ) (1 + z / 3) := min_le_min_left _ (by linarith only [hmean])
              have hdiv := div_le_div_of_nonneg_right
                (le_trans h2 (mul_le_mul_of_nonneg_left hmin (le_of_lt hc_pos))) (le_of_lt hu)
              simpa only [c, u0, mul_div_right_comm] using hdiv)
            (fun hj3' => by
              rw [div_le_iff₀ hc_div_pos, mul_comm]
              apply ht_avg_bound _ (mul_nonneg (le_of_lt hc_div_pos) (le_min (by norm_num) (by linarith only [hz_nn])))
              intro x _
              unfold pureAccount; rw [Finset.insert_comm y x C, hj3']
              have h3 := T_short_3_le hA (Finset.insert_nonempty x (insert y C)) hQ hAQ (by omega)
                hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
              have hmean : groupMeanCost Q (insert x (insert y C)) / cost A (insert y C) ≤ z := by
                rw [← hL_ratio]; exact div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le Q x (Finset.insert_nonempty y C)) (le_of_lt hc_pos)
              have hmin : min (11 / 6 : ℝ) (1 + 2 * (groupMeanCost Q (insert x (insert y C)) / cost A (insert y C)) / 5) ≤
                  min (11 / 6 : ℝ) (1 + 2 * z / 5) := min_le_min_left _ (by linarith only [hmean])
              have hdiv := div_le_div_of_nonneg_right
                (le_trans h3 (mul_le_mul_of_nonneg_left hmin (le_of_lt hc_pos))) (le_of_lt hu)
              simpa only [c, u0, mul_div_right_comm] using hdiv)
            (fun _ => by
              rw [div_le_iff₀ hc_div_pos, mul_comm]
              apply ht_avg_bound _ (by positivity)
              intro x _
              unfold pureAccount; rw [Finset.insert_comm y x C]
              have hcub := lem_cubic_tag hA (j - 1) (insert x (insert y C)) Q
                (Finset.insert_nonempty x _) hQ hAQ hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
              have hmean : groupMeanCost Q (insert x (insert y C)) / cost A (insert y C) ≤ z := by
                rw [← hL_ratio]; exact div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le Q x (Finset.insert_nonempty y C)) (le_of_lt hc_pos)
              have hpow := pow_le_pow_left₀
                (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hc_pos)) hmean 3
              have hcub_le : 1 + (4 / 27 : ℝ) * (groupMeanCost Q (insert x (insert y C)) / cost A (insert y C)) ^ 3 ≤
                  1 + (4 / 27 : ℝ) * z ^ 3 := by linarith only [hpow]
              have hdiv := div_le_div_of_nonneg_right
                (le_trans hcub (mul_le_mul_of_nonneg_left hcub_le (le_of_lt hc_pos)))
                (le_of_lt hu)
              simpa only [c, u0, mul_div_right_comm] using hdiv)
            (fun hj4 hz97 => by
              rw [div_le_iff₀ hc_div_pos, mul_comm]
              have hK16_nn : 0 ≤ KShort 16 1 z := by
                rw [← FPure_eq_KShort_of_ge_5_4 16 1 (by linarith only [hz97])]
                exact le_trans zero_le_one (FPure_ge_one 16 1 hz_nn)
              apply ht_avg_bound _ (mul_nonneg (le_of_lt hc_div_pos) hK16_nn)
              intro x _
              unfold pureAccount; rw [Finset.insert_comm y x C]
              have hpp := thm_pure_price hA 1 (j - 1) (insert x (insert y C)) Q
                (Finset.insert_nonempty x _) hQ hAQ (by omega) (by omega)
                hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
              rw [hQcard] at hpp
              have hmean : groupMeanCost Q (insert x (insert y C)) / cost A (insert y C) ≤ z := by
                rw [← hL_ratio]; exact div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le Q x (Finset.insert_nonempty y C)) (le_of_lt hc_pos)
              have hF1 := FPure_mono j 1 (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hc_pos)) hz_nn hmean
              have hFz : FPure j 1 z = KShort j 1 z := FPure_eq_KShort_of_ge_5_4 j 1 (by linarith only [hz97])
              rw [hFz] at hF1
              have hF2 := KShort_mono_rank_d1 (by omega : 2 ≤ j) hj16 (by linarith only [hz97])
              have hdiv := div_le_div_of_nonneg_right
                (le_trans hpp (mul_le_mul_of_nonneg_left (le_trans hF1 hF2) (le_of_lt hc_pos)))
                (le_of_lt hu)
              simpa only [c, u0, mul_div_right_comm] using hdiv)
          dsimp only at hroof
          -- Exterior coupling coefficients `α₁ > 0, α₁₂ > 0, α₃ > 0` from `lem_bin_exterior_i`!
          have hext_coeffs := lem_bin_exterior_i hj1 hjm hm16 hb_sh hγ hd0_pos hd0_le1 hd0_sq.symm
            hu_ge1 hz_nn hq_nn hβ_nn hβ_le hy_nn hy_le_H ht_nn ht_le_H ht_le_K hroof.1 hroof.2
          dsimp only at hext_coeffs
          have hα1 : 0 ≤ (I - O) * (c + T) - v * (c * s + T * y_avg) := by
            have := hext_coeffs.1; rw [← hT_eq, ← hs_eq] at this; exact le_of_lt this
          have hα3 : 0 ≤ I - O - v * t_avg := by
            have := hext_coeffs.2.2; rw [← hT_eq] at this; exact le_of_lt this
          have hα12 :
              0 ≤ (I - O) * (c + T) - v * (c * s + T * y_avg) + I * (a + T + q) -
                (a * ((1 + bFn (Real.sqrt a) + γ) * (1 + cClock j Q.card)) +
                  T * (min (JVal (j + 1)) (MFun (j - 1) p + feeLambda m (j - 1) T - w * y_avg) +
                    γ * hPrem (j - 1)) +
                  q * (JVal (j + 1) + γ * hPrem (j - 1))) -
                (β + v * (a + T + q)) * t_avg := by
            have := hext_coeffs.2.1
            rw [← hT_eq, ← hs_eq, ← ha_eq, ← hr_eq] at this
            rw [hQcard, hclk_self]
            exact le_of_lt this
          -- Accepted + rejected coupling coefficient `α₀ ≥ 0` via `bin_pol_alpha0`!
          have hα0 := bin_pol_alpha0 hb hγ hj1 hjm hm16 hC hA hu hQ hAQ hQcard hc_pos
          dsimp only at hα0
          exact hstep hα0 hα1 hα12 hα3

/-- **Theorem 8.9 (`thm:binary`, General Rank `(j, m)` Concrete Account)**:
    For all `1 ≤ j ≤ m ≤ 16`, `Q.card = j`, any of the 5 admissible radius tiers (0 or 4 positive),
    and either mode `γ ∈ {0, 1/25}`:
    `binAccount X A y S_stop R_tier b_tier γ C Q (j + 1) + vFun j (pStar m) * pureAccount X A y C Q j
      ≤ MFun j (pStar m) + feeLambda m j T + γ * hPrem j`. -/
theorem thm_binary_general {d : ℕ} {X A S_stop C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {R_tier b_tier γ : ℝ} {j m : ℕ}
    (hj1 : 1 ≤ j) (hjm : j ≤ m) (hm16 : m ≤ 16)
    (htier : (R_tier = 0 ∧ b_tier = 0) ∨
      (R_tier = 2 / 5 ∧ b_tier = 1 / 3) ∨ (R_tier = 1 / 2 ∧ b_tier = 1 / 4) ∨
      (R_tier = 1 / 2 ∧ b_tier = 9 / 40) ∨ (R_tier = 71 / 100 ∧ b_tier = 1 / 32))
    (hγ : γ = 0 ∨ γ = 1 / 25)
    (hC : C.Nonempty) (hA : A ⊆ X) (hS : S_stop ⊆ X) (hAS : Disjoint A S_stop)
    (hu : 0 < cost A {y}) (hQ : IsDisjointGroups X Q)
    (hAQ : ∀ G ∈ Q, Disjoint A G) (hSQ : ∀ G ∈ Q, Disjoint S_stop G)
    (hQcard : Q.card = j) :
    let T := (∑ G ∈ Q, cost G (insert y C)) / cost A {y}
    binAccount X A y S_stop R_tier b_tier γ C Q (j + 1) +
      vFun j (pStar m) * pureAccount X A y C Q j ≤
      MFun j (pStar m) + feeLambda m j T + γ * hPrem j := by
  have hγ_nn : 0 ≤ γ := by rcases hγ with rfl | rfl <;> norm_num
  have hR_nn : 0 ≤ R_tier := by
    rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> norm_num
  have hb_nn : 0 ≤ b_tier := by
    rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> norm_num
  have hisTier : IsTierAward (radiusAward R_tier b_tier) := by
    rcases htier with ⟨rfl, rfl⟩ | hpos
    · left; intro r; simp [radiusAward]
    · right; exact ⟨R_tier, b_tier, hpos, fun _ => rfl⟩
  have hle := binAccount_le_binAccountPol hR_nn hb_nn hγ_nn hu hS hAS (j + 1) C Q hSQ (by omega)
  have hpol := thm_binary_pol hisTier hγ (projStopPolicy A S_stop) hA hu m (le_trans hj1 hjm) hm16
    j hj1 hjm C Q hC hQ hAQ hQcard
  linarith only [hle, hpol]

/-- **Theorem 8.9 (`thm:binary`, Top-Level Concrete Account matching `V3.Projection`)**:
    For every ambient rank `1 ≤ m ≤ 16`, `Q.card = m`, any of the 5 admissible radius tiers
    (0 or 4 positive), and either mode `γ ∈ {0, 1/25}`:
    `binAccount X A y S_stop R_tier b_tier γ C Q (m + 1) ≤ JVal (m + 2) + γ * hPrem m`. -/
theorem thm_binary {d : ℕ} {X A S_stop C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {R_tier b_tier γ : ℝ} {m : ℕ}
    (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    (htier : (R_tier = 0 ∧ b_tier = 0) ∨
      (R_tier = 2 / 5 ∧ b_tier = 1 / 3) ∨ (R_tier = 1 / 2 ∧ b_tier = 1 / 4) ∨
      (R_tier = 1 / 2 ∧ b_tier = 9 / 40) ∨ (R_tier = 71 / 100 ∧ b_tier = 1 / 32))
    (hγ : γ = 0 ∨ γ = 1 / 25)
    (hC : C.Nonempty) (hA : A ⊆ X) (hS : S_stop ⊆ X) (hAS : Disjoint A S_stop)
    (hu : 0 < cost A {y}) (hQ : IsDisjointGroups X Q)
    (hAQ : ∀ G ∈ Q, Disjoint A G) (hSQ : ∀ G ∈ Q, Disjoint S_stop G)
    (hQcard : Q.card = m) :
    binAccount X A y S_stop R_tier b_tier γ C Q (m + 1) ≤ JVal (m + 2) + γ * hPrem m := by
  have hgen := thm_binary_general hm1 le_rfl hm16 htier hγ hC hA hS hAS hu hQ hAQ hSQ hQcard
  dsimp only at hgen
  have hv0 : vFun m (pStar m) = 0 := vFun_pStar_eq_zero hm1
  have hM : MFun m (pStar m) = JVal (m + 2) := by
    unfold MFun; rw [hv0, zero_mul, add_zero, ← JVal_eq_GFun_pStar hm1]
  have hlam0 : feeLambda m m ((∑ G ∈ Q, cost G (insert y C)) / cost A {y}) = 0 := by
    unfold feeLambda; split_ifs <;> ring
  rw [hv0, zero_mul, add_zero, hM, hlam0, add_zero] at hgen
  exact hgen

end MainTheorem

end BinaryComparison
end V3


==> anc/V3/BinaryPure.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.ProbFramework
import V3.Race
import V3.CertEngine
import V3.Data.BinaryData
import V3.HubFunction
import Mathlib.Algebra.Order.BigOperators.Ring.Finset

/-!
# Binary Comparison Foundations (`V3.BinaryPure`)

Formalizes the foundations of Section 8.4 and Appendix D (`BINARY-01..03`, `BINARY-10`)
of the submitted v3 paper (`arxiv-preview-8438883.pdf`), with zero `sorry`, zero `native_decide`,
and strictly standard axioms `[propext, Classical.choice, Quot.sound]`:
1. Coupled binary account definitions (`binAccount` matching `V3.Projection`, general
   `BinaryStopPolicy` wrapper `binAccountPol`, `pureAccount`) and Lemma 8.7 (`lem:coupling`).
2. Exponential-clock identities `(E1)–(E5)` for general shortened clocks `KShort n d`
   via elementary finite exponential sums and `V3.RealAnalysis` (zero `MeasureTheory`).
3. Hub harmonic slopes (`eq:harmonic-slopes`), weight gap identities (`eq:weight-gap`),
   Lemma 8.10 (`lem:bin-tools`), and `BINARY-02` facts at `P = 273/100`.
4. Lemma D.3 (`lem:shortened`, Shortened clocks, `BINARY-10`: all 117 regular + 3 exceptional).
5. Theorem 8.8 (`thm:pure-price`, Stopped pure price, `BINARY-01`) and Lemma D.1 (`lem:cubic-tag`).
6. Optimizer brackets (`BINARY-03`: all 16 brackets, `[J^-, J^+]`, predecessor gaps `e^+`).
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP

namespace V3

noncomputable section

/-! ### Section 1: Coupled binary account definitions & Lemma 8.7 (`lem:coupling`) -/

/-- General stop policy for the unopened binary account: `stopNow C Q h` triggers an allowed
    entry / named-child / zero-draw stop at `(C, Q, h)`, while `extStop C Q h x` triggers an
    exterior opening stop at point `x`. -/
structure BinaryStopPolicy (d : ℕ) where
  stopNow : Finset (Point d) → Finset (Finset (Point d)) → ℕ → Bool
  extStop : Finset (Point d) → Finset (Finset (Point d)) → ℕ → Point d → Bool

/-- Allowed entry / named-child / zero-draw stop ceiling at `j` live names and `h` draws. -/
def stopCeiling (j h : ℕ) : ℝ :=
  if h = 0 then 2 else 2 * (1 + cClock (min h j) j)

/-- Radius tier award function: pays `b` when relative radius `r ≤ R`, else `0`. -/
def radiusAward (R b : ℝ) (r : ℝ) : ℝ :=
  if r ≤ R then b else 0

/-- Admissible radius award for shortened clocks (`lem:shortened`(b)): `0 ≤ b ≤ 7/20` and
    `r ≤ 71/100` whenever `b > 0`. -/
def IsShortenedAward (bFn : ℝ → ℝ) : Prop :=
  ∀ r ≥ 0, 0 ≤ bFn r ∧ (0 < bFn r → r ≤ 71 / 100 ∧ bFn r ≤ 7 / 20)

/-- Admissible radius award for `thm:binary`: zero or one of the four positive radius tiers. -/
def IsTierAward (bFn : ℝ → ℝ) : Prop :=
  (∀ r, bFn r = 0) ∨
  (∃ R b,
    ((R = 2 / 5 ∧ b = 1 / 3) ∨ (R = 1 / 2 ∧ b = 1 / 4) ∨
     (R = 1 / 2 ∧ b = 9 / 40) ∨ (R = 71 / 100 ∧ b = 1 / 32)) ∧
    ∀ r, bFn r = radiusAward R b r)

lemma IsTierAward.toShortened {bFn : ℝ → ℝ} (h : IsTierAward bFn) : IsShortenedAward bFn := by
  rcases h with h0 | ⟨R, b, htier, hEq⟩
  · intro r _
    rw [h0 r]
    exact ⟨le_rfl, fun hlt => (lt_irrefl 0 hlt).elim⟩
  · intro r _
    rw [hEq r]
    unfold radiusAward
    split_ifs with hr
    · rcases htier with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;>
        exact ⟨by norm_num, fun _ => ⟨by linarith, by norm_num⟩⟩
    · exact ⟨le_rfl, fun hlt => (lt_irrefl 0 hlt).elim⟩

/-- General unopened binary account `U` with arbitrary stop policy `pol`, radius award `bFn`,
    and once-only heavy award fraction `γ` (measured in binary units `u = cost A {y}`). -/
def binAccountPol {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (bFn : ℝ → ℝ) (γ : ℝ) (pol : BinaryStopPolicy d) :
    Finset (Point d) → Finset (Finset (Point d)) → ℕ → ℝ
  | C, Q, 0 => if pol.stopNow C Q 0 then 2 else 0
  | C, Q, r + 1 =>
      if pol.stopNow C Q (r + 1) then
        stopCeiling Q.card (r + 1)
      else if 0 < cost X C then
        let u := cost A {y}
        let rad := Real.sqrt (cost A C / u)
        let K' := 1 + cClock r Q.card
        let heavyTerm := (cost A C / cost X C) * ((1 + bFn rad + γ) * K')
        let lightTerm := ((A.card : ℝ) * distSq y C / cost X C) *
            (expectedStopped X (insert y C) A Q r / u)
        let namedTerm := ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r
        let X_ext := X \ (A ∪ Q.biUnion id)
        let extTerm := ∑ x ∈ X_ext, (distSq x C / cost X C) *
            (if pol.extStop C Q (r + 1) x then 2 * K'
             else binAccountPol X A y bFn γ pol (insert x C) Q r)
        heavyTerm + lightTerm + namedTerm + extTerm
      else
        binAccountPol X A y bFn γ pol C Q r

/-- Concrete unopened binary account matching `V3.Projection` (`#37` verbatim). -/
def binAccount {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (S_stop : Finset (Point d)) (R_tier b_tier γ : ℝ) :
    Finset (Point d) → Finset (Finset (Point d)) → ℕ → ℝ
  | _, _, 0 => 0
  | C, Q_live, r + 1 =>
      if cost X C ≤ 0 then 0
      else if cost A C ≤ 0 then
        2 * (1 + harmonic Q_live.card - harmonic (Q_live.card - r))
      else
        let u_y := cost A {y}
        let K' := 1 + harmonic Q_live.card - harmonic (Q_live.card - r)
        let b_cur := if cost A C ≤ R_tier ^ 2 * u_y then b_tier else 0
        (cost A C / cost X C) * ((1 + b_cur + γ) * K') +
        ((A.card : ℝ) * distSq y C / cost X C) * (expectedStopped X (insert y C) A Q_live r / u_y) +
        (cost S_stop C / cost X C) * (2 * K') +
        (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
          binAccount X A y S_stop R_tier b_tier γ (insert x C) (Q_live.erase G) r) +
        (∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
          binAccount X A y S_stop R_tier b_tier γ (insert x C) Q_live r)

/-- Matched post-insertion pure account `V` in binary units `u = cost A {y}`. -/
def pureAccount {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (C : Finset (Point d)) (Q : Finset (Finset (Point d))) (r : ℕ) : ℝ :=
  expectedStopped X (insert y C) A Q r / cost A {y}

/-- Harmonic fee `Λ_{m,j}(T)` of eq. (`eq:fee`), zero for `T ≤ 72`, `m ≤ 12`, or `j = 0`. -/
def feeLambda (m j : ℕ) (T : ℝ) : ℝ :=
  if 13 ≤ m ∧ m ≤ 16 ∧ 1 ≤ j ∧ j ≤ m ∧ 72 < T then
    (3 / 20 : ℝ) * (harmonic m - harmonic j) * (1 - 72 / T)
  else 0

/-- Exterior / stop ceiling `O_j` of Lemma 8.11 (`lem:bin-rejected`(ii)). -/
def OStopCeil (j : ℕ) (γ : ℝ) : ℝ :=
  if j = 1 then 5 + 2 * γ
  else if j = 2 then 505 / 96 + γ * (1 + harmonic 2)
  else 2 * (1 + harmonic j) + γ * harmonic j

/-- Reference hub price `P = 273/100` and reciprocal `c_P = 100/273`. -/
def PConst : ℝ := 273 / 100
def cPConst : ℝ := 100 / 273

/-- Auxiliary sums `U_j(p)`, `W_j(p)`, `δ_j(p)`, `D_j`, `D_{n,d}`, `η_j`. -/
def UShort (n d : ℕ) (z : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc (d + 1) n, (1 + (i : ℝ) * z)⁻¹

def WShortSum (n d : ℕ) (z : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc (d + 1) n, ((1 + (i : ℝ) * z) ^ 2)⁻¹

def UFun (j : ℕ) (p : ℝ) : ℝ := UShort j 0 p

def WFun (j : ℕ) (p : ℝ) : ℝ := WShortSum j 0 p

def deltaFun (j : ℕ) (p : ℝ) : ℝ :=
  piFun j p * (4 * (1 - p⁻¹) * UFun j p - 1)

def hDiff (n d : ℕ) : ℝ := harmonic n - harmonic d

def h2Diff (n d : ℕ) : ℝ := harmonic2 n - harmonic2 d

def DShort (n d : ℕ) : ℝ :=
  hDiff n d + (1 / 2 : ℝ) * (hDiff n d ^ 2 + h2Diff n d)

def DFun (j : ℕ) : ℝ := DShort j 0

def etaPrem (j : ℕ) : ℝ := (1 / 25 : ℝ) * (1 + harmonic j) - sigmaPrem j

/-- Exact derivative `K'_{n,d}(z)` of `KShort n d` for `z > 0`. -/
def KShortDeriv (n d : ℕ) (z : ℝ) : ℝ :=
  if d < n then 1 - piShort n d z - (1 - z⁻¹) * piShort n d z * UShort n d z else 0

/-- Exact derivative `K'_j(p)` of `KFun j`. -/
def KDeriv (j : ℕ) (p : ℝ) : ℝ := KShortDeriv j 0 p

/-- Exact derivative `G'_j(p)` of `p ↦ GFun j p` for `p > 0`. -/
def GDeriv : ℕ → ℝ → ℝ
  | 0, _ => 0
  | j + 1, p =>
      (4 * KDeriv (j + 1) p + ((j + 1 : ℕ) : ℝ) * (GFun j p - GFun (j + 1) p) +
        ((j + 1 : ℕ) : ℝ) * p * GDeriv j p) / (1 + ((j + 1 : ℕ) : ℝ) * p)

def yFun (j : ℕ) (p : ℝ) : ℝ := -GDeriv j p

def vFun (j : ℕ) (p : ℝ) : ℝ :=
  if j = 0 then 0 else yFun j p / KDeriv j p

def MFun (j : ℕ) (p : ℝ) : ℝ :=
  GFun j p + vFun j p * KFun j p

/-- Unboosted shortened clock ceiling `W(j, h)` of Lemma D.3(b) (`_W_short`). -/
def WShort (j h : ℕ) : ℝ :=
  if h = 1 then 5
  else
    let d := j - h + 1
    if j = 2 ∧ d = 1 then 505 / 96
    else if j = 3 ∧ d = 2 then 31 / 6
    else if d = 1 ∧ 3 ≤ j then 2 * (1 + harmonic j)
    else 5 + 2 * (harmonic j - harmonic d)

/-! #### Elementary calculus & harmonic/clock helpers -/

private lemma hasDerivAt_finset_sum {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ} {f' : ι → ℝ} {x : ℝ}
    (hf : ∀ i ∈ s, HasDerivAt (f i) (f' i) x) :
    HasDerivAt (fun t => ∑ i ∈ s, f i t) (∑ i ∈ s, f' i) x :=
  hasDerivAt_sum s (f' := fun i _ => f' i) hf

private lemma hasDerivAt_comp_fn {f g : ℝ → ℝ} {f' g' x : ℝ}
    (hf : HasDerivAt f f' (g x)) (hg : HasDerivAt g g' x) :
    HasDerivAt (fun t => f (g t)) (f' * g') x :=
  hf.comp x hg

private lemma hasDerivAt_mul_fn {f g : ℝ → ℝ} {f' g' x : ℝ}
    (hf : HasDerivAt f f' x) (hg : HasDerivAt g g' x) :
    HasDerivAt (fun t => f t * g t) (f' * g x + f x * g') x :=
  hf.mul hg

private lemma hasDerivAt_log_comp_fn {f : ℝ → ℝ} {f' x : ℝ}
    (hf : HasDerivAt f f' x) (hpos : 0 < f x) :
    HasDerivAt (fun t => Real.log (f t)) (f' / f x) x := by
  have h : HasDerivAt (fun t => Real.log (f t)) ((f x)⁻¹ * f') x :=
    (hasDerivAt_log_real hpos).comp x hf
  convert h using 1; ring

private lemma hasDerivAt_pow_fn {f : ℝ → ℝ} {f' x : ℝ} (n : ℕ)
    (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => f t ^ n) ((n : ℝ) * f x ^ (n - 1) * f') x :=
  (hasDerivAt_pow n (f x)).comp x hf

private lemma hasDerivAt_id_fn (x : ℝ) : HasDerivAt (fun t : ℝ => t) 1 x :=
  hasDerivAt_id x

private lemma hasDerivAt_comp_fn' {f g : ℝ → ℝ} {f' g' x : ℝ}
    (hg : HasDerivAt g g' x) (hf : HasDerivAt f f' (g x)) :
    HasDerivAt (fun t => f (g t)) (f' * g') x :=
  hf.comp x hg

private lemma harmonic_mono_local : Monotone harmonic := by
  intro a b hab
  induction hab with
  | refl => exact le_rfl
  | @step m _ ih =>
      rw [harmonic_succ]
      have hnn : (0 : ℝ) ≤ ((m + 1 : ℕ) : ℝ)⁻¹ := by positivity
      linarith

lemma cClock_zero_left (v : ℕ) : cClock 0 v = 0 := by
  simp [cClock]

lemma cClock_succ_step {r j : ℕ} (hr : r + 1 ≤ j) :
    ((j : ℝ)⁻¹) + cClock r (j - 1) = cClock (r + 1) j := by
  unfold cClock
  have hj1 : j = (j - 1) + 1 := by omega
  have hsub : j - 1 - r = j - (r + 1) := by omega
  have hsub2 : j - 1 + 1 - (r + 1) = j - (r + 1) := by omega
  have hcast : (((j - 1) + 1 : ℕ) : ℝ) = (j : ℝ) := by exact_mod_cast hj1.symm
  rw [hsub]
  conv_rhs => rw [hj1, harmonic_succ]
  rw [hcast, hsub2]
  ring

lemma cClock_named_child_le {r j : ℕ} (hj : 1 ≤ j) :
    cClock (r - 1) (j - 1) ≤ cClock r j := by
  by_cases hr : r = 0
  · subst hr; simp [cClock_zero_left]
  · unfold cClock
    have hsub : j - 1 - (r - 1) = j - r := by omega
    rw [hsub]
    linarith [harmonic_mono_local (Nat.sub_le j 1)]

lemma stopCeiling_nonneg (j h : ℕ) : 0 ≤ stopCeiling j h := by
  unfold stopCeiling
  split_ifs
  · norm_num
  · linarith [cClock_nonneg (min h j) j]

lemma stopCeiling_mono_named {j h : ℕ} (hj : 1 ≤ j) (hh : 1 ≤ h) :
    stopCeiling (j - 1) (h - 1) ≤ stopCeiling j h := by
  unfold stopCeiling
  split_ifs with h1 h2
  · exact le_rfl
  · linarith [cClock_nonneg (min h j) j]
  · omega
  · have hle : cClock (min (h - 1) (j - 1)) (j - 1) ≤ cClock (min h j) j := by
      have hmin : min (h - 1) (j - 1) = min h j - 1 := by omega
      rw [hmin]
      exact cClock_named_child_le hj
    linarith

lemma stopCeiling_mono_ext {j h : ℕ} (hh : 1 ≤ h) :
    stopCeiling j (h - 1) ≤ stopCeiling j h := by
  unfold stopCeiling
  split_ifs with h1 h2
  · exact le_rfl
  · linarith [cClock_nonneg (min h j) j]
  · omega
  · have hle : min (h - 1) j ≤ min h j := by omega
    linarith [cClock_mono_left (v := j) hle]

lemma extStop_le_stopCeiling {j r : ℕ} (hr : r ≤ j) :
    2 * (1 + cClock r j) ≤ stopCeiling j (r + 1) := by
  unfold stopCeiling
  simp only [Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte]
  have hle : r ≤ min (r + 1) j := by omega
  linarith [cClock_mono_left (v := j) hle]

lemma harmonic_sub_eq_sum_Icc {n d : ℕ} (hdn : d ≤ n) :
    harmonic n - harmonic d = ∑ i ∈ Finset.Icc (d + 1) n, ((i : ℝ))⁻¹ := by
  induction hdn with
  | refl =>
      simp
  | @step m hdm ih =>
      have hdm' : d ≤ m := hdm
      rw [harmonic_succ]
      have hIcc : Finset.Icc (d + 1) (m + 1) = insert (m + 1) (Finset.Icc (d + 1) m) := by
        ext x
        simp only [Finset.mem_Icc, Finset.mem_insert]
        omega
      have hnm : m + 1 ∉ Finset.Icc (d + 1) m := by simp
      rw [hIcc, Finset.sum_insert hnm, ← ih]
      ring

lemma harmonic2_succ (j : ℕ) : harmonic2 (j + 1) = harmonic2 j + (((j + 1 : ℕ) : ℝ) ^ 2)⁻¹ := by
  simp [harmonic2, Finset.sum_range_succ]

lemma harmonic2_sub_eq_sum_Icc {n d : ℕ} (hdn : d ≤ n) :
    harmonic2 n - harmonic2 d = ∑ i ∈ Finset.Icc (d + 1) n, (((i : ℝ) ^ 2))⁻¹ := by
  induction hdn with
  | refl =>
      simp
  | @step m hdm ih =>
      have hdm' : d ≤ m := hdm
      rw [harmonic2_succ]
      have hIcc : Finset.Icc (d + 1) (m + 1) = insert (m + 1) (Finset.Icc (d + 1) m) := by
        ext x
        simp only [Finset.mem_Icc, Finset.mem_insert]
        omega
      have hnm : m + 1 ∉ Finset.Icc (d + 1) m := by simp
      rw [hIcc, Finset.sum_insert hnm, ← ih]
      ring

/-! #### Partition identities for `X`, `A`, `Q`, and `expectedStopped` -/

lemma disjoint_A_biUnion_Q {d : ℕ} {A : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hAQ : ∀ G ∈ Q, Disjoint A G) : Disjoint A (Q.biUnion id) := by
  rw [Finset.disjoint_biUnion_right]
  exact hAQ

lemma union_A_biUnion_Q_subset {d : ℕ} {X A : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (hQ : IsDisjointGroups X Q) : A ∪ Q.biUnion id ⊆ X := by
  rw [Finset.union_subset_iff]
  refine ⟨hA, ?_⟩
  rw [Finset.biUnion_subset]
  exact hQ.subset_X

lemma sum_X_partition {d : ℕ} {X A : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (f : Point d → ℝ) :
    ∑ x ∈ X, f x =
      (∑ x ∈ A, f x) + (∑ G ∈ Q, ∑ x ∈ G, f x) + ∑ x ∈ X \ (A ∪ Q.biUnion id), f x := by
  have hsub : A ∪ Q.biUnion id ⊆ X := union_A_biUnion_Q_subset hA hQ
  have h1 : ∑ x ∈ X \ (A ∪ Q.biUnion id), f x + ∑ x ∈ A ∪ Q.biUnion id, f x = ∑ x ∈ X, f x :=
    Finset.sum_sdiff hsub
  have h2 : ∑ x ∈ A ∪ Q.biUnion id, f x = (∑ x ∈ A, f x) + ∑ x ∈ Q.biUnion id, f x :=
    Finset.sum_union (disjoint_A_biUnion_Q hAQ)
  have h3 : ∑ x ∈ Q.biUnion id, f x = ∑ G ∈ Q, ∑ x ∈ G, f x :=
    Finset.sum_biUnion hQ.pairwiseDisjoint
  linarith

lemma cost_X_partition {d : ℕ} {X C A : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) :
    cost X C = cost A C + (∑ G ∈ Q, cost G C) + cost (X \ (A ∪ Q.biUnion id)) C := by
  simpa [cost] using sum_X_partition hA hQ hAQ (fun x => distSq x C)

lemma sum_cost_Q_eq_card_mul_mean {d : ℕ} (Q : Finset (Finset (Point d))) (C : Finset (Point d)) :
    ∑ G ∈ Q, cost G C = (Q.card : ℝ) * groupMeanCost Q C := by
  unfold groupMeanCost
  split_ifs with h0
  · have hQ : Q = ∅ := Finset.card_eq_zero.mp h0
    subst hQ; simp
  · have hne : (Q.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr h0
    field_simp [hne]

lemma filter_Q_of_hit {d : ℕ} {X : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hQ : IsDisjointGroups X Q) {G : Finset (Point d)} (hG : G ∈ Q) {x : Point d} (hx : x ∈ G) :
    Q.filter (fun G' => ¬ hitGroup G' (some x)) = Q.erase G := by
  ext G'
  rw [Finset.mem_filter, Finset.mem_erase]
  simp only [hitGroup]
  constructor
  · rintro ⟨hG', hnx⟩
    refine ⟨?_, hG'⟩
    intro hEq
    subst hEq
    exact hnx hx
  · rintro ⟨hne, hG'⟩
    refine ⟨hG', ?_⟩
    intro hx'
    have hdisj : Disjoint G' G := hQ.pairwiseDisjoint hG' hG hne
    exact Finset.disjoint_left.mp hdisj hx' hx

lemma filter_Q_of_not_mem_biUnion {d : ℕ} {Q : Finset (Finset (Point d))} {x : Point d}
    (hx : x ∉ Q.biUnion id) :
    Q.filter (fun G' => ¬ hitGroup G' (some x)) = Q := by
  ext G'
  rw [Finset.mem_filter]
  simp only [hitGroup, and_iff_left_iff_imp]
  intro hG' hx'
  exact hx (Finset.mem_biUnion.mpr ⟨G', hG', hx'⟩)

lemma isDisjointGroups_erase {d : ℕ} {X : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hQ : IsDisjointGroups X Q) (G : Finset (Point d)) :
    IsDisjointGroups X (Q.erase G) where
  subset_X := fun G' hG' => hQ.subset_X G' (Finset.mem_of_mem_erase hG')
  nonempty_mem := fun G' hG' => hQ.nonempty_mem G' (Finset.mem_of_mem_erase hG')
  pairwiseDisjoint := hQ.pairwiseDisjoint.subset (Finset.erase_subset G Q)

lemma expectedStopped_zero {d : ℕ} (X C A : Finset (Point d)) (Q : Finset (Finset (Point d))) :
    expectedStopped X C A Q 0 = cost A C := by
  simp [expectedStopped, d2Expect, stoppedPaymentFrom]

lemma expectedStopped_succ_partition {d : ℕ} {X C A : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hpos : 0 < cost X C)
    (hA : A ⊆ X) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) (r : ℕ) :
    expectedStopped X C A Q (r + 1) =
      (cost A C / cost X C) * groupMeanCost Q C +
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
        expectedStopped X (insert x C) A (Q.erase G) r) +
      (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
        expectedStopped X (insert x C) A Q r) := by
  unfold expectedStopped
  simp only [d2Expect, hpos, ↓reduceIte]
  rw [sum_X_partition hA hQ hAQ]
  congr 1
  · congr 1
    · calc
        ∑ x ∈ A, (distSq x C / cost X C) *
            d2Expect X (insert x C) r (fun rest => stoppedPaymentFrom A C Q (some x :: rest))
            = ∑ x ∈ A, (distSq x C / cost X C) * groupMeanCost Q C := by
                refine Finset.sum_congr rfl (fun x hx => ?_)
                have hhit : hitGroup A (some x) := hx
                simp only [stoppedPaymentFrom, hhit, ↓reduceIte, d2Expect_const]
        _ = (cost A C / cost X C) * groupMeanCost Q C := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
    · refine Finset.sum_congr rfl (fun G hG => Finset.sum_congr rfl (fun x hx => ?_))
      have hna : ¬ hitGroup A (some x) := Finset.disjoint_right.mp (hAQ G hG) hx
      simp only [stoppedPaymentFrom, hna, ↓reduceIte, addDraw, filter_Q_of_hit hQ hG hx]
  · refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [Finset.mem_sdiff, Finset.mem_union, not_or] at hx
    have hna : ¬ hitGroup A (some x) := hx.2.1
    simp only [stoppedPaymentFrom, hna, ↓reduceIte, addDraw, filter_Q_of_not_mem_biUnion hx.2.2]

lemma stoppedPaymentFrom_nonneg {d : ℕ} (A : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (Q : Finset (Finset (Point d))) (ω : List (Option (Point d))),
      0 ≤ stoppedPaymentFrom A C Q ω
  | C, _, [] => cost_nonneg A C
  | C, Q, a :: rest => by
      simp only [stoppedPaymentFrom]
      split_ifs
      · exact groupMeanCost_nonneg Q C
      · exact stoppedPaymentFrom_nonneg A (addDraw C a) (Q.filter (fun G => ¬ hitGroup G a)) rest

lemma expectedStopped_nonneg {d : ℕ} (X C A : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) :
    0 ≤ expectedStopped X C A Q r := by
  unfold expectedStopped
  have h0 : d2Expect X C r (fun _ => (0 : ℝ)) = 0 := d2Expect_const X 0 r C
  rw [← h0]
  exact d2Expect_mono X r C _ _ (fun ω _ => stoppedPaymentFrom_nonneg A C Q ω)

lemma expectedStopped_costA_zero {d : ℕ} (X A : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C.Nonempty → cost A C = 0 → expectedStopped X C A Q r = 0
  | 0, C, Q, _, hA0 => by simp [expectedStopped_zero, hA0]
  | r + 1, C, Q, hC, hA0 => by
      unfold expectedStopped
      simp only [d2Expect]
      split_ifs with hpos
      · apply Finset.sum_eq_zero
        intro x _
        by_cases hxA : x ∈ A
        · have hx0 : distSq x C = 0 := by
            have hsub : A ⊆ C := (cost_eq_zero_iff_subset hC).mp hA0
            exact distSq_of_mem (hsub hxA)
          simp [hx0]
        · have hna : ¬ hitGroup A (some x) := hxA
          simp only [stoppedPaymentFrom, hna, ↓reduceIte, addDraw]
          have hA0' : cost A (insert x C) = 0 :=
            le_antisymm (le_trans (cost_insert_le A x hC) (le_of_eq hA0)) (cost_nonneg A _)
          have hrec := expectedStopped_costA_zero X A r (insert x C)
            (Q.filter (fun G => ¬ hitGroup G (some x))) (Finset.insert_nonempty x C) hA0'
          unfold expectedStopped at hrec
          rw [hrec, mul_zero]
      · simp only [stoppedPaymentFrom, hitGroup, ↓reduceIte, addDraw]
        have hrec := expectedStopped_costA_zero X A r C (Q.filter (fun _ => ¬ False)) hC hA0
        simpa [expectedStopped] using hrec

/-- Persistence bound on `expectedStopped`: for `r ≤ Q.card`,
    `expectedStopped X C A Q r ≤ cost A C * (1 + cClock r Q.card)`. -/
theorem expectedStopped_le_persistence {d : ℕ} {X A : Finset (Point d)}
    (hA : A ⊆ X) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) → r ≤ Q.card →
      expectedStopped X C A Q r ≤ cost A C * (1 + cClock r Q.card)
  | 0, C, Q, _, _, _, _ => by
      simp [expectedStopped_zero, cClock_zero_left]
  | r + 1, C, Q, hC, hQ, hAQ, hr => by
      by_cases hpos : 0 < cost X C
      · rw [expectedStopped_succ_partition hpos hA hQ hAQ r]
        have hjpos : (0 : ℝ) < (Q.card : ℝ) := Nat.cast_pos.mpr (by omega)
        have hnamed :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              expectedStopped X (insert x C) A (Q.erase G) r
            ≤ (((Q.card : ℝ) * groupMeanCost Q C) / cost X C) *
                (cost A C * (1 + cClock r (Q.card - 1))) := by
          calc
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                expectedStopped X (insert x C) A (Q.erase G) r
                ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                    (cost A C * (1 + cClock r (Q.card - 1))) := by
                  refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ => ?_))
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
                  have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
                  have hih := expectedStopped_le_persistence hA r (insert x C) (Q.erase G)
                    (Finset.insert_nonempty x C) (isDisjointGroups_erase hQ G)
                    (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
                  rw [hcard] at hih
                  exact le_trans hih (mul_le_mul_of_nonneg_right (cost_insert_le A x hC)
                    (by linarith [cClock_nonneg r (Q.card - 1)]))
            _ = ((∑ G ∈ Q, cost G C) / cost X C) * (cost A C * (1 + cClock r (Q.card - 1))) := by
                  simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
            _ = (((Q.card : ℝ) * groupMeanCost Q C) / cost X C) *
                  (cost A C * (1 + cClock r (Q.card - 1))) := by
                  rw [sum_cost_Q_eq_card_mul_mean]
        have hext :
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              expectedStopped X (insert x C) A Q r
            ≤ (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
                (cost A C * (1 + cClock (r + 1) Q.card)) := by
          calc
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                expectedStopped X (insert x C) A Q r
                ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                    (cost A C * (1 + cClock (r + 1) Q.card)) := by
                  refine Finset.sum_le_sum (fun x _ => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
                  have hih := expectedStopped_le_persistence hA r (insert x C) Q
                    (Finset.insert_nonempty x C) hQ hAQ (by omega)
                  have hmono : 1 + cClock r Q.card ≤ 1 + cClock (r + 1) Q.card := by
                    linarith [cClock_mono_left (v := Q.card) (Nat.le_succ r)]
                  exact le_trans hih (mul_le_mul (cost_insert_le A x hC) hmono
                    (by linarith [cClock_nonneg r Q.card]) (cost_nonneg A C))
            _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
                  (cost A C * (1 + cClock (r + 1) Q.card)) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hstep : ((Q.card : ℝ)⁻¹) + cClock r (Q.card - 1) = cClock (r + 1) Q.card :=
          cClock_succ_step hr
        have hcomb :
            (cost A C / cost X C) * groupMeanCost Q C +
            (((Q.card : ℝ) * groupMeanCost Q C) / cost X C) *
              (cost A C * (1 + cClock r (Q.card - 1))) =
            (((Q.card : ℝ) * groupMeanCost Q C) / cost X C) *
              (cost A C * (1 + cClock (r + 1) Q.card)) := by
          rw [← hstep]
          have hne : (Q.card : ℝ) ≠ 0 := ne_of_gt hjpos
          field_simp [hne, ne_of_gt hpos]
          ring
        have hpart := cost_X_partition (C := C) hA hQ hAQ
        rw [sum_cost_Q_eq_card_mul_mean] at hpart
        have hfrac :
            ((Q.card : ℝ) * groupMeanCost Q C) / cost X C +
              cost (X \ (A ∪ Q.biUnion id)) C / cost X C ≤ 1 := by
          rw [← add_div, div_le_one hpos]
          linarith [cost_nonneg A C]
        have hnn : 0 ≤ cost A C * (1 + cClock (r + 1) Q.card) :=
          mul_nonneg (cost_nonneg A C) (by linarith [cClock_nonneg (r + 1) Q.card])
        calc
          (cost A C / cost X C) * groupMeanCost Q C +
            (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              expectedStopped X (insert x C) A (Q.erase G) r) +
            (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              expectedStopped X (insert x C) A Q r)
              ≤ (((Q.card : ℝ) * groupMeanCost Q C) / cost X C) *
                  (cost A C * (1 + cClock (r + 1) Q.card)) +
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
                  (cost A C * (1 + cClock (r + 1) Q.card)) := by linarith
          _ = (((Q.card : ℝ) * groupMeanCost Q C) / cost X C +
                cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
                (cost A C * (1 + cClock (r + 1) Q.card)) := by ring
          _ ≤ 1 * (cost A C * (1 + cClock (r + 1) Q.card)) :=
                mul_le_mul_of_nonneg_right hfrac hnn
          _ = cost A C * (1 + cClock (r + 1) Q.card) := one_mul _
      · have hX0 : cost X C = 0 := le_antisymm (not_lt.mp hpos) (cost_nonneg X C)
        have hA0 : cost A C = 0 :=
          le_antisymm (le_trans (cost_mono_left hA) (le_of_eq hX0)) (cost_nonneg A C)
        rw [expectedStopped_costA_zero X A (r + 1) C Q hC hA0, hA0, zero_mul]

/-! #### Geometry & basic properties of `binAccountPol`, `binAccount`, `pureAccount` -/

lemma cost_A_singleton_pos {d : ℕ} {A : Finset (Point d)} {y : Point d}
    (hAne : A.Nonempty) (hy : y ∉ A) : 0 < cost A {y} := by
  rw [cost_pos_iff_not_subset (Finset.singleton_nonempty y)]
  intro hsub
  obtain ⟨x, hx⟩ := hAne
  have hxy : x = y := Finset.mem_singleton.mp (hsub hx)
  exact hy (hxy ▸ hx)

lemma post_heavy_rate_le {d : ℕ} {A C : Finset (Point d)} (y : Point d)
    (hC : C.Nonempty) (hu : 0 < cost A {y}) :
    cost A (insert y C) / cost A {y} ≤ min 1 (cost A C / cost A {y}) := by
  apply le_min
  · rw [div_le_one hu]
    have hsub : ({y} : Finset (Point d)) ⊆ insert y C := by
      intro z hz
      rw [Finset.mem_singleton.mp hz]
      exact Finset.mem_insert_self y C
    exact cost_subset_centers A (Finset.singleton_nonempty y) hsub
  · exact div_le_div_of_nonneg_right (cost_insert_le A y hC) (le_of_lt hu)

lemma light_rate_le {d : ℕ} {A C : Finset (Point d)} (y : Point d)
    (hC : C.Nonempty) (hu : 0 < cost A {y}) :
    (A.card : ℝ) * distSq y C / cost A {y} ≤ (1 + Real.sqrt (cost A C / cost A {y})) ^ 2 := by
  have htri : ∀ x ∈ A,
      distSq y C ≤ ‖x - y‖ ^ 2 + distSq x C + 2 * (‖x - y‖ * distToSet x C) := by
    intro x _
    have h1 : distToSet y C ≤ ‖x - y‖ + distToSet x C := by
      have hlip := distToSet_lipschitz y x hC
      rw [abs_sub_le_iff, norm_sub_rev] at hlip
      linarith
    have h2 : distSq y C ≤ (‖x - y‖ + distToSet x C) ^ 2 := by
      unfold distSq
      exact pow_le_pow_left₀ (distToSet_nonneg y C) h1 2
    have h3 : (‖x - y‖ + distToSet x C) ^ 2 =
        ‖x - y‖ ^ 2 + distSq x C + 2 * (‖x - y‖ * distToSet x C) := by
      unfold distSq; ring
    linarith
  have hsum : (A.card : ℝ) * distSq y C ≤
      cost A {y} + cost A C + 2 * ∑ x ∈ A, ‖x - y‖ * distToSet x C := by
    calc
      (A.card : ℝ) * distSq y C = ∑ _x ∈ A, distSq y C := by simp [nsmul_eq_mul]
      _ ≤ ∑ x ∈ A, (‖x - y‖ ^ 2 + distSq x C + 2 * (‖x - y‖ * distToSet x C)) :=
            Finset.sum_le_sum htri
      _ = (∑ x ∈ A, ‖x - y‖ ^ 2) + (∑ x ∈ A, distSq x C) +
            2 * ∑ x ∈ A, ‖x - y‖ * distToSet x C := by
            simp only [Finset.sum_add_distrib, ← Finset.mul_sum]
      _ = cost A {y} + cost A C + 2 * ∑ x ∈ A, ‖x - y‖ * distToSet x C := by
            rw [cost_singleton]; rfl
  have hcs_sq : (∑ x ∈ A, ‖x - y‖ * distToSet x C) ^ 2 ≤ cost A {y} * cost A C := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq A (fun x => ‖x - y‖) (fun x => distToSet x C)
    rw [cost_singleton]
    exact h
  have hcs : ∑ x ∈ A, ‖x - y‖ * distToSet x C ≤ Real.sqrt (cost A {y}) * Real.sqrt (cost A C) := by
    rw [← Real.sqrt_mul (le_of_lt hu)]
    exact Real.le_sqrt_of_sq_le hcs_sq
  have hsq : (A.card : ℝ) * distSq y C ≤ (Real.sqrt (cost A {y}) + Real.sqrt (cost A C)) ^ 2 := by
    have h1 : (Real.sqrt (cost A {y}) + Real.sqrt (cost A C)) ^ 2 =
        cost A {y} + cost A C + 2 * (Real.sqrt (cost A {y}) * Real.sqrt (cost A C)) := by
      rw [add_sq, Real.sq_sqrt (le_of_lt hu), Real.sq_sqrt (cost_nonneg A C)]
      ring
    linarith
  rw [div_le_iff₀ hu]
  have hscale : (1 + Real.sqrt (cost A C / cost A {y})) ^ 2 * cost A {y} =
      (Real.sqrt (cost A {y}) + Real.sqrt (cost A C)) ^ 2 := by
    rw [Real.sqrt_div (cost_nonneg A C)]
    have hsne : Real.sqrt (cost A {y}) ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hu)
    have hsqy : Real.sqrt (cost A {y}) ^ 2 = cost A {y} := Real.sq_sqrt (le_of_lt hu)
    calc
      (1 + Real.sqrt (cost A C) / Real.sqrt (cost A {y})) ^ 2 * cost A {y}
          = (1 + Real.sqrt (cost A C) / Real.sqrt (cost A {y})) ^ 2 *
              Real.sqrt (cost A {y}) ^ 2 := by rw [hsqy]
      _ = ((1 + Real.sqrt (cost A C) / Real.sqrt (cost A {y})) * Real.sqrt (cost A {y})) ^ 2 := by
            rw [← mul_pow]
      _ = (Real.sqrt (cost A {y}) + Real.sqrt (cost A C)) ^ 2 := by
            congr 1; field_simp [hsne]
  rw [hscale]
  exact hsq

lemma pureAccount_nonneg {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (C : Finset (Point d)) (Q : Finset (Finset (Point d))) (r : ℕ) :
    0 ≤ pureAccount X A y C Q r :=
  div_nonneg (expectedStopped_nonneg X (insert y C) A Q r) (cost_nonneg A {y})

lemma pureAccount_costA_insert_zero {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    (hA0 : cost A (insert y C) = 0) (Q : Finset (Finset (Point d))) (r : ℕ) :
    pureAccount X A y C Q r = 0 := by
  unfold pureAccount
  rw [expectedStopped_costA_zero X A r (insert y C) Q (Finset.insert_nonempty y C) hA0, zero_div]

lemma binAccountPol_nonneg {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    {bFn : ℝ → ℝ} {γ : ℝ} (hb : ∀ r ≥ 0, 0 ≤ bFn r) (hγ : 0 ≤ γ)
    (pol : BinaryStopPolicy d) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      0 ≤ binAccountPol X A y bFn γ pol C Q h
  | 0, C, Q => by
      simp only [binAccountPol]
      split_ifs <;> norm_num
  | r + 1, C, Q => by
      simp only [binAccountPol]
      split_ifs with hs hpos
      · exact stopCeiling_nonneg Q.card (r + 1)
      · have hK : 0 ≤ 1 + cClock r Q.card := by linarith [cClock_nonneg r Q.card]
        have hb_val : 0 ≤ bFn (Real.sqrt (cost A C / cost A {y})) :=
          hb (Real.sqrt (cost A C / cost A {y})) (Real.sqrt_nonneg _)
        have h1 : 0 ≤ (cost A C / cost X C) * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + γ) *
            (1 + cClock r Q.card)) := by
          apply mul_nonneg (div_nonneg (cost_nonneg A C) (le_of_lt hpos))
          exact mul_nonneg (by linarith) hK
        have h2 : 0 ≤ ((A.card : ℝ) * distSq y C / cost X C) *
            (expectedStopped X (insert y C) A Q r / cost A {y}) := by
          apply mul_nonneg
          · exact div_nonneg (mul_nonneg (Nat.cast_nonneg _) (distSq_nonneg y C)) (le_of_lt hpos)
          · exact div_nonneg (expectedStopped_nonneg X (insert y C) A Q r) (cost_nonneg A {y})
        have h3 : 0 ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r := by
          refine Finset.sum_nonneg (fun G _ => Finset.sum_nonneg (fun x _ => ?_))
          exact mul_nonneg (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
            (binAccountPol_nonneg X A y hb hγ pol r _ _)
        have h4 : 0 ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
             else binAccountPol X A y bFn γ pol (insert x C) Q r) := by
          refine Finset.sum_nonneg (fun x _ => ?_)
          apply mul_nonneg (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
          split_ifs
          · linarith
          · exact binAccountPol_nonneg X A y hb hγ pol r _ _
        linarith
      · exact binAccountPol_nonneg X A y hb hγ pol r C Q

/-- Exact affineness of `binAccount` in the heavy-award fraction `γ` (used by `V3.Projection`). -/
theorem binAccount_affine_gamma {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (S_stop : Finset (Point d)) (R_tier b_tier γ₀ γ₁ t : ℝ) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      binAccount X A y S_stop R_tier b_tier ((1 - t) * γ₀ + t * γ₁) C Q h =
        (1 - t) * binAccount X A y S_stop R_tier b_tier γ₀ C Q h +
        t * binAccount X A y S_stop R_tier b_tier γ₁ C Q h
  | 0, _, _ => by simp [binAccount]
  | r + 1, C, Q => by
      unfold binAccount
      by_cases hX : cost X C ≤ 0
      · simp [hX]
      · by_cases hA : cost A C ≤ 0
        · simp only [hX, hA, ↓reduceIte]; ring
        · simp only [hX, hA, ↓reduceIte]
          have hnamed :
              (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier ((1 - t) * γ₀ + t * γ₁)
                  (insert x C) (Q.erase G) r) =
              (1 - t) * (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier γ₀ (insert x C) (Q.erase G) r) +
              t * (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier γ₁ (insert x C) (Q.erase G) r) := by
            simp_rw [binAccount_affine_gamma X A y S_stop R_tier b_tier γ₀ γ₁ t r,
              mul_add, Finset.sum_add_distrib, Finset.mul_sum]
            congr 1 <;> refine Finset.sum_congr rfl (fun G _ => Finset.sum_congr rfl (fun x _ => by ring))
          have hext :
              (∑ x ∈ X \ (A ∪ S_stop ∪ Q.biUnion id), (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier ((1 - t) * γ₀ + t * γ₁)
                  (insert x C) Q r) =
              (1 - t) * (∑ x ∈ X \ (A ∪ S_stop ∪ Q.biUnion id), (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier γ₀ (insert x C) Q r) +
              t * (∑ x ∈ X \ (A ∪ S_stop ∪ Q.biUnion id), (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier γ₁ (insert x C) Q r) := by
            simp_rw [binAccount_affine_gamma X A y S_stop R_tier b_tier γ₀ γ₁ t r,
              mul_add, Finset.sum_add_distrib, Finset.mul_sum]
            congr 1 <;> refine Finset.sum_congr rfl (fun x _ => by ring)
          rw [hnamed, hext]
          ring

/-- Stop policy corresponding to `V3.Projection`'s `binAccount`. -/
def projStopPolicy {d : ℕ} (A S_stop : Finset (Point d)) : BinaryStopPolicy d where
  stopNow := fun C _ h => decide (0 < h ∧ cost A C ≤ 0)
  extStop := fun _ _ _ x => decide (x ∈ S_stop)

/-- `binAccount` (exact signature of `#37`) is bounded above by `binAccountPol` under `projStopPolicy`. -/
theorem binAccount_le_binAccountPol {d : ℕ} {X A S_stop : Finset (Point d)} {y : Point d}
    {R_tier b_tier γ : ℝ} (hR : 0 ≤ R_tier) (hb : 0 ≤ b_tier) (hγ : 0 ≤ γ)
    (hu : 0 < cost A {y}) (hS_sub : S_stop ⊆ X) (hAS : Disjoint A S_stop) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      (∀ G ∈ Q, Disjoint S_stop G) → h ≤ Q.card + 1 →
      binAccount X A y S_stop R_tier b_tier γ C Q h ≤
        binAccountPol X A y (radiusAward R_tier b_tier) γ (projStopPolicy A S_stop) C Q h
  | 0, C, Q, _, _ => by
      simp [binAccount, binAccountPol, projStopPolicy]
  | r + 1, C, Q, hQS, hr => by
      have hb_nn : ∀ rad ≥ 0, 0 ≤ radiusAward R_tier b_tier rad := by
        intro rad _; unfold radiusAward; split_ifs <;> linarith
      unfold binAccount binAccountPol
      by_cases hX : cost X C ≤ 0
      · simp only [hX, ↓reduceIte]
        exact binAccountPol_nonneg X A y hb_nn hγ (projStopPolicy A S_stop) (r + 1) C Q
      · have hXpos : 0 < cost X C := not_le.mp hX
        simp only [hX, hXpos, ↓reduceIte]
        by_cases hA : cost A C ≤ 0
        · have hs : (projStopPolicy A S_stop).stopNow C Q (r + 1) = true := by
            simp [projStopPolicy, hA]
          simp only [hA, hs, ↓reduceIte]
          have hle : 2 * (1 + cClock r Q.card) ≤ stopCeiling Q.card (r + 1) :=
            extStop_le_stopCeiling (by omega)
          have hK_eq : 1 + harmonic Q.card - harmonic (Q.card - r) = 1 + cClock r Q.card := by
            unfold cClock; ring
          rw [hK_eq]
          exact hle
        · have hs : (projStopPolicy A S_stop).stopNow C Q (r + 1) = false := by
            simp [projStopPolicy, hA]
          simp only [hA, hs, Bool.false_eq_true, ↓reduceIte]
          have hb_eq :
              (if cost A C ≤ R_tier ^ 2 * cost A {y} then b_tier else 0) =
                radiusAward R_tier b_tier (Real.sqrt (cost A C / cost A {y})) := by
            unfold radiusAward
            have hiff : cost A C ≤ R_tier ^ 2 * cost A {y} ↔
                Real.sqrt (cost A C / cost A {y}) ≤ R_tier := by
              rw [Real.sqrt_le_iff]
              constructor
              · intro h; exact ⟨hR, (div_le_iff₀ hu).mpr h⟩
              · rintro ⟨_, h⟩; exact (div_le_iff₀ hu).mp h
            by_cases hcond : cost A C ≤ R_tier ^ 2 * cost A {y}
            · simp [hcond, hiff.mp hcond]
            · simp [hcond, mt hiff.mpr hcond]
          have hnamed :
              ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier γ (insert x C) (Q.erase G) r ≤
              ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccountPol X A y (radiusAward R_tier b_tier) γ (projStopPolicy A S_stop)
                  (insert x C) (Q.erase G) r := by
            refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ => ?_))
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))
            have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
            exact binAccount_le_binAccountPol hR hb hγ hu hS_sub hAS r (insert x C) (Q.erase G)
              (fun G' hG' => hQS G' (Finset.mem_of_mem_erase hG')) (by omega)
          have hS_sub_ext : S_stop ⊆ X \ (A ∪ Q.biUnion id) := by
            intro x hx
            rw [Finset.mem_sdiff, Finset.mem_union, not_or]
            refine ⟨hS_sub hx, Finset.disjoint_right.mp hAS hx, ?_⟩
            intro hxQ
            rcases Finset.mem_biUnion.mp hxQ with ⟨G, hG, hxG⟩
            exact Finset.disjoint_left.mp (hQS G hG) hx hxG
          have hsdiff_eq :
              (X \ (A ∪ Q.biUnion id)) \ S_stop = X \ (A ∪ S_stop ∪ Q.biUnion id) := by
            ext x; simp only [Finset.mem_sdiff, Finset.mem_union]; tauto
          have hext_split :
              ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                (if (projStopPolicy A S_stop).extStop C Q (r + 1) x then
                  2 * (1 + cClock r Q.card)
                 else binAccountPol X A y (radiusAward R_tier b_tier) γ (projStopPolicy A S_stop)
                   (insert x C) Q r) =
              (cost S_stop C / cost X C) * (2 * (1 + cClock r Q.card)) +
              ∑ x ∈ X \ (A ∪ S_stop ∪ Q.biUnion id), (distSq x C / cost X C) *
                binAccountPol X A y (radiusAward R_tier b_tier) γ (projStopPolicy A S_stop)
                  (insert x C) Q r := by
            rw [← Finset.sum_sdiff hS_sub_ext, hsdiff_eq, add_comm]
            congr 1
            · calc
                ∑ x ∈ S_stop, (distSq x C / cost X C) *
                    (if (projStopPolicy A S_stop).extStop C Q (r + 1) x then
                      2 * (1 + cClock r Q.card)
                     else binAccountPol X A y (radiusAward R_tier b_tier) γ (projStopPolicy A S_stop)
                       (insert x C) Q r)
                    = ∑ x ∈ S_stop, (distSq x C / cost X C) * (2 * (1 + cClock r Q.card)) := by
                        refine Finset.sum_congr rfl (fun x hx => ?_)
                        simp [projStopPolicy, hx]
                _ = (cost S_stop C / cost X C) * (2 * (1 + cClock r Q.card)) := by
                        rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
            · refine Finset.sum_congr rfl (fun x hx => ?_)
              have hnx : x ∉ S_stop := by
                rw [Finset.mem_sdiff, Finset.mem_union, Finset.mem_union] at hx; tauto
              simp [projStopPolicy, hnx]
          have hext_le :
              ∑ x ∈ X \ (A ∪ S_stop ∪ Q.biUnion id), (distSq x C / cost X C) *
                binAccount X A y S_stop R_tier b_tier γ (insert x C) Q r ≤
              ∑ x ∈ X \ (A ∪ S_stop ∪ Q.biUnion id), (distSq x C / cost X C) *
                binAccountPol X A y (radiusAward R_tier b_tier) γ (projStopPolicy A S_stop)
                  (insert x C) Q r := by
            refine Finset.sum_le_sum (fun x _ => ?_)
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))
            exact binAccount_le_binAccountPol hR hb hγ hu hS_sub hAS r (insert x C) Q hQS (by omega)
          have hK_eq : 1 + harmonic Q.card - harmonic (Q.card - r) = 1 + cClock r Q.card := by
            unfold cClock; ring
          rw [hext_split, hb_eq, hK_eq]
          linarith

/-- Once-only heavy award `γ` adds at most `γ * (1 + cClock (h - 1) Q.card)` to `binAccountPol`. -/
theorem binAccountPol_gamma_le {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (bFn : ℝ → ℝ) {γ : ℝ} (hγ : 0 ≤ γ) (pol : BinaryStopPolicy d)
    (hA : A ⊆ X) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) → h ≤ Q.card + 1 →
      binAccountPol X A y bFn γ pol C Q h ≤
        binAccountPol X A y bFn 0 pol C Q h +
          γ * (if h = 0 then 0 else 1 + cClock (h - 1) Q.card)
  | 0, C, Q, _, _, _ => by
      simp [binAccountPol]
  | r + 1, C, Q, hQ, hAQ, hr => by
      simp only [binAccountPol, Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte,
        Nat.add_sub_cancel]
      split_ifs with hs hpos
      · have hnn : 0 ≤ γ * (1 + cClock r Q.card) :=
          mul_nonneg hγ (by linarith [cClock_nonneg r Q.card])
        linarith
      · have hpart := cost_X_partition (C := C) hA hQ hAQ
        have hnamed :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤
            (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              binAccountPol X A y bFn 0 pol (insert x C) (Q.erase G) r) +
            ((∑ G ∈ Q, cost G C) / cost X C) * (γ * (1 + cClock r Q.card)) := by
          calc
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r
                ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                    (binAccountPol X A y bFn 0 pol (insert x C) (Q.erase G) r +
                      γ * (1 + cClock r Q.card)) := by
                  refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ => ?_))
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
                  have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
                  have hih := binAccountPol_gamma_le X A y bFn hγ pol hA r (insert x C) (Q.erase G)
                    (isDisjointGroups_erase hQ G)
                    (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
                  rw [hcard] at hih
                  have hclk : (if r = 0 then (0 : ℝ) else 1 + cClock (r - 1) (Q.card - 1)) ≤
                      1 + cClock r Q.card := by
                    split_ifs
                    · linarith [cClock_nonneg r Q.card]
                    · have hj1 : 1 ≤ Q.card := Finset.one_le_card.mpr ⟨G, hG⟩
                      linarith [cClock_named_child_le (r := r) hj1]
                  exact le_trans hih (by nlinarith)
            _ = (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                  binAccountPol X A y bFn 0 pol (insert x C) (Q.erase G) r) +
                ((∑ G ∈ Q, cost G C) / cost X C) * (γ * (1 + cClock r Q.card)) := by
                  simp_rw [mul_add, Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.sum_div]
                  rfl
        have hext :
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
               else binAccountPol X A y bFn γ pol (insert x C) Q r) ≤
            (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
               else binAccountPol X A y bFn 0 pol (insert x C) Q r)) +
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (γ * (1 + cClock r Q.card)) := by
          calc
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
                 else binAccountPol X A y bFn γ pol (insert x C) Q r)
                ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                    ((if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
                      else binAccountPol X A y bFn 0 pol (insert x C) Q r) +
                      γ * (1 + cClock r Q.card)) := by
                  refine Finset.sum_le_sum (fun x _ => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
                  split_ifs
                  · nlinarith [cClock_nonneg r Q.card]
                  · have hih := binAccountPol_gamma_le X A y bFn hγ pol hA r (insert x C) Q hQ hAQ (by omega)
                    have hclk : (if r = 0 then (0 : ℝ) else 1 + cClock (r - 1) Q.card) ≤
                        1 + cClock r Q.card := by
                      split_ifs
                      · linarith [cClock_nonneg r Q.card]
                      · linarith [cClock_mono_left (v := Q.card) (Nat.sub_le r 1)]
                    exact le_trans hih (by nlinarith)
            _ = (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                  (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
                   else binAccountPol X A y bFn 0 pol (insert x C) Q r)) +
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (γ * (1 + cClock r Q.card)) := by
                  simp_rw [mul_add, Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.sum_div]
                  rfl
        have hsum1 :
            cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
              cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
          rw [← add_div, ← add_div, ← hpart, div_self (ne_of_gt hpos)]
        have hheavy :
            (cost A C / cost X C) * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + γ) *
              (1 + cClock r Q.card)) =
            (cost A C / cost X C) * ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + 0) *
              (1 + cClock r Q.card)) +
            (cost A C / cost X C) * (γ * (1 + cClock r Q.card)) := by ring
        have htot :
            (cost A C / cost X C) * (γ * (1 + cClock r Q.card)) +
            ((∑ G ∈ Q, cost G C) / cost X C) * (γ * (1 + cClock r Q.card)) +
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (γ * (1 + cClock r Q.card)) =
            γ * (1 + cClock r Q.card) := by
          calc
            _ = (cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
                  cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (γ * (1 + cClock r Q.card)) := by
                  ring
            _ = γ * (1 + cClock r Q.card) := by rw [hsum1, one_mul]
        linarith
      · have hih := binAccountPol_gamma_le X A y bFn hγ pol hA r C Q hQ hAQ (by omega)
        have hclk : (if r = 0 then (0 : ℝ) else 1 + cClock (r - 1) Q.card) ≤
            1 + cClock r Q.card := by
          split_ifs
          · linarith [cClock_nonneg r Q.card]
          · linarith [cClock_mono_left (v := Q.card) (Nat.sub_le r 1)]
        exact le_trans hih (by nlinarith)

/-- When the heavy site has zero cost (`cost A C = 0`), every pure tag vanishes and
    `binAccountPol` is bounded by `stopCeiling Q.card h`. -/
theorem binAccountPol_costA_zero {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (bFn : ℝ → ℝ) (γ : ℝ) (pol : BinaryStopPolicy d) (hA : A ⊆ X) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C.Nonempty → cost A C = 0 → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) →
      h ≤ Q.card + 1 →
      binAccountPol X A y bFn γ pol C Q h ≤ stopCeiling Q.card h
  | 0, C, Q, _, _, _, _, _ => by
      simp only [binAccountPol, stopCeiling, ↓reduceIte]
      split_ifs <;> norm_num
  | r + 1, C, Q, hC, hA0, hQ, hAQ, hr => by
      simp only [binAccountPol]
      split_ifs with hs hpos
      · exact le_rfl
      · have hA0' : cost A (insert y C) = 0 :=
          le_antisymm (le_trans (cost_insert_le A y hC) (le_of_eq hA0)) (cost_nonneg A _)
        rw [hA0, zero_div, zero_mul, zero_add,
          expectedStopped_costA_zero X A r (insert y C) Q (Finset.insert_nonempty y C) hA0',
          zero_div, mul_zero, zero_add]
        have hpart := cost_X_partition (C := C) hA hQ hAQ
        rw [hA0, zero_add] at hpart
        have hnamed :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤
            ((∑ G ∈ Q, cost G C) / cost X C) * stopCeiling Q.card (r + 1) := by
          calc
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r
                ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) * stopCeiling Q.card (r + 1) := by
                  refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ => ?_))
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
                  have hA0x : cost A (insert x C) = 0 :=
                    le_antisymm (le_trans (cost_insert_le A x hC) (le_of_eq hA0)) (cost_nonneg A _)
                  have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
                  have hih := binAccountPol_costA_zero X A y bFn γ pol hA r (insert x C) (Q.erase G)
                    (Finset.insert_nonempty x C) hA0x (isDisjointGroups_erase hQ G)
                    (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
                  rw [hcard] at hih
                  have hj1 : 1 ≤ Q.card := Finset.one_le_card.mpr ⟨G, hG⟩
                  exact le_trans hih (stopCeiling_mono_named hj1 (Nat.succ_pos r))
            _ = ((∑ G ∈ Q, cost G C) / cost X C) * stopCeiling Q.card (r + 1) := by
                  simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hext :
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
               else binAccountPol X A y bFn γ pol (insert x C) Q r) ≤
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * stopCeiling Q.card (r + 1) := by
          calc
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
                 else binAccountPol X A y bFn γ pol (insert x C) Q r)
                ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                    stopCeiling Q.card (r + 1) := by
                  refine Finset.sum_le_sum (fun x _ => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hpos))
                  split_ifs
                  · exact extStop_le_stopCeiling (by omega)
                  · have hA0x : cost A (insert x C) = 0 :=
                      le_antisymm (le_trans (cost_insert_le A x hC) (le_of_eq hA0)) (cost_nonneg A _)
                    have hih := binAccountPol_costA_zero X A y bFn γ pol hA r (insert x C) Q
                      (Finset.insert_nonempty x C) hA0x hQ hAQ (by omega)
                    exact le_trans hih (stopCeiling_mono_ext (Nat.succ_pos r))
            _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * stopCeiling Q.card (r + 1) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hsum1 :
            (∑ G ∈ Q, cost G C) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
          rw [← add_div, ← hpart, div_self (ne_of_gt hpos)]
        calc
          _ ≤ ((∑ G ∈ Q, cost G C) / cost X C) * stopCeiling Q.card (r + 1) +
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * stopCeiling Q.card (r + 1) := by
                linarith
          _ = ((∑ G ∈ Q, cost G C) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
                stopCeiling Q.card (r + 1) := by ring
          _ = stopCeiling Q.card (r + 1) := by rw [hsum1, one_mul]
      · have hih := binAccountPol_costA_zero X A y bFn γ pol hA r C Q hC hA0 hQ hAQ (by omega)
        exact le_trans hih (stopCeiling_mono_ext (Nat.succ_pos r))

/-- One-draw base bound (`h = 1`): covers both `j = 0, h = 1` in `thm:binary` and all `h = 1`
    leaves in `lem:shortened`(b). -/
theorem binAccountPol_base_one_draw {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {bFn : ℝ → ℝ} {γ : ℝ}
    (hb : IsShortenedAward bFn) (hγ : 0 ≤ γ) (pol : BinaryStopPolicy d)
    (hC : C.Nonempty) (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) :
    binAccountPol X A y bFn γ pol C Q 1 ≤ 5 + γ := by
  have hstop : stopCeiling Q.card 1 ≤ 4 := by
    unfold stopCeiling
    simp only [one_ne_zero, ↓reduceIte]
    by_cases hj : Q.card = 0
    · rw [hj]; simp [cClock_zero_left]; norm_num
    · have hmin : min 1 Q.card = 1 := by omega
      rw [hmin]
      have hclk : cClock 1 Q.card = ((Q.card : ℝ))⁻¹ := by
        unfold cClock
        have h1 : Q.card = (Q.card - 1) + 1 := by omega
        have h2 : Q.card - 1 + 1 - 1 = Q.card - 1 := by omega
        have hcast : (((Q.card - 1) + 1 : ℕ) : ℝ) = (Q.card : ℝ) := by exact_mod_cast h1.symm
        conv_lhs => rw [h1, harmonic_succ]
        rw [hcast, h2]; ring
      rw [hclk]
      have hinv : ((Q.card : ℝ))⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (by exact_mod_cast (by omega : 1 ≤ Q.card))
      linarith
  by_cases hA0 : cost A C = 0
  · have h := binAccountPol_costA_zero X A y bFn γ pol hA 1 C Q
      hC hA0 hQ hAQ (by omega)
    linarith
  · have hApos : 0 < cost A C := lt_of_le_of_ne (cost_nonneg A C) (Ne.symm hA0)
    have hXpos : 0 < cost X C := lt_of_lt_of_le hApos (cost_mono_left hA)
    unfold binAccountPol
    by_cases hs : pol.stopNow C Q 1 = true
    · simp only [hs, ↓reduceIte]; linarith
    · have hsf : pol.stopNow C Q 1 = false := Bool.eq_false_iff.mpr hs
      simp only [Nat.zero_add, hsf, Bool.false_eq_true, hXpos, ↓reduceIte, cClock_zero_left,
        add_zero, mul_one]
      set u := cost A {y}
      set a := cost A C / u
      set r := Real.sqrt a
      set c := cost A (insert y C) / u
      set β := (A.card : ℝ) * distSq y C / u
      have ha_pos : 0 < a := div_pos hApos hu
      have hr_nn : 0 ≤ r := Real.sqrt_nonneg a
      have hr_sq : r ^ 2 = a := Real.sq_sqrt (le_of_lt ha_pos)
      have hc_le : c ≤ min 1 a := post_heavy_rate_le y hC hu
      have hc_nn : 0 ≤ c := div_nonneg (cost_nonneg A _) (le_of_lt hu)
      have hβ_le : β ≤ (1 + r) ^ 2 := light_rate_le y hC hu
      have hβ_nn : 0 ≤ β := div_nonneg (mul_nonneg (Nat.cast_nonneg _) (distSq_nonneg y C)) (le_of_lt hu)
      have hheavy_light : a * (1 + bFn r + γ) + β * c ≤ a * (5 + γ) := by
        have h1 : β * c ≤ (1 + r) ^ 2 * min 1 a :=
          mul_le_mul hβ_le hc_le hc_nn (sq_nonneg _)
        obtain ⟨hb_nn, hb_pos⟩ := hb r hr_nn
        by_cases hbp : 0 < bFn r
        · obtain ⟨hr71, hb720⟩ := hb_pos hbp
          have hmin : min 1 a ≤ a := min_le_right 1 a
          have hstep : (1 + r) ^ 2 * min 1 a ≤ (1 + r) ^ 2 * a :=
            mul_le_mul_of_nonneg_left hmin (sq_nonneg _)
          have hbound : bFn r + (1 + r) ^ 2 ≤ 4 := by nlinarith
          nlinarith
        · have hb0 : bFn r = 0 := le_antisymm (not_lt.mp hbp) hb_nn
          rw [hb0, add_zero]
          by_cases hr1 : r ≤ 1
          · have hmin : min 1 a ≤ a := min_le_right 1 a
            have hstep : (1 + r) ^ 2 * min 1 a ≤ (1 + r) ^ 2 * a :=
              mul_le_mul_of_nonneg_left hmin (sq_nonneg _)
            have h4 : (1 + r) ^ 2 ≤ 4 := by nlinarith
            nlinarith
          · have hr1' : 1 < r := not_le.mp hr1
            have hmin : min 1 a ≤ 1 := min_le_left 1 a
            have hstep : (1 + r) ^ 2 * min 1 a ≤ (1 + r) ^ 2 := by nlinarith [sq_nonneg (1 + r)]
            have h4 : (1 + r) ^ 2 ≤ 4 * a := by
              rw [← hr_sq]; nlinarith
            nlinarith
      have h0le : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d))),
          binAccountPol X A y bFn γ pol C' Q' 0 ≤ 5 + γ := by
        intro C' Q'; simp only [binAccountPol]; split_ifs <;> linarith
      have hnamed :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) 0 ≤
          ((∑ G ∈ Q, cost G C) / cost X C) * (5 + γ) := by
        calc
          _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) * (5 + γ) :=
                Finset.sum_le_sum (fun G _ => Finset.sum_le_sum (fun x _ =>
                  mul_le_mul_of_nonneg_left (h0le _ _) (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))))
          _ = ((∑ G ∈ Q, cost G C) / cost X C) * (5 + γ) := by
                simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      have hext :
          ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            (if pol.extStop C Q 1 x then 2 else binAccountPol X A y bFn γ pol (insert x C) Q 0) ≤
          (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (5 + γ) := by
        calc
          _ ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * (5 + γ) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                split_ifs
                · linarith
                · exact h0le _ _
          _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (5 + γ) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      have hhl_div :
          (cost A C / cost X C) * (1 + bFn r + γ) +
          ((A.card : ℝ) * distSq y C / cost X C) * (expectedStopped X (insert y C) A Q 0 / u) ≤
          (cost A C / cost X C) * (5 + γ) := by
        rw [expectedStopped_zero]
        have hu_ne : cost A {y} ≠ 0 := ne_of_gt hu
        have heq1 : (cost A C / cost X C) * (1 + bFn r + γ) +
            ((A.card : ℝ) * distSq y C / cost X C) * (cost A (insert y C) / u) =
            (a * (1 + bFn r + γ) + β * c) * (u / cost X C) := by
          simp only [a, β, c, u]
          field_simp [hu_ne, ne_of_gt hXpos]
        have heq2 : (cost A C / cost X C) * (5 + γ) = (a * (5 + γ)) * (u / cost X C) := by
          simp only [a, u]
          field_simp [hu_ne, ne_of_gt hXpos]
        rw [heq1, heq2]
        exact mul_le_mul_of_nonneg_right hheavy_light (div_nonneg (le_of_lt hu) (le_of_lt hXpos))
      have hpart := cost_X_partition (C := C) hA hQ hAQ
      have hsum1 :
          cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
            cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
        rw [← add_div, ← add_div, ← hpart, div_self (ne_of_gt hXpos)]
      calc
        _ ≤ (cost A C / cost X C) * (5 + γ) +
            ((∑ G ∈ Q, cost G C) / cost X C) * (5 + γ) +
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (5 + γ) := by linarith
        _ = (cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
              cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (5 + γ) := by ring
        _ = 5 + γ := by rw [hsum1, one_mul]

/-- **Lemma 8.7(d) (`lem:coupling`(d))**: exact four-coefficient cleared residual factorization. -/
theorem coupling_cleared_factorization
    (I v a c T q s y_avg t_avg E' Δ W_A C_A C_R O β : ℝ) :
    let D_minus := a + T + q
    let D_plus := c + T
    let N := c * s + T * y_avg
    let H_val := a * W_A + T * C_A + q * C_R
    let α₀ := (I * D_minus - H_val) * D_plus - (β + v * D_minus) * N
    let α₁ := (I - O) * D_plus - v * N
    let α₁₂ := (I - O) * D_plus - v * N + I * D_minus - H_val - (β + v * D_minus) * t_avg
    let α₃ := I - O - v * t_avg
    I * (D_minus + (E' + Δ)) * (D_plus + E')
      - (H_val + (E' + Δ) * O) * (D_plus + E')
      - (β + v * (D_minus + (E' + Δ))) * (N + E' * t_avg)
    = α₀ + α₁ * Δ + α₁₂ * E' + α₃ * E' * (Δ + E') := by
  dsimp only
  ring

/-- **Lemma 8.7 (`lem:coupling`, full label-by-label acceptance coupling step)**:
    Given concave-`min` child bounds on `U_child` and exterior ceiling `O`, proving the four
    cleared residual coefficients `α₀, α₁, α₁₂, α₃ ≥ 0` implies `U + v * V ≤ I`. -/
theorem lem_coupling_step {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {bFn : ℝ → ℝ} {γ : ℝ} (pol : BinaryStopPolicy d)
    {r : ℕ} (hC : C.Nonempty) (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hstop : pol.stopNow C Q (r + 1) = false)
    (hc_pos : 0 < cost A (insert y C))
    {I v C₀ C_w w σ_prev C_R O : ℝ} (_hw : 0 ≤ w)
    (hchild_C0 : ∀ G ∈ Q, ∀ x ∈ G,
      binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤ C₀ + σ_prev)
    (hchild_Cw : ∀ G ∈ Q, ∀ x ∈ G,
      binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤
        C_w - w * pureAccount X A y (insert x C) (Q.erase G) (r - 1) + σ_prev)
    (hchild_CR : ∀ G ∈ Q, ∀ x ∈ G,
      binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤ C_R)
    (hext_O : ∀ x ∈ X \ (A ∪ Q.biUnion id),
      (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
       else binAccountPol X A y bFn γ pol (insert x C) Q r) ≤ O)
    (hr1 : 1 ≤ r) :
    let u := cost A {y}
    let a := cost A C / u
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let q := ((∑ G ∈ Q, cost G C) - (∑ G ∈ Q, cost G (insert y C))) / u
    let s := groupMeanCost Q (insert y C) / u
    let β := (A.card : ℝ) * distSq y C / u
    let W_A := (1 + bFn (Real.sqrt a) + γ) * (1 + cClock r Q.card)
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) (r - 1)) / T
    let X_ext := X \ (A ∪ Q.biUnion id)
    let E' := cost X_ext (insert y C) / u
    let t_avg := if E' = 0 then 0 else
      (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) Q (r - 1)) / E'
    let C_A := min C₀ (C_w - w * y_avg) + σ_prev
    let D_minus := a + T + q
    let D_plus := c + T
    let N := c * s + T * y_avg
    let H_val := a * W_A + T * C_A + q * C_R
    let α₀ := (I * D_minus - H_val) * D_plus - (β + v * D_minus) * N
    let α₁ := (I - O) * D_plus - v * N
    let α₁₂ := (I - O) * D_plus - v * N + I * D_minus - H_val - (β + v * D_minus) * t_avg
    let α₃ := I - O - v * t_avg
    0 ≤ α₀ → 0 ≤ α₁ → 0 ≤ α₁₂ → 0 ≤ α₃ →
    binAccountPol X A y bFn γ pol C Q (r + 1) + v * pureAccount X A y C Q r ≤ I := by
  intro u a c T q s β W_A y_avg X_ext E' t_avg C_A D_minus D_plus N H_val α₀ α₁ α₁₂ α₃
    hα₀ hα₁ hα₁₂ hα₃
  have hApos : 0 < cost A C := lt_of_lt_of_le hc_pos (cost_insert_le A y hC)
  have hXpos : 0 < cost X C := lt_of_lt_of_le hApos (cost_mono_left hA)
  have hXpost : 0 < cost X (insert y C) := lt_of_lt_of_le hc_pos (cost_mono_left hA)
  set E := cost X_ext C / u
  set Δ := E - E'
  have hE'_nn : 0 ≤ E' := div_nonneg (cost_nonneg X_ext _) (le_of_lt hu)
  have hΔ_nn : 0 ≤ Δ := by
    show 0 ≤ cost X_ext C / u - cost X_ext (insert y C) / u
    rw [sub_nonneg]
    exact div_le_div_of_nonneg_right (cost_insert_le X_ext y hC) (le_of_lt hu)
  have hDpre_eq : cost X C / u = D_minus + (E' + Δ) := by
    have hpart := cost_X_partition (C := C) hA hQ hAQ
    simp only [D_minus, a, T, q, E', Δ, E, X_ext]
    rw [hpart]
    field_simp [ne_of_gt hu]
    ring
  have hDpost_eq : cost X (insert y C) / u = D_plus + E' := by
    have hpart := cost_X_partition (C := insert y C) hA hQ hAQ
    simp only [D_plus, c, T, E', X_ext]
    rw [hpart]
    field_simp [ne_of_gt hu]
  have hDpre_pos : 0 < D_minus + (E' + Δ) := by rw [← hDpre_eq]; exact div_pos hXpos hu
  have hDpost_pos : 0 < D_plus + E' := by rw [← hDpost_eq]; exact div_pos hXpost hu
  have hT_sum : T * y_avg =
      ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) (r - 1) := by
    simp only [y_avg]
    split_ifs with hT0
    · rw [hT0, zero_mul]
      symm
      have hsum0 : ∑ G ∈ Q, cost G (insert y C) = 0 :=
        (div_eq_zero_iff.mp hT0).resolve_right (ne_of_gt hu)
      refine Finset.sum_eq_zero (fun G hG => Finset.sum_eq_zero (fun x hx => ?_))
      have hG0 : cost G (insert y C) = 0 :=
        (Finset.sum_eq_zero_iff_of_nonneg (fun G' _ => cost_nonneg G' _)).mp hsum0 G hG
      have hx0 : distSq x (insert y C) = 0 :=
        (Finset.sum_eq_zero_iff_of_nonneg (fun x' _ => distSq_nonneg x' _)).mp hG0 x hx
      simp [hx0]
    · exact mul_div_cancel₀ _ hT0
  have hE'_sum : E' * t_avg =
      ∑ x ∈ X_ext, (distSq x (insert y C) / u) * pureAccount X A y (insert x C) Q (r - 1) := by
    simp only [t_avg]
    split_ifs with hE0
    · rw [hE0, zero_mul]
      symm
      have hsum0 : cost X_ext (insert y C) = 0 :=
        (div_eq_zero_iff.mp hE0).resolve_right (ne_of_gt hu)
      refine Finset.sum_eq_zero (fun x hx => ?_)
      have hx0 : distSq x (insert y C) = 0 :=
        (Finset.sum_eq_zero_iff_of_nonneg (fun x' _ => distSq_nonneg x' _)).mp hsum0 x hx
      simp [hx0]
    · exact mul_div_cancel₀ _ hE0
  -- 1. Pure account one-step identity: `(D_plus + E') * V = N + E' * t_avg`
  have hV_eq : (D_plus + E') * pureAccount X A y C Q r = N + E' * t_avg := by
    obtain ⟨r', hr'⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : r ≠ 0)
    have hrsub : r - 1 = r' := by omega
    unfold pureAccount
    rw [← hDpost_eq, hr', expectedStopped_succ_partition hXpost hA hQ hAQ r']
    have hcomm_named :
        ∀ G ∈ Q, ∀ x ∈ G,
          expectedStopped X (insert x (insert y C)) A (Q.erase G) r' / u =
            pureAccount X A y (insert x C) (Q.erase G) (r - 1) := by
      intro G _ x _
      unfold pureAccount
      rw [Finset.insert_comm x y C, hrsub]
    have hcomm_ext :
        ∀ x ∈ X_ext,
          expectedStopped X (insert x (insert y C)) A Q r' / u =
            pureAccount X A y (insert x C) Q (r - 1) := by
      intro x _
      unfold pureAccount
      rw [Finset.insert_comm x y C, hrsub]
    have hfactor : ∀ (w_val val : ℝ),
        (cost X (insert y C) / u) * (((w_val / cost X (insert y C)) * val) / u) =
          (w_val / u) * (val / u) := by
      intro w_val val
      field_simp [ne_of_gt hXpost, ne_of_gt hu]
    have hterm1 : (cost X (insert y C) / u) *
        (((cost A (insert y C) / cost X (insert y C)) * groupMeanCost Q (insert y C)) / u) =
        c * s := hfactor _ _
    have hterm2 : ∑ G ∈ Q, ∑ x ∈ G,
        (cost X (insert y C) / u) *
          (((distSq x (insert y C) / cost X (insert y C)) *
            expectedStopped X (insert x (insert y C)) A (Q.erase G) r') / u) =
        T * y_avg := by
      rw [hT_sum]
      refine Finset.sum_congr rfl (fun G hG => Finset.sum_congr rfl (fun x hx => ?_))
      rw [hfactor, hcomm_named G hG x hx]
    have hterm3 : ∑ x ∈ X_ext,
        (cost X (insert y C) / u) *
          (((distSq x (insert y C) / cost X (insert y C)) *
            expectedStopped X (insert x (insert y C)) A Q r') / u) =
        E' * t_avg := by
      rw [hE'_sum]
      refine Finset.sum_congr rfl (fun x hx => ?_)
      rw [hfactor, hcomm_ext x hx]
    show (cost X (insert y C) / u) * _ = c * s + T * y_avg + E' * t_avg
    simp only [add_div, mul_add, Finset.sum_div, Finset.mul_sum]
    rw [hterm1, hterm2, hterm3]
  -- 2. Label-by-label acceptance/rejection bound on `U`
  have hU_le :
      (D_minus + (E' + Δ)) * binAccountPol X A y bFn γ pol C Q (r + 1) ≤
        H_val + (E' + Δ) * O + β * pureAccount X A y C Q r := by
    rw [← hDpre_eq]
    have hU_unfold :
        binAccountPol X A y bFn γ pol C Q (r + 1) =
          (cost A C / cost X C) * W_A +
          ((A.card : ℝ) * distSq y C / cost X C) * (expectedStopped X (insert y C) A Q r / u) +
          (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r) +
          (∑ x ∈ X_ext, (distSq x C / cost X C) *
            (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
             else binAccountPol X A y bFn γ pol (insert x C) Q r)) := by
      rw [binAccountPol]
      simp only [hstop, Bool.false_eq_true, hXpos, ↓reduceIte]
      rfl
    rw [hU_unfold]
    have hmul_div : ∀ (w_val val : ℝ),
        (cost X C / u) * ((w_val / cost X C) * val) = (w_val / u) * val := by
      intro w_val val
      field_simp [ne_of_gt hXpos, ne_of_gt hu]
    have hnamed_split :
        (cost X C / u) * (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
          binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r) ≤
        T * C_A + q * C_R := by
      rw [Finset.mul_sum]
      simp_rw [Finset.mul_sum, hmul_div]
      have hdecomp :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r =
          (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r) +
          (∑ G ∈ Q, ∑ x ∈ G, ((distSq x C - distSq x (insert y C)) / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r) := by
        simp_rw [← Finset.sum_add_distrib, ← add_mul, ← add_div]
        refine Finset.sum_congr rfl (fun G _ => Finset.sum_congr rfl (fun x _ => by ring))
      rw [hdecomp]
      have hacc1 :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤
          T * (C₀ + σ_prev) := by
        calc
          _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) * (C₀ + σ_prev) :=
                Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x hx =>
                  mul_le_mul_of_nonneg_left (hchild_C0 G hG x hx)
                    (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
          _ = T * (C₀ + σ_prev) := by
                simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      have hacc2 :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤
          T * (C_w - w * y_avg + σ_prev) := by
        calc
          _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
                (C_w - w * pureAccount X A y (insert x C) (Q.erase G) (r - 1) + σ_prev) :=
                Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x hx =>
                  mul_le_mul_of_nonneg_left (hchild_Cw G hG x hx)
                    (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
          _ = T * (C_w + σ_prev) - w * (T * y_avg) := by
                have hsplit : ∀ G ∈ Q, ∀ x ∈ G,
                    (distSq x (insert y C) / u) *
                      (C_w - w * pureAccount X A y (insert x C) (Q.erase G) (r - 1) + σ_prev) =
                    (distSq x (insert y C) / u) * (C_w + σ_prev) -
                      w * ((distSq x (insert y C) / u) *
                        pureAccount X A y (insert x C) (Q.erase G) (r - 1)) := fun _ _ _ _ => by ring
                rw [Finset.sum_congr rfl (fun G hG => Finset.sum_congr rfl (fun x hx => hsplit G hG x hx))]
                simp_rw [Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.sum_mul, ← Finset.sum_div]
                rw [hT_sum]
                rfl
          _ = T * (C_w - w * y_avg + σ_prev) := by ring
      have hacc :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤ T * C_A := by
        simp only [C_A]
        rw [min_add, mul_min_of_nonneg _ _ (div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu))]
        exact le_min hacc1 hacc2
      have hrej :
          ∑ G ∈ Q, ∑ x ∈ G, ((distSq x C - distSq x (insert y C)) / u) *
            binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r ≤ q * C_R := by
        calc
          _ ≤ ∑ G ∈ Q, ∑ x ∈ G, ((distSq x C - distSq x (insert y C)) / u) * C_R := by
                refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x hx => ?_))
                have hnn : 0 ≤ (distSq x C - distSq x (insert y C)) / u :=
                  div_nonneg (sub_nonneg.mpr (distSq_insert_le x y hC)) (le_of_lt hu)
                exact mul_le_mul_of_nonneg_left (hchild_CR G hG x hx) hnn
          _ = q * C_R := by
                simp_rw [← Finset.sum_mul, ← Finset.sum_div, Finset.sum_sub_distrib]
                rfl
      linarith
    have hext_le :
        (cost X C / u) * (∑ x ∈ X_ext, (distSq x C / cost X C) *
          (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
           else binAccountPol X A y bFn γ pol (insert x C) Q r)) ≤ (E' + Δ) * O := by
      rw [Finset.mul_sum]
      simp_rw [hmul_div]
      calc
        _ ≤ ∑ x ∈ X_ext, (distSq x C / u) * O :=
              Finset.sum_le_sum (fun x hx =>
                mul_le_mul_of_nonneg_left (hext_O x hx) (div_nonneg (distSq_nonneg x C) (le_of_lt hu)))
        _ = (E' + Δ) * O := by
              rw [← Finset.sum_mul, ← Finset.sum_div]
              have hEd : E' + Δ = cost X_ext C / u := by simp only [Δ, E]; ring
              rw [hEd]; rfl
    have hhl :
        (cost X C / u) * ((cost A C / cost X C) * W_A) +
        (cost X C / u) * (((A.card : ℝ) * distSq y C / cost X C) *
          (expectedStopped X (insert y C) A Q r / u)) =
        a * W_A + β * pureAccount X A y C Q r := by
      rw [hmul_div, hmul_div]; rfl
    rw [mul_add, mul_add, mul_add, hhl]
    calc
      a * W_A + β * pureAccount X A y C Q r +
        (cost X C / u) * (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
          binAccountPol X A y bFn γ pol (insert x C) (Q.erase G) r) +
        (cost X C / u) * (∑ x ∈ X_ext, (distSq x C / cost X C) *
          (if pol.extStop C Q (r + 1) x then 2 * (1 + cClock r Q.card)
           else binAccountPol X A y bFn γ pol (insert x C) Q r))
          ≤ a * W_A + β * pureAccount X A y C Q r + (T * C_A + q * C_R) + (E' + Δ) * O :=
              add_le_add (add_le_add le_rfl hnamed_split) hext_le
      _ = H_val + (E' + Δ) * O + β * pureAccount X A y C Q r := by dsimp only [H_val]; ring
  -- 3. Combine with `coupling_cleared_factorization`!
  have hfac := coupling_cleared_factorization I v a c T q s y_avg t_avg E' Δ W_A C_A C_R O β
  dsimp only at hfac
  have hrhs_nn : 0 ≤ α₀ + α₁ * Δ + α₁₂ * E' + α₃ * E' * (Δ + E') := by
    have t1 : 0 ≤ α₁ * Δ := mul_nonneg hα₁ hΔ_nn
    have t2 : 0 ≤ α₁₂ * E' := mul_nonneg hα₁₂ hE'_nn
    have t3 : 0 ≤ α₃ * E' * (Δ + E') := mul_nonneg (mul_nonneg hα₃ hE'_nn) (add_nonneg hΔ_nn hE'_nn)
    linarith
  have hclear :
      0 ≤ (D_minus + (E' + Δ)) * (D_plus + E') *
            (I - (binAccountPol X A y bFn γ pol C Q (r + 1) + v * pureAccount X A y C Q r)) := by
    have h1 :
        (D_minus + (E' + Δ)) * (D_plus + E') *
          (I - (binAccountPol X A y bFn γ pol C Q (r + 1) + v * pureAccount X A y C Q r)) =
        I * (D_minus + (E' + Δ)) * (D_plus + E')
        - ((D_minus + (E' + Δ)) * binAccountPol X A y bFn γ pol C Q (r + 1)) * (D_plus + E')
        - v * (D_minus + (E' + Δ)) * ((D_plus + E') * pureAccount X A y C Q r) := by ring
    rw [h1]
    have h2 :
        ((D_minus + (E' + Δ)) * binAccountPol X A y bFn γ pol C Q (r + 1)) * (D_plus + E') ≤
          (H_val + (E' + Δ) * O + β * pureAccount X A y C Q r) * (D_plus + E') :=
      mul_le_mul_of_nonneg_right hU_le (le_of_lt hDpost_pos)
    have h3 :
        (H_val + (E' + Δ) * O + β * pureAccount X A y C Q r) * (D_plus + E') +
          v * (D_minus + (E' + Δ)) * ((D_plus + E') * pureAccount X A y C Q r) =
        (H_val + (E' + Δ) * O) * (D_plus + E') +
          (β + v * (D_minus + (E' + Δ))) * (N + E' * t_avg) := by
      rw [← hV_eq]; ring
    have hfac' :
        I * (D_minus + (E' + Δ)) * (D_plus + E')
          - (H_val + (E' + Δ) * O) * (D_plus + E')
          - (β + v * (D_minus + (E' + Δ))) * (N + E' * t_avg) =
        α₀ + α₁ * Δ + α₁₂ * E' + α₃ * E' * (Δ + E') := hfac
    linarith
  have hprod_pos : 0 < (D_minus + (E' + Δ)) * (D_plus + E') := mul_pos hDpre_pos hDpost_pos
  have hsub_nn : 0 ≤ I - (binAccountPol X A y bFn γ pol C Q (r + 1) + v * pureAccount X A y C Q r) :=
    nonneg_of_mul_nonneg_right hclear hprod_pos
  linarith

/-! ### Section 2: Exponential-clock identities `(E1)–(E5)` (zero `MeasureTheory`) -/

private lemma piFun_eq_piShort_bp (m : ℕ) (p : ℝ) : piFun m p = piShort m 0 p := by
  unfold piFun piShort
  have hIcc : Finset.Icc 1 m = (Finset.range m).image (fun i => i + 1) := by
    ext x
    simp only [Finset.mem_Icc, Finset.mem_image, Finset.mem_range]
    constructor
    · intro ⟨h1, hm⟩; exact ⟨x - 1, by omega, by omega⟩
    · rintro ⟨i, hi, rfl⟩; omega
  rw [hIcc, Finset.prod_image (fun a _ b _ h => Nat.succ.inj h)]

lemma KFun_eq_KShort (m : ℕ) (p : ℝ) : KFun m p = KShort m 0 p := by
  unfold KFun KShort
  by_cases hm : m = 0
  · subst hm; simp
  · have hpos : 0 < m := Nat.pos_of_ne_zero hm
    simp [hm, hpos, piFun_eq_piShort_bp]

private lemma piShort_pos_bp {n d : ℕ} {z : ℝ} (hz : 0 < z) : 0 < piShort n d z := by
  unfold piShort
  refine Finset.prod_pos (fun i hi => ?_)
  have hi_pos : (0 : ℝ) < (i : ℝ) := by
    have : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    exact_mod_cast this
  exact div_pos (mul_pos hi_pos hz) (by positivity)

private lemma piFun_pos_local (m : ℕ) {p : ℝ} (hp : 0 < p) : 0 < piFun m p := by
  rw [piFun_eq_piShort_bp]; exact piShort_pos_bp hp

private lemma piShort_le_one_bp {n d : ℕ} {z : ℝ} (hz : 0 ≤ z) : piShort n d z ≤ 1 := by
  unfold piShort
  refine Finset.prod_le_one₀ (fun i _ => ?_) (fun i _ => ?_)
  · exact div_nonneg (mul_nonneg (Nat.cast_nonneg i) hz) (by positivity)
  · rw [div_le_one (by positivity)]; linarith

lemma piShort_succ {n d : ℕ} (hdn : d ≤ n) (z : ℝ) :
    piShort (n + 1) d z = piShort n d z * (((n + 1 : ℕ) : ℝ) * z / (1 + ((n + 1 : ℕ) : ℝ) * z)) := by
  unfold piShort
  have hIcc : Finset.Icc (d + 1) (n + 1) = insert (n + 1) (Finset.Icc (d + 1) n) := by
    ext x; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  have hnm : n + 1 ∉ Finset.Icc (d + 1) n := by simp
  rw [hIcc, Finset.prod_insert hnm, mul_comm]

lemma piShort_self (d : ℕ) (z : ℝ) : piShort d d z = 1 := by
  unfold piShort
  simp

lemma piShort_lt_one {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) : piShort n d z < 1 := by
  obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : n ≠ 0)
  rw [piShort_succ (by omega : d ≤ m) z]
  have h1 : piShort m d z ≤ 1 := piShort_le_one_bp (le_of_lt hz)
  have h2 : (((m + 1 : ℕ) : ℝ) * z / (1 + ((m + 1 : ℕ) : ℝ) * z)) < 1 := by
    rw [div_lt_one (by positivity)]; linarith
  have hpos : 0 < (((m + 1 : ℕ) : ℝ) * z / (1 + ((m + 1 : ℕ) : ℝ) * z)) := by positivity
  calc
    piShort m d z * (((m + 1 : ℕ) : ℝ) * z / (1 + ((m + 1 : ℕ) : ℝ) * z))
        ≤ 1 * (((m + 1 : ℕ) : ℝ) * z / (1 + ((m + 1 : ℕ) : ℝ) * z)) :=
          mul_le_mul_of_nonneg_right h1 (le_of_lt hpos)
    _ < 1 := by linarith

lemma UShort_pos {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) : 0 < UShort n d z := by
  unfold UShort
  refine Finset.sum_pos (fun i _ => inv_pos.mpr (by positivity))
    ⟨n, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩

lemma WShortSum_pos {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) : 0 < WShortSum n d z := by
  unfold WShortSum
  refine Finset.sum_pos (fun i _ => inv_pos.mpr (sq_pos_of_pos (by positivity)))
    ⟨n, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩

private lemma hasDerivAt_piShort_bp {n d : ℕ} {z : ℝ} (hz : 0 < z) :
    HasDerivAt (piShort n d) (piShort n d z / z * UShort n d z) z := by
  induction n with
  | zero =>
      have hconst : piShort 0 d = fun _ => 1 := by
        funext t; unfold piShort; simp
      have hU0 : UShort 0 d z = 0 := by unfold UShort; simp
      rw [hconst, hU0, mul_zero]
      exact hasDerivAt_const z 1
  | succ m ih =>
      by_cases hdm : d ≤ m
      · have heq : piShort (m + 1) d =
            fun t => piShort m d t * (((m + 1 : ℕ) : ℝ) * t / (1 + ((m + 1 : ℕ) : ℝ) * t)) := by
          funext t; exact piShort_succ hdm t
        rw [heq]
        set k : ℝ := ((m + 1 : ℕ) : ℝ)
        have hden : 1 + k * z ≠ 0 := ne_of_gt (by positivity)
        have hfac : HasDerivAt (fun t => k * t / (1 + k * t)) (k / (1 + k * z) ^ 2) z := by
          have h1 : HasDerivAt (fun t => k * t) k z := by simpa using (hasDerivAt_id z).const_mul k
          have h2 : HasDerivAt (fun t => 1 + k * t) k z := hasDerivAt_const_add 1 h1
          have h3 := hasDerivAt_div_real h1 h2 hden
          convert h3 using 1
          ring
        have hprod := ih.mul hfac
        have hU : UShort (m + 1) d z = UShort m d z + (1 + k * z)⁻¹ := by
          unfold UShort
          have hIcc : Finset.Icc (d + 1) (m + 1) = insert (m + 1) (Finset.Icc (d + 1) m) := by
            ext x; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
          rw [hIcc, Finset.sum_insert (by simp), add_comm]
        convert hprod using 1
        dsimp only
        rw [hU]
        field_simp [ne_of_gt hz, hden]
      · have hconst : piShort (m + 1) d = fun _ => 1 := by
          funext t; unfold piShort; simp [Finset.Icc_eq_empty (by omega : ¬ (d + 1 ≤ m + 1))]
        have hU0 : UShort (m + 1) d z = 0 := by
          unfold UShort; simp [Finset.Icc_eq_empty (by omega : ¬ (d + 1 ≤ m + 1))]
        rw [hconst, hU0, mul_zero]
        exact hasDerivAt_const z 1

lemma hasDerivAt_UShort {n d : ℕ} {z : ℝ} (hz : 0 < z) :
    HasDerivAt (UShort n d) (-(UShort n d z - WShortSum n d z) / z) z := by
  have hsum : HasDerivAt (fun t => ∑ i ∈ Finset.Icc (d + 1) n, (1 + (i : ℝ) * t)⁻¹)
      (∑ i ∈ Finset.Icc (d + 1) n, -((i : ℝ) / (1 + (i : ℝ) * z) ^ 2)) z := by
    apply hasDerivAt_finset_sum
    intro i _
    have hden : 1 + (i : ℝ) * z ≠ 0 := ne_of_gt (by positivity)
    have hlin : HasDerivAt (fun t => 1 + (i : ℝ) * t) (i : ℝ) z :=
      hasDerivAt_const_add 1 (by simpa using (hasDerivAt_id z).const_mul (i : ℝ))
    have hinv := hasDerivAt_comp_fn' hlin (hasDerivAt_inv_real hden)
    convert hinv using 1
    ring
  change HasDerivAt (fun t => ∑ i ∈ Finset.Icc (d + 1) n, (1 + (i : ℝ) * t)⁻¹) _ z
  convert hsum using 1
  unfold UShort WShortSum
  rw [← Finset.sum_sub_distrib, ← Finset.sum_neg_distrib, Finset.sum_div]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hden : 1 + (i : ℝ) * z ≠ 0 := ne_of_gt (by positivity)
  field_simp [ne_of_gt hz, hden]
  ring

lemma hasDerivAt_KShort {n d : ℕ} {z : ℝ} (hz : 0 < z) :
    HasDerivAt (KShort n d) (KShortDeriv n d z) z := by
  unfold KShort KShortDeriv
  split_ifs with hdn
  · have h1 : HasDerivAt (fun t => 1 - t) (-1) z := hasDerivAt_const_sub 1 (hasDerivAt_id_fn z)
    have h2 := hasDerivAt_add (hasDerivAt_id_fn z) (hasDerivAt_mul_fn h1 (hasDerivAt_piShort_bp (n := n) (d := d) hz))
    convert h2 using 1
    field_simp [ne_of_gt hz]
    ring
  · exact hasDerivAt_const z 1

lemma hasDerivAt_KShortDeriv {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    HasDerivAt (KShortDeriv n d)
      (-(piShort n d z / z ^ 2) *
        (2 * UShort n d z + (z - 1) * (UShort n d z ^ 2 + WShortSum n d z))) z := by
  have heq : KShortDeriv n d =
      fun t => 1 - piShort n d t - (1 - t⁻¹) * piShort n d t * UShort n d t := by
    funext t; simp [KShortDeriv, hdn]
  rw [heq]
  have hpi := hasDerivAt_piShort_bp (n := n) (d := d) hz
  have hU := hasDerivAt_UShort (n := n) (d := d) hz
  have hinv : HasDerivAt (fun t => 1 - t⁻¹) ((z ^ 2)⁻¹) z := by
    simpa using hasDerivAt_const_sub 1 (hasDerivAt_inv_real (ne_of_gt hz))
  have hterm := hasDerivAt_mul_fn (hasDerivAt_mul_fn hinv hpi) hU
  have hall := hasDerivAt_sub (hasDerivAt_const_sub 1 hpi) hterm
  convert hall using 1
  field_simp [ne_of_gt hz]
  ring

/-- **Exponential-clock identity (E1)**: recurrence, `K_{n,d} - z K'_{n,d} > 0` for `z ≥ 1`,
    and `K'_{n,d}(z) > 0` for ALL `z > 0`. -/
lemma clock_E1_recurrence {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    (n : ℝ) * z * (KShort n d z - KShort (n - 1) d z) = z - KShort n d z := by
  have h1 : n = (n - 1) + 1 := by omega
  have hdm : d ≤ n - 1 := by omega
  have hpi := piShort_succ hdm z
  rw [← h1] at hpi
  have hden : 1 + (n : ℝ) * z ≠ 0 := ne_of_gt (by positivity)
  by_cases hdn1 : d < n - 1
  · simp only [KShort, hdn, hdn1, ↓reduceIte, hpi]
    field_simp [hden]
    ring
  · have hdeq : n - 1 = d := by omega
    simp only [KShort, hdn, ↓reduceIte, hpi, hdeq, piShort_self, one_mul, lt_irrefl]
    field_simp [hden]
    ring

lemma clock_E1_sub_z_deriv_eq {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    KShort n d z - z * KShortDeriv n d z = piShort n d z * (1 + (z - 1) * UShort n d z) := by
  simp only [KShort, KShortDeriv, hdn, ↓reduceIte]
  field_simp [ne_of_gt hz]
  ring

lemma clock_E1_sub_z_deriv_pos {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 1 ≤ z) :
    0 < KShort n d z - z * KShortDeriv n d z := by
  rw [clock_E1_sub_z_deriv_eq hdn (by linarith)]
  have hpi := piShort_pos_bp (n := n) (d := d) (by linarith : 0 < z)
  have hU := UShort_pos hdn (by linarith : 0 < z)
  have h1 : 0 < 1 + (z - 1) * UShort n d z := by nlinarith
  exact mul_pos hpi h1

/-- Helper: `∑ x_i^2 ≤ (∑ x_i)^2` for nonnegative terms. -/
private lemma sum_sq_le_sq_sum {ι : Type*} (S : Finset ι) (x : ι → ℝ) (hx : ∀ i ∈ S, 0 ≤ x i) :
    ∑ i ∈ S, x i ^ 2 ≤ (∑ i ∈ S, x i) ^ 2 := by
  classical
  induction S using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      have hxa : 0 ≤ x a := hx a (Finset.mem_insert_self a s)
      have hxs : ∀ i ∈ s, 0 ≤ x i := fun i hi => hx i (Finset.mem_insert_of_mem hi)
      rw [Finset.sum_insert ha, Finset.sum_insert ha]
      have hsum_nn : 0 ≤ ∑ i ∈ s, x i := Finset.sum_nonneg hxs
      nlinarith [ih hxs]

/-- Elementary finite-product lower bound:
    `∏_{i ∈ S} (1 + x_i) ≥ 1 + ∑ x_i + ((∑ x_i)^2 - ∑ x_i^2) / 2` for `x_i ≥ 0`. -/
lemma one_add_prod_ge_quad {ι : Type*} (S : Finset ι) (x : ι → ℝ) (hx : ∀ i ∈ S, 0 ≤ x i) :
    1 + (∑ i ∈ S, x i) + ((∑ i ∈ S, x i) ^ 2 - ∑ i ∈ S, x i ^ 2) / 2 ≤
      ∏ i ∈ S, (1 + x i) := by
  classical
  induction S using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      have hxs : ∀ i ∈ s, 0 ≤ x i := fun i hi => hx i (Finset.mem_insert_of_mem hi)
      have hxa : 0 ≤ x a := hx a (Finset.mem_insert_self a s)
      have hih := ih hxs
      rw [Finset.prod_insert ha, Finset.sum_insert ha, Finset.sum_insert ha]
      have hsq_ge := sum_sq_le_sq_sum s x hxs
      nlinarith

lemma clock_E1_deriv_pos {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    0 < KShortDeriv n d z := by
  simp only [KShortDeriv, hdn, ↓reduceIte]
  set S := Finset.Icc (d + 1) n
  have hSne : S.Nonempty := ⟨n, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩
  set x : ℕ → ℝ := fun i => ((i : ℝ) * z)⁻¹
  have hx_pos : ∀ i ∈ S, 0 < x i := fun i hi => by
    have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
    exact inv_pos.mpr (mul_pos hi_pos hz)
  have hpi_inv : (piShort n d z)⁻¹ = ∏ i ∈ S, (1 + x i) := by
    unfold piShort
    rw [← Finset.prod_inv_distrib]
    refine Finset.prod_congr rfl (fun i hi => ?_)
    have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
    simp only [x]
    field_simp [ne_of_gt hi_pos, ne_of_gt hz]
    ring
  have hprod_ge : 1 + ∑ i ∈ S, x i ≤ ∏ i ∈ S, (1 + x i) := by
    have hq := one_add_prod_ge_quad S x (fun i hi => le_of_lt (hx_pos i hi))
    have hsq := sum_sq_le_sq_sum S x (fun i hi => le_of_lt (hx_pos i hi))
    linarith
  have hterm_lt : ∀ i ∈ S, (1 - z⁻¹) * (1 + (i : ℝ) * z)⁻¹ < x i := by
    intro i hi
    have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
    have hden : 0 < 1 + (i : ℝ) * z := by positivity
    simp only [x]
    have hdiff : ((i : ℝ) * z)⁻¹ - (1 - z⁻¹) * (1 + (i : ℝ) * z)⁻¹ =
        (1 + (i : ℝ)) / ((i : ℝ) * z * (1 + (i : ℝ) * z)) := by
      field_simp [ne_of_gt hi_pos, ne_of_gt hz, ne_of_gt hden]
      ring
    have hpos : 0 < (1 + (i : ℝ)) / ((i : ℝ) * z * (1 + (i : ℝ) * z)) := by positivity
    linarith
  have hsum_lt : (1 - z⁻¹) * UShort n d z < ∑ i ∈ S, x i := by
    unfold UShort
    rw [Finset.mul_sum]
    exact Finset.sum_lt_sum_of_nonempty hSne hterm_lt
  have hpi_pos := piShort_pos_bp (n := n) (d := d) hz
  have hinv_lt : 1 + (1 - z⁻¹) * UShort n d z < (piShort n d z)⁻¹ := by linarith
  have hmul := mul_lt_mul_of_pos_left hinv_lt hpi_pos
  rw [mul_inv_cancel₀ (ne_of_gt hpi_pos)] at hmul
  linarith

/-- **Exponential-clock identity (E2)**: `-K''_{n,d}(z) > 0` for `z ≥ 1`. -/
lemma clock_E2_deriv2_neg {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 1 ≤ z) :
    0 < (piShort n d z / z ^ 2) *
      (2 * UShort n d z + (z - 1) * (UShort n d z ^ 2 + WShortSum n d z)) := by
  have hzpos : 0 < z := by linarith
  have hpi := piShort_pos_bp (n := n) (d := d) hzpos
  have hU := UShort_pos hdn hzpos
  have hW := WShortSum_pos hdn hzpos
  exact mul_pos (div_pos hpi (sq_pos_of_pos hzpos)) (by nlinarith)

/-- **Exponential-clock identity (E3)**: `(z K_{n,d}(z))'' > 0` for ALL `z > 0`. -/
lemma hasDerivAt_mul_KShort_deriv {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    HasDerivAt (fun t => KShort n d t + t * KShortDeriv n d t)
      (2 - piShort n d z * (2 + 2 * UShort n d z +
        (1 - z⁻¹) * (UShort n d z ^ 2 + WShortSum n d z))) z := by
  have h1 := hasDerivAt_KShort (n := n) (d := d) hz
  have h2 := hasDerivAt_mul_fn (hasDerivAt_id_fn z) (hasDerivAt_KShortDeriv hdn hz)
  have h3 := hasDerivAt_add h1 h2
  convert h3 using 1
  simp only [KShortDeriv, hdn, ↓reduceIte]
  field_simp [ne_of_gt hz]
  ring

lemma clock_E3_mul_KShort_deriv2_pos {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    0 < 2 - piShort n d z * (2 + 2 * UShort n d z +
      (1 - z⁻¹) * (UShort n d z ^ 2 + WShortSum n d z)) := by
  set S := Finset.Icc (d + 1) n
  have hSne : S.Nonempty := ⟨n, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩
  set x : ℕ → ℝ := fun i => ((i : ℝ) * z)⁻¹
  set u : ℕ → ℝ := fun i => (1 + (i : ℝ) * z)⁻¹
  have hu_pos : ∀ i ∈ S, 0 < u i := fun i _ => inv_pos.mpr (by positivity)
  have hxu : ∀ i ∈ S, u i < x i := fun i hi => by
    have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
    simp only [x, u]
    exact inv_strictAnti₀ (mul_pos hi_pos hz) (by linarith)
  have hx_nn : ∀ i ∈ S, 0 ≤ x i := fun i hi => le_of_lt (lt_trans (hu_pos i hi) (hxu i hi))
  have hpi_inv : (piShort n d z)⁻¹ = ∏ i ∈ S, (1 + x i) := by
    unfold piShort
    rw [← Finset.prod_inv_distrib]
    refine Finset.prod_congr rfl (fun i hi => ?_)
    have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
    simp only [x]
    field_simp [ne_of_gt hi_pos, ne_of_gt hz]
    ring
  have hquad := one_add_prod_ge_quad S x hx_nn
  have hdiff_gt : ∀ i ∈ S, u i ^ 2 < x i - u i := fun i hi => by
    have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
    have hden : 0 < 1 + (i : ℝ) * z := by positivity
    have hxu_eq : x i - u i = x i * u i := by
      simp only [x, u]
      field_simp [ne_of_gt hi_pos, ne_of_gt hz, ne_of_gt hden]
      ring
    rw [hxu_eq, sq]
    exact mul_lt_mul_of_pos_right (hxu i hi) (hu_pos i hi)
  have hsum_diff : ∑ i ∈ S, u i ^ 2 < ∑ i ∈ S, (x i - u i) :=
    Finset.sum_lt_sum_of_nonempty hSne hdiff_gt
  have hoff_ge : (∑ i ∈ S, u i) ^ 2 - ∑ i ∈ S, u i ^ 2 ≤
      (∑ i ∈ S, x i) ^ 2 - ∑ i ∈ S, x i ^ 2 := by
    have h_off : ∀ (f : ℕ → ℝ),
        (∑ i ∈ S, f i) ^ 2 - ∑ i ∈ S, f i ^ 2 =
          ∑ i ∈ S, ∑ j ∈ S.erase i, f i * f j := by
      intro f
      rw [sq, Finset.sum_mul]
      have h1 : ∀ i ∈ S, f i * ∑ j ∈ S, f j = f i ^ 2 + ∑ j ∈ S.erase i, f i * f j := by
        intro i hi
        rw [Finset.mul_sum, ← Finset.add_sum_erase _ _ hi, sq]
      rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib]
      ring
    rw [h_off u, h_off x]
    refine Finset.sum_le_sum (fun i hi => Finset.sum_le_sum (fun j hj => ?_))
    have hjS : j ∈ S := Finset.mem_of_mem_erase hj
    exact mul_le_mul (le_of_lt (hxu i hi)) (le_of_lt (hxu j hjS))
      (le_of_lt (hu_pos j hjS)) (hx_nn i hi)
  have hU_eq : UShort n d z = ∑ i ∈ S, u i := rfl
  have hW_eq : WShortSum n d z = ∑ i ∈ S, u i ^ 2 := by
    unfold WShortSum; refine Finset.sum_congr rfl (fun i _ => by simp [u, inv_pow])
  have hU_pos := UShort_pos hdn hz
  have hW_pos := WShortSum_pos hdn hz
  have h2inv : 2 + 2 * UShort n d z + (UShort n d z ^ 2 + WShortSum n d z) <
      2 * (piShort n d z)⁻¹ := by
    rw [hpi_inv, hU_eq, hW_eq]
    rw [Finset.sum_sub_distrib] at hsum_diff
    linarith
  have h1z : (1 - z⁻¹) * (UShort n d z ^ 2 + WShortSum n d z) <
      UShort n d z ^ 2 + WShortSum n d z := by
    have hinv_pos : 0 < z⁻¹ := inv_pos.mpr hz
    nlinarith
  have hpi_pos := piShort_pos_bp (n := n) (d := d) hz
  have hlt : 2 + 2 * UShort n d z + (1 - z⁻¹) * (UShort n d z ^ 2 + WShortSum n d z) <
      2 * (piShort n d z)⁻¹ := by linarith
  have hmul := mul_lt_mul_of_pos_left hlt hpi_pos
  have hsimp : piShort n d z * (2 * (piShort n d z)⁻¹) = 2 := by
    rw [mul_left_comm, mul_inv_cancel₀ (ne_of_gt hpi_pos), mul_one]
  linarith

/-- Strict convexity of `z ↦ z * K_{n,d}(z)` on `(0, ∞)` (`(E3)`). -/
lemma clock_E3_strictMono_deriv {n d : ℕ} (hdn : d < n) :
    StrictMonoOn (fun z => KShort n d z + z * KShortDeriv n d z) (Ioi 0) := by
  apply strictMonoOn_of_hasDerivAt_pos (convex_Ioi 0)
  · intro z hz
    exact (hasDerivAt_mul_KShort_deriv hdn hz).continuousAt.continuousWithinAt
  · intro z hz
    rw [interior_Ioi] at hz
    exact hasDerivAt_mul_KShort_deriv hdn hz
  · intro z hz
    rw [interior_Ioi] at hz
    exact clock_E3_mul_KShort_deriv2_pos hdn hz

/-- **Exponential-clock identity (E5)**: `θ ↦ K_{n,d}(1/θ)` is strictly convex on `(0, ∞)`. -/
lemma hasDerivAt_KShort_inv {n d : ℕ} {θ : ℝ} (hθ : 0 < θ) :
    HasDerivAt (fun t => KShort n d t⁻¹) (-(θ ^ 2)⁻¹ * KShortDeriv n d θ⁻¹) θ := by
  have h := hasDerivAt_comp_fn (hasDerivAt_KShort (n := n) (d := d) (inv_pos.mpr hθ))
    (hasDerivAt_inv_real (ne_of_gt hθ))
  convert h using 1
  ring

lemma hasDerivAt_KShort_inv_deriv {n d : ℕ} (hdn : d < n) {θ : ℝ} (hθ : 0 < θ) :
    HasDerivAt (fun t => -(t ^ 2)⁻¹ * KShortDeriv n d t⁻¹)
      (θ⁻¹ ^ 3 * (2 - piShort n d θ⁻¹ * (2 + 2 * UShort n d θ⁻¹ +
        (1 - θ⁻¹⁻¹) * (UShort n d θ⁻¹ ^ 2 + WShortSum n d θ⁻¹)))) θ := by
  have h1 : HasDerivAt (fun t : ℝ => -(t ^ 2)⁻¹) (2 * θ⁻¹ ^ 3) θ := by
    have hsq : HasDerivAt (fun t : ℝ => t ^ 2) (2 * θ) θ := by
      simpa using hasDerivAt_pow 2 θ
    have hinv : HasDerivAt (fun t : ℝ => (t ^ 2)⁻¹) (-((θ ^ 2) ^ 2)⁻¹ * (2 * θ)) θ := by
      have hd := hasDerivAt_div_real (hasDerivAt_const θ (1 : ℝ)) hsq (pow_ne_zero 2 (ne_of_gt hθ))
      have heq : (fun t : ℝ => 1 / t ^ 2) = (fun t : ℝ => (t ^ 2)⁻¹) := by
        funext t; rw [one_div]
      rw [heq] at hd
      convert hd using 1
      field_simp [ne_of_gt hθ]
      ring
    convert hasDerivAt_neg hinv using 1
    field_simp [ne_of_gt hθ]
  have h2 := hasDerivAt_comp_fn (hasDerivAt_KShortDeriv hdn (inv_pos.mpr hθ))
    (hasDerivAt_inv_real (ne_of_gt hθ))
  have hmul := hasDerivAt_mul_fn h1 h2
  convert hmul using 1
  have hK' : KShortDeriv n d θ⁻¹ =
      1 - piShort n d θ⁻¹ - (1 - θ⁻¹⁻¹) * piShort n d θ⁻¹ * UShort n d θ⁻¹ := by
    simp [KShortDeriv, hdn]
  rw [hK']
  field_simp [ne_of_gt hθ]
  ring

lemma clock_E5_deriv_strictMono {n d : ℕ} (hdn : d < n) :
    StrictMonoOn (fun θ => -(θ ^ 2)⁻¹ * KShortDeriv n d θ⁻¹) (Ioi 0) := by
  apply strictMonoOn_of_hasDerivAt_pos (convex_Ioi 0)
  · intro θ hθ
    exact (hasDerivAt_KShort_inv_deriv hdn hθ).continuousAt.continuousWithinAt
  · intro θ hθ
    rw [interior_Ioi] at hθ
    exact hasDerivAt_KShort_inv_deriv hdn hθ
  · intro θ hθ
    rw [interior_Ioi] at hθ
    exact mul_pos (pow_pos (inv_pos.mpr hθ) 3) (clock_E3_mul_KShort_deriv2_pos hdn (inv_pos.mpr hθ))

lemma clock_E5_convexOn {n d : ℕ} (hdn : d < n) :
    ConvexOn ℝ (Ioi 0) (fun θ => KShort n d θ⁻¹) := by
  apply convexOn_of_hasDerivAt_monotoneOn (convex_Ioi 0)
  · intro θ hθ
    exact (hasDerivAt_KShort_inv hθ).continuousAt.continuousWithinAt
  · intro θ hθ
    rw [interior_Ioi] at hθ
    exact hasDerivAt_KShort_inv hθ
  · rw [interior_Ioi]
    exact (clock_E5_deriv_strictMono hdn).monotoneOn

/-! #### Exponential-clock identity `(E4)` (Last-coupon tangent) via finite exponential sums -/

/-- Partial fraction coefficient `c_r = (-1)^r n! / (d! r! (n - d - 1 - r)!)` for `π_{n,d}(1/t)`. -/
private def pfCoeff (n d r : ℕ) : ℝ :=
  (-1 : ℝ) ^ r * (Nat.factorial n : ℝ) /
    ((Nat.factorial d : ℝ) * (Nat.factorial r : ℝ) * (Nat.factorial (n - d - 1 - r) : ℝ))

private lemma pfCoeff_sum_zero {n d : ℕ} (hdn : d < n) :
    ∑ r ∈ Finset.range (n - d + 1), pfCoeff (n + 1) d r = 0 := by
  set m := n - d
  have hm : 1 ≤ m := by omega
  have hfact : ∀ r ∈ Finset.range (m + 1),
      pfCoeff (n + 1) d r =
        ((Nat.factorial (n + 1) : ℝ) / ((Nat.factorial d : ℝ) * (Nat.factorial m : ℝ))) *
          ((-1 : ℝ) ^ r * (1 : ℝ) ^ (m - r) * (Nat.choose m r : ℝ)) := by
    intro r hr
    have hrm : r ≤ m := Nat.lt_succ_iff.mp (Finset.mem_range.mp hr)
    have hch : (Nat.choose m r : ℝ) * (Nat.factorial r : ℝ) * (Nat.factorial (m - r) : ℝ) =
        (Nat.factorial m : ℝ) := by
      exact_mod_cast Nat.choose_mul_factorial_mul_factorial hrm
    have hsub : n + 1 - d - 1 - r = m - r := by omega
    unfold pfCoeff
    rw [hsub, one_pow, mul_one]
    have h1 : (Nat.factorial d : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero d)
    have h2 : (Nat.factorial r : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero r)
    have h3 : (Nat.factorial (m - r) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero _)
    have h4 : (Nat.factorial m : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero m)
    rw [div_mul_eq_mul_div, div_eq_div_iff (by positivity) (by positivity)]
    have hch' : (Nat.factorial m : ℝ) = (Nat.choose m r : ℝ) * (Nat.factorial r : ℝ) * (Nat.factorial (m - r) : ℝ) :=
      hch.symm
    rw [hch']; ring
  rw [Finset.sum_congr rfl hfact, ← Finset.mul_sum, ← add_pow (-1 : ℝ) 1 m]
  have h0 : (-1 + 1 : ℝ) ^ m = 0 := by simp [Nat.ne_of_gt hm]
  rw [h0, mul_zero]

/-- Exact partial fraction identity for `π_{n,d}(1/t)` at all `t ≥ 0`. -/
private lemma piShort_inv_eq_pfSum {n d : ℕ} (hdn : d < n) {t : ℝ} (ht : 0 ≤ t) :
    ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + t) =
      ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) + t) := by
  induction n with
  | zero => omega
  | succ m ih =>
      by_cases hdm : d < m
      · have hIcc : Finset.Icc (d + 1) (m + 1) = insert (m + 1) (Finset.Icc (d + 1) m) := by
          ext x; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
        rw [hIcc, Finset.prod_insert (by simp), ih hdm, Finset.mul_sum]
        have hstep_term : ∀ r ∈ Finset.range (m - d),
            ((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + t) *
              (pfCoeff m d r / (((d + 1 + r : ℕ) : ℝ) + t)) =
            pfCoeff (m + 1) d r / (((d + 1 + r : ℕ) : ℝ) + t) -
              pfCoeff (m + 1) d r / (((m + 1 : ℕ) : ℝ) + t) := by
          intro r hr
          have hrm : r < m - d := Finset.mem_range.mp hr
          have hcoeff : pfCoeff m d r * (((m + 1 : ℕ) : ℝ) / ((m - d - r : ℕ) : ℝ)) =
              pfCoeff (m + 1) d r := by
            unfold pfCoeff
            have h1 : Nat.factorial (m + 1) = (m + 1) * Nat.factorial m := Nat.factorial_succ m
            have h2 : m + 1 - d - 1 - r = (m - d - 1 - r) + 1 := by omega
            have h3 : Nat.factorial (m + 1 - d - 1 - r) =
                (m - d - r) * Nat.factorial (m - d - 1 - r) := by
              rw [h2, Nat.factorial_succ]
              have : m - d - 1 - r + 1 = m - d - r := by omega
              rw [this]
            rw [h1, h3]
            push_cast
            have hd0 : (Nat.factorial d : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero d)
            have hr0 : (Nat.factorial r : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero r)
            have hs0 : (Nat.factorial (m - d - 1 - r) : ℝ) ≠ 0 :=
              Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero _)
            have hg0 : ((m - d - r : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
            field_simp [hd0, hr0, hs0, hg0]
          have hpf_id :
              ((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + t) * (1 / (((d + 1 + r : ℕ) : ℝ) + t)) =
              (((m + 1 : ℕ) : ℝ) / ((m - d - r : ℕ) : ℝ)) *
                (1 / (((d + 1 + r : ℕ) : ℝ) + t) - 1 / (((m + 1 : ℕ) : ℝ) + t)) := by
            have hd1 : (((m + 1 : ℕ) : ℝ) + t) ≠ 0 := ne_of_gt (by positivity)
            have hd2 : (((d + 1 + r : ℕ) : ℝ) + t) ≠ 0 := ne_of_gt (by positivity)
            have hg0 : ((m - d - r : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
            have hdiff : ((m + 1 : ℕ) : ℝ) - ((d + 1 + r : ℕ) : ℝ) = ((m - d - r : ℕ) : ℝ) := by
              have : (m - d - r) + (d + 1 + r) = m + 1 := by omega
              have hcast : ((m - d - r : ℕ) : ℝ) + ((d + 1 + r : ℕ) : ℝ) = ((m + 1 : ℕ) : ℝ) := by
                exact_mod_cast this
              linarith
            field_simp [hd1, hd2, hg0]
            linarith [hdiff]
          calc
            ((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + t) *
                (pfCoeff m d r / (((d + 1 + r : ℕ) : ℝ) + t))
                = pfCoeff m d r * (((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + t) *
                    (1 / (((d + 1 + r : ℕ) : ℝ) + t))) := by ring
            _ = (pfCoeff m d r * (((m + 1 : ℕ) : ℝ) / ((m - d - r : ℕ) : ℝ))) *
                  (1 / (((d + 1 + r : ℕ) : ℝ) + t) - 1 / (((m + 1 : ℕ) : ℝ) + t)) := by
                    rw [hpf_id]; ring
            _ = pfCoeff (m + 1) d r / (((d + 1 + r : ℕ) : ℝ) + t) -
                  pfCoeff (m + 1) d r / (((m + 1 : ℕ) : ℝ) + t) := by
                    rw [hcoeff]; ring
        rw [Finset.sum_congr rfl hstep_term, Finset.sum_sub_distrib, ← Finset.sum_div]
        have hzero := pfCoeff_sum_zero hdm
        rw [Finset.sum_range_succ] at hzero
        have hneg : -(∑ r ∈ Finset.range (m - d), pfCoeff (m + 1) d r) =
            pfCoeff (m + 1) d (m - d) := by linarith
        have hrange : m + 1 - d = (m - d) + 1 := by omega
        rw [hrange, Finset.sum_range_succ]
        have hidx : d + 1 + (m - d) = m + 1 := by omega
        rw [hidx, sub_eq_add_neg, ← neg_div, hneg]
      · have hmd : m = d := by omega
        subst hmd
        have hIcc : Finset.Icc (m + 1) (m + 1) = {m + 1} := Finset.Icc_self (m + 1)
        rw [hIcc, Finset.prod_singleton]
        have h1 : m + 1 - m = 1 := by omega
        rw [h1, Finset.sum_range_one]
        unfold pfCoeff
        have h2 : m + 1 - m - 1 - 0 = 0 := by omega
        rw [h2, pow_zero, one_mul, Nat.factorial_zero, Nat.factorial_succ]
        push_cast
        have hd0 : (Nat.factorial m : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero m)
        field_simp [hd0]
        ring

private lemma pfSum_eval_zero {n d : ℕ} (hdn : d < n) :
    ∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((d + 1 + r : ℕ) : ℝ) = 1 := by
  have h := piShort_inv_eq_pfSum hdn (t := 0) le_rfl
  simp only [add_zero] at h
  rw [← h]
  refine Finset.prod_eq_one (fun i hi => ?_)
  have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
  have hi_ne : (i : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  exact div_self hi_ne

/-- Derivative of `t ↦ ∏_{i ∈ S} i / (i + t)` at any `t ≥ 0`. -/
private lemma hasDerivAt_prod_inv_shift (S : Finset ℕ) (hS : ∀ i ∈ S, 1 ≤ i) {t : ℝ} (ht : 0 ≤ t) :
    HasDerivAt (fun u => ∏ i ∈ S, (i : ℝ) / ((i : ℝ) + u))
      (-(∏ i ∈ S, (i : ℝ) / ((i : ℝ) + t)) * ∑ i ∈ S, ((i : ℝ) + t)⁻¹) t := by
  classical
  induction S using Finset.induction_on with
  | empty => simpa using hasDerivAt_const t (1 : ℝ)
  | insert a s ha ih =>
      have ha1 : 1 ≤ a := hS a (Finset.mem_insert_self a s)
      have ha_pos : (0 : ℝ) < (a : ℝ) := by exact_mod_cast ha1
      have hden : (a : ℝ) + t ≠ 0 := ne_of_gt (by linarith)
      have h1 : HasDerivAt (fun u : ℝ => (a : ℝ) / ((a : ℝ) + u))
          (-((a : ℝ) / ((a : ℝ) + t)) * ((a : ℝ) + t)⁻¹) t := by
        have hd := hasDerivAt_div_real (hasDerivAt_const t (a : ℝ))
          (hasDerivAt_const_add (a : ℝ) (hasDerivAt_id t)) hden
        have hval : (0 * ((a : ℝ) + t) - (a : ℝ) * 1) / ((a : ℝ) + t) ^ 2 =
            -((a : ℝ) / ((a : ℝ) + t)) * ((a : ℝ) + t)⁻¹ := by
          rw [zero_mul, zero_sub, mul_one, neg_div, sq, div_mul_eq_div_div, div_eq_mul_inv, neg_mul]
        dsimp only [id] at hd
        rw [hval] at hd
        exact hd
      have h2 := ih (fun i hi => hS i (Finset.mem_insert_of_mem hi))
      have hm := h1.mul h2
      have hfeq : (fun u => ∏ i ∈ insert a s, (i : ℝ) / ((i : ℝ) + u)) =
          fun u => ((a : ℝ) / ((a : ℝ) + u)) * ∏ i ∈ s, (i : ℝ) / ((i : ℝ) + u) := by
        funext u; exact Finset.prod_insert ha
      rw [hfeq, Finset.prod_insert ha, Finset.sum_insert ha]
      convert hm using 1
      ring

private lemma pfSum_deriv_eq_on_pos {n d : ℕ} (hdn : d < n) {t : ℝ} (ht : 0 < t) :
    (∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + t)) *
        (∑ i ∈ Finset.Icc (d + 1) n, ((i : ℝ) + t)⁻¹) =
      ∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + t) ^ 2) := by
  have hP := hasDerivAt_prod_inv_shift (Finset.Icc (d + 1) n)
    (fun i hi => by have := (Finset.mem_Icc.mp hi).1; omega) (le_of_lt ht)
  have hQ : HasDerivAt
      (fun u => ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) + u))
      (-(∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + t) ^ 2))) t := by
    rw [← Finset.sum_neg_distrib]
    apply hasDerivAt_finset_sum
    intro r _
    have hden : ((d + 1 + r : ℕ) : ℝ) + t ≠ 0 := ne_of_gt (by positivity)
    have hd := hasDerivAt_div_real (hasDerivAt_const t (pfCoeff n d r))
      (hasDerivAt_const_add ((d + 1 + r : ℕ) : ℝ) (hasDerivAt_id_fn t)) hden
    convert hd using 1
    ring
  have hev : (fun u => ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) + u)) =ᶠ[𝓝 t]
      (fun u => ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + u)) :=
    Filter.mem_of_superset (Ioi_mem_nhds ht) (fun u hu => (piShort_inv_eq_pfSum hdn (le_of_lt hu)).symm)
  have hEq := (hP.congr_of_eventuallyEq hev).unique hQ
  linarith

private lemma pfSum_deriv_zero {n d : ℕ} (hdn : d < n) :
    ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) ^ 2) = hDiff n d := by
  -- Take the limit as `t → 0⁺` of `pfSum_deriv_eq_on_pos`!
  let L_fn : ℝ → ℝ := fun t =>
    (∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + t)) *
      (∑ i ∈ Finset.Icc (d + 1) n, ((i : ℝ) + t)⁻¹)
  let R_fn : ℝ → ℝ := fun t =>
    ∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + t) ^ 2)
  have hLc : ContinuousAt L_fn 0 := by
    have hP : ContinuousAt (fun t : ℝ => ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + t)) 0 :=
      tendsto_finsetProd (Finset.Icc (d + 1) n) (fun i hi => by
        have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
        have hi_ne : (i : ℝ) + 0 ≠ 0 := by rw [add_zero]; exact Nat.cast_ne_zero.mpr (by omega)
        exact continuousAt_const.div (continuousAt_const.add continuousAt_id) hi_ne)
    have hS : ContinuousAt (fun t : ℝ => ∑ i ∈ Finset.Icc (d + 1) n, ((i : ℝ) + t)⁻¹) 0 :=
      tendsto_finsetSum (Finset.Icc (d + 1) n) (fun i hi => by
        have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
        have hi_ne : (i : ℝ) + 0 ≠ 0 := by rw [add_zero]; exact Nat.cast_ne_zero.mpr (by omega)
        exact (continuousAt_const.add continuousAt_id).inv₀ hi_ne)
    exact hP.mul hS
  have hRc : ContinuousAt R_fn 0 := by
    have hS : ContinuousAt (fun t : ℝ => ∑ r ∈ Finset.range (n - d),
        pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + t) ^ 2)) 0 :=
      tendsto_finsetSum (Finset.range (n - d)) (fun r _ => by
        have hk : ((d + 1 + r : ℕ) : ℝ) + 0 ≠ 0 := ne_of_gt (by positivity)
        exact continuousAt_const.div ((continuousAt_const.add continuousAt_id).pow 2) (pow_ne_zero 2 hk))
    exact hS
  have hL0 : L_fn 0 = hDiff n d := by
    simp only [L_fn, add_zero]
    have h1 : ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / (i : ℝ) = 1 :=
      Finset.prod_eq_one (fun i hi => div_self (Nat.cast_ne_zero.mpr (by have := (Finset.mem_Icc.mp hi).1; omega)))
    rw [h1, one_mul, ← harmonic_sub_eq_sum_Icc (le_of_lt hdn)]; rfl
  have hR0 : R_fn 0 = ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) ^ 2) := by
    simp [R_fn]
  have hev : L_fn =ᶠ[𝓝[>] 0] R_fn :=
    Filter.mem_of_superset self_mem_nhdsWithin (fun t ht => pfSum_deriv_eq_on_pos hdn ht)
  have ht1 : Tendsto L_fn (𝓝[>] 0) (𝓝 (L_fn 0)) := hLc.tendsto.mono_left nhdsWithin_le_nhds
  have ht2 : Tendsto R_fn (𝓝[>] 0) (𝓝 (R_fn 0)) := hRc.tendsto.mono_left nhdsWithin_le_nhds
  have hEq := tendsto_nhds_unique (ht1.congr' hev) ht2
  rw [hL0, hR0] at hEq
  exact hEq.symm

private lemma pfSum_deriv2_zero {n d : ℕ} (hdn : d < n) :
    ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) ^ 3) =
      (1 / 2 : ℝ) * (hDiff n d ^ 2 + h2Diff n d) := by
  let P : ℝ → ℝ := fun t => ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + t)
  let S1 : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc (d + 1) n, ((i : ℝ) + t)⁻¹
  let S2 : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc (d + 1) n, (((i : ℝ) + t) ^ 2)⁻¹
  let L2 : ℝ → ℝ := fun t => P t * (S1 t ^ 2 + S2 t)
  let R2 : ℝ → ℝ := fun t => 2 * ∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + t) ^ 3)
  have h_eq_pos : ∀ t > 0, L2 t = R2 t := by
    intro t ht
    have hP := hasDerivAt_prod_inv_shift (Finset.Icc (d + 1) n)
      (fun i hi => by have := (Finset.mem_Icc.mp hi).1; omega) (le_of_lt ht)
    have hS1 : HasDerivAt S1 (-S2 t) t := by
      unfold S1 S2
      rw [← Finset.sum_neg_distrib]
      apply hasDerivAt_finset_sum
      intro i hi
      have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
      have hden : (i : ℝ) + t ≠ 0 := ne_of_gt (by linarith)
      have h := hasDerivAt_comp_fn (hasDerivAt_inv_real hden) (hasDerivAt_const_add (i : ℝ) (hasDerivAt_id t))
      convert h using 1; ring
    have hL_d : HasDerivAt (fun u => P u * S1 u) (-L2 t) t := by
      have hm := hP.mul hS1
      convert hm using 1
      simp only [L2, P, S1, S2]; ring
    have hR_d : HasDerivAt
        (fun u => ∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + u) ^ 2))
        (-R2 t) t := by
      simp only [R2, Finset.mul_sum, ← Finset.sum_neg_distrib]
      apply hasDerivAt_finset_sum
      intro r _
      have hden : ((d + 1 + r : ℕ) : ℝ) + t ≠ 0 := ne_of_gt (by positivity)
      have hsq : HasDerivAt (fun u => (((d + 1 + r : ℕ) : ℝ) + u) ^ 2)
          (2 * (((d + 1 + r : ℕ) : ℝ) + t)) t := by
        have h := hasDerivAt_pow_fn 2 (hasDerivAt_const_add ((d + 1 + r : ℕ) : ℝ) (hasDerivAt_id_fn t))
        convert h using 1; ring
      have hd := hasDerivAt_div_real (hasDerivAt_const t (pfCoeff n d r)) hsq (pow_ne_zero 2 hden)
      convert hd using 1
      field_simp [hden]; ring
    have hev : (fun u => ∑ r ∈ Finset.range (n - d), pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + u) ^ 2)) =ᶠ[𝓝 t]
        (fun u => P u * S1 u) :=
      Filter.mem_of_superset (Ioi_mem_nhds ht) (fun u hu => (pfSum_deriv_eq_on_pos hdn hu).symm)
    have hEq := (hL_d.congr_of_eventuallyEq hev).unique hR_d
    linarith
  have hLc : ContinuousAt L2 0 := by
    have hPc : ContinuousAt (fun t : ℝ => ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / ((i : ℝ) + t)) 0 :=
      tendsto_finsetProd (Finset.Icc (d + 1) n) (fun i hi => by
        have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
        have hi_ne : (i : ℝ) + 0 ≠ 0 := by rw [add_zero]; exact Nat.cast_ne_zero.mpr (by omega)
        exact continuousAt_const.div (continuousAt_const.add continuousAt_id) hi_ne)
    have hS1c : ContinuousAt (fun t : ℝ => ∑ i ∈ Finset.Icc (d + 1) n, ((i : ℝ) + t)⁻¹) 0 :=
      tendsto_finsetSum (Finset.Icc (d + 1) n) (fun i hi => by
        have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
        have hi_ne : (i : ℝ) + 0 ≠ 0 := by rw [add_zero]; exact Nat.cast_ne_zero.mpr (by omega)
        exact (continuousAt_const.add continuousAt_id).inv₀ hi_ne)
    have hS2c : ContinuousAt (fun t : ℝ => ∑ i ∈ Finset.Icc (d + 1) n, (((i : ℝ) + t) ^ 2)⁻¹) 0 :=
      tendsto_finsetSum (Finset.Icc (d + 1) n) (fun i hi => by
        have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
        have hi_ne : (i : ℝ) + 0 ≠ 0 := by rw [add_zero]; exact Nat.cast_ne_zero.mpr (by omega)
        exact ((continuousAt_const.add continuousAt_id).pow 2).inv₀ (pow_ne_zero 2 hi_ne))
    exact hPc.mul ((hS1c.pow 2).add hS2c)
  have hRc : ContinuousAt R2 0 := by
    have hS : ContinuousAt (fun t : ℝ => ∑ r ∈ Finset.range (n - d),
        pfCoeff n d r / ((((d + 1 + r : ℕ) : ℝ) + t) ^ 3)) 0 :=
      tendsto_finsetSum (Finset.range (n - d)) (fun r _ => by
        have hk : ((d + 1 + r : ℕ) : ℝ) + 0 ≠ 0 := ne_of_gt (by positivity)
        exact continuousAt_const.div ((continuousAt_const.add continuousAt_id).pow 3) (pow_ne_zero 3 hk))
    exact continuousAt_const.mul hS
  have hev : L2 =ᶠ[𝓝[>] 0] R2 :=
    Filter.mem_of_superset self_mem_nhdsWithin (fun t ht => h_eq_pos t ht)
  have hEq := tendsto_nhds_unique
    ((hLc.tendsto.mono_left nhdsWithin_le_nhds).congr' hev)
    (hRc.tendsto.mono_left nhdsWithin_le_nhds)
  have hL0 : L2 0 = hDiff n d ^ 2 + h2Diff n d := by
    simp only [L2, P, S1, S2, add_zero]
    have h1 : ∏ i ∈ Finset.Icc (d + 1) n, (i : ℝ) / (i : ℝ) = 1 :=
      Finset.prod_eq_one (fun i hi => div_self (Nat.cast_ne_zero.mpr (by have := (Finset.mem_Icc.mp hi).1; omega)))
    rw [h1, one_mul, ← harmonic_sub_eq_sum_Icc (le_of_lt hdn), ← harmonic2_sub_eq_sum_Icc (le_of_lt hdn)]
    rfl
  have hR0 : R2 0 = 2 * ∑ r ∈ Finset.range (n - d), pfCoeff n d r / (((d + 1 + r : ℕ) : ℝ) ^ 3) := by
    simp [R2]
  rw [hL0, hR0] at hEq
  linarith

/-- Reusable log-concavity preservation under tail integration (zero `MeasureTheory`). -/
private lemma tail_logConcave_of_logConcave {φ φ' Φ : ℝ → ℝ}
    (hφ_pos : ∀ y > 0, 0 < φ y)
    (hφ_d : ∀ y > 0, HasDerivAt φ (φ' y) y)
    (hΦ_pos : ∀ y > 0, 0 < Φ y)
    (hΦ_d : ∀ y > 0, HasDerivAt Φ (-φ y) y)
    (hanti : AntitoneOn (fun y => φ' y / φ y) (Ioi 0))
    (hφ_lim : Tendsto φ atTop (𝓝 0))
    (hΦ_lim : Tendsto Φ atTop (𝓝 0)) :
    AntitoneOn (fun y => -φ y / Φ y) (Ioi 0) := by
  have hkey : ∀ y > 0, 0 ≤ φ y ^ 2 + φ' y * Φ y := by
    intro y hy
    let G : ℝ → ℝ := fun s => -(φ y * φ (y + s) + φ' y * Φ (y + s))
    have hGc : ContinuousOn G (Ici 0) := by
      intro s hs
      have hys : 0 < y + s := by linarith [Set.mem_Ici.mp hs]
      have h1 : ContinuousAt (fun u => φ (y + u)) s :=
        (hφ_d (y + s) hys).continuousAt.comp (continuousAt_const.add continuousAt_id)
      have h2 : ContinuousAt (fun u => Φ (y + u)) s :=
        (hΦ_d (y + s) hys).continuousAt.comp (continuousAt_const.add continuousAt_id)
      exact (((continuousAt_const.mul h1).add (continuousAt_const.mul h2)).neg).continuousWithinAt
    have hGd : ∀ s > 0, HasDerivAt G (φ' y * φ (y + s) - φ y * φ' (y + s)) s := by
      intro s hs
      have hys : 0 < y + s := by linarith
      have h1 : HasDerivAt (fun u => φ (y + u)) (φ' (y + s)) s := by
        have h := hasDerivAt_comp_fn (hφ_d (y + s) hys) (hasDerivAt_const_add y (hasDerivAt_id s))
        convert h using 1; ring
      have h2 : HasDerivAt (fun u => Φ (y + u)) (-φ (y + s)) s := by
        have h := hasDerivAt_comp_fn (hΦ_d (y + s) hys) (hasDerivAt_const_add y (hasDerivAt_id s))
        convert h using 1; ring
      have h3 := hasDerivAt_neg (hasDerivAt_add (h1.const_mul (φ y)) (h2.const_mul (φ' y)))
      convert h3 using 1; ring
    have hg_nn : ∀ s > 0, 0 ≤ φ' y * φ (y + s) - φ y * φ' (y + s) := by
      intro s hs
      have hys : 0 < y + s := by linarith
      have hle : φ' (y + s) / φ (y + s) ≤ φ' y / φ y := hanti hy hys (by linarith)
      have hmul := (div_le_div_iff₀ (hφ_pos (y + s) hys) (hφ_pos y hy)).mp hle
      linarith
    have hlim : Tendsto G atTop (𝓝 0) := by
      have hshift : Tendsto (fun s => y + s) atTop atTop :=
        tendsto_atTop_add_const_left atTop y tendsto_id
      have h1 : Tendsto (fun s => φ y * φ (y + s)) atTop (𝓝 0) := by
        simpa [mul_zero] using tendsto_const_nhds.mul (hφ_lim.comp hshift)
      have h2 : Tendsto (fun s => φ' y * Φ (y + s)) atTop (𝓝 0) := by
        simpa [mul_zero] using tendsto_const_nhds.mul (hΦ_lim.comp hshift)
      have hsum : Tendsto (fun s => φ y * φ (y + s) + φ' y * Φ (y + s)) atTop (𝓝 0) := by
        simpa using h1.add h2
      simpa [G] using hsum.neg
    have h0 := antideriv_le_of_deriv_nonneg hGc hGd hg_nn hlim
    simp only [G, add_zero] at h0
    linarith
  apply antitoneOn_of_hasDerivAt_nonpos (convex_Ioi 0)
  · intro y hy
    exact ((hasDerivAt_neg (hφ_d y hy)).continuousAt.div (hΦ_d y hy).continuousAt
      (ne_of_gt (hΦ_pos y hy))).continuousWithinAt
  · intro y hy
    rw [interior_Ioi] at hy
    exact hasDerivAt_div_real (hasDerivAt_neg (hφ_d y hy)) (hΦ_d y hy)
      (ne_of_gt (hΦ_pos y hy))
  · intro y hy
    rw [interior_Ioi] at hy
    have h1 : (-φ' y * Φ y - -φ y * -φ y) / Φ y ^ 2 = -(φ y ^ 2 + φ' y * Φ y) / Φ y ^ 2 := by ring
    rw [h1]
    exact div_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (hkey y hy)) (sq_nonneg _)

/-- Tendsto 0 for finite exponential sum `∑ a_r e^{-lam_r y}` with `lam_r > 0`. -/
private lemma tendsto_exp_sum_zero {m : ℕ} (a lam : ℕ → ℝ) (hlam : ∀ r ∈ Finset.range m, 0 < lam r) :
    Tendsto (fun y => ∑ r ∈ Finset.range m, a r * Real.exp (-lam r * y)) atTop (𝓝 0) := by
  have h0 : (0 : ℝ) = ∑ _r ∈ Finset.range m, (0 : ℝ) := by simp
  rw [h0]
  refine tendsto_finsetSum _ (fun r hr => ?_)
  have h1 : Tendsto (fun y => -lam r * y) atTop atBot :=
    Tendsto.const_mul_atTop_of_neg (neg_lt_zero.mpr (hlam r hr)) tendsto_id
  simpa [mul_zero] using tendsto_const_nhds.mul (Real.tendsto_exp_atBot.comp h1)

/-- Derivative of a finite exponential sum `∑ a_r e^{-lam_r y}`. -/
private lemma hasDerivAt_exp_sum {m : ℕ} (a lam : ℕ → ℝ) (y : ℝ) :
    HasDerivAt (fun u => ∑ r ∈ Finset.range m, a r * Real.exp (-lam r * u))
      (∑ r ∈ Finset.range m, (-lam r * a r) * Real.exp (-lam r * y)) y := by
  apply hasDerivAt_finset_sum
  intro r _
  have hlin : HasDerivAt (fun u : ℝ => -lam r * u) (-lam r) y := by
    simpa [mul_one] using (hasDerivAt_id y).const_mul (-lam r)
  have h1 : HasDerivAt (fun u : ℝ => Real.exp (-lam r * u)) (Real.exp (-lam r * y) * (-lam r)) y :=
    show HasDerivAt (Real.exp ∘ (fun u : ℝ => -lam r * u)) _ y from
      (hasDerivAt_exp_real (-lam r * y)).comp y hlin
  convert h1.const_mul (a r) using 1
  ring

/-- Given a positive log-concave finite exponential sum `g(y) = ∑ a_r e^{-k_r y}`,
    its Laplace transform `L(t) = ∑ a_r / (k_r + t)` satisfies `L(t) > 0` and `L(t) L''(t) ≤ 2 (L'(t))^2`. -/
private lemma laplace_inv_convex_of_logConcave {m : ℕ} (a_g k : ℕ → ℝ)
    (hk : ∀ r ∈ Finset.range m, 0 < k r)
    (hg_pos : ∀ y ≥ 0, 0 < ∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y))
    (hg_anti : AntitoneOn
      (fun y => (∑ r ∈ Finset.range m, (-k r * a_g r) * Real.exp (-k r * y)) /
                (∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y))) (Ioi 0))
    {t : ℝ} (ht : 0 ≤ t) :
    0 < (∑ r ∈ Finset.range m, a_g r / (k r + t)) ∧
    (∑ r ∈ Finset.range m, a_g r / (k r + t)) *
      (2 * ∑ r ∈ Finset.range m, a_g r / (k r + t) ^ 3) ≤
      2 * (-∑ r ∈ Finset.range m, a_g r / (k r + t) ^ 2) ^ 2 := by
  let lam : ℕ → ℝ := fun r => k r + t
  have hlam : ∀ r ∈ Finset.range m, 0 < lam r := fun r hr => add_pos_of_pos_of_nonneg (hk r hr) ht
  let ht_fn : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, a_g r * Real.exp (-lam r * y)
  let ht' : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, (-lam r * a_g r) * Real.exp (-lam r * y)
  let Tt : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, (a_g r / lam r) * Real.exp (-lam r * y)
  let Ut : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, (a_g r / lam r ^ 2) * Real.exp (-lam r * y)
  let Wt : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, (a_g r / lam r ^ 3) * Real.exp (-lam r * y)
  have hht_eq : ∀ y, ht_fn y = Real.exp (-t * y) * ∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y) := by
    intro y
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun r _ => ?_)
    rw [← mul_assoc, mul_comm (Real.exp (-t * y)), mul_assoc, ← Real.exp_add]
    congr 2; simp only [lam]; ring
  have hht_pos : ∀ y ≥ 0, 0 < ht_fn y := fun y hy => by
    rw [hht_eq y]; exact mul_pos (Real.exp_pos _) (hg_pos y hy)
  have hht_d : ∀ y, HasDerivAt ht_fn (ht' y) y := hasDerivAt_exp_sum a_g lam
  have hTt_d : ∀ y, HasDerivAt Tt (-ht_fn y) y := by
    intro y
    convert hasDerivAt_exp_sum (fun r => a_g r / lam r) lam y using 1
    simp only [ht_fn, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun r hr => ?_)
    field_simp [ne_of_gt (hlam r hr)]
  have hUt_d : ∀ y, HasDerivAt Ut (-Tt y) y := by
    intro y
    convert hasDerivAt_exp_sum (fun r => a_g r / lam r ^ 2) lam y using 1
    simp only [Tt, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun r hr => ?_)
    field_simp [ne_of_gt (hlam r hr)]
  have hWt_d : ∀ y, HasDerivAt Wt (-Ut y) y := by
    intro y
    convert hasDerivAt_exp_sum (fun r => a_g r / lam r ^ 3) lam y using 1
    simp only [Ut, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun r hr => ?_)
    field_simp [ne_of_gt (hlam r hr)]
  have hht_lim : Tendsto ht_fn atTop (𝓝 0) := tendsto_exp_sum_zero a_g lam hlam
  have hTt_lim : Tendsto Tt atTop (𝓝 0) := tendsto_exp_sum_zero _ lam hlam
  have hUt_lim : Tendsto Ut atTop (𝓝 0) := tendsto_exp_sum_zero _ lam hlam
  have hWt_lim : Tendsto Wt atTop (𝓝 0) := tendsto_exp_sum_zero _ lam hlam
  have hTt_pos : ∀ y ≥ 0, 0 < Tt y := by
    intro y hy
    have hlt := antideriv_lt_of_deriv_pos_at (G := fun s => -Tt (y + s)) (g := fun s => ht_fn (y + s))
      (L := 0) (z0 := 1)
      (fun s _ => ((hTt_d (y + s)).continuousAt.comp (continuousAt_const.add continuousAt_id)).neg.continuousWithinAt)
      (fun s _ => by
        have h := hasDerivAt_neg (hasDerivAt_comp_fn (hTt_d (y + s)) (hasDerivAt_const_add y (hasDerivAt_id s)))
        convert h using 1; ring)
      (fun s hs => le_of_lt (hht_pos (y + s) (by linarith)))
      one_pos (hht_pos (y + 1) (by linarith))
      ((hht_d (y + 1)).continuousAt.comp (continuousAt_const.add continuousAt_id))
      (by
        have hsh : Tendsto (fun s => y + s) atTop atTop := tendsto_atTop_add_const_left atTop y tendsto_id
        simpa using (hTt_lim.comp hsh).neg)
    simp only [add_zero] at hlt; linarith
  have hht_anti : AntitoneOn (fun y => ht' y / ht_fn y) (Ioi 0) := by
    have hrew : ∀ y > 0, ht' y / ht_fn y =
        -t + (∑ r ∈ Finset.range m, (-k r * a_g r) * Real.exp (-k r * y)) /
             (∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y)) := by
      intro y hy
      have hnum : ht' y = Real.exp (-t * y) *
          (-t * (∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y)) +
            ∑ r ∈ Finset.range m, (-k r * a_g r) * Real.exp (-k r * y)) := by
        rw [Finset.mul_sum, ← Finset.sum_add_distrib, Finset.mul_sum]
        refine Finset.sum_congr rfl (fun r _ => ?_)
        have hexp : Real.exp (-lam r * y) = Real.exp (-t * y) * Real.exp (-k r * y) := by
          rw [← Real.exp_add]; congr 1; simp only [lam]; ring
        rw [hexp]; simp only [lam]; ring
      rw [hnum, hht_eq y]
      set E := Real.exp (-t * y)
      set G := ∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y)
      set G' := ∑ r ∈ Finset.range m, (-k r * a_g r) * Real.exp (-k r * y)
      have he : E ≠ 0 := ne_of_gt (Real.exp_pos (-t * y))
      have hg : G ≠ 0 := ne_of_gt (hg_pos y (le_of_lt hy))
      field_simp [he, hg]
    intro y₁ hy₁ y₂ hy₂ hy12
    dsimp only
    rw [hrew y₁ hy₁, hrew y₂ hy₂]
    linarith [hg_anti hy₁ hy₂ hy12]
  have hTt_anti : AntitoneOn (fun y => -ht_fn y / Tt y) (Ioi 0) :=
    tail_logConcave_of_logConcave (fun y hy => hht_pos y (le_of_lt hy)) (fun y _ => hht_d y)
      (fun y hy => hTt_pos y (le_of_lt hy)) (fun y _ => hTt_d y) hht_anti hht_lim hTt_lim
  have hsubmul : ∀ x ≥ 0, ∀ y ≥ 0, Tt 0 * Tt (x + y) ≤ Tt x * Tt y := by
    intro x hx y hy
    let q : ℝ → ℝ := fun s => Real.log (Tt (x + s)) - Real.log (Tt s)
    have hqc : ContinuousOn q (Ici 0) := by
      intro s hs
      have hxs : 0 ≤ x + s := by linarith [Set.mem_Ici.mp hs]
      have h1 : ContinuousAt (fun u => Real.log (Tt (x + u))) s := by
        have hc1 : ContinuousAt (fun u => Tt (x + u)) s :=
          ContinuousAt.comp (g := Tt) (f := fun u => x + u)
            (hTt_d (x + s)).continuousAt (continuousAt_const.add continuousAt_id)
        have hc2 : ContinuousAt Real.log ((fun u => Tt (x + u)) s) :=
          Real.continuousAt_log (ne_of_gt (hTt_pos (x + s) hxs))
        exact ContinuousAt.comp (g := Real.log) (f := fun u => Tt (x + u)) hc2 hc1
      have h2 : ContinuousAt (fun u => Real.log (Tt u)) s :=
        (Real.continuousAt_log (ne_of_gt (hTt_pos s (Set.mem_Ici.mp hs)))).comp (hTt_d s).continuousAt
      exact (h1.sub h2).continuousWithinAt
    have hqd : ∀ s ∈ interior (Ici (0 : ℝ)),
        HasDerivAt q (-ht_fn (x + s) / Tt (x + s) - -ht_fn s / Tt s) s := by
      intro s hs
      rw [interior_Ici] at hs
      have hs0 : 0 < s := hs
      have h1 : HasDerivAt (fun u => Real.log (Tt (x + u))) (-ht_fn (x + s) / Tt (x + s)) s := by
        have hsh : HasDerivAt (fun u => Tt (x + u)) (-ht_fn (x + s)) s := by
          have h := hasDerivAt_comp_fn (hTt_d (x + s)) (hasDerivAt_const_add x (hasDerivAt_id s))
          convert h using 1; ring
        exact hasDerivAt_log_comp_fn hsh (hTt_pos (x + s) (by linarith))
      have h2 : HasDerivAt (fun u => Real.log (Tt u)) (-ht_fn s / Tt s) s :=
        hasDerivAt_log_comp_fn (hTt_d s) (hTt_pos s (le_of_lt hs0))
      exact hasDerivAt_sub h1 h2
    have hq_anti : AntitoneOn q (Ici 0) := by
      apply antitoneOn_of_hasDerivAt_nonpos (convex_Ici 0) hqc hqd
      intro s hs
      rw [interior_Ici] at hs
      have hs0 : 0 < s := hs
      have hle := hTt_anti (a := s) (b := x + s) hs (show (0 : ℝ) < x + s by linarith) (by linarith)
      linarith
    have hqy : q y ≤ q 0 := hq_anti self_mem_Ici hy hy
    simp only [q, add_zero] at hqy
    have hlog : Real.log (Tt 0 * Tt (x + y)) ≤ Real.log (Tt x * Tt y) := by
      rw [Real.log_mul (ne_of_gt (hTt_pos 0 le_rfl)) (ne_of_gt (hTt_pos (x + y) (by linarith))),
          Real.log_mul (ne_of_gt (hTt_pos x hx)) (ne_of_gt (hTt_pos y hy))]
      linarith
    exact (Real.log_le_log_iff (mul_pos (hTt_pos 0 le_rfl) (hTt_pos (x + y) (by linarith)))
      (mul_pos (hTt_pos x hx) (hTt_pos y hy))).mp hlog
  have hstep1 : ∀ y ≥ 0, Tt 0 * Ut y ≤ Tt y * Ut 0 := by
    intro y hy
    let Φ : ℝ → ℝ := fun x => Tt 0 * Ut (x + y) - Tt y * Ut x
    have hΦc : ContinuousOn Φ (Ici 0) := by
      intro x _
      have h1 : ContinuousAt (fun u => Tt 0 * Ut (u + y)) x :=
        continuousAt_const.mul (ContinuousAt.comp (g := Ut) (f := fun u => u + y)
          (hUt_d (x + y)).continuousAt (continuousAt_id.add continuousAt_const))
      have h2 : ContinuousAt (fun u => Tt y * Ut u) x :=
        continuousAt_const.mul (hUt_d x).continuousAt
      exact (h1.sub h2).continuousWithinAt
    have hΦd : ∀ x > 0, HasDerivAt Φ (Tt y * Tt x - Tt 0 * Tt (x + y)) x := by
      intro x _
      have h1 : HasDerivAt (fun u => Ut (u + y)) (-Tt (x + y)) x := by
        have h := hasDerivAt_comp_fn' (hasDerivAt_add_const y (hasDerivAt_id_fn x)) (hUt_d (x + y))
        convert h using 1; ring
      have h2 := hasDerivAt_sub (h1.const_mul (Tt 0)) ((hUt_d x).const_mul (Tt y))
      convert h2 using 1; ring
    have hΦlim : Tendsto Φ atTop (𝓝 0) := by
      have hsh : Tendsto (fun x => x + y) atTop atTop := tendsto_atTop_add_const_right atTop y tendsto_id
      have h1 : Tendsto (fun x => Tt 0 * Ut (x + y)) atTop (𝓝 0) := by
        simpa [mul_zero] using tendsto_const_nhds.mul (hUt_lim.comp hsh)
      have h2 : Tendsto (fun x => Tt y * Ut x) atTop (𝓝 0) := by
        simpa [mul_zero] using tendsto_const_nhds.mul hUt_lim
      simpa using h1.sub h2
    have h0 := antideriv_le_of_deriv_nonneg hΦc hΦd (fun x hx => by linarith [hsubmul x (le_of_lt hx) y hy]) hΦlim
    simp only [Φ, zero_add] at h0; linarith
  have hstep2 : Tt 0 * Wt 0 ≤ Ut 0 ^ 2 := by
    let Ψ : ℝ → ℝ := fun y => Tt 0 * Wt y - Ut 0 * Ut y
    have hΨc : ContinuousOn Ψ (Ici 0) := by
      intro y _
      have h1 : ContinuousAt (fun u => Tt 0 * Wt u) y := continuousAt_const.mul (hWt_d y).continuousAt
      have h2 : ContinuousAt (fun u => Ut 0 * Ut u) y := continuousAt_const.mul (hUt_d y).continuousAt
      exact (h1.sub h2).continuousWithinAt
    have hΨd : ∀ y > 0, HasDerivAt Ψ (Ut 0 * Tt y - Tt 0 * Ut y) y := by
      intro y _
      have h := hasDerivAt_sub ((hWt_d y).const_mul (Tt 0)) ((hUt_d y).const_mul (Ut 0))
      convert h using 1; ring
    have hΨlim : Tendsto Ψ atTop (𝓝 0) := by
      have h1 : Tendsto (fun y => Tt 0 * Wt y) atTop (𝓝 0) := by
        simpa [mul_zero] using tendsto_const_nhds.mul hWt_lim
      have h2 : Tendsto (fun y => Ut 0 * Ut y) atTop (𝓝 0) := by
        simpa [mul_zero] using tendsto_const_nhds.mul hUt_lim
      simpa using h1.sub h2
    have h0 := antideriv_le_of_deriv_nonneg hΨc hΨd
      (fun y hy => by linarith [hstep1 y (le_of_lt hy)]) hΨlim
    simp only [Ψ] at h0; nlinarith
  have hT0 : Tt 0 = ∑ r ∈ Finset.range m, a_g r / (k r + t) := by simp [Tt, lam]
  have hU0 : Ut 0 = ∑ r ∈ Finset.range m, a_g r / (k r + t) ^ 2 := by simp [Ut, lam]
  have hW0 : Wt 0 = ∑ r ∈ Finset.range m, a_g r / (k r + t) ^ 3 := by simp [Wt, lam]
  refine ⟨hT0 ▸ hTt_pos 0 le_rfl, ?_⟩
  rw [hT0, hU0, hW0] at hstep2
  nlinarith

/-- Positive and log-concave kernel `g(y) = S(y) + I(y)` for the shortened clock `(n, d)`. -/
private lemma clock_kernel_logConcave {n d : ℕ} (hdn : d < n) :
    let m := n - d
    let k : ℕ → ℝ := fun r => ((d + 1 + r : ℕ) : ℝ)
    let a_g : ℕ → ℝ := fun r => pfCoeff n d r * (1 / k r + 1 / k r ^ 2)
    (∀ y ≥ 0, 0 < ∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y)) ∧
    AntitoneOn
      (fun y => (∑ r ∈ Finset.range m, (-k r * a_g r) * Real.exp (-k r * y)) /
                (∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y))) (Ioi 0) := by
  intro m k a_g
  have hm : 1 ≤ m := by omega
  have hk_pos : ∀ r ∈ Finset.range m, 0 < k r := fun r _ => by positivity
  let f : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, pfCoeff n d r * Real.exp (-k r * y)
  let S : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, (pfCoeff n d r / k r) * Real.exp (-k r * y)
  let I : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, (pfCoeff n d r / k r ^ 2) * Real.exp (-k r * y)
  let g : ℝ → ℝ := fun y => ∑ r ∈ Finset.range m, a_g r * Real.exp (-k r * y)
  have hg_eq : ∀ y, g y = S y + I y := by
    intro y; simp only [g, S, I, a_g, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun r _ => by ring)
  let C_f : ℝ := (Nat.factorial n : ℝ) / ((Nat.factorial d : ℝ) * (Nat.factorial (m - 1) : ℝ))
  have hCf_pos : 0 < C_f := by positivity
  have hf_closed : ∀ y, f y = C_f * (1 - Real.exp (-y)) ^ (m - 1) * Real.exp (-((d + 1 : ℕ) : ℝ) * y) := by
    intro y
    have hterm : ∀ r ∈ Finset.range m,
        pfCoeff n d r * Real.exp (-k r * y) =
          C_f * Real.exp (-((d + 1 : ℕ) : ℝ) * y) *
            ((-Real.exp (-y)) ^ r * (1 : ℝ) ^ (m - 1 - r) * (Nat.choose (m - 1) r : ℝ)) := by
      intro r hr
      have hrm : r ≤ m - 1 := by have := Finset.mem_range.mp hr; omega
      have hch : (Nat.factorial (m - 1) : ℝ) = (Nat.choose (m - 1) r : ℝ) * (Nat.factorial r : ℝ) *
          (Nat.factorial (m - 1 - r) : ℝ) := by
        exact_mod_cast (Nat.choose_mul_factorial_mul_factorial hrm).symm
      have hexp : Real.exp (-k r * y) = Real.exp (-((d + 1 : ℕ) : ℝ) * y) * Real.exp (-y) ^ r := by
        rw [← Real.exp_nat_mul, ← Real.exp_add]
        congr 1; simp only [k]; push_cast; ring
      have hpow : (-Real.exp (-y)) ^ r = (-1 : ℝ) ^ r * Real.exp (-y) ^ r := by
        rw [neg_eq_neg_one_mul, mul_pow]
      unfold pfCoeff
      have hsub : n - d - 1 - r = m - 1 - r := rfl
      rw [hsub, hexp, hpow]
      simp only [C_f, one_pow, mul_one]
      have h1 : (Nat.factorial d : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero d)
      have h2 : (Nat.factorial r : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero r)
      have h3 : (Nat.factorial (m - 1 - r) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero _)
      have h4 : (Nat.factorial (m - 1) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero _)
      rw [div_mul_eq_mul_div, div_mul_eq_mul_div, div_mul_eq_mul_div,
        div_eq_div_iff (by positivity) (by positivity), hch]
      ring
    have hm_eq : (m - 1) + 1 = m := by omega
    calc
      f y = ∑ r ∈ Finset.range m, C_f * Real.exp (-((d + 1 : ℕ) : ℝ) * y) *
              ((-Real.exp (-y)) ^ r * (1 : ℝ) ^ (m - 1 - r) * (Nat.choose (m - 1) r : ℝ)) :=
            Finset.sum_congr rfl hterm
      _ = C_f * Real.exp (-((d + 1 : ℕ) : ℝ) * y) *
            ∑ r ∈ Finset.range ((m - 1) + 1),
              (-Real.exp (-y)) ^ r * (1 : ℝ) ^ (m - 1 - r) * (Nat.choose (m - 1) r : ℝ) := by
            rw [← Finset.mul_sum, hm_eq]
      _ = C_f * Real.exp (-((d + 1 : ℕ) : ℝ) * y) * (-Real.exp (-y) + 1) ^ (m - 1) := by
            rw [← add_pow]
      _ = C_f * (1 - Real.exp (-y)) ^ (m - 1) * Real.exp (-((d + 1 : ℕ) : ℝ) * y) := by ring
  have hf_pos : ∀ y > 0, 0 < f y := fun y hy => by
    rw [hf_closed y]
    have he : Real.exp (-y) < 1 := Real.exp_lt_one_iff.mpr (neg_lt_zero.mpr hy)
    exact mul_pos (mul_pos hCf_pos (pow_pos (by linarith) _)) (Real.exp_pos _)
  have hS_d : ∀ y, HasDerivAt S (-f y) y := by
    intro y
    convert hasDerivAt_exp_sum (fun r => pfCoeff n d r / k r) k y using 1
    simp only [f, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun r hr => ?_)
    field_simp [ne_of_gt (hk_pos r hr)]
  have hI_d : ∀ y, HasDerivAt I (-S y) y := by
    intro y
    convert hasDerivAt_exp_sum (fun r => pfCoeff n d r / k r ^ 2) k y using 1
    simp only [S, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun r hr => ?_)
    field_simp [ne_of_gt (hk_pos r hr)]
  have hf_lim : Tendsto f atTop (𝓝 0) := tendsto_exp_sum_zero _ k hk_pos
  have hS_lim : Tendsto S atTop (𝓝 0) := tendsto_exp_sum_zero _ k hk_pos
  have hI_lim : Tendsto I atTop (𝓝 0) := tendsto_exp_sum_zero _ k hk_pos
  have hf_cont : Continuous f := continuous_finsetSum _ (fun r _ =>
    continuous_const.mul (Real.continuous_exp.comp (continuous_const.mul continuous_id)))
  have hS_pos : ∀ y ≥ 0, 0 < S y := by
    intro y hy
    have hlt := antideriv_lt_of_deriv_pos_at (G := fun s => -S (y + s)) (g := fun s => f (y + s))
      (L := 0) (z0 := 1)
      (fun s _ => ((hS_d (y + s)).continuousAt.comp (continuousAt_const.add continuousAt_id)).neg.continuousWithinAt)
      (fun s _ => by
        have h := hasDerivAt_neg (hasDerivAt_comp_fn (hS_d (y + s)) (hasDerivAt_const_add y (hasDerivAt_id s)))
        convert h using 1; ring)
      (fun s hs => le_of_lt (hf_pos (y + s) (by linarith)))
      one_pos (hf_pos (y + 1) (by linarith))
      (hf_cont.continuousAt.comp (continuousAt_const.add continuousAt_id))
      (by
        have hsh : Tendsto (fun s => y + s) atTop atTop := tendsto_atTop_add_const_left atTop y tendsto_id
        simpa using (hS_lim.comp hsh).neg)
    simp only [add_zero] at hlt; linarith
  have hI_pos : ∀ y ≥ 0, 0 < I y := by
    intro y hy
    have hlt := antideriv_lt_of_deriv_pos_at (G := fun s => -I (y + s)) (g := fun s => S (y + s))
      (L := 0) (z0 := 1)
      (fun s _ => ((hI_d (y + s)).continuousAt.comp (continuousAt_const.add continuousAt_id)).neg.continuousWithinAt)
      (fun s _ => by
        have h := hasDerivAt_neg (hasDerivAt_comp_fn (hI_d (y + s)) (hasDerivAt_const_add y (hasDerivAt_id s)))
        convert h using 1; ring)
      (fun s hs => le_of_lt (hS_pos (y + s) (by linarith)))
      one_pos (hS_pos (y + 1) (by linarith))
      ((hS_d (y + 1)).continuousAt.comp (continuousAt_const.add continuousAt_id))
      (by
        have hsh : Tendsto (fun s => y + s) atTop atTop := tendsto_atTop_add_const_left atTop y tendsto_id
        simpa using (hI_lim.comp hsh).neg)
    simp only [add_zero] at hlt; linarith
  let f' : ℝ → ℝ := fun y =>
    C_f * ((m - 1 : ℕ) * (1 - Real.exp (-y)) ^ (m - 2) * Real.exp (-y) * Real.exp (-((d + 1 : ℕ) : ℝ) * y)
      - ((d + 1 : ℕ) : ℝ) * (1 - Real.exp (-y)) ^ (m - 1) * Real.exp (-((d + 1 : ℕ) : ℝ) * y))
  have hf_d : ∀ y > 0, HasDerivAt f (f' y) y := by
    intro y _
    have heq : f = fun u => C_f * ((1 - Real.exp (-u)) ^ (m - 1) * Real.exp (-((d + 1 : ℕ) : ℝ) * u)) := by
      funext u; rw [hf_closed u]; ring
    rw [heq]
    have h1 : HasDerivAt (fun u => 1 - Real.exp (-u)) (Real.exp (-y)) y := by
      have h := hasDerivAt_const_sub 1 (hasDerivAt_comp_fn (hasDerivAt_exp_real (-y)) (hasDerivAt_neg (hasDerivAt_id y)))
      convert h using 1; ring
    have h2 : HasDerivAt (fun u => (1 - Real.exp (-u)) ^ (m - 1))
        ((m - 1 : ℕ) * (1 - Real.exp (-y)) ^ (m - 2) * Real.exp (-y)) y := by
      have h := hasDerivAt_pow_fn (m - 1) h1
      convert h using 1
    have h3 : HasDerivAt (fun u => Real.exp (-((d + 1 : ℕ) : ℝ) * u))
        (-((d + 1 : ℕ) : ℝ) * Real.exp (-((d + 1 : ℕ) : ℝ) * y)) y := by
      have hlin : HasDerivAt (fun u => -((d + 1 : ℕ) : ℝ) * u) (-((d + 1 : ℕ) : ℝ)) y := by
        simpa [mul_one] using (hasDerivAt_id y).const_mul (-((d + 1 : ℕ) : ℝ))
      have h := hasDerivAt_comp_fn (hasDerivAt_exp_real (-((d + 1 : ℕ) : ℝ) * y)) hlin
      convert h using 1; ring
    have h4 := (hasDerivAt_mul_fn h2 h3).const_mul C_f
    convert h4 using 1; simp only [f']; ring
  have hf_log_anti : AntitoneOn (fun y => f' y / f y) (Ioi 0) := by
    have hratio : ∀ y > 0, f' y / f y =
        ((m - 1 : ℕ) : ℝ) * (Real.exp y - 1)⁻¹ - ((d + 1 : ℕ) : ℝ) := by
      intro y hy
      rw [hf_closed y]
      have he1 : 0 < 1 - Real.exp (-y) := by linarith [Real.exp_lt_one_iff.mpr (neg_lt_zero.mpr hy)]
      have hed : 0 < Real.exp (-((d + 1 : ℕ) : ℝ) * y) := Real.exp_pos _
      have hey : 0 < Real.exp y - 1 := by linarith [Real.one_lt_exp_iff.mpr hy]
      have hinv : Real.exp (-y) / (1 - Real.exp (-y)) = (Real.exp y - 1)⁻¹ := by
        rw [Real.exp_neg]
        have hep : Real.exp y ≠ 0 := ne_of_gt (Real.exp_pos y)
        field_simp [hep, ne_of_gt he1, ne_of_gt hey]
      simp only [f']
      cases hm1 : m - 1 with
      | zero =>
          simp only [Nat.cast_zero, zero_mul, zero_sub, pow_zero, mul_one]
          field_simp [ne_of_gt hCf_pos, ne_of_gt hed]
      | succ k' =>
          have hm2 : m - 2 = k' := by omega
          rw [hm2, pow_succ]
          have hne : (1 - Real.exp (-y)) ^ k' ≠ 0 := pow_ne_zero k' (ne_of_gt he1)
          rw [← hinv]
          field_simp [ne_of_gt hCf_pos, ne_of_gt hed, ne_of_gt he1, hne]
    intro y₁ hy₁ y₂ hy₂ hy12
    dsimp only
    rw [hratio y₁ hy₁, hratio y₂ hy₂]
    have h1 : 0 < Real.exp y₁ - 1 := by linarith [Real.one_lt_exp_iff.mpr hy₁]
    have h2 : Real.exp y₁ - 1 ≤ Real.exp y₂ - 1 := by linarith [Real.exp_le_exp.mpr hy12]
    have h3 : (Real.exp y₂ - 1)⁻¹ ≤ (Real.exp y₁ - 1)⁻¹ := inv_anti₀ h1 h2
    have h4 : (0 : ℝ) ≤ ((m - 1 : ℕ) : ℝ) := Nat.cast_nonneg _
    nlinarith
  have hS_anti : AntitoneOn (fun y => -f y / S y) (Ioi 0) :=
    tail_logConcave_of_logConcave hf_pos hf_d (fun y hy => hS_pos y (le_of_lt hy))
      (fun y _ => hS_d y) hf_log_anti hf_lim hS_lim
  have hI_anti : AntitoneOn (fun y => -S y / I y) (Ioi 0) :=
    tail_logConcave_of_logConcave (fun y hy => hS_pos y (le_of_lt hy)) (fun y _ => hS_d y)
      (fun y hy => hI_pos y (le_of_lt hy)) (fun y _ => hI_d y) hS_anti hS_lim hI_lim
  refine ⟨fun y hy => by change 0 < g y; rw [hg_eq y]; exact add_pos (hS_pos y hy) (hI_pos y hy), ?_⟩
  have hg'_eq : ∀ y, (∑ r ∈ Finset.range m, (-k r * a_g r) * Real.exp (-k r * y)) = -(f y + S y) := by
    intro y
    simp only [f, S, a_g, ← Finset.sum_add_distrib, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun r hr => ?_)
    field_simp [ne_of_gt (hk_pos r hr)]
  intro y₁ hy₁ y₂ hy₂ hy12
  dsimp only
  rw [hg'_eq y₁, hg'_eq y₂]
  change -(f y₂ + S y₂) / g y₂ ≤ -(f y₁ + S y₁) / g y₁
  rw [hg_eq y₁, hg_eq y₂]
  have hS1 := hS_pos y₁ (le_of_lt hy₁)
  have hS2 := hS_pos y₂ (le_of_lt hy₂)
  have hI1 := hI_pos y₁ (le_of_lt hy₁)
  have hI2 := hI_pos y₂ (le_of_lt hy₂)
  have hf1 := hf_pos y₁ hy₁
  have hhaz : f y₁ / S y₁ ≤ f y₂ / S y₂ := by
    have := hS_anti hy₁ hy₂ hy12
    simp only [neg_div] at this; linarith
  have hmrl : I y₂ / S y₂ ≤ I y₁ / S y₁ := by
    have h := hI_anti hy₁ hy₂ hy12
    simp only [neg_div] at h
    have h1 : S y₁ / I y₁ ≤ S y₂ / I y₂ := by linarith
    have h2 := (div_le_div_iff₀ hI1 hI2).mp h1
    exact (div_le_div_iff₀ hS2 hS1).mpr (by linarith)
  have hrew : ∀ y > 0, -(f y + S y) / (S y + I y) = -(f y / S y + 1) / (1 + I y / S y) := by
    intro y hy
    have hSy := ne_of_gt (hS_pos y (le_of_lt hy))
    field_simp [hSy]
  rw [hrew y₁ hy₁, hrew y₂ hy₂]
  have hnum_le : f y₁ / S y₁ + 1 ≤ f y₂ / S y₂ + 1 := by linarith
  have hnum_pos : 0 < f y₁ / S y₁ + 1 := by positivity
  have hden_pos : 0 < 1 + I y₂ / S y₂ := by positivity
  have hden_le : 1 + I y₂ / S y₂ ≤ 1 + I y₁ / S y₁ := by linarith
  have hq : (f y₁ / S y₁ + 1) / (1 + I y₁ / S y₁) ≤ (f y₂ / S y₂ + 1) / (1 + I y₂ / S y₂) :=
    le_trans (div_le_div_of_nonneg_left (le_of_lt hnum_pos) hden_pos hden_le)
      (div_le_div_of_nonneg_right hnum_le (le_of_lt hden_pos))
  simp only [neg_div]; linarith

/-- **Exponential-clock identity (E4)** (Last-coupon tangent):
    `K'_{n,d}(z) ≤ (1 + H_{n,d} - K_{n,d}(z))^2 / D_{n,d}` for all `0 ≤ d < n` and `z > 0`. -/
theorem clock_E4_last_coupon_tangent {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 < z) :
    KShortDeriv n d z ≤ (1 + hDiff n d - KShort n d z) ^ 2 / DShort n d := by
  set m := n - d
  set k : ℕ → ℝ := fun r => ((d + 1 + r : ℕ) : ℝ)
  set a_g : ℕ → ℝ := fun r => pfCoeff n d r * (1 / k r + 1 / k r ^ 2)
  have hk_pos : ∀ r ∈ Finset.range m, 0 < k r := fun r _ => by positivity
  obtain ⟨hg_pos, hg_anti⟩ := clock_kernel_logConcave hdn
  let L : ℝ → ℝ := fun t => ∑ r ∈ Finset.range m, a_g r / (k r + t)
  let L' : ℝ → ℝ := fun t => -∑ r ∈ Finset.range m, a_g r / (k r + t) ^ 2
  let L'' : ℝ → ℝ := fun t => 2 * ∑ r ∈ Finset.range m, a_g r / (k r + t) ^ 3
  have hL_convex_inv : ∀ t ≥ 0, 0 < L t ∧ L t * L'' t ≤ 2 * L' t ^ 2 := fun t ht =>
    laplace_inv_convex_of_logConcave a_g k hk_pos hg_pos hg_anti ht
  have hL_d : ∀ t ≥ 0, HasDerivAt L (L' t) t := by
    intro t ht
    unfold L L'
    rw [← Finset.sum_neg_distrib]
    apply hasDerivAt_finset_sum
    intro r hr
    have hden : k r + t ≠ 0 := ne_of_gt (add_pos_of_pos_of_nonneg (hk_pos r hr) ht)
    have hd := hasDerivAt_div_real (hasDerivAt_const t (a_g r))
      (hasDerivAt_const_add (k r) (hasDerivAt_id_fn t)) hden
    convert hd using 1; ring
  have hL'_d : ∀ t ≥ 0, HasDerivAt L' (L'' t) t := by
    intro t ht
    unfold L' L''
    rw [Finset.mul_sum]
    have hsum : HasDerivAt (fun u => ∑ r ∈ Finset.range m, a_g r / (k r + u) ^ 2)
        (∑ r ∈ Finset.range m, -(2 * (a_g r / (k r + t) ^ 3))) t := by
      apply hasDerivAt_finset_sum
      intro r hr
      have hden : k r + t ≠ 0 := ne_of_gt (add_pos_of_pos_of_nonneg (hk_pos r hr) ht)
      have hsq : HasDerivAt (fun u => (k r + u) ^ 2) (2 * (k r + t)) t := by
        have h := hasDerivAt_pow_fn 2 (hasDerivAt_const_add (k r) (hasDerivAt_id_fn t))
        convert h using 1; ring
      have hd := hasDerivAt_div_real (hasDerivAt_const t (a_g r)) hsq (pow_ne_zero 2 hden)
      convert hd using 1; field_simp [hden]; ring
    convert hasDerivAt_neg hsum using 1
    rw [Finset.sum_neg_distrib, neg_neg]
  let F : ℝ → ℝ := fun t => (L t)⁻¹
  let F' : ℝ → ℝ := fun t => -L' t / L t ^ 2
  have hF_d : ∀ t ≥ 0, HasDerivAt F (F' t) t := by
    intro t ht
    have hLpos := (hL_convex_inv t ht).1
    have h := hasDerivAt_comp_fn (hasDerivAt_inv_real (ne_of_gt hLpos)) (hL_d t ht)
    convert h using 1; ring
  have hF'_mono : MonotoneOn F' (Ici 0) := by
    apply monotoneOn_of_hasDerivAt_nonneg (convex_Ici 0)
    · intro t ht
      have hLpos := (hL_convex_inv t ht).1
      exact ((hasDerivAt_neg (hL'_d t ht)).continuousAt.div
        ((hL_d t ht).continuousAt.pow 2) (pow_ne_zero 2 (ne_of_gt hLpos))).continuousWithinAt
    · intro t ht
      rw [interior_Ici] at ht
      have hLpos := (hL_convex_inv t (le_of_lt ht)).1
      have hsq : HasDerivAt (fun u => L u ^ 2) (2 * L t * L' t) t := by
        have h := hasDerivAt_pow_fn 2 (hL_d t (le_of_lt ht))
        convert h using 1; ring
      have hd := hasDerivAt_div_real (hasDerivAt_neg (hL'_d t (le_of_lt ht))) hsq
        (pow_ne_zero 2 (ne_of_gt hLpos))
      exact hd
    · intro t ht
      rw [interior_Ici] at ht
      obtain ⟨hLpos, hcv⟩ := hL_convex_inv t (le_of_lt ht)
      have hrew : (2 * L' t ^ 2 - L t * L'' t) / L t ^ 3 ≥ 0 :=
        div_nonneg (by linarith) (pow_nonneg (le_of_lt hLpos) 3)
      have heq : (-L'' t * L t ^ 2 - -L' t * (2 * L t * L' t)) / (L t ^ 2) ^ 2 =
          (2 * L' t ^ 2 - L t * L'' t) / L t ^ 3 := by
        field_simp [ne_of_gt hLpos]; ring
      rw [heq]; exact hrew
  set t0 := z⁻¹
  have ht0_pos : 0 < t0 := inv_pos.mpr hz
  obtain ⟨c, hc, hsl⟩ := exists_hasDerivAt_eq_slope ht0_pos
    (fun s hs => (hF_d s hs.1).continuousAt.continuousWithinAt)
    (fun s hs => hF_d s (le_of_lt hs.1))
  have hFc : F' c ≤ F' t0 := hF'_mono (le_of_lt hc.1) (le_of_lt ht0_pos) (le_of_lt hc.2)
  rw [hsl, sub_zero] at hFc
  have htan : F t0 - t0 * F' t0 ≤ F 0 := by
    have := (div_le_iff₀ ht0_pos).mp hFc
    linarith
  have hL0 : L 0 = DShort n d := by
    simp only [L, a_g, add_zero]
    have hsplit : ∀ r ∈ Finset.range m,
        pfCoeff n d r * (1 / k r + 1 / k r ^ 2) / k r =
          pfCoeff n d r / k r ^ 2 + pfCoeff n d r / k r ^ 3 := by
      intro r hr; field_simp [ne_of_gt (hk_pos r hr)]
    rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib,
      pfSum_deriv_zero hdn, pfSum_deriv2_zero hdn]
    rfl
  have htL : ∀ t > 0, t * L t = 1 + hDiff n d - KShort n d t⁻¹ := by
    intro t ht
    have hpi_inv : piShort n d t⁻¹ = ∑ r ∈ Finset.range m, pfCoeff n d r / (k r + t) := by
      rw [← piShort_inv_eq_pfSum hdn (le_of_lt ht)]
      unfold piShort
      refine Finset.prod_congr rfl (fun i hi => ?_)
      have hi1 : 1 ≤ i := by have := (Finset.mem_Icc.mp hi).1; omega
      have hi_ne : (i : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
      have hden1 : 1 + (i : ℝ) * t⁻¹ ≠ 0 := ne_of_gt (by positivity)
      have hden2 : (i : ℝ) + t ≠ 0 := ne_of_gt (by positivity)
      field_simp [hi_ne, ne_of_gt ht, hden1, hden2]
      ring
    have hsum1 : t * ∑ r ∈ Finset.range m, pfCoeff n d r / (k r * (k r + t)) =
        1 - piShort n d t⁻¹ := by
      rw [Finset.mul_sum, hpi_inv, ← pfSum_eval_zero hdn, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun r hr => ?_)
      have hkt : k r + t ≠ 0 := ne_of_gt (add_pos (hk_pos r hr) ht)
      have hkr : k r ≠ 0 := ne_of_gt (hk_pos r hr)
      change t * (pfCoeff n d r / (k r * (k r + t))) = pfCoeff n d r / k r - pfCoeff n d r / (k r + t)
      field_simp [hkr, hkt]; ring
    have hsum2 : t * ∑ r ∈ Finset.range m, pfCoeff n d r / (k r ^ 2 * (k r + t)) =
        hDiff n d - (1 - piShort n d t⁻¹) / t := by
      have h1 : t * ∑ r ∈ Finset.range m, pfCoeff n d r / (k r ^ 2 * (k r + t)) =
          hDiff n d - ∑ r ∈ Finset.range m, pfCoeff n d r / (k r * (k r + t)) := by
        rw [Finset.mul_sum, ← pfSum_deriv_zero hdn, ← Finset.sum_sub_distrib]
        refine Finset.sum_congr rfl (fun r hr => ?_)
        have hkt : k r + t ≠ 0 := ne_of_gt (add_pos (hk_pos r hr) ht)
        have hkr : k r ≠ 0 := ne_of_gt (hk_pos r hr)
        change t * (pfCoeff n d r / (k r ^ 2 * (k r + t))) =
          pfCoeff n d r / k r ^ 2 - pfCoeff n d r / (k r * (k r + t))
        field_simp [hkr, hkt]; ring
      rw [h1, ← hsum1, mul_div_cancel_left₀ _ (ne_of_gt ht)]
    have hL_split : L t =
        (∑ r ∈ Finset.range m, pfCoeff n d r / (k r * (k r + t))) +
        (∑ r ∈ Finset.range m, pfCoeff n d r / (k r ^ 2 * (k r + t))) := by
      simp only [L, a_g, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl (fun r hr => ?_)
      have hkt : k r + t ≠ 0 := ne_of_gt (add_pos (hk_pos r hr) ht)
      field_simp [ne_of_gt (hk_pos r hr), hkt]
    rw [hL_split, mul_add, hsum1, hsum2]
    simp only [KShort, hdn, ↓reduceIte]
    field_simp [ne_of_gt ht]; ring
  have hdtL : L t0 + t0 * L' t0 = KShortDeriv n d z / t0 ^ 2 := by
    have hd1 : HasDerivAt (fun t => t * L t) (L t0 + t0 * L' t0) t0 := by
      have h := hasDerivAt_mul_fn (hasDerivAt_id_fn t0) (hL_d t0 (le_of_lt ht0_pos))
      convert h using 1; ring
    have hd2 : HasDerivAt (fun t => 1 + hDiff n d - KShort n d t⁻¹)
        (KShortDeriv n d z / t0 ^ 2) t0 := by
      have h := hasDerivAt_const_sub (1 + hDiff n d) (hasDerivAt_KShort_inv (n := n) (d := d) ht0_pos)
      convert h using 1
      simp only [t0, inv_inv]; ring
    have hev : (fun t => 1 + hDiff n d - KShort n d t⁻¹) =ᶠ[𝓝 t0] (fun t => t * L t) :=
      Filter.mem_of_superset (Ioi_mem_nhds ht0_pos) (fun t ht => (htL t ht).symm)
    exact (hd1.congr_of_eventuallyEq hev).unique hd2
  have hL0_pos : 0 < DShort n d := hL0 ▸ (hL_convex_inv 0 le_rfl).1
  have hLt0_pos : 0 < L t0 := (hL_convex_inv t0 (le_of_lt ht0_pos)).1
  have htan_rew : F t0 - t0 * F' t0 = (L t0 + t0 * L' t0) / L t0 ^ 2 := by
    simp only [F, F']
    field_simp [ne_of_gt hLt0_pos]; ring
  rw [htan_rew, hdtL] at htan
  have hF0 : F 0 = (DShort n d)⁻¹ := by simp only [F, hL0]
  rw [hF0] at htan
  have hLt0_eq : L t0 = (1 + hDiff n d - KShort n d z) / t0 := by
    have h := htL t0 ht0_pos
    simp only [t0, inv_inv] at h
    rw [mul_comm] at h
    exact eq_div_of_mul_eq (ne_of_gt ht0_pos) h
  rw [hLt0_eq] at htan
  have hsimp : (KShortDeriv n d z / t0 ^ 2) / ((1 + hDiff n d - KShort n d z) / t0) ^ 2 =
      KShortDeriv n d z / (1 + hDiff n d - KShort n d z) ^ 2 := by
    have hnum_ne : 1 + hDiff n d - KShort n d z ≠ 0 := by
      intro h0
      rw [h0, zero_div] at hLt0_eq
      linarith
    field_simp [ne_of_gt ht0_pos, hnum_ne]
  rw [hsimp] at htan
  have hsq_pos : 0 < (1 + hDiff n d - KShort n d z) ^ 2 := by
    have hpos : 0 < 1 + hDiff n d - KShort n d z := by
      have := mul_pos ht0_pos hLt0_pos
      rw [hLt0_eq, mul_div_cancel₀ _ (ne_of_gt ht0_pos)] at this
      exact this
    exact sq_pos_of_pos hpos
  rw [le_div_iff₀ hL0_pos]
  have hmul := (div_le_iff₀ hsq_pos).mp htan
  have hmul2 := mul_le_mul_of_nonneg_right hmul (le_of_lt hL0_pos)
  have hrhs : (DShort n d)⁻¹ * (1 + hDiff n d - KShort n d z) ^ 2 * DShort n d =
      (1 + hDiff n d - KShort n d z) ^ 2 := by
    field_simp [ne_of_gt hL0_pos]
  linarith

/-! ### Section 3: Hub Closed Forms, Harmonic Slopes (`eq:harmonic-slopes`), Weight Gap (`eq:weight-gap`),
    `lem:bin-tools`, `BINARY-02`, and Computable `dvWindow` Bounds -/

/-- Exact bridge `KDeriv m p = KDerivP m p` for all `p > 0`. -/
lemma KDeriv_eq_KDerivP (m : ℕ) {p : ℝ} (hp : 0 < p) : KDeriv m p = KDerivP m p := by
  have h1 : HasDerivAt (KFun m) (KDeriv m p) p := by
    have heq : KFun m = KShort m 0 := funext (KFun_eq_KShort m)
    rw [heq]
    exact hasDerivAt_KShort hp
  exact h1.unique (hasDerivAt_KFun m hp)

/-- Exact bridge `GDeriv m p = GDerivP m p` for all `p > 0`. -/
lemma GDeriv_eq_GDerivP (m : ℕ) {p : ℝ} (hp : 0 < p) : GDeriv m p = GDerivP m p := by
  induction m with
  | zero => simp [GDeriv, GDerivP, GDerivC, piFun_zero, s1Fun, s2Fun]
  | succ m ih =>
      rw [GDeriv, GDerivP_succ_rec m hp, KDeriv_eq_KDerivP (m + 1) hp, ih]
      ring

lemma hasDerivAt_GFun_GDeriv (m : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (GFun m) (GDeriv m p) p := by
  rw [GDeriv_eq_GDerivP m hp]
  exact hasDerivAt_GFun m hp

lemma hasDerivAt_KFun_KDeriv (m : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (KFun m) (KDeriv m p) p := by
  rw [KDeriv_eq_KDerivP m hp]
  exact hasDerivAt_KFun m hp

lemma KDeriv_pos {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) : 0 < KDeriv m p := by
  rw [KDeriv_eq_KDerivP m hp]
  exact KDerivP_pos hm hp

/-- Cast bridges from `CertEngine.hubDerivQ` and `CertEngine.KShortDerivQ`. -/
lemma hubDerivQ_KDeriv_cast (m : ℕ) (p : ℚ) (hp : 0 < p) :
    ((CertEngine.hubDerivQ m p).2.1 : ℝ) = KDeriv m (p : ℝ) := by
  have hpR : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hp
  exact (CertEngine.hubDerivQ_K_hasDerivAt m p (le_of_lt hp)).unique (hasDerivAt_KFun_KDeriv m hpR)

lemma hubDerivQ_GDeriv_cast (m : ℕ) (p : ℚ) (hp : 0 < p) :
    ((CertEngine.hubDerivQ m p).2.2.2.1 : ℝ) = GDeriv m (p : ℝ) := by
  have hpR : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hp
  exact (CertEngine.hubDerivQ_G_hasDerivAt m p (le_of_lt hp)).unique (hasDerivAt_GFun_GDeriv m hpR)

lemma hubDerivQ_vFun_cast (m : ℕ) (p : ℚ) (hp : 0 < p) :
    ((CertEngine.hubDerivQ m p).2.2.2.2 : ℝ) = vFun m (p : ℝ) := by
  by_cases hm : m = 0
  · subst hm; simp [CertEngine.hubDerivQ, vFun]
  · rw [CertEngine.hubDerivQ_v_eq m p hm]
    simp only [vFun, hm, ↓reduceIte, yFun, Rat.cast_div, Rat.cast_neg]
    rw [hubDerivQ_GDeriv_cast m p hp, hubDerivQ_KDeriv_cast m p hp]

lemma KShortDerivQ_deriv_cast (n d : ℕ) (z : ℚ) (hz : 0 < z) :
    ((CertEngine.KShortDerivQ n d z).2 : ℝ) = KShortDeriv n d (z : ℝ) := by
  have hzR : (0 : ℝ) < (z : ℝ) := by exact_mod_cast hz
  exact (CertEngine.KShortDerivQ_spec n d z (le_of_lt hz)).2.unique (hasDerivAt_KShort hzR)

/-- Exact relation between `UFun`, `WFun` and `HubFunction.s1Fun`, `s2Fun`. -/
lemma UFun_eq_sum_range (j : ℕ) (p : ℝ) :
    UFun j p = ∑ i ∈ Finset.range j, (1 + ((i + 1 : ℕ) : ℝ) * p)⁻¹ := by
  unfold UFun UShort
  refine Finset.sum_bij (fun i _ => i - 1) ?_ ?_ ?_ ?_
  · intro i hi; simp only [Finset.mem_Icc, Finset.mem_range] at hi ⊢; omega
  · intro i₁ h₁ i₂ h₂ heq
    simp only [Finset.mem_Icc] at h₁ h₂
    omega
  · intro k hk
    refine ⟨k + 1, ?_, by simp⟩
    simp only [Finset.mem_range, Finset.mem_Icc] at hk ⊢; omega
  · intro i hi
    simp only [Finset.mem_Icc] at hi
    have hEq : i - 1 + 1 = i := by omega
    rw [hEq]

lemma WFun_eq_sum_range (j : ℕ) (p : ℝ) :
    WFun j p = ∑ i ∈ Finset.range j, ((1 + ((i + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹ := by
  unfold WFun WShortSum
  refine Finset.sum_bij (fun i _ => i - 1) ?_ ?_ ?_ ?_
  · intro i hi; simp only [Finset.mem_Icc, Finset.mem_range] at hi ⊢; omega
  · intro i₁ h₁ i₂ h₂ heq
    simp only [Finset.mem_Icc] at h₁ h₂
    omega
  · intro k hk
    refine ⟨k + 1, ?_, by simp⟩
    simp only [Finset.mem_range, Finset.mem_Icc] at hk ⊢; omega
  · intro i hi
    simp only [Finset.mem_Icc] at hi
    have hEq : i - 1 + 1 = i := by omega
    rw [hEq]

lemma UFun_succ (j : ℕ) (p : ℝ) :
    UFun (j + 1) p = UFun j p + (1 + ((j + 1 : ℕ) : ℝ) * p)⁻¹ := by
  rw [UFun_eq_sum_range, UFun_eq_sum_range, Finset.sum_range_succ]

lemma WFun_succ (j : ℕ) (p : ℝ) :
    WFun (j + 1) p = WFun j p + ((1 + ((j + 1 : ℕ) : ℝ) * p) ^ 2)⁻¹ := by
  rw [WFun_eq_sum_range, WFun_eq_sum_range, Finset.sum_range_succ]

lemma p_mul_UFun_eq_s1Fun (j : ℕ) {p : ℝ} (hp : 0 < p) :
    p * UFun j p = s1Fun j (1 / p) := by
  rw [UFun_eq_sum_range, s1Fun, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hden : 1 + ((i + 1 : ℕ) : ℝ) * p ≠ 0 := ne_of_gt (by positivity)
  have hden2 : ((i + 1 : ℕ) : ℝ) + 1 / p ≠ 0 := ne_of_gt (by positivity)
  field_simp [ne_of_gt hp, hden, hden2]
  ring

lemma p_sq_mul_WFun_eq_s2Fun (j : ℕ) {p : ℝ} (hp : 0 < p) :
    p ^ 2 * WFun j p = s2Fun j (1 / p) := by
  rw [WFun_eq_sum_range, s2Fun, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hden : 1 + ((i + 1 : ℕ) : ℝ) * p ≠ 0 := ne_of_gt (by positivity)
  have hden2 : ((i + 1 : ℕ) : ℝ) + 1 / p ≠ 0 := ne_of_gt (by positivity)
  field_simp [ne_of_gt hp, hden, hden2]
  ring

/-- Closed form of `G_j(p)` (`app-binary-proof.tex` line 13). -/
theorem GFun_closed_p (j : ℕ) {p : ℝ} (hp : 0 < p) :
    GFun j p = 1 + harmonic j + 3 * p * (1 - piFun j p) + 4 * piFun j p -
      4 * (1 - 1 / p) * p * piFun j p * UFun j p := by
  have hc : 0 < 1 / p := one_div_pos.mpr hp
  have h := GFun_eq_closed j hc
  rw [one_div_one_div] at h
  rw [h]
  unfold GFunClosed
  rw [← p_mul_UFun_eq_s1Fun j hp]
  field_simp [ne_of_gt hp]

/-- Discrete harmonic slope of `K_j(p)` (`eq:harmonic-slopes`). -/
theorem harmonic_slope_K (j : ℕ) {p : ℝ} (hp : 0 < p) :
    ((j + 1 : ℕ) : ℝ) * (KFun (j + 1) p - KFun j p) = (1 - 1 / p) * piFun (j + 1) p := by
  have hE1 := clock_E1_recurrence (n := j + 1) (d := 0) (Nat.succ_pos j) hp
  rw [← KFun_eq_KShort, ← KFun_eq_KShort, Nat.add_sub_cancel] at hE1
  have hK : KFun (j + 1) p = p + (1 - p) * piFun (j + 1) p := by simp [KFun]
  have hE2 : ((j + 1 : ℕ) : ℝ) * (KFun (j + 1) p - KFun j p) * p = (p - 1) * piFun (j + 1) p := by
    nlinarith [hE1, hK]
  have hpne : p ≠ 0 := ne_of_gt hp
  have hrhs : (1 - 1 / p) * piFun (j + 1) p = ((p - 1) * piFun (j + 1) p) / p := by
    field_simp [hpne]
  rw [hrhs, ← hE2, mul_div_cancel_right₀ _ hpne]

/-- Discrete harmonic slope of `G_j(p)`: `s_j(G) = 1 + δ_j(p)` (`eq:harmonic-slopes`). -/
theorem harmonic_slope_G (j : ℕ) {p : ℝ} (hp : 0 < p) :
    ((j + 1 : ℕ) : ℝ) * (GFun (j + 1) p - GFun j p) = 1 + deltaFun (j + 1) p := by
  have hden : 1 + ((j + 1 : ℕ) : ℝ) * p ≠ 0 := ne_of_gt (by positivity)
  have hrec := CertEngine.GFun_succ_eq_KFun j p
  have hmul : (1 + ((j + 1 : ℕ) : ℝ) * p) * GFun (j + 1) p =
      1 + harmonic (j + 1) + 4 * KFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * GFun j p := by
    rw [hrec, mul_div_cancel₀ _ hden]
  have hdiff : ((j + 1 : ℕ) : ℝ) * p * (GFun (j + 1) p - GFun j p) =
      1 + harmonic (j + 1) + 4 * KFun (j + 1) p - GFun (j + 1) p := by linarith
  have hG := GFun_closed_p (j + 1) hp
  have hK : KFun (j + 1) p = p + (1 - p) * piFun (j + 1) p := by simp [KFun]
  have hrhs : 1 + harmonic (j + 1) + 4 * KFun (j + 1) p - GFun (j + 1) p =
      p * (1 + deltaFun (j + 1) p) := by
    rw [hG, hK, deltaFun]
    field_simp [ne_of_gt hp]
    ring
  rw [hrhs] at hdiff
  have : p * (((j + 1 : ℕ) : ℝ) * (GFun (j + 1) p - GFun j p)) = p * (1 + deltaFun (j + 1) p) := by
    linarith
  exact mul_left_cancel₀ (ne_of_gt hp) this

/-- Discrete harmonic slope of `K'_j(p)` (`eq:harmonic-slopes`). -/
theorem harmonic_slope_KDeriv (j : ℕ) {p : ℝ} (hp : 0 < p) :
    ((j + 1 : ℕ) : ℝ) * (KDeriv (j + 1) p - KDeriv j p) =
      (piFun (j + 1) p / p) * (1 / p + (1 - 1 / p) * UFun (j + 1) p) := by
  have hd_lhs : HasDerivAt (fun x => ((j + 1 : ℕ) : ℝ) * (KFun (j + 1) x - KFun j x))
      (((j + 1 : ℕ) : ℝ) * (KDeriv (j + 1) p - KDeriv j p)) p :=
    (hasDerivAt_sub (hasDerivAt_KFun_KDeriv (j + 1) hp) (hasDerivAt_KFun_KDeriv j hp)).const_mul _
  have hd_pi : HasDerivAt (piFun (j + 1)) (piFun (j + 1) p * UFun (j + 1) p / p) p := by
    have heq : piFun (j + 1) = piShort (j + 1) 0 := funext (piFun_eq_piShort_bp (j + 1))
    rw [heq]
    convert hasDerivAt_piShort_bp (n := j + 1) (d := 0) hp using 1
    simp only [UFun]
    ring
  have hd_fac : HasDerivAt (fun x : ℝ => 1 - 1 / x) (1 / p ^ 2) p := by
    have hinv : HasDerivAt (fun x : ℝ => 1 / x) (-1 / p ^ 2) p := by
      have h := hasDerivAt_inv_real (ne_of_gt hp)
      have heq : (fun x : ℝ => 1 / x) = fun x => x⁻¹ := funext (fun x => one_div x)
      rw [heq]; convert h using 1; ring
    convert hasDerivAt_const_sub (1 : ℝ) hinv using 1; ring
  have hd_rhs := hd_fac.mul hd_pi
  have hev : (fun x => ((j + 1 : ℕ) : ℝ) * (KFun (j + 1) x - KFun j x)) =ᶠ[𝓝 p]
      (fun x => (1 - 1 / x) * piFun (j + 1) x) :=
    Filter.mem_of_superset (Ioi_mem_nhds hp) (fun x hx => harmonic_slope_K j hx)
  have huniq := (hd_lhs.congr_of_eventuallyEq hev.symm).unique hd_rhs
  rw [huniq]
  field_simp [ne_of_gt hp]

/-- Derivative of `δ_j(p)` in `p`. -/
def deltaDeriv (j : ℕ) (p : ℝ) : ℝ :=
  (piFun j p / p) * (4 * (1 - 1 / p) * (UFun j p ^ 2 + WFun j p) - (5 - 8 / p) * UFun j p)

theorem hasDerivAt_deltaFun (j : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (deltaFun j) (deltaDeriv j p) p := by
  have hd_pi : HasDerivAt (piFun j) (piFun j p * UFun j p / p) p := by
    have heq : piFun j = piShort j 0 := funext (piFun_eq_piShort_bp j)
    rw [heq]
    convert hasDerivAt_piShort_bp (n := j) (d := 0) hp using 1
    simp only [UFun]
    ring
  have hd_U : HasDerivAt (UFun j) (-(UFun j p - WFun j p) / p) p :=
    hasDerivAt_UShort (n := j) (d := 0) hp
  have hd_4fac : HasDerivAt (fun x : ℝ => 4 * (1 - 1 / x)) (4 / p ^ 2) p := by
    have hinv : HasDerivAt (fun x : ℝ => 1 / x) (-1 / p ^ 2) p := by
      have h := hasDerivAt_inv_real (ne_of_gt hp)
      have heq : (fun x : ℝ => 1 / x) = fun x => x⁻¹ := funext (fun x => one_div x)
      rw [heq]; convert h using 1; ring
    convert (hasDerivAt_const_sub (1 : ℝ) hinv).const_mul (4 : ℝ) using 1; ring
  have hd_br := hasDerivAt_sub (hasDerivAt_mul_fn hd_4fac hd_U) (hasDerivAt_const p (1 : ℝ))
  have hd := hasDerivAt_mul_fn hd_pi hd_br
  have hdeq : deltaFun j = fun x => piFun j x * (4 * (1 - 1 / x) * UFun j x - 1) := by
    funext x; unfold deltaFun; simp [one_div]
  rw [hdeq]
  convert hd using 1
  unfold deltaDeriv
  field_simp [ne_of_gt hp]
  ring

/-- Discrete harmonic slope of `y_j(p) = -G'_j(p)` (`eq:harmonic-slopes`), valid for ALL `j ≥ 0`! -/
theorem harmonic_slope_yFun (j : ℕ) {p : ℝ} (hp : 0 < p) :
    ((j + 1 : ℕ) : ℝ) * (yFun (j + 1) p - yFun j p) =
      (piFun (j + 1) p / p) *
        (UFun (j + 1) p * (5 - 8 / p - 4 * (1 - 1 / p) * UFun (j + 1) p) -
          4 * (1 - 1 / p) * WFun (j + 1) p) := by
  have hd_lhs : HasDerivAt (fun x => ((j + 1 : ℕ) : ℝ) * (GFun (j + 1) x - GFun j x))
      (((j + 1 : ℕ) : ℝ) * (GDeriv (j + 1) p - GDeriv j p)) p :=
    (hasDerivAt_sub (hasDerivAt_GFun_GDeriv (j + 1) hp) (hasDerivAt_GFun_GDeriv j hp)).const_mul _
  have hd_rhs := hasDerivAt_const_add (1 : ℝ) (hasDerivAt_deltaFun (j + 1) hp)
  have hev : (fun x => ((j + 1 : ℕ) : ℝ) * (GFun (j + 1) x - GFun j x)) =ᶠ[𝓝 p]
      (fun x => 1 + deltaFun (j + 1) x) :=
    Filter.mem_of_superset (Ioi_mem_nhds hp) (fun x hx => harmonic_slope_G j hx)
  have huniq := (hd_lhs.congr_of_eventuallyEq hev.symm).unique hd_rhs
  unfold yFun
  have hy : ((j + 1 : ℕ) : ℝ) * (-GDeriv (j + 1) p - -GDeriv j p) = -deltaDeriv (j + 1) p := by
    linarith
  rw [hy]
  unfold deltaDeriv
  ring

/-- Exact harmonic slope of `D_j = H_j + (H_j^2 + H_{2,j}) / 2`. -/
theorem harmonic_slope_DFun (j : ℕ) :
    ((j + 1 : ℕ) : ℝ) * (DFun (j + 1) - DFun j) = 1 + harmonic (j + 1) := by
  unfold DFun DShort hDiff h2Diff
  have hH0 : harmonic 0 = 0 := harmonic_zero
  have hH20 : harmonic2 0 = 0 := by simp [harmonic2]
  rw [hH0, hH20, sub_zero, sub_zero, sub_zero, sub_zero, harmonic_succ, harmonic2_succ]
  have hj_ne : ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  field_simp [hj_ne]
  ring

/-- Closed form of `η_j = (1/25)(1 + H_j) - σ_j = (21/250)(1 - π_j(q_0))` and `s_j(σ)`. -/
theorem one_add_harmonic_sub_hPrem (j : ℕ) :
    1 + harmonic j - hPrem j = q0Const * (1 - piFun j q0Const) := by
  induction j with
  | zero => simp [hPrem, harmonic_zero, piFun_zero]
  | succ j ih =>
      set n : ℝ := ((j + 1 : ℕ) : ℝ)
      have hden : 1 + n * q0Const ≠ 0 := by unfold q0Const; positivity
      have hj_ne : n ≠ 0 := by positivity
      rw [hPrem, piFun_succ, harmonic_succ]
      change 1 + (harmonic j + n⁻¹) -
          (1 + (harmonic j + n⁻¹) + n * q0Const * hPrem j) / (1 + n * q0Const) =
        q0Const * (1 - piFun j q0Const * (n * q0Const / (1 + n * q0Const)))
      have hih : hPrem j = 1 + harmonic j - q0Const * (1 - piFun j q0Const) := by linarith
      rw [hih]
      field_simp [hden, hj_ne]
      ring

theorem etaPrem_eq_closed (j : ℕ) :
    etaPrem j = (21 / 250 : ℝ) * (1 - piFun j q0Const) := by
  unfold etaPrem sigmaPrem
  have h := one_add_harmonic_sub_hPrem j
  unfold q0Const at h ⊢
  linarith

theorem harmonic_slope_sigmaPrem (j : ℕ) :
    ((j + 1 : ℕ) : ℝ) * (sigmaPrem (j + 1) - sigmaPrem j) =
      (1 / 25 : ℝ) * (1 - piFun (j + 1) q0Const) := by
  have hden : 1 + ((j + 1 : ℕ) : ℝ) * q0Const ≠ 0 := by unfold q0Const; positivity
  have hmul : (1 + ((j + 1 : ℕ) : ℝ) * q0Const) * hPrem (j + 1) =
      1 + harmonic (j + 1) + ((j + 1 : ℕ) : ℝ) * q0Const * hPrem j := by
    rw [hPrem, mul_div_cancel₀ _ hden]
  have hsub : ((j + 1 : ℕ) : ℝ) * q0Const * (hPrem (j + 1) - hPrem j) =
      1 + harmonic (j + 1) - hPrem (j + 1) := by linarith
  rw [one_add_harmonic_sub_hPrem] at hsub
  have hq0 : q0Const ≠ 0 := by unfold q0Const; norm_num
  have hdiv : ((j + 1 : ℕ) : ℝ) * (hPrem (j + 1) - hPrem j) = 1 - piFun (j + 1) q0Const := by
    have : q0Const * (((j + 1 : ℕ) : ℝ) * (hPrem (j + 1) - hPrem j)) =
        q0Const * (1 - piFun (j + 1) q0Const) := by linarith
    exact mul_left_cancel₀ hq0 this
  unfold sigmaPrem
  linarith

/-- **Weight gap identity 1 (`eq:weight-gap`, line 1)** for `j ≥ 1` (i.e. rank `j + 1 ≥ 2`). -/
theorem weight_gap_eq_slope (j : ℕ) (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    ((j + 1 : ℕ) : ℝ) * KDeriv (j + 1) p * (vFun j p - vFun (j + 1) p) =
      -(((j + 1 : ℕ) : ℝ) * (yFun (j + 1) p - yFun j p)) +
        vFun j p * (((j + 1 : ℕ) : ℝ) * (KDeriv (j + 1) p - KDeriv j p)) := by
  have hK1 : KDeriv j p ≠ 0 := ne_of_gt (KDeriv_pos hj hp)
  have hK2 : KDeriv (j + 1) p ≠ 0 := ne_of_gt (KDeriv_pos (Nat.succ_pos j) hp)
  have hv1 : vFun j p * KDeriv j p = yFun j p := by
    simp only [vFun, show j ≠ 0 by omega, ↓reduceIte]
    exact div_mul_cancel₀ _ hK1
  have hv2 : vFun (j + 1) p * KDeriv (j + 1) p = yFun (j + 1) p := by
    simp only [vFun, Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte]
    exact div_mul_cancel₀ _ hK2
  linear_combination ((j + 1 : ℕ) : ℝ) * hv1 - ((j + 1 : ℕ) : ℝ) * hv2

/-- **Weight gap identity 2 (`eq:weight-gap`, line 2 / Theorem C)** for `j ≥ 1` (`j + 1 ≥ 2`). -/
theorem weight_gap_eq_cleared (j : ℕ) (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    (1 + ((j + 1 : ℕ) : ℝ) * p) * KDeriv (j + 1) p * (vFun j p - vFun (j + 1) p) =
      3 * (1 - piFun (j + 1) p) + vFun j p * (1 - (1 - 1 / p) * piFun (j + 1) p) -
        8 * (1 - 1 / p) * piFun (j + 1) p * UFun (j + 1) p := by
  have hden : 1 + ((j + 1 : ℕ) : ℝ) * p ≠ 0 := ne_of_gt (by positivity)
  have hK1 : KDeriv j p ≠ 0 := ne_of_gt (KDeriv_pos hj hp)
  have hK2 : KDeriv (j + 1) p ≠ 0 := ne_of_gt (KDeriv_pos (Nat.succ_pos j) hp)
  have hv1 : vFun j p * KDeriv j p = yFun j p := by
    simp only [vFun, show j ≠ 0 by omega, ↓reduceIte]; exact div_mul_cancel₀ _ hK1
  have hv2 : vFun (j + 1) p * KDeriv (j + 1) p = yFun (j + 1) p := by
    simp only [vFun, Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte]; exact div_mul_cancel₀ _ hK2
  have hKrec : (1 + ((j + 1 : ℕ) : ℝ) * p) * KDeriv (j + 1) p =
      1 - (1 - 1 / p) * piFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * KDeriv j p := by
    rw [KDeriv_eq_KDerivP (j + 1) hp, KDerivP_succ_rec j hp, mul_div_cancel₀ _ hden,
      ← KDeriv_eq_KDerivP j hp]
    have hsl := harmonic_slope_K j hp
    linarith
  have hGrec : (1 + ((j + 1 : ℕ) : ℝ) * p) * yFun (j + 1) p =
      -4 * KDeriv (j + 1) p + (1 + deltaFun (j + 1) p) + ((j + 1 : ℕ) : ℝ) * p * yFun j p := by
    unfold yFun
    have hG : (1 + ((j + 1 : ℕ) : ℝ) * p) * GDeriv (j + 1) p =
        4 * KDeriv (j + 1) p + ((j + 1 : ℕ) : ℝ) * (GFun j p - GFun (j + 1) p) +
          ((j + 1 : ℕ) : ℝ) * p * GDeriv j p := by
      rw [GDeriv, mul_div_cancel₀ _ hden]
    have hsl := harmonic_slope_G j hp
    linarith
  have hKd_closed : KDeriv (j + 1) p =
      1 - piFun (j + 1) p - (1 - 1 / p) * piFun (j + 1) p * UFun (j + 1) p := by
    simp only [KDeriv, KShortDeriv, Nat.succ_pos, ↓reduceIte, piFun_eq_piShort_bp, UFun, one_div]
  have hcomb : (1 + ((j + 1 : ℕ) : ℝ) * p) * KDeriv (j + 1) p * (vFun j p - vFun (j + 1) p) =
      vFun j p * (1 - (1 - 1 / p) * piFun (j + 1) p) + 4 * KDeriv (j + 1) p -
        (1 + deltaFun (j + 1) p) := by
    calc
      (1 + ((j + 1 : ℕ) : ℝ) * p) * KDeriv (j + 1) p * (vFun j p - vFun (j + 1) p)
          = vFun j p * ((1 + ((j + 1 : ℕ) : ℝ) * p) * KDeriv (j + 1) p) -
              (1 + ((j + 1 : ℕ) : ℝ) * p) * (vFun (j + 1) p * KDeriv (j + 1) p) := by ring
      _ = vFun j p * (1 - (1 - 1 / p) * piFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * KDeriv j p) -
              ((1 + ((j + 1 : ℕ) : ℝ) * p) * yFun (j + 1) p) := by rw [hKrec, hv2]
      _ = vFun j p * (1 - (1 - 1 / p) * piFun (j + 1) p) +
              ((j + 1 : ℕ) : ℝ) * p * (vFun j p * KDeriv j p) -
              (-4 * KDeriv (j + 1) p + (1 + deltaFun (j + 1) p) +
                ((j + 1 : ℕ) : ℝ) * p * yFun j p) := by rw [hGrec]; ring
      _ = vFun j p * (1 - (1 - 1 / p) * piFun (j + 1) p) + 4 * KDeriv (j + 1) p -
              (1 + deltaFun (j + 1) p) := by rw [hv1]; ring
  rw [hcomb, hKd_closed, deltaFun]
  ring

/-! #### Strict monotonicity of `v_j`, weight ordering `v_{j-1}(p) > v_j(p)`, and `BINARY-02` -/

/-- For every `j ≥ 1`, `v_j(p*_j) = 0`, `v_j(p) > 0` for `p > p*_j`, and `v_j` is strictly
    increasing on `[p*_j, ∞)` (`lem:bin-tools`(c), first half). -/
theorem vFun_pStar_eq_zero {j : ℕ} (hj : 1 ≤ j) : vFun j (pStar j) = 0 := by
  simp only [vFun, show j ≠ 0 by omega, ↓reduceIte, yFun,
    GDeriv_eq_GDerivP j (pStar_pos hj), GDerivP_pStar_eq_zero hj, neg_zero, zero_div]

theorem vFun_pos_of_gt_pStar {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : pStar j < p) :
    0 < vFun j p := by
  have hp0 : 0 < p := lt_trans (pStar_pos hj) hp
  simp only [vFun, show j ≠ 0 by omega, ↓reduceIte, yFun,
    GDeriv_eq_GDerivP j hp0, KDeriv_eq_KDerivP j hp0]
  exact div_pos (neg_pos.mpr (GDerivP_neg_of_gt_pStar hj hp)) (KDerivP_pos hj hp0)

theorem vFun_nonneg_of_ge_pStar {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : pStar j ≤ p) :
    0 ≤ vFun j p := by
  rcases eq_or_lt_of_le hp with rfl | hlt
  · rw [vFun_pStar_eq_zero hj]
  · exact le_of_lt (vFun_pos_of_gt_pStar hj hlt)

theorem vFun_strictMono {j : ℕ} (hj : 1 ≤ j) : StrictMonoOn (vFun j) (Ici (pStar j)) := by
  intro p₁ hp₁ p₂ hp₂ hlt
  have hp1_pos : 0 < p₁ := lt_of_lt_of_le (pStar_pos hj) hp₁
  have hp2_pos : 0 < p₂ := lt_trans hp1_pos hlt
  have hv1_nn : 0 ≤ vFun j p₁ := vFun_nonneg_of_ge_pStar hj hp₁
  have hcrit1 : GDerivP j p₁ + vFun j p₁ * KDerivP j p₁ = 0 := by
    simp only [vFun, show j ≠ 0 by omega, ↓reduceIte, yFun,
      GDeriv_eq_GDerivP j hp1_pos, KDeriv_eq_KDerivP j hp1_pos]
    rw [div_mul_cancel₀ _ (ne_of_gt (KDerivP_pos hj hp1_pos))]
    ring
  have hneg := (thm_laplace_strictGlobalMax_of_crit_p hj (by linarith : (-1 : ℝ) ≤ vFun j p₁)
    hp1_pos hcrit1).2.1 p₂ hlt
  have hK2 : 0 < KDerivP j p₂ := KDerivP_pos hj hp2_pos
  have hv2_eq : vFun j p₂ = -GDerivP j p₂ / KDerivP j p₂ := by
    simp only [vFun, show j ≠ 0 by omega, ↓reduceIte, yFun,
      GDeriv_eq_GDerivP j hp2_pos, KDeriv_eq_KDerivP j hp2_pos]
  rw [hv2_eq, lt_div_iff₀ hK2]
  linarith

/-- Strict concavity / strict global supporting line of `F_j = G_j ∘ K_j⁻¹`:
    for `j ≥ 1`, `p > 0` with `-1 ≤ v_j(p)`, and any `z > 0` with `z ≠ p`,
    `G_j(z) + v_j(p) K_j(z) < M_j(p) = G_j(p) + v_j(p) K_j(p)`. -/
theorem MFun_strict_support {j : ℕ} (hj : 1 ≤ j) {p z : ℝ} (hp : 0 < p) (hz : 0 < z)
    (hv : -1 ≤ vFun j p) (hne : z ≠ p) :
    GFun j z + vFun j p * KFun j z < MFun j p := by
  have hcrit : GDerivP j p + vFun j p * KDerivP j p = 0 := by
    simp only [vFun, show j ≠ 0 by omega, ↓reduceIte, yFun,
      GDeriv_eq_GDerivP j hp, KDeriv_eq_KDerivP j hp]
    rw [div_mul_cancel₀ _ (ne_of_gt (KDerivP_pos hj hp))]
    ring
  exact (thm_laplace_strictGlobalMax_of_crit_p hj hv hp hcrit).2.2 z hz hne

theorem MFun_support {j : ℕ} (hj : 1 ≤ j) {p z : ℝ} (hp : 0 < p) (hz : 0 < z)
    (hv : -1 ≤ vFun j p) :
    GFun j z + vFun j p * KFun j z ≤ MFun j p := by
  by_cases h : z = p
  · subst h; rfl
  · exact le_of_lt (MFun_strict_support hj hp hz hv h)

/-- Auxiliary weight-ordering function `φ_r(c; v)` of `app-binary-proof.tex` lines 72–76. -/
def phiWeight (r : ℕ) (c v : ℝ) : ℝ :=
  5 - 8 * c - 4 * c * (1 - c) * (s1Fun r c + s2Fun r c / s1Fun r c) -
    v * (1 - c + 1 / s1Fun r c)

private lemma s1_sq_sub_s2_nonneg (r : ℕ) {c : ℝ} (hc : 0 < c) :
    0 ≤ s1Fun r c ^ 2 - s2Fun r c := by
  induction r with
  | zero => simp [s1Fun, s2Fun]
  | succ r ih =>
      rw [s1Fun_succ, s2Fun_succ]
      have ha : 0 < (((r + 1 : ℕ) : ℝ) + c)⁻¹ := inv_pos.mpr (by positivity)
      have hs : 0 ≤ s1Fun r c := Finset.sum_nonneg (fun i _ => by positivity)
      have hsq : ((((r + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹ = ((((r + 1 : ℕ) : ℝ) + c)⁻¹) ^ 2 := by
        rw [inv_pow]
      rw [hsq]
      nlinarith

private lemma s1_step_excess_ge {r : ℕ} (hr : 1 ≤ r) {c : ℝ} (hc : 0 < c) :
    let a_next := (((r + 1 : ℕ) : ℝ) + c)⁻¹
    2 * ((1 + c)⁻¹ * (2 + c)⁻¹) ≤ (s1Fun r c ^ 2 - s2Fun r c) + 2 * a_next * s1Fun r c := by
  intro a_next
  rcases eq_or_lt_of_le hr with rfl | hr2
  · simp only [s1Fun, s2Fun, Finset.range_one, Finset.sum_singleton, zero_add,
      Nat.cast_one, a_next, Nat.reduceAdd, Nat.cast_ofNat]
    have hsq : ((1 + c) ^ 2)⁻¹ = ((1 + c)⁻¹) ^ 2 := by rw [inv_pow]
    rw [hsq]; ring_nf; exact le_rfl
  · have h2 : 2 ≤ r := by omega
    have ha_nn : 0 ≤ 2 * a_next * s1Fun r c := by
      have : 0 ≤ s1Fun r c := le_of_lt (s1Fun_pos hr hc)
      have : 0 ≤ a_next := by dsimp [a_next]; positivity
      positivity
    have hge_all : ∀ k : ℕ, 2 * ((1 + c)⁻¹ * (2 + c)⁻¹) ≤ s1Fun (k + 2) c ^ 2 - s2Fun (k + 2) c := by
      intro k
      induction k with
      | zero =>
          simp only [zero_add, s1Fun, s2Fun, Finset.sum_range_succ, Finset.range_zero,
            Finset.sum_empty, zero_add, Nat.cast_one, Nat.reduceAdd, Nat.cast_ofNat]
          have h1 : ((1 + c) ^ 2)⁻¹ = ((1 + c)⁻¹) ^ 2 := by rw [inv_pow]
          have h2' : ((2 + c) ^ 2)⁻¹ = ((2 + c)⁻¹) ^ 2 := by rw [inv_pow]
          rw [h1, h2']; linarith
      | succ k ih =>
          rw [show k + 1 + 2 = (k + 2) + 1 by omega, s1Fun_succ, s2Fun_succ]
          have hsq : ((((k + 2 + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹ =
              ((((k + 2 + 1 : ℕ) : ℝ) + c)⁻¹) ^ 2 := by rw [inv_pow]
          rw [hsq]
          have hs : 0 ≤ s1Fun (k + 2) c := Finset.sum_nonneg (fun i _ => by positivity)
          have ha : 0 ≤ (((k + 2 + 1 : ℕ) : ℝ) + c)⁻¹ := by positivity
          nlinarith [ih]
    obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' h2
    linarith [hge_all k]

/-- Key step identity for `s1 + s2 / s1` and `phiWeight` (`app-binary-proof.tex` line 74). -/
lemma s1_add_s2_div_s1_step {r : ℕ} (hr : 1 ≤ r) {c : ℝ} (hc : 0 < c) :
    let a_next := (((r + 1 : ℕ) : ℝ) + c)⁻¹
    (s1Fun (r + 1) c + s2Fun (r + 1) c / s1Fun (r + 1) c) -
      (s1Fun r c + s2Fun r c / s1Fun r c) =
      (a_next / (s1Fun r c * s1Fun (r + 1) c)) *
        ((s1Fun r c ^ 2 - s2Fun r c) + 2 * a_next * s1Fun r c) := by
  intro a_next
  have hs1 : s1Fun r c ≠ 0 := ne_of_gt (s1Fun_pos hr hc)
  have hs2 : s1Fun (r + 1) c ≠ 0 := ne_of_gt (s1Fun_pos (Nat.succ_pos r) hc)
  have h1 : s1Fun (r + 1) c = s1Fun r c + a_next := s1Fun_succ r c
  have h2 : s2Fun (r + 1) c = s2Fun r c + a_next ^ 2 := by
    rw [s2Fun_succ, inv_pow]
  rw [h1] at hs2 ⊢
  rw [h2]
  field_simp [hs1, hs2]
  ring

lemma phiWeight_step_eq {r : ℕ} (hr : 1 ≤ r) {c v : ℝ} (hc : 0 < c) :
    let a_next := (((r + 1 : ℕ) : ℝ) + c)⁻¹
    phiWeight (r + 1) c v - phiWeight r c v =
      -(a_next / (s1Fun r c * s1Fun (r + 1) c)) *
        (4 * c * (1 - c) * ((s1Fun r c ^ 2 - s2Fun r c) + 2 * a_next * s1Fun r c) - v) := by
  intro a_next
  have hs1 : s1Fun r c ≠ 0 := ne_of_gt (s1Fun_pos hr hc)
  have hs2 : s1Fun (r + 1) c ≠ 0 := ne_of_gt (s1Fun_pos (Nat.succ_pos r) hc)
  have hstep := s1_add_s2_div_s1_step hr hc
  have hinv : 1 / s1Fun (r + 1) c - 1 / s1Fun r c = -a_next / (s1Fun r c * s1Fun (r + 1) c) := by
    have h1 : s1Fun (r + 1) c = s1Fun r c + a_next := s1Fun_succ r c
    rw [h1] at hs2 ⊢
    rw [div_sub_div _ _ hs2 hs1]
    congr 1 <;> ring
  unfold phiWeight
  linear_combination -(4 * c * (1 - c)) * hstep - v * hinv

/-- Elementary guard `8 c (1 - c) / ((1 + c)(2 + c)) ≥ 5/9` on `c ∈ [100/273, 5/11]`. -/
lemma weight_guard_ge_5_9 {c : ℝ} (hc_lo : cPConst ≤ c) (hc_hi : c ≤ 5 / 11) :
    (5 / 9 : ℝ) ≤ 8 * c * (1 - c) / ((1 + c) * (2 + c)) := by
  have hc0 : 0 < c := lt_of_lt_of_le (by unfold cPConst; norm_num) hc_lo
  have hden : 0 < (1 + c) * (2 + c) := by positivity
  rw [le_div_iff₀ hden]
  -- `8 c (1 - c) - (5/9)(1+c)(2+c) = (1/9) * (5 - 11 c) * (7 c - 2) ≥ 0` on `[2/7, 5/11]`!
  -- Wait: check `(5 - 11 c)(7 c - 2) = -77 c^2 + 57 c - 10` vs `72 c - 72 c^2 - 10 - 15 c - 5 c^2 = -77 c^2 + 57 c - 10`!
  have hfac : 8 * c * (1 - c) - (5 / 9 : ℝ) * ((1 + c) * (2 + c)) =
      (1 / 9 : ℝ) * (5 - 11 * c) * (7 * c - 2) := by ring
  have h1 : 0 ≤ 5 - 11 * c := by linarith
  have h2 : 0 ≤ 7 * c - 2 := by unfold cPConst at hc_lo; linarith
  nlinarith

/-- Strict decrease of `r ↦ phiWeight r c v` on `r ≥ 1` for `c ∈ [c_P, 5/11]` and `v ≤ 9/25`. -/
lemma phiWeight_strictAnti_step {r : ℕ} (hr : 1 ≤ r) {c v : ℝ}
    (hc_lo : cPConst ≤ c) (hc_hi : c ≤ 5 / 11) (hv : v ≤ 9 / 25) :
    phiWeight (r + 1) c v < phiWeight r c v := by
  have hc : 0 < c := lt_of_lt_of_le (by unfold cPConst; norm_num) hc_lo
  have h1c : 0 < 1 - c := by linarith
  rw [← sub_neg, phiWeight_step_eq hr hc]
  have hs1 : 0 < s1Fun r c := s1Fun_pos hr hc
  have hs2 : 0 < s1Fun (r + 1) c := s1Fun_pos (Nat.succ_pos r) hc
  have ha : 0 < (((r + 1 : ℕ) : ℝ) + c)⁻¹ := inv_pos.mpr (by positivity)
  have hfac_pos : 0 < (((r + 1 : ℕ) : ℝ) + c)⁻¹ / (s1Fun r c * s1Fun (r + 1) c) :=
    div_pos ha (mul_pos hs1 hs2)
  have hex := s1_step_excess_ge hr hc
  have h59 := weight_guard_ge_5_9 hc_lo hc_hi
  have hinner : 0 < 4 * c * (1 - c) *
      ((s1Fun r c ^ 2 - s2Fun r c) + 2 * (((r + 1 : ℕ) : ℝ) + c)⁻¹ * s1Fun r c) - v := by
    have hmul : 8 * c * (1 - c) / ((1 + c) * (2 + c)) =
        4 * c * (1 - c) * (2 * ((1 + c)⁻¹ * (2 + c)⁻¹)) := by
      have h1 : 1 + c ≠ 0 := by linarith
      have h2 : 2 + c ≠ 0 := by linarith
      field_simp [h1, h2]; ring
    have hge : 5 / 9 ≤ 4 * c * (1 - c) *
        ((s1Fun r c ^ 2 - s2Fun r c) + 2 * (((r + 1 : ℕ) : ℝ) + c)⁻¹ * s1Fun r c) := by
      calc
        (5 / 9 : ℝ) ≤ 8 * c * (1 - c) / ((1 + c) * (2 + c)) := h59
        _ = 4 * c * (1 - c) * (2 * ((1 + c)⁻¹ * (2 + c)⁻¹)) := hmul
        _ ≤ 4 * c * (1 - c) *
              ((s1Fun r c ^ 2 - s2Fun r c) + 2 * (((r + 1 : ℕ) : ℝ) + c)⁻¹ * s1Fun r c) :=
            mul_le_mul_of_nonneg_left hex (by positivity)
    linarith
  nlinarith

/-- Step identity linking `G'_r + v K'_r` to `phiWeight r (1/p) v`. -/
lemma F_deriv_step_eq_phiWeight (r : ℕ) {p v : ℝ} (hp : 0 < p) :
    (GDeriv (r + 1) p + v * KDeriv (r + 1) p) - (GDeriv r p + v * KDeriv r p) =
      -(piFun (r + 1) p * s1Fun (r + 1) (1 / p) / (((r + 1 : ℕ) : ℝ) * p ^ 2)) *
        phiWeight (r + 1) (1 / p) v := by
  have hy := harmonic_slope_yFun r hp
  have hK := harmonic_slope_KDeriv r hp
  have hU := p_mul_UFun_eq_s1Fun (r + 1) hp
  have hW := p_sq_mul_WFun_eq_s2Fun (r + 1) hp
  have hs1 : s1Fun (r + 1) (1 / p) ≠ 0 := ne_of_gt (s1Fun_pos (Nat.succ_pos r) (one_div_pos.mpr hp))
  have hr : ((r + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  have hpne : p ≠ 0 := ne_of_gt hp
  have hUeq : UFun (r + 1) p = s1Fun (r + 1) (1 / p) / p := by
    rw [← hU, mul_div_cancel_left₀ _ hpne]
  have hWeq : WFun (r + 1) p = s2Fun (r + 1) (1 / p) / p ^ 2 := by
    rw [← hW, mul_div_cancel_left₀ _ (pow_ne_zero 2 hpne)]
  have hGdiff : GDeriv (r + 1) p - GDeriv r p =
      -((piFun (r + 1) p / p) *
        (UFun (r + 1) p * (5 - 8 / p - 4 * (1 - 1 / p) * UFun (r + 1) p) -
          4 * (1 - 1 / p) * WFun (r + 1) p)) / ((r + 1 : ℕ) : ℝ) := by
    unfold yFun at hy
    rw [eq_div_iff hr]
    linarith
  have hKdiff : KDeriv (r + 1) p - KDeriv r p =
      ((piFun (r + 1) p / p) * (1 / p + (1 - 1 / p) * UFun (r + 1) p)) / ((r + 1 : ℕ) : ℝ) := by
    rw [eq_div_iff hr]
    linarith
  have hsub : (GDeriv (r + 1) p + v * KDeriv (r + 1) p) - (GDeriv r p + v * KDeriv r p) =
      (GDeriv (r + 1) p - GDeriv r p) + v * (KDeriv (r + 1) p - KDeriv r p) := by ring
  rw [hsub, hGdiff, hKdiff, hUeq, hWeq, phiWeight]
  field_simp [hpne, hr, hs1]
  ring

/-- Conditional weight ordering step: if `p ∈ [11/5, P]` and `v_j(p) ≤ 9/25` (`j ≥ 1`), then
    `v_{j+1}(p) < v_j(p)`. -/
lemma vFun_gt_next_of_le_9_25 {j : ℕ} (hj : 1 ≤ j) {p : ℝ}
    (hp_lo : 11 / 5 ≤ p) (hp_hi : p ≤ PConst) (hv : vFun j p ≤ 9 / 25) :
    vFun (j + 1) p < vFun j p := by
  have hp : 0 < p := by linarith
  have hc_lo : cPConst ≤ 1 / p := by
    unfold cPConst PConst at *
    rw [div_le_div_iff₀ (by norm_num) hp]; linarith
  have hc_hi : 1 / p ≤ 5 / 11 := by
    rw [div_le_div_iff₀ hp (by norm_num)]; linarith
  set v := vFun j p
  -- Telescoping sum `0 = G'_j + v K'_j = -∑_{r=0}^{j-1} w_{r+1} phiWeight (r+1) (1/p) v`
  have htel : ∀ n : ℕ, GDeriv n p + v * KDeriv n p =
      -∑ r ∈ Finset.range n,
        (piFun (r + 1) p * s1Fun (r + 1) (1 / p) / (((r + 1 : ℕ) : ℝ) * p ^ 2)) *
          phiWeight (r + 1) (1 / p) v := by
    intro n
    induction n with
    | zero => simp [GDeriv, KDeriv, KShortDeriv]
    | succ n ih =>
        rw [Finset.sum_range_succ, neg_add]
        have hstep := F_deriv_step_eq_phiWeight n (v := v) hp
        linarith
  have hzero : GDeriv j p + v * KDeriv j p = 0 := by
    simp only [v, vFun, show j ≠ 0 by omega, ↓reduceIte, yFun]
    rw [div_mul_cancel₀ _ (ne_of_gt (KDeriv_pos hj hp))]
    ring
  have hsum0 : ∑ r ∈ Finset.range j,
      (piFun (r + 1) p * s1Fun (r + 1) (1 / p) / (((r + 1 : ℕ) : ℝ) * p ^ 2)) *
        phiWeight (r + 1) (1 / p) v = 0 := by
    linarith [htel j]
  have hanti : ∀ a b, 1 ≤ a → a ≤ b → phiWeight b (1 / p) v ≤ phiWeight a (1 / p) v := by
    intro a b ha hab
    induction b with
    | zero => omega
    | succ b ih =>
        rcases eq_or_lt_of_le hab with rfl | hlt
        · exact le_rfl
        · have hab' : a ≤ b := Nat.lt_succ_iff.mp hlt
          have hb1 : 1 ≤ b := le_trans ha hab'
          exact le_trans (le_of_lt (phiWeight_strictAnti_step hb1 hc_lo hc_hi hv)) (ih hab')
  have hphij_le : phiWeight j (1 / p) v ≤ 0 := by
    by_contra hpos
    push Not at hpos
    have hsum_pos : 0 < ∑ r ∈ Finset.range j,
        (piFun (r + 1) p * s1Fun (r + 1) (1 / p) / (((r + 1 : ℕ) : ℝ) * p ^ 2)) *
          phiWeight (r + 1) (1 / p) v := by
      refine Finset.sum_pos (fun r hr => ?_) (Finset.nonempty_range_iff.mpr (by omega))
      have hrj : r + 1 ≤ j := Finset.mem_range.mp hr
      have hw : 0 < piFun (r + 1) p * s1Fun (r + 1) (1 / p) / (((r + 1 : ℕ) : ℝ) * p ^ 2) := by
        have hpi := piFun_pos (r + 1) hp
        have hs1 := s1Fun_pos (Nat.succ_pos r) (one_div_pos.mpr hp)
        positivity
      have hphi_pos : 0 < phiWeight (r + 1) (1 / p) v :=
        lt_of_lt_of_le hpos (hanti (r + 1) j (Nat.succ_pos r) hrj)
      exact mul_pos hw hphi_pos
    linarith
  have hphij1_neg : phiWeight (j + 1) (1 / p) v < 0 :=
    lt_of_lt_of_le (phiWeight_strictAnti_step hj hc_lo hc_hi hv) hphij_le
  have hstep := F_deriv_step_eq_phiWeight j (v := v) hp
  have hw_pos : 0 < piFun (j + 1) p * s1Fun (j + 1) (1 / p) / (((j + 1 : ℕ) : ℝ) * p ^ 2) := by
    have hpi := piFun_pos (j + 1) hp
    have hs1 := s1Fun_pos (Nat.succ_pos j) (one_div_pos.mpr hp)
    positivity
  have hpos : 0 < GDeriv (j + 1) p + v * KDeriv (j + 1) p := by
    rw [hzero, sub_zero] at hstep
    rw [hstep]
    nlinarith
  have hK_pos : 0 < KDeriv (j + 1) p := KDeriv_pos (Nat.succ_pos j) hp
  simp only [vFun, Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte, yFun]
  rw [div_lt_iff₀ hK_pos]
  linarith

/-! #### Computable `ℚ` Hub Helpers & Kernel-Checked `BINARY-02` Certificate -/

/-- Computable `ℚ` versions of `UFun`, `WFun`, `deltaFun`, `DFun`, `etaPrem`. -/
def UQ : ℕ → ℚ → ℚ
  | 0, _     => 0
  | j + 1, p => UQ j p + 1 / (1 + ((j + 1 : ℕ) : ℚ) * p)

def WQ : ℕ → ℚ → ℚ
  | 0, _     => 0
  | j + 1, p => WQ j p + 1 / ((1 + ((j + 1 : ℕ) : ℚ) * p) ^ 2)

def deltaQ (j : ℕ) (p : ℚ) : ℚ :=
  CertEngine.piQ j p * (4 * (1 - 1 / p) * UQ j p - 1)

def DFunQ (j : ℕ) : ℚ :=
  let h := CertEngine.harmonicQ j
  h + (1 / 2 : ℚ) * (h * h + CertEngine.harmonic2Q j)

def etaPremQ (j : ℕ) : ℚ :=
  (1 / 25 : ℚ) * (1 + CertEngine.harmonicQ j) - CertEngine.sigmaQ j

lemma UQ_cast (j : ℕ) (p : ℚ) : (UQ j p : ℝ) = UFun j (p : ℝ) := by
  induction j with
  | zero => simp [UQ, UFun, UShort]
  | succ j ih =>
      rw [UQ, UFun_succ]
      push_cast
      rw [ih, one_div]

lemma WQ_cast (j : ℕ) (p : ℚ) : (WQ j p : ℝ) = WFun j (p : ℝ) := by
  induction j with
  | zero => simp [WQ, WFun, WShortSum]
  | succ j ih =>
      rw [WQ, WFun_succ]
      push_cast
      rw [ih, one_div]

lemma deltaQ_cast (j : ℕ) (p : ℚ) : (deltaQ j p : ℝ) = deltaFun j (p : ℝ) := by
  simp [deltaQ, deltaFun, CertEngine.piQ_cast, UQ_cast]

lemma DFunQ_cast (j : ℕ) : (DFunQ j : ℝ) = DFun j := by
  unfold DFunQ DFun DShort hDiff h2Diff
  have hH0 : harmonic 0 = 0 := harmonic_zero
  have hH20 : harmonic2 0 = 0 := by simp [harmonic2]
  rw [hH0, hH20, sub_zero, sub_zero]
  push_cast
  rw [CertEngine.harmonicQ_cast, CertEngine.harmonic2Q_cast]
  ring

lemma etaPremQ_cast (j : ℕ) : (etaPremQ j : ℝ) = etaPrem j := by
  simp [etaPremQ, etaPrem, CertEngine.harmonicQ_cast, CertEngine.sigmaQ_cast]

/-- Kernel-checked `BINARY-02` scalar guards (`check_binary.py` lines 377–428). -/
def checkBinary02 : Bool :=
  let P : ℚ := 273 / 100
  let cP : ℚ := 100 / 273
  let cHi : ℚ := 5 / 11
  let c243 : ℚ := 100 / 243
  let v1P := (CertEngine.hubDerivQ 1 P).2.2.2.2
  let v16P := (CertEngine.hubDerivQ 16 P).2.2.2.2
  -- Weight ordering guards
  let gW := decide (v1P < 9 / 25) && decide (0 < v16P)
  -- Curvature guards at P = 273/100 (plus direct strict monotonicity / concavity on 1..16)
  let U2P := UQ 2 P
  let U16P := UQ 16 P
  let W16P := WQ 16 P
  let gCurv :=
    decide (U16P < 1 + 1 / (4 * (1 - cP))) &&
    decide ((1 - cP) * U2P > 1 - 2 * cP) &&
    decide (5 - 8 * cP - (13 - 16 * cP) * U2P + 4 * (1 - cP) * (U2P * U2P + W16P) < 0) &&
    decide (5 - 8 * cP - (13 - 16 * cP) * U16P + 4 * (1 - cP) * (U16P * U16P + W16P) < 0)
  -- Direct check of `δ_j(P)` strict increase and harmonic concavity of `K'_j(P), y_j(P)` on `1..15`
  let gDirect :=
    ((List.range 15).map (· + 1)).all (fun j =>
      let dj := deltaQ j P
      let dj1 := deltaQ (j + 1) P
      let hjm1 := CertEngine.hubDerivQ (j - 1) P
      let hj := CertEngine.hubDerivQ j P
      let hj1 := CertEngine.hubDerivQ (j + 1) P
      let sK_j := (j : ℚ) * (hj.2.1 - hjm1.2.1)
      let sK_j1 := ((j + 1 : ℕ) : ℚ) * (hj1.2.1 - hj.2.1)
      let sy_j := (j : ℚ) * ((-hj.2.2.2.1) - (-hjm1.2.2.2.1))
      let sy_j1 := ((j + 1 : ℕ) : ℚ) * ((-hj1.2.2.2.1) - (-hj.2.2.2.1))
      decide (dj < dj1) && decide (sK_j1 < sK_j) && decide (sy_j1 < sy_j))
  -- `δ_2(p) > 0` at both endpoints `cP` and `5/11`
  let gDeltaPos :=
    decide (0 < 4 * (1 - cP) * (cP / (1 + cP) + cP / (2 + cP)) - 1) &&
    decide (0 < 4 * (1 - cHi) * (cHi / (1 + cHi) + cHi / (2 + cHi)) - 1)
  -- `∂_p δ_j > 0` for `j ≥ 6` on `[11/5, P]` and `j ≥ 5` on `[243/100, P]`
  let coeff6 := (UQ 6 (11 / 5) / cHi) + (WQ 6 (11 / 5) / (cHi * cHi)) / (UQ 6 P / cP)
  let gD6 :=
    decide (5 - 8 * cP - 4 * cP * (1 - cP) * coeff6 < 0) &&
    decide (5 - 8 * cHi - 4 * cHi * (1 - cHi) * coeff6 < 0)
  let coeff5 := (UQ 5 (243 / 100) / c243) + (WQ 5 (243 / 100) / (c243 * c243)) / (UQ 5 P / cP)
  let gD5 :=
    decide (0 < (CertEngine.hubDerivQ 5 (243 / 100)).2.2.2.1) &&
    decide (5 - 8 * cP - 4 * cP * (1 - cP) * coeff5 < 0) &&
    decide (5 - 8 * c243 - 4 * c243 * (1 - c243) * coeff5 < 0)
  gW && gCurv && gDirect && gDeltaPos && gD6 && gD5

theorem checkBinary02_true : checkBinary02 = true := by decide +kernel

theorem vFun_1_P_lt : vFun 1 PConst < 9 / 25 := by
  have h : (CertEngine.hubDerivQ 1 (273 / 100)).2.2.2.2 < (9 / 25 : ℚ) := by decide +kernel
  have hR : ((CertEngine.hubDerivQ 1 (273 / 100)).2.2.2.2 : ℝ) < (9 / 25 : ℝ) := by
    simpa using (Rat.cast_lt (K := ℝ)).mpr h
  rw [hubDerivQ_vFun_cast 1 (273 / 100) (by norm_num)] at hR
  simpa [PConst] using hR

theorem vFun_16_P_pos : 0 < vFun 16 PConst := by
  have h : (0 : ℚ) < (CertEngine.hubDerivQ 16 (273 / 100)).2.2.2.2 := by decide +kernel
  have hR : (0 : ℝ) < ((CertEngine.hubDerivQ 16 (273 / 100)).2.2.2.2 : ℝ) := by
    simpa using (Rat.cast_lt (K := ℝ)).mpr h
  rw [hubDerivQ_vFun_cast 16 (273 / 100) (by norm_num)] at hR
  have hP : ((273 / 100 : ℚ) : ℝ) = PConst := by unfold PConst; norm_num
  rwa [hP] at hR

/-- **Lemma 8.10(c) (`lem:bin-tools`(c))**: weight ordering `v_{j-1}(p) > v_j(p)` for all
    `2 ≤ j ≤ 16` and `p ∈ [p*_{j-1}, P]`. -/
theorem vFun_strictAnti_rank {j : ℕ} (hj2 : 2 ≤ j) (hj16 : j ≤ 16) {p : ℝ}
    (hlo : pStar (j - 1) ≤ p) (hhi : p ≤ PConst) :
    vFun j p < vFun (j - 1) p := by
  -- First prove `v_k(P) < 9/25` for all `1 ≤ k ≤ 16` by induction on `k`
  have hvP_lt : ∀ k, 1 ≤ k → k ≤ 16 → vFun k PConst < 9 / 25 := by
    intro k hk1 hk16
    induction k with
    | zero => omega
    | succ k ih =>
        by_cases hk0 : k = 0
        · subst hk0; exact vFun_1_P_lt
        · have hk1' : 1 ≤ k := by omega
          have hih := ih hk1' (by omega)
          have hstep := vFun_gt_next_of_le_9_25 hk1' (by unfold PConst; norm_num) le_rfl (le_of_lt hih)
          linarith
  have hjm1_pos : 1 ≤ j - 1 := by omega
  have hp1_le : (11 / 5 : ℝ) ≤ pStar (j - 1) := by
    rw [← pStar_one]
    rcases eq_or_lt_of_le hjm1_pos with h1 | hgt
    · rw [← h1]
    · exact le_of_lt (pStar_strictMono (by omega) hgt)
  have hP_ge : pStar (j - 1) ≤ PConst := le_trans hlo hhi
  have hvp_le : vFun (j - 1) p ≤ vFun (j - 1) PConst := by
    rcases eq_or_lt_of_le hhi with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (vFun_strictMono hjm1_pos hlo hP_ge hlt)
  have hv925 : vFun (j - 1) p ≤ 9 / 25 := le_trans hvp_le (le_of_lt (hvP_lt (j - 1) hjm1_pos (by omega)))
  have hstep := vFun_gt_next_of_le_9_25 hjm1_pos (le_trans hp1_le hlo) hhi hv925
  rwa [Nat.sub_add_cancel (by omega : 1 ≤ j)] at hstep

/-- Facts at `P = 273/100` (`BINARY-02`): strict increase of `δ_j(P)` and harmonic concavity of
    `K'_j(P)` and `y_j(P)` on `1 ≤ j ≤ 16`. -/
theorem deltaFun_P_strictMono {j : ℕ} (hj1 : 1 ≤ j) (hj15 : j ≤ 15) :
    deltaFun j PConst < deltaFun (j + 1) PConst := by
  have hmem : j ∈ (List.range 15).map (· + 1) := by
    simp only [List.mem_map, List.mem_range]
    exact ⟨j - 1, by omega, by omega⟩
  have hchk := checkBinary02_true
  simp only [checkBinary02, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at hchk
  have hj_ok := hchk.1.1.1.2 j hmem
  have hR : (deltaQ j (273 / 100) : ℝ) < (deltaQ (j + 1) (273 / 100) : ℝ) := by
    exact_mod_cast hj_ok.1.1
  rw [deltaQ_cast, deltaQ_cast] at hR
  simpa [PConst] using hR

theorem KDeriv_P_harmonic_concave {j : ℕ} (hj1 : 1 ≤ j) (hj15 : j ≤ 15) :
    ((j + 1 : ℕ) : ℝ) * (KDeriv (j + 1) PConst - KDeriv j PConst) <
      (j : ℝ) * (KDeriv j PConst - KDeriv (j - 1) PConst) := by
  have hmem : j ∈ (List.range 15).map (· + 1) := by
    simp only [List.mem_map, List.mem_range]
    exact ⟨j - 1, by omega, by omega⟩
  have hchk := checkBinary02_true
  simp only [checkBinary02, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at hchk
  have hj_ok := hchk.1.1.1.2 j hmem
  have hR : ((((j + 1 : ℕ) : ℚ) * ((CertEngine.hubDerivQ (j + 1) (273 / 100)).2.1 -
      (CertEngine.hubDerivQ j (273 / 100)).2.1) : ℚ) : ℝ) <
      (((j : ℚ) * ((CertEngine.hubDerivQ j (273 / 100)).2.1 -
      (CertEngine.hubDerivQ (j - 1) (273 / 100)).2.1) : ℚ) : ℝ) := by
    exact_mod_cast hj_ok.1.2
  push_cast at hR
  rw [hubDerivQ_KDeriv_cast (j + 1) _ (by norm_num), hubDerivQ_KDeriv_cast j _ (by norm_num),
    hubDerivQ_KDeriv_cast (j - 1) _ (by norm_num)] at hR
  simpa [PConst] using hR

theorem yFun_P_harmonic_concave {j : ℕ} (hj1 : 1 ≤ j) (hj15 : j ≤ 15) :
    ((j + 1 : ℕ) : ℝ) * (yFun (j + 1) PConst - yFun j PConst) <
      (j : ℝ) * (yFun j PConst - yFun (j - 1) PConst) := by
  have hmem : j ∈ (List.range 15).map (· + 1) := by
    simp only [List.mem_map, List.mem_range]
    exact ⟨j - 1, by omega, by omega⟩
  have hchk := checkBinary02_true
  simp only [checkBinary02, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at hchk
  have hj_ok := hchk.1.1.1.2 j hmem
  have hR : ((((j + 1 : ℕ) : ℚ) * (-(CertEngine.hubDerivQ (j + 1) (273 / 100)).2.2.2.1 -
      -(CertEngine.hubDerivQ j (273 / 100)).2.2.2.1) : ℚ) : ℝ) <
      (((j : ℚ) * (-(CertEngine.hubDerivQ j (273 / 100)).2.2.2.1 -
      -(CertEngine.hubDerivQ (j - 1) (273 / 100)).2.2.2.1) : ℚ) : ℝ) := by
    exact_mod_cast hj_ok.2
  push_cast at hR
  rw [hubDerivQ_GDeriv_cast (j + 1) _ (by norm_num), hubDerivQ_GDeriv_cast j _ (by norm_num),
    hubDerivQ_GDeriv_cast (j - 1) _ (by norm_num)] at hR
  simpa [PConst, yFun] using hR

/-- `δ_j(p) > 0` for all `j ≥ 2` and `p ∈ [11/5, P]` (`BINARY-02`). -/
theorem deltaFun_pos_on_Icc {j : ℕ} (hj : 2 ≤ j) {p : ℝ}
    (hp_lo : 11 / 5 ≤ p) (hp_hi : p ≤ PConst) : 0 < deltaFun j p := by
  have hp : 0 < p := by linarith
  set c := 1 / p
  have hc_lo : cPConst ≤ c := by
    unfold cPConst PConst at *; dsimp [c]; rw [div_le_div_iff₀ (by norm_num) hp]; linarith
  have hc_hi : c ≤ 5 / 11 := by
    dsimp [c]; rw [div_le_div_iff₀ hp (by norm_num)]; linarith
  have hc_pos : 0 < c := lt_of_lt_of_le (by unfold cPConst; norm_num) hc_lo
  have hU_ge : UFun 2 p ≤ UFun j p := by
    have hall : ∀ k : ℕ, UFun 2 p ≤ UFun (k + 2) p := by
      intro k
      induction k with
      | zero => exact le_rfl
      | succ k ih =>
          conv_rhs => rw [show k + 1 + 2 = (k + 2) + 1 by omega, UFun_succ]
          have hpos : 0 ≤ (1 + ((k + 2 + 1 : ℕ) : ℝ) * p)⁻¹ := by positivity
          linarith
    obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hj
    exact hall k
  have hU2 : UFun 2 p = c / (1 + c) + c / (2 + c) := by
    rw [UFun_eq_sum_range, Finset.sum_range_succ, Finset.sum_range_one]
    simp only [zero_add, Nat.cast_one, one_mul, Nat.reduceAdd, Nat.cast_ofNat, c]
    have h1 : 1 + p ≠ 0 := by linarith
    have h2 : 1 + 2 * p ≠ 0 := by linarith
    have h3 : 1 + 1 / p ≠ 0 := by positivity
    have h4 : 2 + 1 / p ≠ 0 := by positivity
    field_simp [ne_of_gt hp, h1, h2, h3, h4]; ring
  -- Concavity of `f(c) = 4 (1 - c) (c/(1+c) + c/(2+c)) - 1` on `[cP, 5/11]`
  let f : ℝ → ℝ := fun x => 4 * (1 - x) * (x / (1 + x) + x / (2 + x)) - 1
  have hterm_conc : ∀ k : ℝ, 0 < k →
      ∀ x y t : ℝ, 0 < x → 0 < y → 0 ≤ t → t ≤ 1 →
        (1 - t) * (x * (1 - x) / (k + x)) + t * (y * (1 - y) / (k + y)) ≤
          ((1 - t) * x + t * y) * (1 - ((1 - t) * x + t * y)) / (k + ((1 - t) * x + t * y)) := by
    intro k hk x y t hx hy ht0 ht1
    set z := (1 - t) * x + t * y
    have hkx : 0 < k + x := by linarith
    have hky : 0 < k + y := by linarith
    have hkz : 0 < k + z := by dsimp [z]; nlinarith
    have hdiff : z * (1 - z) / (k + z) -
        ((1 - t) * (x * (1 - x) / (k + x)) + t * (y * (1 - y) / (k + y))) =
        t * (1 - t) * k * (k + 1) * (x - y) ^ 2 / ((k + x) * (k + y) * (k + z)) := by
      dsimp [z]
      field_simp [ne_of_gt hkx, ne_of_gt hky, ne_of_gt hkz]
      ring
    have hnn : 0 ≤ t * (1 - t) * k * (k + 1) * (x - y) ^ 2 / ((k + x) * (k + y) * (k + z)) := by
      have : 0 ≤ 1 - t := by linarith
      positivity
    linarith
  have hchk := checkBinary02_true
  simp only [checkBinary02, Bool.and_eq_true, decide_eq_true_eq] at hchk
  have hfcP : 0 < f cPConst := by
    have hR : (0 : ℝ) < ((4 * (1 - 100 / 273) * ((100 / 273) / (1 + 100 / 273) +
        (100 / 273) / (2 + 100 / 273)) - 1 : ℚ) : ℝ) := by exact_mod_cast hchk.1.1.2.1
    simpa [f, cPConst] using hR
  have hfcHi : 0 < f (5 / 11) := by
    have hR : (0 : ℝ) < ((4 * (1 - 5 / 11) * ((5 / 11) / (1 + 5 / 11) +
        (5 / 11) / (2 + 5 / 11)) - 1 : ℚ) : ℝ) := by exact_mod_cast hchk.1.1.2.2
    simpa [f] using hR
  set t := (c - cPConst) / (5 / 11 - cPConst)
  have hspan : (0 : ℝ) < 5 / 11 - cPConst := by unfold cPConst; norm_num
  have ht0 : 0 ≤ t := div_nonneg (sub_nonneg.mpr hc_lo) (le_of_lt hspan)
  have ht1 : t ≤ 1 := (div_le_one hspan).mpr (sub_le_sub_right hc_hi cPConst)
  have hc_comb : (1 - t) * cPConst + t * (5 / 11) = c := by
    have hne : (5 / 11 : ℝ) - cPConst ≠ 0 := ne_of_gt hspan
    have ht_mul : t * (5 / 11 - cPConst) = c - cPConst := div_mul_cancel₀ _ hne
    linarith
  have h1 := hterm_conc 1 one_pos cPConst (5 / 11) t (by unfold cPConst; norm_num) (by norm_num) ht0 ht1
  have h2 := hterm_conc 2 (by norm_num) cPConst (5 / 11) t (by unfold cPConst; norm_num) (by norm_num) ht0 ht1
  rw [hc_comb] at h1 h2
  have hfc_pos : 0 < f c := by
    have hcomb_pos : 0 < (1 - t) * f cPConst + t * f (5 / 11) := by
      have h1nn : 0 ≤ (1 - t) * f cPConst := mul_nonneg (by linarith) (le_of_lt hfcP)
      rcases eq_or_lt_of_le ht0 with ht_z | ht_p
      · rw [← ht_z]; simp [hfcP]
      · have h2p : 0 < t * f (5 / 11) := mul_pos ht_p hfcHi
        exact add_pos_of_nonneg_of_pos h1nn h2p
    have hfeq : ∀ x : ℝ, f x = 4 * (x * (1 - x) / (1 + x) + x * (1 - x) / (2 + x)) - 1 := by
      intro x; dsimp [f]; ring
    rw [hfeq cPConst, hfeq (5 / 11)] at hcomb_pos
    rw [hfeq c]
    linarith
  have hbr_pos : 0 < 4 * (1 - p⁻¹) * UFun j p - 1 := by
    have h1c : 0 < 1 - 1 / p := by linarith
    have hle : f c ≤ 4 * (1 - 1 / p) * UFun j p - 1 := by
      dsimp [f]
      rw [← hU2]
      have h1p : c = 1 / p := rfl
      rw [h1p]
      nlinarith
    have hpos1 : 0 < 4 * (1 - 1 / p) * UFun j p - 1 := lt_of_lt_of_le hfc_pos hle
    simpa [one_div] using hpos1
  unfold deltaFun
  exact mul_pos (piFun_pos j hp) hbr_pos

/-- General helper for `∂_p δ_j(p) > 0` on `j ≥ j0`, `p ∈ [1 / c_h, P]` (`BINARY-02`). -/
private lemma deltaDeriv_pos_of_endpoints {j0 j : ℕ} (hj0 : 1 ≤ j0) (hjj : j0 ≤ j)
    {c_h p : ℝ} (hcP_lt : cPConst < c_h) (hc_h_lt1 : c_h < 1)
    (hp_lo : 1 / c_h ≤ p) (hp_hi : p ≤ PConst)
    (h_end_lo : 5 - 8 * cPConst - 4 * cPConst * (1 - cPConst) *
      (s1Fun j0 c_h + s2Fun j0 c_h / s1Fun j0 cPConst) < 0)
    (h_end_hi : 5 - 8 * c_h - 4 * c_h * (1 - c_h) *
      (s1Fun j0 c_h + s2Fun j0 c_h / s1Fun j0 cPConst) < 0) :
    0 < deltaDeriv j p := by
  have hc_h_pos : 0 < c_h := lt_trans (by unfold cPConst; norm_num) hcP_lt
  have hp : 0 < p := lt_of_lt_of_le (one_div_pos.mpr hc_h_pos) hp_lo
  set c := 1 / p
  have hc_lo : cPConst ≤ c := by
    unfold cPConst PConst at *; dsimp [c]; rw [div_le_div_iff₀ (by norm_num) hp]; linarith
  have hc_hi : c ≤ c_h := by
    dsimp [c]; rw [div_le_iff₀ hp]
    have := (div_le_iff₀ hc_h_pos).mp hp_lo
    linarith
  have hc_pos : 0 < c := lt_of_lt_of_le (by unfold cPConst; norm_num) hc_lo
  -- `s1 + s2 / s1` increases in rank
  have hrank_mono : s1Fun j0 c + s2Fun j0 c / s1Fun j0 c ≤ s1Fun j c + s2Fun j c / s1Fun j c := by
    have hall : ∀ k : ℕ, s1Fun j0 c + s2Fun j0 c / s1Fun j0 c ≤
        s1Fun (k + j0) c + s2Fun (k + j0) c / s1Fun (k + j0) c := by
      intro k
      induction k with
      | zero => simp
      | succ k ih =>
          rw [show k + 1 + j0 = (k + j0) + 1 by omega]
          have hstep := s1_add_s2_div_s1_step (r := k + j0) (by omega) hc_pos
          have hs1 : 0 < s1Fun (k + j0) c := s1Fun_pos (by omega) hc_pos
          have hs2 : 0 < s1Fun (k + j0 + 1) c := s1Fun_pos (by omega) hc_pos
          have ha : 0 < (((k + j0 + 1 : ℕ) : ℝ) + c)⁻¹ := inv_pos.mpr (by positivity)
          have hnn : 0 ≤ s1Fun (k + j0) c ^ 2 - s2Fun (k + j0) c := s1_sq_sub_s2_nonneg _ hc_pos
          have hinc : 0 ≤ ((((k + j0 + 1 : ℕ) : ℝ) + c)⁻¹ / (s1Fun (k + j0) c * s1Fun (k + j0 + 1) c)) *
              ((s1Fun (k + j0) c ^ 2 - s2Fun (k + j0) c) +
                2 * (((k + j0 + 1 : ℕ) : ℝ) + c)⁻¹ * s1Fun (k + j0) c) := by positivity
          linarith
    obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hjj
    exact hall k
  -- `s1` and `s2` decrease in `c`
  have hs1_anti : ∀ x y, 0 < x → x ≤ y → s1Fun j0 y ≤ s1Fun j0 x := fun x y hx hxy =>
    Finset.sum_le_sum (fun i _ => (inv_le_inv₀ (by linarith [show (0 : ℝ) ≤ ((i + 1 : ℕ) : ℝ) by positivity])
      (by positivity)).mpr (by linarith))
  have hs2_anti : ∀ x y, 0 < x → x ≤ y → s2Fun j0 y ≤ s2Fun j0 x := fun x y hx hxy =>
    Finset.sum_le_sum (fun i _ => by
      have h1 : 0 < ((i + 1 : ℕ) : ℝ) + x := by positivity
      have h2 : 0 < ((i + 1 : ℕ) : ℝ) + y := by linarith
      exact (inv_le_inv₀ (sq_pos_of_pos h2) (sq_pos_of_pos h1)).mpr (by nlinarith))
  have hcP_pos : (0 : ℝ) < cPConst := by unfold cPConst; norm_num
  set κ := s1Fun j0 c_h + s2Fun j0 c_h / s1Fun j0 cPConst
  have hκ_pos : 0 < κ := by
    have h1 := s1Fun_pos hj0 hc_h_pos
    have h2 : 0 ≤ s2Fun j0 c_h := Finset.sum_nonneg (fun i _ => by positivity)
    have h3 := s1Fun_pos hj0 hcP_pos
    positivity
  have hκ_le : κ ≤ s1Fun j c + s2Fun j c / s1Fun j c := by
    have h1 := hs1_anti c c_h hc_pos hc_hi
    have h2 := hs2_anti c c_h hc_pos hc_hi
    have h3 := hs1_anti cPConst c hcP_pos hc_lo
    have hdiv : s2Fun j0 c_h / s1Fun j0 cPConst ≤ s2Fun j0 c / s1Fun j0 c := by
      have hsP : 0 < s1Fun j0 cPConst := s1Fun_pos hj0 hcP_pos
      have hsc : 0 < s1Fun j0 c := s1Fun_pos hj0 hc_pos
      have hs2_nn : 0 ≤ s2Fun j0 c_h := Finset.sum_nonneg (fun i _ => by positivity)
      exact le_trans (div_le_div_of_nonneg_left hs2_nn hsc h3) (div_le_div_of_nonneg_right h2 (le_of_lt hsc))
    linarith
  -- Convex quadratic `q(x) = 5 - 8x - 4x(1-x) κ < 0` on `[cPConst, c_h]`
  have hq_neg : 5 - 8 * c - 4 * c * (1 - c) * κ < 0 := by
    set t := (c - cPConst) / (c_h - cPConst)
    have hspan : 0 < c_h - cPConst := sub_pos.mpr hcP_lt
    have ht0 : 0 ≤ t := div_nonneg (sub_nonneg.mpr hc_lo) (le_of_lt hspan)
    have ht1 : t ≤ 1 := (div_le_one hspan).mpr (sub_le_sub_right hc_hi cPConst)
    have hc_eq : c = (1 - t) * cPConst + t * c_h := by
      have ht_mul : t * (c_h - cPConst) = c - cPConst := div_mul_cancel₀ _ (ne_of_gt hspan)
      linarith
    have hconv : (5 - 8 * c - 4 * c * (1 - c) * κ) =
        (1 - t) * (5 - 8 * cPConst - 4 * cPConst * (1 - cPConst) * κ) +
        t * (5 - 8 * c_h - 4 * c_h * (1 - c_h) * κ) -
        4 * κ * t * (1 - t) * (c_h - cPConst) ^ 2 := by
      rw [hc_eq]; ring
    have hcomb_neg : (1 - t) * (5 - 8 * cPConst - 4 * cPConst * (1 - cPConst) * κ) +
        t * (5 - 8 * c_h - 4 * c_h * (1 - c_h) * κ) < 0 := by
      rcases eq_or_lt_of_le ht0 with ht_z | ht_p
      · rw [← ht_z]; simp [h_end_lo]
      · have h1np : (1 - t) * (5 - 8 * cPConst - 4 * cPConst * (1 - cPConst) * κ) ≤ 0 :=
          mul_nonpos_of_nonneg_of_nonpos (by linarith) (le_of_lt h_end_lo)
        have h2n : t * (5 - 8 * c_h - 4 * c_h * (1 - c_h) * κ) < 0 :=
          mul_neg_of_pos_of_neg ht_p h_end_hi
        linarith
    have hsq_nn : 0 ≤ 4 * κ * t * (1 - t) * (c_h - cPConst) ^ 2 := by
      have : 0 ≤ 1 - t := by linarith
      positivity
    linarith
  have hbr_neg : 5 - 8 * c - 4 * c * (1 - c) * (s1Fun j c + s2Fun j c / s1Fun j c) < 0 := by
    have h1c : 0 < 1 - c := by linarith
    have hle : 4 * c * (1 - c) * κ ≤ 4 * c * (1 - c) * (s1Fun j c + s2Fun j c / s1Fun j c) :=
      mul_le_mul_of_nonneg_left hκ_le (by positivity)
    exact lt_of_le_of_lt (sub_le_sub_left hle (5 - 8 * c)) hq_neg
  -- Convert `deltaDeriv j p` into `-(pi_j * s1_j / p^2) * bracket`
  have hs1_pos : 0 < s1Fun j c := s1Fun_pos (by omega) hc_pos
  have hU := p_mul_UFun_eq_s1Fun j hp
  have hW := p_sq_mul_WFun_eq_s2Fun j hp
  have heq : deltaDeriv j p =
      -(piFun j p * s1Fun j c / p ^ 2) *
        (5 - 8 * c - 4 * c * (1 - c) * (s1Fun j c + s2Fun j c / s1Fun j c)) := by
    unfold deltaDeriv
    have hUeq : UFun j p = s1Fun j c / p := by rw [← hU, mul_div_cancel_left₀ _ (ne_of_gt hp)]
    have hWeq : WFun j p = s2Fun j c / p ^ 2 := by
      rw [← hW, mul_div_cancel_left₀ _ (pow_ne_zero 2 (ne_of_gt hp))]
    rw [hUeq, hWeq]
    have hs1_ne : s1Fun j (1 / p) ≠ 0 := ne_of_gt hs1_pos
    dsimp [c]
    field_simp [ne_of_gt hp, hs1_ne]
    ring
  rw [heq]
  have hpi := piFun_pos j hp
  have hfac : 0 < piFun j p * s1Fun j c / p ^ 2 := by positivity
  nlinarith

theorem deltaDeriv_pos_ge6 {j : ℕ} (hj : 6 ≤ j) {p : ℝ}
    (hp_lo : 11 / 5 ≤ p) (hp_hi : p ≤ PConst) : 0 < deltaDeriv j p := by
  have hchk := checkBinary02_true
  simp only [checkBinary02, Bool.and_eq_true, decide_eq_true_eq] at hchk
  have hs1_6 : s1Fun 6 (5 / 11 : ℝ) = ((UQ 6 (11 / 5) / (5 / 11 : ℚ) : ℚ) : ℝ) := by
    have h := p_mul_UFun_eq_s1Fun 6 (p := ((11 / 5 : ℚ) : ℝ)) (by norm_num)
    have h1 : (1 : ℝ) / ((11 / 5 : ℚ) : ℝ) = (5 / 11 : ℝ) := by norm_num
    rw [h1] at h
    rw [← h, ← UQ_cast 6 (11 / 5)]
    push_cast; ring
  have hs2_6 : s2Fun 6 (5 / 11 : ℝ) = ((WQ 6 (11 / 5) / ((5 / 11 : ℚ) * (5 / 11 : ℚ)) : ℚ) : ℝ) := by
    have h := p_sq_mul_WFun_eq_s2Fun 6 (p := ((11 / 5 : ℚ) : ℝ)) (by norm_num)
    have h1 : (1 : ℝ) / ((11 / 5 : ℚ) : ℝ) = (5 / 11 : ℝ) := by norm_num
    rw [h1] at h
    rw [← h, ← WQ_cast 6 (11 / 5)]
    push_cast; ring
  have hs1_P : s1Fun 6 cPConst = ((UQ 6 (273 / 100) / (100 / 273 : ℚ) : ℚ) : ℝ) := by
    have h := p_mul_UFun_eq_s1Fun 6 (p := ((273 / 100 : ℚ) : ℝ)) (by norm_num)
    have hc : (1 : ℝ) / ((273 / 100 : ℚ) : ℝ) = cPConst := by unfold cPConst; norm_num
    rw [hc] at h
    rw [← h, ← UQ_cast 6 (273 / 100)]
    push_cast; ring
  refine deltaDeriv_pos_of_endpoints (j0 := 6) (by omega) hj (c_h := 5 / 11)
    (by unfold cPConst; norm_num) (by norm_num) (by linarith) hp_hi ?_ ?_
  · rw [hs1_6, hs2_6, hs1_P]
    have hR : ((5 - 8 * (100 / 273 : ℚ) - 4 * (100 / 273) * (1 - 100 / 273) *
        ((UQ 6 (11 / 5) / (5 / 11)) + (WQ 6 (11 / 5) / ((5 / 11) * (5 / 11))) /
          (UQ 6 (273 / 100) / (100 / 273))) : ℚ) : ℝ) < 0 := by exact_mod_cast hchk.1.2.1
    push_cast at hR
    simpa [cPConst] using hR
  · rw [hs1_6, hs2_6, hs1_P]
    have hR : ((5 - 8 * (5 / 11 : ℚ) - 4 * (5 / 11) * (1 - 5 / 11) *
        ((UQ 6 (11 / 5) / (5 / 11)) + (WQ 6 (11 / 5) / ((5 / 11) * (5 / 11))) /
          (UQ 6 (273 / 100) / (100 / 273))) : ℚ) : ℝ) < 0 := by exact_mod_cast hchk.1.2.2
    push_cast at hR
    simpa using hR

theorem deltaDeriv_pos_ge5 {j : ℕ} (hj : 5 ≤ j) {p : ℝ}
    (hp_lo : 243 / 100 ≤ p) (hp_hi : p ≤ PConst) : 0 < deltaDeriv j p := by
  have hchk := checkBinary02_true
  simp only [checkBinary02, Bool.and_eq_true, decide_eq_true_eq] at hchk
  have hs1_5 : s1Fun 5 (100 / 243 : ℝ) = ((UQ 5 (243 / 100) / (100 / 243 : ℚ) : ℚ) : ℝ) := by
    have h := p_mul_UFun_eq_s1Fun 5 (p := ((243 / 100 : ℚ) : ℝ)) (by norm_num)
    have h1 : (1 : ℝ) / ((243 / 100 : ℚ) : ℝ) = (100 / 243 : ℝ) := by norm_num
    rw [h1] at h
    rw [← h, ← UQ_cast 5 (243 / 100)]
    push_cast; ring
  have hs2_5 : s2Fun 5 (100 / 243 : ℝ) =
      ((WQ 5 (243 / 100) / ((100 / 243 : ℚ) * (100 / 243 : ℚ)) : ℚ) : ℝ) := by
    have h := p_sq_mul_WFun_eq_s2Fun 5 (p := ((243 / 100 : ℚ) : ℝ)) (by norm_num)
    have h1 : (1 : ℝ) / ((243 / 100 : ℚ) : ℝ) = (100 / 243 : ℝ) := by norm_num
    rw [h1] at h
    rw [← h, ← WQ_cast 5 (243 / 100)]
    push_cast; ring
  have hs1_P : s1Fun 5 cPConst = ((UQ 5 (273 / 100) / (100 / 273 : ℚ) : ℚ) : ℝ) := by
    have h := p_mul_UFun_eq_s1Fun 5 (p := ((273 / 100 : ℚ) : ℝ)) (by norm_num)
    have hc : (1 : ℝ) / ((273 / 100 : ℚ) : ℝ) = cPConst := by unfold cPConst; norm_num
    rw [hc] at h
    rw [← h, ← UQ_cast 5 (273 / 100)]
    push_cast; ring
  refine deltaDeriv_pos_of_endpoints (j0 := 5) (by omega) hj (c_h := 100 / 243)
    (by unfold cPConst; norm_num) (by norm_num) (by linarith) hp_hi ?_ ?_
  · rw [hs1_5, hs2_5, hs1_P]
    have hR : ((5 - 8 * (100 / 273 : ℚ) - 4 * (100 / 273) * (1 - 100 / 273) *
        ((UQ 5 (243 / 100) / (100 / 243)) + (WQ 5 (243 / 100) / ((100 / 243) * (100 / 243))) /
          (UQ 5 (273 / 100) / (100 / 273))) : ℚ) : ℝ) < 0 := by exact_mod_cast hchk.2.1.2
    push_cast at hR
    simpa [cPConst] using hR
  · rw [hs1_5, hs2_5, hs1_P]
    have hR : ((5 - 8 * (100 / 243 : ℚ) - 4 * (100 / 243) * (1 - 100 / 243) *
        ((UQ 5 (243 / 100) / (100 / 243)) + (WQ 5 (243 / 100) / ((100 / 243) * (100 / 243))) /
          (UQ 5 (273 / 100) / (100 / 273))) : ℚ) : ℝ) < 0 := by exact_mod_cast hchk.2.2
    push_cast at hR
    simpa using hR

theorem deltaFun_strictMono_ge6 {j : ℕ} (hj : 6 ≤ j) :
    StrictMonoOn (deltaFun j) (Icc (11 / 5) PConst) :=
  strictMonoOn_of_hasDerivAt_pos (convex_Icc _ _)
    (fun p hp => (hasDerivAt_deltaFun j (by linarith [hp.1])).continuousAt.continuousWithinAt)
    (fun p hp => by
      rw [interior_Icc] at hp
      exact hasDerivAt_deltaFun j (by linarith [hp.1]))
    (fun p hp => by
      rw [interior_Icc] at hp
      exact deltaDeriv_pos_ge6 hj (le_of_lt hp.1) (le_of_lt hp.2))

theorem deltaFun_strictMono_ge5 {j : ℕ} (hj : 5 ≤ j) :
    StrictMonoOn (deltaFun j) (Icc (243 / 100) PConst) :=
  strictMonoOn_of_hasDerivAt_pos (convex_Icc _ _)
    (fun p hp => (hasDerivAt_deltaFun j (by linarith [hp.1])).continuousAt.continuousWithinAt)
    (fun p hp => by
      rw [interior_Icc] at hp
      exact hasDerivAt_deltaFun j (by linarith [hp.1]))
    (fun p hp => by
      rw [interior_Icc] at hp
      exact deltaDeriv_pos_ge5 hj (le_of_lt hp.1) (le_of_lt hp.2))

/-! #### Bregman Identity (`eq:breg`) & Lemma 8.10(d) (`R''_lin(1,1,z) > 0`, `R_lin(1,1,z) ≥ 0`) -/

/-- Bregman gap `Δ_j(p, z) = M_j(p) - v_j(p) K_j(z) - G_j(z)`. -/
def DeltaBreg (j : ℕ) (p z : ℝ) : ℝ :=
  MFun j p - vFun j p * KFun j z - GFun j z

/-- Zero-fee ordinary linear residual `R_lin(1, 1, z)` at price `p`. -/
def Rlin11 (j : ℕ) (p z : ℝ) : ℝ :=
  (MFun j p - (1 + harmonic j)) - (4 + vFun j p) * KFun j z +
    (j : ℝ) * z * (MFun j p - MFun (j - 1) p + vFun (j - 1) p * KFun (j - 1) z -
      vFun j p * KFun j z)

/-- Exact Bregman factorization `eq:breg` (line 1). -/
theorem Rlin11_eq_breg {j : ℕ} (hj : 1 ≤ j) {p z : ℝ} (hz : 0 < z) :
    Rlin11 j p z = (1 + (j : ℝ) * z) * DeltaBreg j p z - (j : ℝ) * z * DeltaBreg (j - 1) p z := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hj
  have hden : 1 + ((k + 1 : ℕ) : ℝ) * z ≠ 0 := ne_of_gt (by positivity)
  have hG : (1 + ((k + 1 : ℕ) : ℝ) * z) * GFun (k + 1) z =
      1 + harmonic (k + 1) + 4 * KFun (k + 1) z + ((k + 1 : ℕ) : ℝ) * z * GFun k z := by
    rw [CertEngine.GFun_succ_eq_KFun k z, mul_div_cancel₀ _ hden]
  unfold Rlin11 DeltaBreg
  simp only [Nat.add_sub_cancel]
  linarith

/-- Exact affine-plus-clock decomposition of `Rlin11 j p z` (`app-binary-proof.tex` line 66). -/
theorem Rlin11_affine_decomp {j : ℕ} (hj : 1 ≤ j) {p z : ℝ} (hz : 0 < z) :
    Rlin11 j p z =
      (MFun j p - (1 + harmonic j)) + ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p) * z -
        4 * KFun j z + (j : ℝ) * (vFun (j - 1) p - vFun j p) * (z * KFun (j - 1) z) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hj
  have hden : 1 + ((k + 1 : ℕ) : ℝ) * z ≠ 0 := ne_of_gt (by positivity)
  have hK : (1 + ((k + 1 : ℕ) : ℝ) * z) * KFun (k + 1) z =
      z + ((k + 1 : ℕ) : ℝ) * z * KFun k z := by
    rw [CertEngine.KFun_succ_eq k z hden, mul_div_cancel₀ _ hden]
  unfold Rlin11
  simp only [Nat.add_sub_cancel]
  linear_combination -vFun (k + 1) p * hK

/-- Explicit first and second derivatives of `z ↦ Rlin11 j p z`. -/
def Rlin11Deriv (j : ℕ) (p z : ℝ) : ℝ :=
  ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p) - 4 * KDeriv j z +
    (j : ℝ) * (vFun (j - 1) p - vFun j p) * (KFun (j - 1) z + z * KDeriv (j - 1) z)

def Rlin11Deriv2 (j : ℕ) (p z : ℝ) : ℝ :=
  -4 * (-(piFun j z * (2 * UFun j z / z + (1 - 1 / z) * (UFun j z ^ 2 + WFun j z)) / z)) +
    (if j = 1 then 0 else
      (j : ℝ) * (vFun (j - 1) p - vFun j p) *
        (2 - piFun (j - 1) z * (2 + 2 * UFun (j - 1) z +
          (1 - 1 / z) * (UFun (j - 1) z ^ 2 + WFun (j - 1) z))))

theorem hasDerivAt_Rlin11 {j : ℕ} (hj : 1 ≤ j) {p z : ℝ} (hz : 0 < z) :
    HasDerivAt (Rlin11 j p) (Rlin11Deriv j p z) z := by
  have hev : Rlin11 j p =ᶠ[𝓝 z] fun x =>
      (MFun j p - (1 + harmonic j)) + ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p) * x -
        4 * KFun j x + (j : ℝ) * (vFun (j - 1) p - vFun j p) * (x * KFun (j - 1) x) :=
    Filter.mem_of_superset (Ioi_mem_nhds hz) (fun x hx => Rlin11_affine_decomp hj hx)
  rw [hev.hasDerivAt_iff]
  have h1 : HasDerivAt (fun x => (MFun j p - (1 + harmonic j)) +
      ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p) * x)
      ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p) z := by
    simpa [mul_one] using hasDerivAt_const_add (MFun j p - (1 + harmonic j))
      ((hasDerivAt_id z).const_mul ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p))
  have h2 := (hasDerivAt_KFun_KDeriv j hz).const_mul (4 : ℝ)
  have h3 := (hasDerivAt_mul_fn (hasDerivAt_id_fn z) (hasDerivAt_KFun_KDeriv (j - 1) hz)).const_mul
    ((j : ℝ) * (vFun (j - 1) p - vFun j p))
  convert hasDerivAt_add (hasDerivAt_sub h1 h2) h3 using 1
  unfold Rlin11Deriv
  ring

theorem hasDerivAt_Rlin11Deriv {j : ℕ} (hj : 1 ≤ j) {p z : ℝ} (hz : 0 < z) :
    HasDerivAt (Rlin11Deriv j p) (Rlin11Deriv2 j p z) z := by
  have hK2 : HasDerivAt (KDeriv j)
      (-(piFun j z * (2 * UFun j z / z + (1 - 1 / z) * (UFun j z ^ 2 + WFun j z)) / z)) z := by
    have h := hasDerivAt_KShortDeriv (n := j) (d := 0) (by omega) hz
    have hfun : KDeriv j = KShortDeriv j 0 := rfl
    rw [hfun]
    convert h using 1
    simp only [piFun_eq_piShort_bp, UFun, WFun]
    have hz_ne : z ≠ 0 := ne_of_gt hz
    have hsub : 1 - 1 / z = (z - 1) / z := by rw [sub_div, div_self hz_ne]
    have h1 : 2 * UShort j 0 z / z + (1 - 1 / z) * (UShort j 0 z ^ 2 + WShortSum j 0 z) =
        (2 * UShort j 0 z + (z - 1) * (UShort j 0 z ^ 2 + WShortSum j 0 z)) / z := by
      rw [hsub, div_mul_eq_mul_div, ← add_div]
    rw [h1]; ring
  have h1 : HasDerivAt (fun x => ((j : ℝ) * (MFun j p - MFun (j - 1) p) - vFun j p) - 4 * KDeriv j x)
      (-4 * (-(piFun j z * (2 * UFun j z / z + (1 - 1 / z) * (UFun j z ^ 2 + WFun j z)) / z))) z := by
    convert hasDerivAt_const_sub _ (hK2.const_mul (4 : ℝ)) using 1; ring
  have h2 : HasDerivAt (fun x => (j : ℝ) * (vFun (j - 1) p - vFun j p) *
      (KFun (j - 1) x + x * KDeriv (j - 1) x))
      (if j = 1 then 0 else
        (j : ℝ) * (vFun (j - 1) p - vFun j p) *
          (2 - piFun (j - 1) z * (2 + 2 * UFun (j - 1) z +
            (1 - 1 / z) * (UFun (j - 1) z ^ 2 + WFun (j - 1) z)))) z := by
    by_cases hj1 : j = 1
    · subst hj1
      have hconst : (fun x => (1 : ℝ) * (vFun 0 p - vFun 1 p) * (KFun 0 x + x * KDeriv 0 x)) =
          fun _ => vFun 0 p - vFun 1 p := by
        funext x; simp [KFun, KDeriv, KShortDeriv]
      simp only [Nat.cast_one, Nat.sub_self, ↓reduceIte]
      rw [hconst]
      exact hasDerivAt_const z _
    · simp only [hj1, ↓reduceIte]
      have hjm : 0 < j - 1 := by omega
      have hmul := (hasDerivAt_mul_KShort_deriv (n := j - 1) (d := 0) hjm hz).const_mul
        ((j : ℝ) * (vFun (j - 1) p - vFun j p))
      have heq : (fun x => (j : ℝ) * (vFun (j - 1) p - vFun j p) *
          (KFun (j - 1) x + x * KDeriv (j - 1) x)) =
          fun x => (j : ℝ) * (vFun (j - 1) p - vFun j p) *
            (KShort (j - 1) 0 x + x * KShortDeriv (j - 1) 0 x) := by
        funext x; simp [KFun_eq_KShort, KDeriv]
      rw [heq]
      convert hmul using 1
      simp only [piFun_eq_piShort_bp, UFun, WFun, one_div]
  exact hasDerivAt_add h1 h2

theorem Rlin11_self {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) : Rlin11 j p p = 0 := by
  rw [Rlin11_eq_breg hj hp]
  unfold DeltaBreg MFun
  ring

theorem Rlin11Deriv_self {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) : Rlin11Deriv j p p = 0 := by
  have h1 := hasDerivAt_Rlin11 hj (p := p) hp
  have hd_del : ∀ i : ℕ, HasDerivAt (DeltaBreg i p) (-vFun i p * KDeriv i p - GDeriv i p) p := by
    intro i
    have hfun : DeltaBreg i p = fun t => MFun i p - vFun i p * KFun i t - GFun i t := rfl
    rw [hfun]
    have := hasDerivAt_sub (hasDerivAt_const_sub (MFun i p) ((hasDerivAt_KFun_KDeriv i hp).const_mul (vFun i p)))
      (hasDerivAt_GFun_GDeriv i hp)
    convert this using 1; ring
  have hd_del0 : ∀ i : ℕ, -vFun i p * KDeriv i p - GDeriv i p = 0 := by
    intro i
    by_cases hi : i = 0
    · subst hi; simp [vFun, KDeriv, KShortDeriv, GDeriv]
    · simp only [vFun, hi, ↓reduceIte, yFun]
      rw [neg_mul, div_mul_cancel₀ _ (ne_of_gt (KDeriv_pos (by omega) hp))]
      ring
  have hd_breg : HasDerivAt (fun x => (1 + (j : ℝ) * x) * DeltaBreg j p x -
      (j : ℝ) * x * DeltaBreg (j - 1) p x) 0 p := by
    have hlin1 : HasDerivAt (fun x => 1 + (j : ℝ) * x) (j : ℝ) p := by
      simpa [mul_one] using hasDerivAt_const_add (1 : ℝ) ((hasDerivAt_id p).const_mul (j : ℝ))
    have hlin2 : HasDerivAt (fun x => (j : ℝ) * x) (j : ℝ) p := by
      simpa [mul_one] using (hasDerivAt_id p).const_mul (j : ℝ)
    have hA := hlin1.mul (hd_del j)
    have hB := hlin2.mul (hd_del (j - 1))
    convert hasDerivAt_sub hA hB using 1
    rw [hd_del0 j, hd_del0 (j - 1)]
    unfold DeltaBreg MFun
    ring
  have hev : (fun x => (1 + (j : ℝ) * x) * DeltaBreg j p x -
      (j : ℝ) * x * DeltaBreg (j - 1) p x) =ᶠ[𝓝 p] Rlin11 j p :=
    Filter.mem_of_superset (Ioi_mem_nhds hp) (fun x hx => (Rlin11_eq_breg hj hx).symm)
  exact (h1.congr_of_eventuallyEq hev).unique hd_breg

/-- **Lemma 8.10(d) (`lem:bin-tools`(d))**: for `1 ≤ j ≤ m ≤ 16`, `p = pStar m`, and `z ≥ 1`,
    `R''_lin(1, 1, z) > 0` and `R_lin(1, 1, z) ≥ 0`. -/
theorem lem_bin_tools_d_deriv2_pos {j m : ℕ} (hj : 1 ≤ j) (hjm : j ≤ m) (hm : m ≤ 16)
    {z : ℝ} (hz : 1 ≤ z) :
    0 < Rlin11Deriv2 j (pStar m) z := by
  have hz0 : 0 < z := by linarith
  have hE2 := clock_E2_deriv2_neg (n := j) (d := 0) (by omega) hz
  have hE2_eq : piShort j 0 z * (2 * UShort j 0 z / z +
      (1 - 1 / z) * (UShort j 0 z ^ 2 + WShortSum j 0 z)) / z =
      piShort j 0 z / z ^ 2 * (2 * UShort j 0 z + (z - 1) * (UShort j 0 z ^ 2 + WShortSum j 0 z)) := by
    have hz_ne : z ≠ 0 := ne_of_gt hz0
    have hsub : 1 - 1 / z = (z - 1) / z := by rw [sub_div, div_self hz_ne]
    have h1 : 2 * UShort j 0 z / z + (1 - 1 / z) * (UShort j 0 z ^ 2 + WShortSum j 0 z) =
        (2 * UShort j 0 z + (z - 1) * (UShort j 0 z ^ 2 + WShortSum j 0 z)) / z := by
      rw [hsub, div_mul_eq_mul_div, ← add_div]
    rw [h1]; ring
  have hterm1 : 0 < -4 * -(piShort j 0 z * (2 * UShort j 0 z / z +
      (1 - 1 / z) * (UShort j 0 z ^ 2 + WShortSum j 0 z)) / z) := by
    rw [hE2_eq]; linarith
  unfold Rlin11Deriv2
  simp only [piFun_eq_piShort_bp, UFun, WFun]
  split_ifs with hj1
  · linarith
  · have hj2 : 2 ≤ j := by omega
    have hlo : pStar (j - 1) ≤ pStar m := le_of_lt (pStar_strictMono (by omega) (by omega))
    have hhi : pStar m ≤ PConst := by
      have h16 := thm_laplace_c.2.2.1
      rcases eq_or_lt_of_le hm with rfl | hlt
      · exact le_of_lt (by simpa [PConst] using h16)
      · exact le_of_lt (lt_trans (pStar_strictMono (by omega) hlt) (by simpa [PConst] using h16))
    have hdv : 0 < vFun (j - 1) (pStar m) - vFun j (pStar m) :=
      sub_pos.mpr (vFun_strictAnti_rank hj2 (by omega) hlo hhi)
    have hE3 : 0 < 2 - piShort (j - 1) 0 z * (2 + 2 * UShort (j - 1) 0 z +
        (1 - 1 / z) * (UShort (j - 1) 0 z ^ 2 + WShortSum (j - 1) 0 z)) := by
      simpa [one_div] using clock_E3_mul_KShort_deriv2_pos (n := j - 1) (d := 0) (by omega) hz0
    have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
    have hterm2 : 0 < (j : ℝ) * (vFun (j - 1) (pStar m) - vFun j (pStar m)) *
        (2 - piShort (j - 1) 0 z * (2 + 2 * UShort (j - 1) 0 z +
          (1 - 1 / z) * (UShort (j - 1) 0 z ^ 2 + WShortSum (j - 1) 0 z))) :=
      mul_pos (mul_pos hj_pos hdv) hE3
    linarith

theorem lem_bin_tools_d_nonneg {j m : ℕ} (hj : 1 ≤ j) (hjm : j ≤ m) (hm : m ≤ 16)
    {z : ℝ} (hz : 1 ≤ z) :
    0 ≤ Rlin11 j (pStar m) z := by
  have hm1 : 1 ≤ m := le_trans hj hjm
  have hp_ge1 : (1 : ℝ) ≤ pStar m := by
    have h115 : (11 / 5 : ℝ) ≤ pStar m := by
      rw [← pStar_one]
      rcases eq_or_lt_of_le hm1 with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (pStar_strictMono (by omega) hlt)
    linarith
  have hd_mono : StrictMonoOn (Rlin11Deriv j (pStar m)) (Ici 1) :=
    strictMonoOn_of_hasDerivAt_pos (convex_Ici 1)
      (fun x hx => (hasDerivAt_Rlin11Deriv hj (by linarith [Set.mem_Ici.mp hx])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_Rlin11Deriv hj (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
      (fun x hx => lem_bin_tools_d_deriv2_pos hj hjm hm (by rw [interior_Ici] at hx; linarith [Set.mem_Ioi.mp hx]))
  rcases lt_trichotomy z (pStar m) with hlt | rfl | hgt
  · obtain ⟨c, hc, hsl⟩ := exists_hasDerivAt_eq_slope (f := Rlin11 j (pStar m))
      (f' := Rlin11Deriv j (pStar m)) hlt
      (fun x hx => (hasDerivAt_Rlin11 hj (by linarith [hx.1])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_Rlin11 hj (by linarith [hx.1]))
    have hderiv_neg : Rlin11Deriv j (pStar m) c < 0 := by
      rw [← Rlin11Deriv_self hj (pStar_pos hm1)]
      exact hd_mono (show (1 : ℝ) ≤ c by linarith [hc.1]) hp_ge1 hc.2
    rw [Rlin11_self hj (pStar_pos hm1), zero_sub] at hsl
    have hden : 0 < pStar m - z := sub_pos.mpr hlt
    have hnum : -Rlin11 j (pStar m) z < 0 := by
      have := mul_neg_of_neg_of_pos (hsl ▸ hderiv_neg) hden
      rwa [div_mul_cancel₀ _ (ne_of_gt hden)] at this
    linarith
  · rw [Rlin11_self hj (pStar_pos hm1)]
  · obtain ⟨c, hc, hsl⟩ := exists_hasDerivAt_eq_slope (f := Rlin11 j (pStar m))
      (f' := Rlin11Deriv j (pStar m)) hgt
      (fun x hx => (hasDerivAt_Rlin11 hj (by linarith [hx.1])).continuousAt.continuousWithinAt)
      (fun x hx => hasDerivAt_Rlin11 hj (by linarith [hx.1]))
    have hderiv_pos : 0 < Rlin11Deriv j (pStar m) c := by
      rw [← Rlin11Deriv_self hj (pStar_pos hm1)]
      exact hd_mono hp_ge1 (show (1 : ℝ) ≤ c by linarith [hc.1]) hc.1
    rw [Rlin11_self hj (pStar_pos hm1), sub_zero] at hsl
    have hden : 0 < z - pStar m := sub_pos.mpr hgt
    have hnum : 0 < Rlin11 j (pStar m) z := by
      have := mul_pos (hsl ▸ hderiv_pos) hden
      rwa [div_mul_cancel₀ _ (ne_of_gt hden)] at this
    linarith

/-! #### Computable `ℚ` Window Bounds `dvWindowLbQ` / `dvWindowUbQ` & Real Soundness -/

/-- Exact rational window bounds `(Δv_lb, Δv_ub)` for `v_{j-1}(p) - v_j(p)` on `[pa, pb]`
    matching `check_binary._dv_window_bounds` verbatim. -/
def dvWindowPairQ (j : ℕ) (pa pb : ℚ) : ℚ × ℚ :=
  let ca : ℚ := 1 / pa
  let cb : ℚ := 1 / pb
  let ha := CertEngine.hubDerivQ j pa
  let hb := CertEngine.hubDerivQ j pb
  let haPrev := CertEngine.hubDerivQ (j - 1) pa
  let hbPrev := CertEngine.hubDerivQ (j - 1) pb
  let pia := CertEngine.piQ j pa
  let pib := CertEngine.piQ j pb
  let Ua := UQ j pa
  let Ub := UQ j pb
  let Wa := WQ j pa
  let jj : ℚ := (j : ℚ)
  let den_lb := (1 + jj * pa) * hb.2.1
  let den_ub := (1 + jj * pb) * ha.2.1
  let v_lb := max 0 haPrev.2.2.2.2
  let v_ub := hbPrev.2.2.2.2
  let N_ub := 3 * (1 - pia) + v_ub * (1 - (1 - ca) * pia) - 8 * (1 - ca) * pia * Ub
  let N_lb := 3 * (1 - pib) + v_lb * (1 - (1 - cb) * pib) - 8 * (1 - cb) * pib * Ua
  let dv_ub_C := N_ub / den_lb
  let dv_lb_C := N_lb / den_ub
  let br_ub := 4 * (1 - cb) * (Ua * Ua + Wa) - (5 - 8 * ca) * Ub
  let neg_sy_ub := (if 0 ≤ br_ub then pib * ca else pia * cb) * br_ub
  let sKp_ub := (pib * ca) * (ca + (1 - cb) * Ua)
  let dv_ub_sj := (neg_sy_ub + v_ub * sKp_ub) / (jj * hb.2.1)
  (max 0 dv_lb_C, min dv_ub_C dv_ub_sj)

def dvWindowLbQ (j : ℕ) (pa pb : ℚ) : ℚ := (dvWindowPairQ j pa pb).1
def dvWindowUbQ (j : ℕ) (pa pb : ℚ) : ℚ := (dvWindowPairQ j pa pb).2

/-- Monotonicity helpers on `(0, ∞)` / `[1, ∞)` for `dvWindow` soundness. -/
private lemma piFun_mono_bp {j : ℕ} {p₁ p₂ : ℝ} (hp₁ : 0 < p₁) (h : p₁ ≤ p₂) : piFun j p₁ ≤ piFun j p₂ := by
  have hp₂ : 0 < p₂ := lt_of_lt_of_le hp₁ h
  induction j with
  | zero => simp [piFun_zero]
  | succ j ih =>
      rw [piFun_succ, piFun_succ]
      have hfac : ((j + 1 : ℕ) : ℝ) * p₁ / (1 + ((j + 1 : ℕ) : ℝ) * p₁) ≤
          ((j + 1 : ℕ) : ℝ) * p₂ / (1 + ((j + 1 : ℕ) : ℝ) * p₂) := by
        have d1 : 0 < 1 + ((j + 1 : ℕ) : ℝ) * p₁ := by positivity
        have d2 : 0 < 1 + ((j + 1 : ℕ) : ℝ) * p₂ := by positivity
        rw [div_le_div_iff₀ d1 d2]
        nlinarith
      exact mul_le_mul ih hfac (by positivity) (le_of_lt (piFun_pos j hp₂))

lemma UFun_anti {j : ℕ} {p₁ p₂ : ℝ} (hp₁ : 0 < p₁) (h : p₁ ≤ p₂) : UFun j p₂ ≤ UFun j p₁ := by
  have hp₂ : 0 < p₂ := lt_of_lt_of_le hp₁ h
  rw [UFun_eq_sum_range, UFun_eq_sum_range]
  exact Finset.sum_le_sum (fun i _ => (inv_le_inv₀ (by positivity) (by positivity)).mpr (by nlinarith))

lemma WFun_anti {j : ℕ} {p₁ p₂ : ℝ} (hp₁ : 0 < p₁) (h : p₁ ≤ p₂) : WFun j p₂ ≤ WFun j p₁ := by
  have hp₂ : 0 < p₂ := lt_of_lt_of_le hp₁ h
  rw [WFun_eq_sum_range, WFun_eq_sum_range]
  exact Finset.sum_le_sum (fun i _ => by
    have h1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * p₁ := by positivity
    have h2 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * p₂ := by positivity
    have hle : 1 + ((i + 1 : ℕ) : ℝ) * p₁ ≤ 1 + ((i + 1 : ℕ) : ℝ) * p₂ := by gcongr
    exact (inv_le_inv₀ (sq_pos_of_pos h2) (sq_pos_of_pos h1)).mpr (by nlinarith))

lemma KDeriv_anti_on_ge1 {j : ℕ} (hj : 1 ≤ j) : AntitoneOn (KDeriv j) (Ici 1) := by
  have hmono : MonotoneOn (fun x => -KDeriv j x) (Ici 1) :=
    monotoneOn_of_hasDerivAt_nonneg (convex_Ici 1)
      (fun x hx => (hasDerivAt_neg (hasDerivAt_KShortDeriv (n := j) (d := 0) (by omega)
        (by linarith [Set.mem_Ici.mp hx]))).continuousAt.continuousWithinAt)
      (fun x hx => by
        rw [interior_Ici] at hx
        exact hasDerivAt_neg (hasDerivAt_KShortDeriv (n := j) (d := 0) (by omega)
          (by linarith [Set.mem_Ioi.mp hx])))
      (fun x hx => by
        rw [interior_Ici] at hx
        have h := clock_E2_deriv2_neg (n := j) (d := 0) (by omega) (le_of_lt (Set.mem_Ioi.mp hx))
        linarith)
  intro x hx y hy hxy
  have hle := hmono hx hy hxy
  dsimp only at hle
  linarith

/-- Clean real-cast formulas for `dvWindowLbQ` and `dvWindowUbQ` (separated from `dvWindow_sound`
    to keep kernel `whnf` instant). -/
private lemma dvWindowLbQ_cast (j : ℕ) {pa pb : ℚ} (hpa : 0 < pa) :
    (dvWindowLbQ j pa pb : ℝ) =
      max 0
        ((3 * (1 - piFun j (pb : ℝ)) +
          max 0 (vFun (j - 1) (pa : ℝ)) * (1 - (1 - 1 / (pb : ℝ)) * piFun j (pb : ℝ)) -
          8 * (1 - 1 / (pb : ℝ)) * piFun j (pb : ℝ) * UFun j (pa : ℝ)) /
        ((1 + (j : ℝ) * (pb : ℝ)) * KDeriv j (pa : ℝ))) := by
  unfold dvWindowLbQ dvWindowPairQ
  dsimp only
  simp only [Rat.cast_max, Rat.cast_zero, Rat.cast_div, Rat.cast_sub, Rat.cast_add, Rat.cast_mul,
    Rat.cast_one, Rat.cast_ofNat, Rat.cast_natCast]
  rw [CertEngine.piQ_cast, hubDerivQ_vFun_cast (j - 1) pa hpa, UQ_cast,
    hubDerivQ_KDeriv_cast j pa hpa]

private lemma dvWindowUbQ_cast (j : ℕ) {pa pb : ℚ} (hpb : 0 < pb) :
    let br_ubR : ℝ := 4 * (1 - 1 / (pb : ℝ)) * (UFun j (pa : ℝ) ^ 2 + WFun j (pa : ℝ)) -
        (5 - 8 / (pa : ℝ)) * UFun j (pb : ℝ)
    (dvWindowUbQ j pa pb : ℝ) =
      min
        ((3 * (1 - piFun j (pa : ℝ)) +
          vFun (j - 1) (pb : ℝ) * (1 - (1 - 1 / (pa : ℝ)) * piFun j (pa : ℝ)) -
          8 * (1 - 1 / (pa : ℝ)) * piFun j (pa : ℝ) * UFun j (pb : ℝ)) /
        ((1 + (j : ℝ) * (pa : ℝ)) * KDeriv j (pb : ℝ)))
        (((if 0 ≤ br_ubR then piFun j (pb : ℝ) * (1 / (pa : ℝ))
          else piFun j (pa : ℝ) * (1 / (pb : ℝ))) * br_ubR +
          vFun (j - 1) (pb : ℝ) *
            ((piFun j (pb : ℝ) * (1 / (pa : ℝ))) *
              (1 / (pa : ℝ) + (1 - 1 / (pb : ℝ)) * UFun j (pa : ℝ)))) /
        ((j : ℝ) * KDeriv j (pb : ℝ))) := by
  intro br_ubR
  set brQ : ℚ := 4 * (1 - 1 / pb) * (UQ j pa * UQ j pa + WQ j pa) -
      (5 - 8 * (1 / pa)) * UQ j pb
  have hcast_br : (brQ : ℝ) = br_ubR := by
    dsimp only [brQ, br_ubR]
    push_cast
    rw [UQ_cast, UQ_cast, WQ_cast]
    ring
  have hite : ((if (0 : ℚ) ≤ brQ then CertEngine.piQ j pb * (1 / pa)
      else CertEngine.piQ j pa * (1 / pb) : ℚ) : ℝ) =
      if 0 ≤ br_ubR then piFun j (pb : ℝ) * (1 / (pa : ℝ))
      else piFun j (pa : ℝ) * (1 / (pb : ℝ)) := by
    have hiff : (0 : ℚ) ≤ brQ ↔ (0 : ℝ) ≤ br_ubR := by
      rw [← hcast_br]; exact Rat.cast_nonneg.symm
    by_cases h0 : (0 : ℚ) ≤ brQ
    · rw [ite_eq_left h0, ite_eq_left (hiff.mp h0)]; simp [CertEngine.piQ_cast]
    · rw [ite_eq_right h0, ite_eq_right (mt hiff.mpr h0)]; simp [CertEngine.piQ_cast]
  unfold dvWindowUbQ dvWindowPairQ
  dsimp only
  rw [Rat.cast_min]
  congr 1
  · simp only [Rat.cast_div, Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_one,
      Rat.cast_ofNat, Rat.cast_natCast]
    rw [CertEngine.piQ_cast, hubDerivQ_vFun_cast (j - 1) pb hpb, UQ_cast,
      hubDerivQ_KDeriv_cast j pb hpb]
  · change ((((if (0 : ℚ) ≤ brQ then CertEngine.piQ j pb * (1 / pa)
        else CertEngine.piQ j pa * (1 / pb)) * brQ +
        (CertEngine.hubDerivQ (j - 1) pb).2.2.2.2 *
          (CertEngine.piQ j pb * (1 / pa) * (1 / pa + (1 - 1 / pb) * UQ j pa))) /
        ((j : ℚ) * (CertEngine.hubDerivQ j pb).2.1) : ℚ) : ℝ) = _
    simp only [Rat.cast_div, Rat.cast_add, Rat.cast_mul, Rat.cast_sub, Rat.cast_one,
      Rat.cast_natCast, hite, hcast_br, hubDerivQ_vFun_cast (j - 1) pb hpb,
      hubDerivQ_KDeriv_cast j pb hpb, CertEngine.piQ_cast, UQ_cast]

/-- Theorem-C (`eq:weight-gap` line 2) real window bounds for `dvWindow_sound`. -/
private lemma dvWindow_real_C {j : ℕ} (hj2 : 2 ≤ j) (hj16 : j ≤ 16)
    {pa pb : ℝ} (hpa_ge115 : (11 / 5 : ℝ) ≤ pa) (hpb_leP : pb ≤ PConst)
    {p : ℝ} (hp_a : pa ≤ p) (hp_b : p ≤ pb) (hp_star : pStar (j - 1) ≤ p) :
    0 < vFun (j - 1) p - vFun j p ∧
    (3 * (1 - piFun j pb) +
      max 0 (vFun (j - 1) pa) * (1 - (1 - 1 / pb) * piFun j pb) -
      8 * (1 - 1 / pb) * piFun j pb * UFun j pa) /
      ((1 + (j : ℝ) * pb) * KDeriv j pa) ≤ vFun (j - 1) p - vFun j p ∧
    vFun (j - 1) p - vFun j p ≤
    (3 * (1 - piFun j pa) +
      vFun (j - 1) pb * (1 - (1 - 1 / pa) * piFun j pa) -
      8 * (1 - 1 / pa) * piFun j pa * UFun j pb) /
      ((1 + (j : ℝ) * pa) * KDeriv j pb) := by
  have hjm1 : 1 ≤ j - 1 := by omega
  have hpa_pos : 0 < pa := by linarith
  have hp_pos : 0 < p := lt_of_lt_of_le hpa_pos hp_a
  have hpb_pos : 0 < pb := lt_of_lt_of_le hp_pos hp_b
  have hpb_star : pStar (j - 1) ≤ pb := le_trans hp_star hp_b
  have hpi_a : piFun j pa ≤ piFun j p := piFun_mono_bp hpa_pos hp_a
  have hpi_b : piFun j p ≤ piFun j pb := piFun_mono_bp hp_pos hp_b
  have hpi_a_pos : 0 < piFun j pa := piFun_pos j hpa_pos
  have hpi_p_pos : 0 < piFun j p := piFun_pos j hp_pos
  have hpi_b_pos : 0 < piFun j pb := piFun_pos j hpb_pos
  have hpi_b_le1 : piFun j pb ≤ 1 := piFun_le_one j hpb_pos
  have hU_a : UFun j p ≤ UFun j pa := UFun_anti hpa_pos hp_a
  have hU_b : UFun j pb ≤ UFun j p := UFun_anti hp_pos hp_b
  have hU_b_nn : 0 ≤ UFun j pb := by
    rw [UFun_eq_sum_range]; exact Finset.sum_nonneg (fun _ _ => by positivity)
  have hK'_a : KDeriv j p ≤ KDeriv j pa :=
    KDeriv_anti_on_ge1 (by omega) (show (1 : ℝ) ≤ pa by linarith) (show (1 : ℝ) ≤ p by linarith) hp_a
  have hK'_b : KDeriv j pb ≤ KDeriv j p :=
    KDeriv_anti_on_ge1 (by omega) (show (1 : ℝ) ≤ p by linarith) (show (1 : ℝ) ≤ pb by linarith) hp_b
  have hK'_b_pos : 0 < KDeriv j pb := KDeriv_pos (by omega) hpb_pos
  have hK'_p_pos : 0 < KDeriv j p := KDeriv_pos (by omega) hp_pos
  have hK'_a_pos : 0 < KDeriv j pa := KDeriv_pos (by omega) hpa_pos
  have hc_a : 1 / p ≤ 1 / pa := one_div_le_one_div_of_le hpa_pos hp_a
  have hc_b : 1 / pb ≤ 1 / p := one_div_le_one_div_of_le hp_pos hp_b
  have h1c_a : 0 < 1 - 1 / pa := by rw [sub_pos, div_lt_one hpa_pos]; linarith
  have h1c_p : 0 < 1 - 1 / p := by linarith
  have h1c_b : 0 < 1 - 1 / pb := by linarith
  have hv_p_nn : 0 ≤ vFun (j - 1) p := vFun_nonneg_of_ge_pStar hjm1 hp_star
  have hv_lb : max 0 (vFun (j - 1) pa) ≤ vFun (j - 1) p := by
    apply max_le hv_p_nn
    by_cases hpa_star : pStar (j - 1) ≤ pa
    · rcases eq_or_lt_of_le hp_a with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (vFun_strictMono hjm1 hpa_star hp_star hlt)
    · have hGpos := GDerivP_pos_of_lt_pStar hjm1 hpa_pos (not_le.mp hpa_star)
      have hneg : vFun (j - 1) pa < 0 := by
        simp only [vFun, show j - 1 ≠ 0 by omega, ↓reduceIte, yFun,
          GDeriv_eq_GDerivP (j - 1) hpa_pos, KDeriv_eq_KDerivP (j - 1) hpa_pos]
        exact div_neg_of_neg_of_pos (by linarith) (KDerivP_pos hjm1 hpa_pos)
      linarith
  have hv_ub : vFun (j - 1) p ≤ vFun (j - 1) pb := by
    rcases eq_or_lt_of_le hp_b with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (vFun_strictMono hjm1 hp_star hpb_star hlt)
  have hv_ub_nn : 0 ≤ vFun (j - 1) pb := le_trans hv_p_nn hv_ub
  have hdv_pos : 0 < vFun (j - 1) p - vFun j p :=
    sub_pos.mpr (vFun_strictAnti_rank hj2 hj16 hp_star (le_trans hp_b hpb_leP))
  have h_idC := weight_gap_eq_cleared (j - 1) hjm1 hp_pos
  have hj_sub : j - 1 + 1 = j := by omega
  rw [hj_sub] at h_idC
  have hprod_a : (1 - 1 / pa) * piFun j pa ≤ (1 - 1 / p) * piFun j p :=
    mul_le_mul (by linarith) hpi_a (le_of_lt hpi_a_pos) (by linarith)
  have hprod_b : (1 - 1 / p) * piFun j p ≤ (1 - 1 / pb) * piFun j pb :=
    mul_le_mul (by linarith) hpi_b (le_of_lt hpi_p_pos) (by linarith)
  have h1mprod_b_nn : 0 ≤ 1 - (1 - 1 / pb) * piFun j pb := by
    have hmul : (1 - 1 / pb) * piFun j pb ≤ 1 * 1 :=
      mul_le_mul (by linarith [one_div_pos.mpr hpb_pos]) hpi_b_le1 (le_of_lt hpi_b_pos) zero_le_one
    linarith
  have h1mprod_p_nn : 0 ≤ 1 - (1 - 1 / p) * piFun j p := by linarith
  have hN_lb :
      3 * (1 - piFun j pb) + max 0 (vFun (j - 1) pa) * (1 - (1 - 1 / pb) * piFun j pb) -
        8 * (1 - 1 / pb) * piFun j pb * UFun j pa ≤
      (1 + (j : ℝ) * p) * KDeriv j p * (vFun (j - 1) p - vFun j p) := by
    rw [h_idC]
    have ht1 : 3 * (1 - piFun j pb) ≤ 3 * (1 - piFun j p) := by linarith
    have ht2 : max 0 (vFun (j - 1) pa) * (1 - (1 - 1 / pb) * piFun j pb) ≤
        vFun (j - 1) p * (1 - (1 - 1 / p) * piFun j p) :=
      mul_le_mul hv_lb (sub_le_sub_left hprod_b 1) h1mprod_b_nn hv_p_nn
    have ht3 : (1 - 1 / p) * piFun j p * UFun j p ≤ (1 - 1 / pb) * piFun j pb * UFun j pa :=
      mul_le_mul hprod_b hU_a (le_trans hU_b_nn hU_b) (mul_nonneg (le_of_lt h1c_b) (le_of_lt hpi_b_pos))
    linarith
  have hN_ub :
      (1 + (j : ℝ) * p) * KDeriv j p * (vFun (j - 1) p - vFun j p) ≤
      3 * (1 - piFun j pa) + vFun (j - 1) pb * (1 - (1 - 1 / pa) * piFun j pa) -
        8 * (1 - 1 / pa) * piFun j pa * UFun j pb := by
    rw [h_idC]
    have ht1 : 3 * (1 - piFun j p) ≤ 3 * (1 - piFun j pa) := by linarith
    have ht2 : vFun (j - 1) p * (1 - (1 - 1 / p) * piFun j p) ≤
        vFun (j - 1) pb * (1 - (1 - 1 / pa) * piFun j pa) :=
      mul_le_mul hv_ub (sub_le_sub_left hprod_a 1) h1mprod_p_nn hv_ub_nn
    have ht3 : (1 - 1 / pa) * piFun j pa * UFun j pb ≤ (1 - 1 / p) * piFun j p * UFun j p :=
      mul_le_mul hprod_a hU_b hU_b_nn (mul_nonneg (le_of_lt h1c_p) (le_of_lt hpi_p_pos))
    linarith
  have hden_le_p : (1 + (j : ℝ) * pa) * KDeriv j pb ≤ (1 + (j : ℝ) * p) * KDeriv j p :=
    mul_le_mul (add_le_add le_rfl (mul_le_mul_of_nonneg_left hp_a (Nat.cast_nonneg j)))
      hK'_b (le_of_lt hK'_b_pos) (by positivity)
  have hp_le_den : (1 + (j : ℝ) * p) * KDeriv j p ≤ (1 + (j : ℝ) * pb) * KDeriv j pa :=
    mul_le_mul (add_le_add le_rfl (mul_le_mul_of_nonneg_left hp_b (Nat.cast_nonneg j)))
      hK'_a (le_of_lt hK'_p_pos) (by positivity)
  refine ⟨hdv_pos, ?_, ?_⟩
  · rw [div_le_iff₀ (by positivity)]
    have hmul : (1 + (j : ℝ) * p) * KDeriv j p * (vFun (j - 1) p - vFun j p) ≤
        (vFun (j - 1) p - vFun j p) * ((1 + (j : ℝ) * pb) * KDeriv j pa) := by
      rw [mul_comm]; exact mul_le_mul_of_nonneg_left hp_le_den (le_of_lt hdv_pos)
    linarith
  · rw [le_div_iff₀ (by positivity)]
    have hmul : (vFun (j - 1) p - vFun j p) * ((1 + (j : ℝ) * pa) * KDeriv j pb) ≤
        (1 + (j : ℝ) * p) * KDeriv j p * (vFun (j - 1) p - vFun j p) := by
      rw [mul_comm]; exact mul_le_mul_of_nonneg_right hden_le_p (le_of_lt hdv_pos)
    linarith

/-- Slope-identity (`eq:weight-gap` line 1) real upper bound for `dvWindow_sound`. -/
private lemma dvWindow_real_sj {j : ℕ} (hj2 : 2 ≤ j) (hj16 : j ≤ 16)
    {pa pb : ℝ} (hpa_ge115 : (11 / 5 : ℝ) ≤ pa) (hpb_leP : pb ≤ PConst)
    {p : ℝ} (hp_a : pa ≤ p) (hp_b : p ≤ pb) (hp_star : pStar (j - 1) ≤ p) :
    let br_ubR := 4 * (1 - 1 / pb) * (UFun j pa ^ 2 + WFun j pa) - (5 - 8 / pa) * UFun j pb
    vFun (j - 1) p - vFun j p ≤
      ((if 0 ≤ br_ubR then piFun j pb * (1 / pa) else piFun j pa * (1 / pb)) * br_ubR +
        vFun (j - 1) pb * ((piFun j pb * (1 / pa)) * (1 / pa + (1 - 1 / pb) * UFun j pa))) /
      ((j : ℝ) * KDeriv j pb) := by
  intro br_ubR
  have hjm1 : 1 ≤ j - 1 := by omega
  have hpa_pos : 0 < pa := by linarith
  have hp_pos : 0 < p := lt_of_lt_of_le hpa_pos hp_a
  have hpb_pos : 0 < pb := lt_of_lt_of_le hp_pos hp_b
  have hpb_star : pStar (j - 1) ≤ pb := le_trans hp_star hp_b
  have hpi_a : piFun j pa ≤ piFun j p := piFun_mono_bp hpa_pos hp_a
  have hpi_b : piFun j p ≤ piFun j pb := piFun_mono_bp hp_pos hp_b
  have hpi_p_pos : 0 < piFun j p := piFun_pos j hp_pos
  have hpi_b_pos : 0 < piFun j pb := piFun_pos j hpb_pos
  have hU_a : UFun j p ≤ UFun j pa := UFun_anti hpa_pos hp_a
  have hU_b : UFun j pb ≤ UFun j p := UFun_anti hp_pos hp_b
  have hU_b_nn : 0 ≤ UFun j pb := by
    rw [UFun_eq_sum_range]; exact Finset.sum_nonneg (fun _ _ => by positivity)
  have hW_a : WFun j p ≤ WFun j pa := WFun_anti hpa_pos hp_a
  have hW_p_nn : 0 ≤ WFun j p := by
    rw [WFun_eq_sum_range]; exact Finset.sum_nonneg (fun _ _ => by positivity)
  have hK'_b : KDeriv j pb ≤ KDeriv j p :=
    KDeriv_anti_on_ge1 (by omega) (show (1 : ℝ) ≤ p by linarith) (show (1 : ℝ) ≤ pb by linarith) hp_b
  have hK'_b_pos : 0 < KDeriv j pb := KDeriv_pos (by omega) hpb_pos
  have hc_a : 1 / p ≤ 1 / pa := one_div_le_one_div_of_le hpa_pos hp_a
  have hc_b : 1 / pb ≤ 1 / p := one_div_le_one_div_of_le hp_pos hp_b
  have h1c_a : 0 < 1 - 1 / pa := by rw [sub_pos, div_lt_one hpa_pos]; linarith
  have h1c_p : 0 < 1 - 1 / p := by linarith
  have h1c_b : 0 < 1 - 1 / pb := by linarith
  have h58_a : 0 < 5 - 8 / pa := by
    have : 8 / pa < 5 := by rw [div_lt_iff₀ hpa_pos]; linarith
    linarith
  have hv_p_nn : 0 ≤ vFun (j - 1) p := vFun_nonneg_of_ge_pStar hjm1 hp_star
  have hv_ub : vFun (j - 1) p ≤ vFun (j - 1) pb := by
    rcases eq_or_lt_of_le hp_b with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (vFun_strictMono hjm1 hp_star hpb_star hlt)
  have hv_ub_nn : 0 ≤ vFun (j - 1) pb := le_trans hv_p_nn hv_ub
  have hdv_pos : 0 < vFun (j - 1) p - vFun j p :=
    sub_pos.mpr (vFun_strictAnti_rank hj2 hj16 hp_star (le_trans hp_b hpb_leP))
  have h_idS := weight_gap_eq_slope (j - 1) hjm1 hp_pos
  have hj_sub : j - 1 + 1 = j := by omega
  rw [hj_sub] at h_idS
  have hU_a_nn : 0 ≤ UFun j pa := le_trans hU_b_nn (le_trans hU_b hU_a)
  have hbr_le : 4 * (1 - 1 / p) * (UFun j p ^ 2 + WFun j p) - (5 - 8 / p) * UFun j p ≤ br_ubR := by
    have hsq : UFun j p ^ 2 ≤ UFun j pa ^ 2 :=
      pow_le_pow_left₀ (le_trans hU_b_nn hU_b) hU_a 2
    have h8 : 8 / p ≤ 8 / pa := div_le_div_of_nonneg_left (by norm_num : (0 : ℝ) ≤ 8) hpa_pos hp_a
    have h1 : 4 * (1 - 1 / p) * (UFun j p ^ 2 + WFun j p) ≤
        4 * (1 - 1 / pb) * (UFun j pa ^ 2 + WFun j pa) :=
      mul_le_mul (by linarith) (by linarith) (by positivity) (by linarith)
    have h2 : (5 - 8 / pa) * UFun j pb ≤ (5 - 8 / p) * UFun j p :=
      mul_le_mul (by linarith) hU_b hU_b_nn (by linarith)
    dsimp [br_ubR]; linarith
  have hpi_c_lo : piFun j pa * (1 / pb) ≤ piFun j p / p := by
    rw [show piFun j p / p = piFun j p * (1 / p) by rw [mul_one_div]]
    exact mul_le_mul hpi_a hc_b (by positivity) (le_of_lt hpi_p_pos)
  have hpi_c_hi : piFun j p / p ≤ piFun j pb * (1 / pa) := by
    rw [show piFun j p / p = piFun j p * (1 / p) by rw [mul_one_div]]
    exact mul_le_mul hpi_b hc_a (by positivity) (le_of_lt hpi_b_pos)
  have hneg_sy : -((j : ℝ) * (yFun j p - yFun (j - 1) p)) ≤
      (if 0 ≤ br_ubR then piFun j pb * (1 / pa) else piFun j pa * (1 / pb)) * br_ubR := by
    have hsy := harmonic_slope_yFun (j - 1) hp_pos
    rw [hj_sub] at hsy
    have heq : -((j : ℝ) * (yFun j p - yFun (j - 1) p)) =
        (piFun j p / p) * (4 * (1 - 1 / p) * (UFun j p ^ 2 + WFun j p) - (5 - 8 / p) * UFun j p) := by
      rw [hsy]; ring
    rw [heq]
    have hstep1 := mul_le_mul_of_nonneg_left hbr_le (div_nonneg (le_of_lt hpi_p_pos) (le_of_lt hp_pos))
    split_ifs with hbr
    · exact le_trans hstep1 (mul_le_mul_of_nonneg_right hpi_c_hi hbr)
    · exact le_trans hstep1 (mul_le_mul_of_nonpos_right hpi_c_lo (le_of_lt (not_le.mp hbr)))
  have hsKp : (j : ℝ) * (KDeriv j p - KDeriv (j - 1) p) ≤
      (piFun j pb * (1 / pa)) * (1 / pa + (1 - 1 / pb) * UFun j pa) := by
    have hsK := harmonic_slope_KDeriv (j - 1) hp_pos
    rw [hj_sub] at hsK; rw [hsK]
    have hmul := mul_le_mul (show 1 - 1 / p ≤ 1 - 1 / pb by linarith) hU_a
      (le_trans hU_b_nn hU_b) (le_of_lt h1c_b)
    have hbr_nn : 0 ≤ 1 / p + (1 - 1 / p) * UFun j p := by
      have : 0 ≤ UFun j p := le_trans hU_b_nn hU_b
      positivity
    exact mul_le_mul hpi_c_hi (by linarith) hbr_nn (by positivity)
  have hsK_nn : 0 ≤ (j : ℝ) * (KDeriv j p - KDeriv (j - 1) p) := by
    have hsK := harmonic_slope_KDeriv (j - 1) hp_pos
    rw [hj_sub] at hsK; rw [hsK]
    have : 0 ≤ UFun j p := le_trans hU_b_nn hU_b
    positivity
  rw [le_div_iff₀ (by positivity)]
  have hmul : (vFun (j - 1) p - vFun j p) * ((j : ℝ) * KDeriv j pb) ≤
      (j : ℝ) * KDeriv j p * (vFun (j - 1) p - vFun j p) := by
    have : (j : ℝ) * KDeriv j pb ≤ (j : ℝ) * KDeriv j p :=
      mul_le_mul_of_nonneg_left hK'_b (by positivity)
    rw [mul_comm]; exact mul_le_mul_of_nonneg_right this (le_of_lt hdv_pos)
  have hterm2 := mul_le_mul hv_ub hsKp hsK_nn hv_ub_nn
  linarith

/-- Soundness of `dvWindowLbQ` and `dvWindowUbQ` on `[pa, pb]` whenever `2 ≤ j ≤ 16`,
    `11/5 ≤ pa < pb ≤ P`, and `pStar (j - 1) ≤ p` (with `p ∈ [pa, pb]`). -/
theorem dvWindow_sound {j : ℕ} (hj2 : 2 ≤ j) (hj16 : j ≤ 16)
    {pa pb : ℚ} (hpa_lo : (11 / 5 : ℚ) ≤ pa) (hab : pa < pb) (hpb_hi : pb ≤ 273 / 100)
    {p : ℝ} (hp_a : (pa : ℝ) ≤ p) (hp_b : p ≤ (pb : ℝ)) (hp_star : pStar (j - 1) ≤ p) :
    (dvWindowLbQ j pa pb : ℝ) ≤ vFun (j - 1) p - vFun j p ∧
      vFun (j - 1) p - vFun j p ≤ (dvWindowUbQ j pa pb : ℝ) := by
  have hpa_posQ : (0 : ℚ) < pa := by linarith
  have hpb_posQ : (0 : ℚ) < pb := by linarith
  have hpa_ge115 : (11 / 5 : ℝ) ≤ (pa : ℝ) := by simpa using (Rat.cast_le (K := ℝ)).mpr hpa_lo
  have hpb_leP : (pb : ℝ) ≤ PConst := by unfold PConst; simpa using (Rat.cast_le (K := ℝ)).mpr hpb_hi
  obtain ⟨hdv_pos, hlb_C, hub_C⟩ := dvWindow_real_C hj2 hj16 hpa_ge115 hpb_leP hp_a hp_b hp_star
  have hub_sj := dvWindow_real_sj hj2 hj16 hpa_ge115 hpb_leP hp_a hp_b hp_star
  rw [dvWindowLbQ_cast j hpa_posQ, dvWindowUbQ_cast j hpb_posQ]
  exact ⟨max_le (le_of_lt hdv_pos) hlb_C, le_min hub_C hub_sj⟩

/-! ### Section 6: Optimizer Brackets, Two-Tangent `[J^-, J^+]`, and Predecessor Gaps (`BINARY-03`) -/

/-- Exact rational two-tangent upper bound for `J_{j+2}` on bracket `(q1, q2)`
    matching `check_binary._two_tan_upper` verbatim. -/
def twoTanUpperQ (j : ℕ) (q1 q2 : ℚ) : ℚ :=
  let d1 := CertEngine.hubDerivQ j q1
  let d2 := CertEngine.hubDerivQ j q2
  let s1 := d1.2.2.2.1 / d1.2.1
  let s2 := -d2.2.2.2.1 / d2.2.1
  (s2 * (d1.2.2.1 - s1 * d1.1) + s1 * (d2.2.2.1 + s2 * d2.1)) / (s1 + s2)

/-- Soundness of a two-tangent bracket `(q1, q2)` for `m ≥ 1`:
    if `G'_m(q1) > 0 > G'_m(q2)` and `G'_m(q1)/K'_m(q1) < 1`, then
    `q1 < p*_m < q2`, `-1 < v_m(q1) < 0 < v_m(q2)`, and
    `max (G_m q1) (G_m q2) ≤ J_{m+2} ≤ twoTanUpperQ m q1 q2`. -/
theorem twoTanBracket_sound {m : ℕ} (hm : 1 ≤ m) {q1 q2 : ℚ}
    (hq1_pos : 0 < q1) (hq12 : q1 < q2)
    (hG1 : 0 < (CertEngine.hubDerivQ m q1).2.2.2.1)
    (hG2 : (CertEngine.hubDerivQ m q2).2.2.2.1 < 0)
    (hs1_lt1 : (CertEngine.hubDerivQ m q1).2.2.2.1 / (CertEngine.hubDerivQ m q1).2.1 < 1) :
    (q1 : ℝ) < pStar m ∧ pStar m < (q2 : ℝ) ∧
    -1 < vFun m (q1 : ℝ) ∧ vFun m (q1 : ℝ) < 0 ∧ 0 < vFun m (q2 : ℝ) ∧
    max (GFun m (q1 : ℝ)) (GFun m (q2 : ℝ)) ≤ JVal (m + 2) ∧
    JVal (m + 2) ≤ (twoTanUpperQ m q1 q2 : ℝ) := by
  have hq2_pos : 0 < q2 := lt_trans hq1_pos hq12
  have hq1R : (0 : ℝ) < (q1 : ℝ) := by exact_mod_cast hq1_pos
  have hq2R : (0 : ℝ) < (q2 : ℝ) := by exact_mod_cast hq2_pos
  have hG1R : 0 < GDeriv m (q1 : ℝ) := by
    rw [← hubDerivQ_GDeriv_cast m q1 hq1_pos]; exact_mod_cast hG1
  have hG2R : GDeriv m (q2 : ℝ) < 0 := by
    rw [← hubDerivQ_GDeriv_cast m q2 hq2_pos]; exact_mod_cast hG2
  have hK1R : 0 < KDeriv m (q1 : ℝ) := KDeriv_pos hm hq1R
  have hK2R : 0 < KDeriv m (q2 : ℝ) := KDeriv_pos hm hq2R
  set s1 : ℝ := GDeriv m (q1 : ℝ) / KDeriv m (q1 : ℝ)
  set s2 : ℝ := -GDeriv m (q2 : ℝ) / KDeriv m (q2 : ℝ)
  have hs1_pos : 0 < s1 := div_pos hG1R hK1R
  have hs2_pos : 0 < s2 := div_pos (neg_pos.mpr hG2R) hK2R
  have hs1_lt : s1 < 1 := by
    have hR : (((CertEngine.hubDerivQ m q1).2.2.2.1 / (CertEngine.hubDerivQ m q1).2.1 : ℚ) : ℝ) < 1 := by
      exact_mod_cast hs1_lt1
    push_cast at hR
    rwa [hubDerivQ_GDeriv_cast m q1 hq1_pos, hubDerivQ_KDeriv_cast m q1 hq1_pos] at hR
  have hv1_eq : vFun m (q1 : ℝ) = -s1 := by
    simp only [vFun, show m ≠ 0 by omega, ↓reduceIte, yFun, s1, neg_div]
  have hv2_eq : vFun m (q2 : ℝ) = s2 := by
    simp only [vFun, show m ≠ 0 by omega, ↓reduceIte, yFun, s2]
  have hq1_lt : (q1 : ℝ) < pStar m := by
    rcases lt_trichotomy (q1 : ℝ) (pStar m) with hlt | heq | hgt
    · exact hlt
    · rw [GDeriv_eq_GDerivP m hq1R, heq, GDerivP_pStar_eq_zero hm] at hG1R; linarith
    · rw [GDeriv_eq_GDerivP m hq1R] at hG1R; linarith [GDerivP_neg_of_gt_pStar hm hgt]
  have hq2_gt : pStar m < (q2 : ℝ) := by
    rcases lt_trichotomy (pStar m) (q2 : ℝ) with hlt | heq | hgt
    · exact hlt
    · rw [GDeriv_eq_GDerivP m hq2R, ← heq, GDerivP_pStar_eq_zero hm] at hG2R; linarith
    · rw [GDeriv_eq_GDerivP m hq2R] at hG2R; linarith [GDerivP_pos_of_lt_pStar hm hq2R hgt]
  have hsup1 := MFun_support hm hq1R (pStar_pos hm) (by linarith)
  have hsup2 := MFun_support hm hq2R (pStar_pos hm) (by linarith)
  rw [← JVal_eq_GFun_pStar hm] at hsup1 hsup2
  unfold MFun at hsup1 hsup2
  rw [hv1_eq] at hsup1
  rw [hv2_eq] at hsup2
  have hcomb : (s1 + s2) * JVal (m + 2) ≤
      s2 * (GFun m (q1 : ℝ) - s1 * KFun m (q1 : ℝ)) +
        s1 * (GFun m (q2 : ℝ) + s2 * KFun m (q2 : ℝ)) := by
    have h1 := mul_le_mul_of_nonneg_left hsup1 (le_of_lt hs2_pos)
    have h2 := mul_le_mul_of_nonneg_left hsup2 (le_of_lt hs1_pos)
    linarith
  have hubR : JVal (m + 2) ≤
      (s2 * (GFun m (q1 : ℝ) - s1 * KFun m (q1 : ℝ)) +
        s1 * (GFun m (q2 : ℝ) + s2 * KFun m (q2 : ℝ))) / (s1 + s2) :=
    (le_div_iff₀ (add_pos hs1_pos hs2_pos)).mpr (by linarith)
  have hcast : (twoTanUpperQ m q1 q2 : ℝ) =
      (s2 * (GFun m (q1 : ℝ) - s1 * KFun m (q1 : ℝ)) +
        s1 * (GFun m (q2 : ℝ) + s2 * KFun m (q2 : ℝ))) / (s1 + s2) := by
    unfold twoTanUpperQ
    simp only [Rat.cast_div, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_neg]
    rw [hubDerivQ_GDeriv_cast m q1 hq1_pos, hubDerivQ_KDeriv_cast m q1 hq1_pos,
      hubDerivQ_GDeriv_cast m q2 hq2_pos, hubDerivQ_KDeriv_cast m q2 hq2_pos,
      CertEngine.hubDerivQ_G_cast m q1 (le_of_lt hq1_pos),
      CertEngine.hubDerivQ_K_cast m q1 (le_of_lt hq1_pos),
      CertEngine.hubDerivQ_G_cast m q2 (le_of_lt hq2_pos),
      CertEngine.hubDerivQ_K_cast m q2 (le_of_lt hq2_pos)]
  refine ⟨hq1_lt, hq2_gt, by linarith, by linarith, by linarith,
    max_le (GFun_le_JVal m hq1R) (GFun_le_JVal m hq2R), hcast ▸ hubR⟩

/-- Exact rational `[J_lbQ m, J_ubQ m]` computed from `V3.Data.Binary.brackets`. -/
def bracketOfRankQ (m : ℕ) : ℚ × ℚ :=
  match V3.Data.Binary.brackets.find? (fun e => decide (e.m = m)) with
  | some e => (e.pa, e.pb)
  | none   => (0, 0)

def JLbQ (m : ℕ) : ℚ :=
  if m = 0 then 5
  else if m = 1 then 185 / 32
  else
    let (pa, pb) := bracketOfRankQ m
    max (CertEngine.hubDerivQ m pa).2.2.1 (CertEngine.hubDerivQ m pb).2.2.1

def JUbQ (m : ℕ) : ℚ :=
  if m = 0 then 5
  else if m = 1 then 185 / 32
  else
    let (pa, pb) := bracketOfRankQ m
    twoTanUpperQ m pa pb

def predBracketOfRankQ (i : ℕ) : ℚ × ℚ :=
  match V3.Data.Binary.predecessorGapBrackets.find? (fun e => decide (e.m = i)) with
  | some e => (e.pa, e.pb)
  | none   => (0, 0)

def eGapUbQ (i : ℕ) : ℚ :=
  let gP := (CertEngine.hubDerivQ i (273 / 100)).2.2.1
  if i = 1 then 185 / 32 - gP
  else
    let (pa, pb) := predBracketOfRankQ i
    twoTanUpperQ i pa pb - gP

/-- Complete kernel-checked `BINARY-03` certificate (all 16 brackets, `[J^-, J^+]`, printed
    7-decimal enclosures, predecessor gaps `e^+_1, e^+_2, e^+_3, e^+_4, e^+_5, e^+_8`, `e^+_4 < e^+_3`,
    and `G'_9(257/100) > 0`). -/
def checkBinary03 : Bool :=
  let P : ℚ := 273 / 100
  let cBrackets := V3.Data.Binary.brackets.all (fun e =>
    if e.m = 1 then
      decide (e.pa = 11 / 5) && decide (e.pb = 11 / 5) && decide (e.pb < P)
    else
      let d1 := CertEngine.hubDerivQ e.m e.pa
      let d2 := CertEngine.hubDerivQ e.m e.pb
      decide (1 ≤ e.m) && decide (0 < e.pa) && decide (e.pa < e.pb) && decide (e.pb < P) &&
      decide (0 < d1.2.2.2.1) && decide (d2.2.2.2.1 < 0) &&
      decide (d1.2.2.2.1 / d1.2.1 < 1))
  let cPrintedJ := V3.Data.Binary.printedJEnclosures.all (fun e =>
    let (pa, pb) := bracketOfRankQ e.m
    if e.m = 1 then
      decide (e.jLo ≤ 185 / 32) && decide (185 / 32 ≤ e.jHi)
    else
      let d1 := CertEngine.hubDerivQ e.m pa
      let d2 := CertEngine.hubDerivQ e.m pb
      let jlb := max d1.2.2.1 d2.2.2.1
      let jub := twoTanUpperQ e.m pa pb
      decide (1 ≤ e.m) && decide (0 < pa) && decide (pa < pb) &&
      decide (0 < d1.2.2.2.1) && decide (d2.2.2.2.1 < 0) &&
      decide (d1.2.2.2.1 / d1.2.1 < 1) &&
      decide (e.jLo ≤ jlb) && decide (jub ≤ e.jHi))
  let cPred := V3.Data.Binary.predecessorGapBrackets.all (fun e =>
    let d1 := CertEngine.hubDerivQ e.m e.pa
    let d2 := CertEngine.hubDerivQ e.m e.pb
    decide (1 ≤ e.m) && decide (0 < e.pa) && decide (e.pa < e.pb) &&
    decide (0 < d1.2.2.2.1) && decide (d2.2.2.2.1 < 0) &&
    decide (d1.2.2.2.1 / d1.2.1 < 1))
  let cECaps := V3.Data.Binary.printedECaps.all (fun p =>
    let i := p.1
    let cap := p.2
    if i = 1 then
      decide (0 < eGapUbQ 1) && decide (eGapUbQ 1 ≤ cap)
    else
      let (pa, pb) := predBracketOfRankQ i
      let d1 := CertEngine.hubDerivQ i pa
      let d2 := CertEngine.hubDerivQ i pb
      decide (1 ≤ i) && decide (0 < pa) && decide (pa < pb) &&
      decide (0 < d1.2.2.2.1) && decide (d2.2.2.2.1 < 0) &&
      decide (d1.2.2.2.1 / d1.2.1 < 1) &&
      decide (0 < eGapUbQ i) && decide (eGapUbQ i ≤ cap))
  let cExtra :=
    decide (eGapUbQ 4 < eGapUbQ 3) &&
    decide (0 < (CertEngine.hubDerivQ 9 (257 / 100)).2.2.2.1) &&
    decide ((bracketOfRankQ 13).1 = 267 / 100)
  cBrackets && cPrintedJ && cPred && cECaps && cExtra

theorem checkBinary03_true : checkBinary03 = true := by decide +kernel

theorem binary03_brackets_sound :
    ∀ e ∈ V3.Data.Binary.brackets,
      (e.pa : ℝ) ≤ pStar e.m ∧ pStar e.m ≤ (e.pb : ℝ) ∧ (e.pb : ℝ) < PConst := by
  intro e he
  have hchk := checkBinary03_true
  simp only [checkBinary03, Bool.and_eq_true, List.all_eq_true] at hchk
  have hbe := hchk.1.1.1.1 e he
  by_cases hm1 : e.m = 1
  · simp only [hm1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hbe
    rcases hbe with ⟨⟨hpa, hpb⟩, hP⟩
    rw [hm1, hpa, hpb, pStar_one]
    refine ⟨by norm_num, by norm_num, by unfold PConst; norm_num⟩
  · simp only [hm1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hbe
    rcases hbe with ⟨⟨⟨⟨⟨⟨hm, hpa0⟩, hab⟩, hpbP⟩, hG1⟩, hG2⟩, hs1⟩
    obtain ⟨h1, h2, _, _, _, _, _⟩ := twoTanBracket_sound hm hpa0 hab hG1 hG2 hs1
    exact ⟨le_of_lt h1, le_of_lt h2, by unfold PConst; simpa using (Rat.cast_lt (K := ℝ)).mpr hpbP⟩

theorem binary03_brackets_signs :
    ∀ e ∈ V3.Data.Binary.brackets, 2 ≤ e.m →
      -1 < vFun e.m (e.pa : ℝ) ∧ vFun e.m (e.pa : ℝ) < 0 ∧ 0 < vFun e.m (e.pb : ℝ) ∧
        (e.pa : ℝ) < pStar e.m ∧ pStar e.m < (e.pb : ℝ) := by
  intro e he hm2
  have hchk := checkBinary03_true
  simp only [checkBinary03, Bool.and_eq_true, List.all_eq_true] at hchk
  have hbe := hchk.1.1.1.1 e he
  have hm1 : e.m ≠ 1 := by omega
  simp only [hm1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hbe
  rcases hbe with ⟨⟨⟨⟨⟨⟨hm, hpa0⟩, hab⟩, _⟩, hG1⟩, hG2⟩, hs1⟩
  obtain ⟨h1, h2, hv1, hv2, hv3, _, _⟩ := twoTanBracket_sound hm hpa0 hab hG1 hG2 hs1
  exact ⟨hv1, hv2, hv3, h1, h2⟩

theorem binary03_printedJ_sound :
    ∀ e ∈ V3.Data.Binary.printedJEnclosures,
      (e.jLo : ℝ) ≤ JVal (e.m + 2) ∧ JVal (e.m + 2) ≤ (e.jHi : ℝ) := by
  intro e he
  have hchk := checkBinary03_true
  simp only [checkBinary03, Bool.and_eq_true, List.all_eq_true] at hchk
  have hje := hchk.1.1.1.2 e he
  by_cases hm1 : e.m = 1
  · simp only [hm1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hje
    rw [hm1, show (1 + 2 : ℕ) = 3 by rfl, JVal_three]
    exact ⟨by simpa using (Rat.cast_le (K := ℝ)).mpr hje.1,
           by simpa using (Rat.cast_le (K := ℝ)).mpr hje.2⟩
  · simp only [hm1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hje
    rcases hje with ⟨⟨⟨⟨⟨⟨⟨hm, hpa0⟩, hab⟩, hG1⟩, hG2⟩, hs1⟩, hlo⟩, hhi⟩
    obtain ⟨_, _, _, _, _, hJlo, hJhi⟩ := twoTanBracket_sound hm hpa0 hab hG1 hG2 hs1
    have hloR : (e.jLo : ℝ) ≤ max (GFun e.m ((bracketOfRankQ e.m).1 : ℝ))
        (GFun e.m ((bracketOfRankQ e.m).2 : ℝ)) := by
      have h : (e.jLo : ℝ) ≤ ((max (CertEngine.hubDerivQ e.m (bracketOfRankQ e.m).1).2.2.1
          (CertEngine.hubDerivQ e.m (bracketOfRankQ e.m).2).2.2.1 : ℚ) : ℝ) := by exact_mod_cast hlo
      rw [Rat.cast_max, CertEngine.hubDerivQ_G_cast _ _ (le_of_lt hpa0),
        CertEngine.hubDerivQ_G_cast _ _ (le_of_lt (lt_trans hpa0 hab))] at h
      exact h
    have hhiR : (twoTanUpperQ e.m (bracketOfRankQ e.m).1 (bracketOfRankQ e.m).2 : ℝ) ≤ (e.jHi : ℝ) := by
      exact_mod_cast hhi
    exact ⟨le_trans hloR hJlo, le_trans hJhi hhiR⟩

theorem binary03_predecessor_gaps_sound :
    ∀ p ∈ V3.Data.Binary.printedECaps,
      JVal (p.1 + 2) - GFun p.1 PConst ≤ (p.2 : ℝ) := by
  intro p hp
  have hchk := checkBinary03_true
  simp only [checkBinary03, Bool.and_eq_true, List.all_eq_true] at hchk
  have hpe := hchk.1.2 p hp
  have hGP : ((CertEngine.hubDerivQ p.1 (273 / 100)).2.2.1 : ℝ) = GFun p.1 PConst := by
    simpa [PConst] using CertEngine.hubDerivQ_G_cast p.1 (273 / 100) (by norm_num)
  by_cases hi1 : p.1 = 1
  · simp only [hi1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hpe
    have hcap : (eGapUbQ 1 : ℝ) ≤ (p.2 : ℝ) := by exact_mod_cast hpe.2
    rw [hi1] at hGP ⊢
    rw [show (1 + 2 : ℕ) = 3 by rfl, JVal_three]
    unfold eGapUbQ at hcap
    simp only [↓reduceIte, Rat.cast_sub, Rat.cast_div, Rat.cast_ofNat] at hcap
    rw [hGP] at hcap
    linarith
  · simp only [hi1, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hpe
    rcases hpe with ⟨⟨⟨⟨⟨⟨⟨hi, hpa0⟩, hab⟩, hG1⟩, hG2⟩, hs1⟩, _⟩, hcap⟩
    obtain ⟨_, _, _, _, _, _, hJhi⟩ := twoTanBracket_sound hi hpa0 hab hG1 hG2 hs1
    have hcapR : (eGapUbQ p.1 : ℝ) ≤ (p.2 : ℝ) := by exact_mod_cast hcap
    unfold eGapUbQ at hcapR
    simp only [hi1, ↓reduceIte, Rat.cast_sub] at hcapR
    rw [hGP] at hcapR
    linarith

theorem binary03_eGap_4_lt_3 : eGapUbQ 4 < eGapUbQ 3 := by
  have hchk := checkBinary03_true
  simp only [checkBinary03, Bool.and_eq_true, decide_eq_true_eq] at hchk
  exact hchk.2.1.1

theorem pStar_9_gt_257_100 : (257 / 100 : ℝ) < pStar 9 := by
  have hchk := checkBinary03_true
  simp only [checkBinary03, Bool.and_eq_true, decide_eq_true_eq] at hchk
  have hGpos : 0 < GDerivP 9 (257 / 100 : ℝ) := by
    have hR : (0 : ℝ) < ((CertEngine.hubDerivQ 9 (257 / 100)).2.2.2.1 : ℝ) := by
      exact_mod_cast hchk.2.1.2
    rw [hubDerivQ_GDeriv_cast 9 (257 / 100) (by norm_num),
      GDeriv_eq_GDerivP 9 (by norm_num)] at hR
    simpa using hR
  by_contra hle; push Not at hle
  rcases eq_or_lt_of_le hle with heq | hgt
  · rw [← heq, GDerivP_pStar_eq_zero (by omega)] at hGpos; linarith
  · linarith [GDerivP_neg_of_gt_pStar (by omega) hgt]

theorem pStar_ge_257_100 {m : ℕ} (hm : 9 ≤ m) : (257 / 100 : ℝ) < pStar m := by
  rcases eq_or_lt_of_le hm with rfl | hlt
  · exact pStar_9_gt_257_100
  · exact lt_trans pStar_9_gt_257_100 (pStar_strictMono (by omega) hlt)

theorem pStar_13_gt_267_100 : (267 / 100 : ℝ) < pStar 13 := by
  let e13 : V3.Data.Binary.BracketEntry :=
    { m := 13, pa := (267 : ℚ) / 100, pb := (107 : ℚ) / 40 }
  have hmem : e13 ∈ V3.Data.Binary.brackets := by decide +kernel
  have h := (binary03_brackets_signs e13 hmem (by decide)).2.2.2.1
  simpa [e13] using h

theorem pStar_ge_267_100 {m : ℕ} (hm : 13 ≤ m) : (267 / 100 : ℝ) < pStar m := by
  rcases eq_or_lt_of_le hm with rfl | hlt
  · exact pStar_13_gt_267_100
  · exact lt_trans pStar_13_gt_267_100 (pStar_strictMono (by omega) hlt)

/-! ### Section 4: Lemma D.3 (`lem:shortened`, Shortened clocks, `BINARY-10`) & Shortened Tag Roofs -/

/-- Monotonicity of `groupMeanCost` under inserting a new center. -/
lemma groupMeanCost_insert_le {d : ℕ} (Q : Finset (Finset (Point d))) {C : Finset (Point d)}
    (x : Point d) (hC : C.Nonempty) :
    groupMeanCost Q (insert x C) ≤ groupMeanCost Q C := by
  unfold groupMeanCost
  split_ifs
  · exact le_rfl
  · exact div_le_div_of_nonneg_right
      (Finset.sum_le_sum (fun G _ => cost_insert_le G x hC)) (Nat.cast_nonneg _)

/-- Two-branch `HasDerivAt` gluing: if `f` agrees locally with one of two functions `g₁, g₂`
    sharing the same value and derivative at `x`, then `f` has that same derivative at `x`. -/
private lemma hasDerivAt_of_two_branches {f g₁ g₂ : ℝ → ℝ} {L x : ℝ}
    (hg₁ : HasDerivAt g₁ L x) (hg₂ : HasDerivAt g₂ L x)
    (hval₁ : f x = g₁ x) (hval₂ : f x = g₂ x)
    (hbr : ∀ᶠ y in 𝓝 x, f y = g₁ y ∨ f y = g₂ y) :
    HasDerivAt f L x := by
  rw [hasDerivAt_iff_tendsto, Metric.tendsto_nhds]
  intro ε hε
  have h1 := Metric.tendsto_nhds.mp (hasDerivAt_iff_tendsto.mp hg₁) ε hε
  have h2 := Metric.tendsto_nhds.mp (hasDerivAt_iff_tendsto.mp hg₂) ε hε
  filter_upwards [h1, h2, hbr] with y hy1 hy2 hchoice
  rcases hchoice with heq | heq
  · simpa [heq, hval₁] using hy1
  · simpa [heq, hval₂] using hy2

/-- Self-contained `q = 1` size-biased retirement bound via Cauchy–Schwarz:
    `∑_{G ∈ Q} cost G C * groupMeanCost (Q.erase G) C ≤ (∑_{G ∈ Q} cost G C) * groupMeanCost Q C`. -/
private lemma retirement_q1_groups {d : ℕ} {Q : Finset (Finset (Point d))} {C : Finset (Point d)}
    (hQ : 2 ≤ Q.card) :
    ∑ G ∈ Q, cost G C * groupMeanCost (Q.erase G) C ≤
      (∑ G ∈ Q, cost G C) * groupMeanCost Q C := by
  set n : ℝ := (Q.card : ℝ)
  set S : ℝ := ∑ G ∈ Q, cost G C
  have hn_ge2 : (2 : ℝ) ≤ n := by dsimp [n]; exact_mod_cast hQ
  have hn_pos : 0 < n := by linarith
  have hn1_pos : 0 < n - 1 := by linarith
  have hL : groupMeanCost Q C = S / n := by
    unfold groupMeanCost; rw [ite_eq_right (by omega)]
  have her : ∀ G ∈ Q, groupMeanCost (Q.erase G) C = (S - cost G C) / (n - 1) := by
    intro G hG
    have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
    have hsum : ∑ H ∈ Q.erase G, cost H C = S - cost G C := by
      have := Finset.add_sum_erase Q (fun H => cost H C) hG
      linarith
    unfold groupMeanCost
    rw [ite_eq_right (by omega), hcard, hsum, Nat.cast_sub (by omega), Nat.cast_one]
  have hrew : ∑ G ∈ Q, cost G C * groupMeanCost (Q.erase G) C =
      (S ^ 2 - ∑ G ∈ Q, cost G C ^ 2) / (n - 1) := by
    calc
      ∑ G ∈ Q, cost G C * groupMeanCost (Q.erase G) C
          = ∑ G ∈ Q, cost G C * ((S - cost G C) / (n - 1)) :=
              Finset.sum_congr rfl (fun G hG => by rw [her G hG])
      _ = (∑ G ∈ Q, (cost G C * S - cost G C ^ 2)) / (n - 1) := by
              rw [Finset.sum_div]
              refine Finset.sum_congr rfl (fun G _ => by ring)
      _ = (S ^ 2 - ∑ G ∈ Q, cost G C ^ 2) / (n - 1) := by
              rw [Finset.sum_sub_distrib, ← Finset.sum_mul, sq]
  have hcs : S ^ 2 ≤ n * ∑ G ∈ Q, cost G C ^ 2 := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq Q (fun _ => (1 : ℝ)) (fun G => cost G C)
    simpa [S, n] using h
  rw [hrew, hL]
  have hrhs : S * (S / n) = S ^ 2 / n := by ring
  rw [hrhs, div_le_div_iff₀ hn1_pos hn_pos]
  nlinarith

/-- Variational shortened pure-tag bound `P_A(z) = min_{A^{-1/2} ≤ t ≤ 1} {A t^2 + 2 z (1 - t)^2}`
    of Lemma D.3(a) (`lem:shortened`(a)). -/
def PShort (A z : ℝ) : ℝ :=
  if A + 2 * z ≤ 2 * z * Real.sqrt A then
    2 * A * z / (A + 2 * z)
  else
    1 + 2 * z * (1 - 1 / Real.sqrt A) ^ 2

/-- Exact `A`-derivative `∂_A P_A(z)` on `A > 1, z ≥ 0`. -/
def PShortDerivA (A z : ℝ) : ℝ :=
  if A + 2 * z ≤ 2 * z * Real.sqrt A then
    4 * z ^ 2 / (A + 2 * z) ^ 2
  else
    2 * z * (1 - 1 / Real.sqrt A) / (A * Real.sqrt A)

lemma PShort_zero {A : ℝ} (hA : 1 < A) : PShort A 0 = 1 := by
  unfold PShort
  rw [ite_eq_right (by linarith)]
  ring

private lemma quad_sub_interior {A z t : ℝ} (hA : 0 < A) (hz : 0 ≤ z) :
    A * t ^ 2 + 2 * z * (1 - t) ^ 2 - 2 * A * z / (A + 2 * z) =
      (A + 2 * z) * (t - 2 * z / (A + 2 * z)) ^ 2 := by
  have hden : A + 2 * z ≠ 0 := ne_of_gt (by linarith)
  field_simp [hden]
  ring

private lemma quad_at_inv_sqrt {A z : ℝ} (hA : 0 < A) :
    A * (1 / Real.sqrt A) ^ 2 + 2 * z * (1 - 1 / Real.sqrt A) ^ 2 =
      1 + 2 * z * (1 - 1 / Real.sqrt A) ^ 2 := by
  have hsq : Real.sqrt A ^ 2 = A := Real.sq_sqrt (le_of_lt hA)
  have hne : Real.sqrt A ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hA)
  have h1 : A * (1 / Real.sqrt A) ^ 2 = 1 := by
    rw [one_div, inv_pow, hsq, mul_inv_cancel₀ (ne_of_gt hA)]
  linarith

lemma PShort_le_quad {A z t : ℝ} (hA : 1 < A) (hz : 0 ≤ z) (ht : 1 / Real.sqrt A ≤ t) :
    PShort A z ≤ A * t ^ 2 + 2 * z * (1 - t) ^ 2 := by
  have hA0 : 0 < A := by linarith
  have hden_pos : 0 < A + 2 * z := by linarith
  have hsq_pos : 0 < Real.sqrt A := Real.sqrt_pos.mpr hA0
  have hid := quad_sub_interior hA0 hz (t := t)
  unfold PShort
  split_ifs with hsw
  · have hnn : 0 ≤ (A + 2 * z) * (t - 2 * z / (A + 2 * z)) ^ 2 :=
      mul_nonneg (le_of_lt hden_pos) (sq_nonneg _)
    linarith
  · have hlt : 2 * z * Real.sqrt A < A + 2 * z := not_le.mp hsw
    have hlow : 2 * z / (A + 2 * z) ≤ 1 / Real.sqrt A := by
      rw [div_le_div_iff₀ hden_pos hsq_pos]; linarith
    have hid_bd := quad_sub_interior hA0 hz (t := 1 / Real.sqrt A)
    rw [quad_at_inv_sqrt hA0] at hid_bd
    have hdiff_le : (1 / Real.sqrt A - 2 * z / (A + 2 * z)) ^ 2 ≤
        (t - 2 * z / (A + 2 * z)) ^ 2 :=
      pow_le_pow_left₀ (by linarith) (by linarith) 2
    have hmul := mul_le_mul_of_nonneg_left hdiff_le (le_of_lt hden_pos)
    linarith

lemma PShort_eq_quad_opt {A z : ℝ} (hA : 1 < A) (hz : 0 ≤ z) :
    let t := max (1 / Real.sqrt A) (2 * z / (A + 2 * z))
    PShort A z = A * t ^ 2 + 2 * z * (1 - t) ^ 2 := by
  intro t
  have hA0 : 0 < A := by linarith
  have hden_pos : 0 < A + 2 * z := by linarith
  have hsq_pos : 0 < Real.sqrt A := Real.sqrt_pos.mpr hA0
  unfold PShort
  split_ifs with hsw
  · have hge : 1 / Real.sqrt A ≤ 2 * z / (A + 2 * z) := by
      rw [div_le_div_iff₀ hsq_pos hden_pos]; linarith
    have ht : t = 2 * z / (A + 2 * z) := max_eq_right hge
    rw [ht]
    have hid := quad_sub_interior hA0 hz (t := 2 * z / (A + 2 * z))
    simp only [sub_self, sq, mul_zero] at hid
    linarith
  · have hle : 2 * z / (A + 2 * z) ≤ 1 / Real.sqrt A := by
      rw [div_le_div_iff₀ hden_pos hsq_pos]; linarith [not_le.mp hsw]
    have ht : t = 1 / Real.sqrt A := max_eq_left hle
    rw [ht, quad_at_inv_sqrt hA0]

lemma PShort_ge_one {A z : ℝ} (hA : 1 < A) (hz : 0 ≤ z) : 1 ≤ PShort A z := by
  rw [PShort_eq_quad_opt hA hz]
  set t := max (1 / Real.sqrt A) (2 * z / (A + 2 * z))
  have hA0 : 0 < A := by linarith
  have hsq_pos : 0 < Real.sqrt A := Real.sqrt_pos.mpr hA0
  have ht : 1 / Real.sqrt A ≤ t := le_max_left _ _
  have ht2 : (1 / Real.sqrt A) ^ 2 ≤ t ^ 2 :=
    pow_le_pow_left₀ (by positivity) ht 2
  have hAt : 1 ≤ A * t ^ 2 := by
    have h1 : A * (1 / Real.sqrt A) ^ 2 = 1 := by
      rw [one_div, inv_pow, Real.sq_sqrt (le_of_lt hA0), mul_inv_cancel₀ (ne_of_gt hA0)]
    have h2 : A * (1 / Real.sqrt A) ^ 2 ≤ A * t ^ 2 := mul_le_mul_of_nonneg_left ht2 (le_of_lt hA0)
    linarith
  have h2z : 0 ≤ 2 * z * (1 - t) ^ 2 := by positivity
  linarith

/-- **Lemma D.3(a) quadratic factor bound**: `(1 + ρ)^2 P_A(z) ≤ max((1 + ρ)^2, A ρ^2) + 2 z`. -/
theorem PShort_mul_sq_le {A z ρ : ℝ} (hA : 1 < A) (hz : 0 ≤ z) (hρ : 0 ≤ ρ) :
    (1 + ρ) ^ 2 * PShort A z ≤ max ((1 + ρ) ^ 2) (A * ρ ^ 2) + 2 * z := by
  have hA0 : 0 < A := by linarith
  have hsq_gt1 : 1 < Real.sqrt A := by
    rw [Real.lt_sqrt zero_le_one]; linarith
  have h1ρ : 0 < 1 + ρ := by linarith
  set t := max (1 / Real.sqrt A) (ρ / (1 + ρ))
  have ht_ge : 1 / Real.sqrt A ≤ t := le_max_left _ _
  have ht_ge_ρ : ρ / (1 + ρ) ≤ t := le_max_right _ _
  have ht_le1 : t ≤ 1 := by
    apply max_le
    · rw [div_le_one (by linarith)]; linarith
    · rw [div_le_one h1ρ]; linarith
  have hP := PShort_le_quad hA hz ht_ge
  have hmul := mul_le_mul_of_nonneg_left hP (sq_nonneg (1 + ρ))
  have hterm1 : (1 + ρ) ^ 2 * (A * t ^ 2) ≤ max ((1 + ρ) ^ 2) (A * ρ ^ 2) := by
    rcases le_total (ρ / (1 + ρ)) (1 / Real.sqrt A) with hle | hge
    · have ht_eq : t = 1 / Real.sqrt A := max_eq_left hle
      rw [ht_eq]
      have h1 : A * (1 / Real.sqrt A) ^ 2 = 1 := by
        rw [one_div, inv_pow, Real.sq_sqrt (le_of_lt hA0), mul_inv_cancel₀ (ne_of_gt hA0)]
      rw [h1, mul_one]
      exact le_max_left _ _
    · have ht_eq : t = ρ / (1 + ρ) := max_eq_right hge
      rw [ht_eq]
      have h1 : (1 + ρ) ^ 2 * (A * (ρ / (1 + ρ)) ^ 2) = A * ρ ^ 2 := by
        field_simp [ne_of_gt h1ρ]
      rw [h1]
      exact le_max_right _ _
  have hterm2 : (1 + ρ) ^ 2 * (2 * z * (1 - t) ^ 2) ≤ 2 * z := by
    have h1mt : 1 - t ≤ 1 / (1 + ρ) := by
      have : 1 - ρ / (1 + ρ) = 1 / (1 + ρ) := by field_simp [ne_of_gt h1ρ]; ring
      linarith
    have h1mt_sq : (1 - t) ^ 2 ≤ (1 / (1 + ρ)) ^ 2 :=
      pow_le_pow_left₀ (by linarith) h1mt 2
    have hprod : (1 + ρ) ^ 2 * (1 - t) ^ 2 ≤ 1 := by
      calc
        (1 + ρ) ^ 2 * (1 - t) ^ 2 ≤ (1 + ρ) ^ 2 * (1 / (1 + ρ)) ^ 2 :=
              mul_le_mul_of_nonneg_left h1mt_sq (sq_nonneg (1 + ρ))
        _ = 1 := by field_simp [ne_of_gt h1ρ]
    calc
      (1 + ρ) ^ 2 * (2 * z * (1 - t) ^ 2) = (2 * z) * ((1 + ρ) ^ 2 * (1 - t) ^ 2) := by ring
      _ ≤ (2 * z) * 1 := mul_le_mul_of_nonneg_left hprod (by linarith)
      _ = 2 * z := mul_one _
  linarith

lemma PShort_mono_z {A z₁ z₂ : ℝ} (hA : 1 < A) (hz₁ : 0 ≤ z₁) (hz : z₁ ≤ z₂) :
    PShort A z₁ ≤ PShort A z₂ := by
  have hz₂ : 0 ≤ z₂ := le_trans hz₁ hz
  rw [PShort_eq_quad_opt hA hz₂]
  set t := max (1 / Real.sqrt A) (2 * z₂ / (A + 2 * z₂))
  have hle := PShort_le_quad hA hz₁ (t := t) (le_max_left _ _)
  have h2 : 2 * z₁ * (1 - t) ^ 2 ≤ 2 * z₂ * (1 - t) ^ 2 :=
    mul_le_mul_of_nonneg_right (by linarith) (sq_nonneg _)
  linarith

lemma PShort_concave_z {A : ℝ} (hA : 1 < A) : ConcaveOn ℝ (Ici 0) (PShort A) := by
  refine ⟨convex_Ici 0, fun z₁ hz₁ z₂ hz₂ a b ha hb hab => ?_⟩
  have hz₁' : 0 ≤ z₁ := hz₁
  have hz₂' : 0 ≤ z₂ := hz₂
  have hz : 0 ≤ a * z₁ + b * z₂ := by positivity
  simp only [smul_eq_mul]
  rw [PShort_eq_quad_opt hA hz]
  set t := max (1 / Real.sqrt A) (2 * (a * z₁ + b * z₂) / (A + 2 * (a * z₁ + b * z₂)))
  have h1 := PShort_le_quad hA hz₁' (t := t) (le_max_left _ _)
  have h2 := PShort_le_quad hA hz₂' (t := t) (le_max_left _ _)
  have ha1 := mul_le_mul_of_nonneg_left h1 ha
  have hb2 := mul_le_mul_of_nonneg_left h2 hb
  have hcomb :
      a * (A * t ^ 2 + 2 * z₁ * (1 - t) ^ 2) + b * (A * t ^ 2 + 2 * z₂ * (1 - t) ^ 2) =
      (a + b) * (A * t ^ 2) + 2 * (a * z₁ + b * z₂) * (1 - t) ^ 2 := by ring
  rw [hab, one_mul] at hcomb
  linarith

lemma PShort_perspective_mono {A v₁ v₂ L : ℝ} (hA : 1 < A)
    (hv₁ : 0 < v₁) (hv : v₁ ≤ v₂) (hL : 0 ≤ L) :
    v₁ * PShort A (L / v₁) ≤ v₂ * PShort A (L / v₂) := by
  have hv₂ : 0 < v₂ := lt_of_lt_of_le hv₁ hv
  set lam : ℝ := v₁ / v₂
  have hlam0 : 0 ≤ lam := div_nonneg (le_of_lt hv₁) (le_of_lt hv₂)
  have hlam1 : 0 ≤ 1 - lam := sub_nonneg.mpr ((div_le_one hv₂).mpr hv)
  have hconc := (PShort_concave_z hA).2 (div_nonneg hL (le_of_lt hv₁))
    Set.self_mem_Ici hlam0 hlam1 (by ring)
  simp only [smul_eq_mul] at hconc
  have harg : lam * (L / v₁) + (1 - lam) * 0 = L / v₂ := by
    dsimp [lam]; field_simp [ne_of_gt hv₁, ne_of_gt hv₂]; ring
  rw [harg, PShort_zero hA, mul_one] at hconc
  have hmul := mul_le_mul_of_nonneg_left hconc (le_of_lt hv₂)
  have hlhs : v₂ * (lam * PShort A (L / v₁) + (1 - lam)) =
      v₁ * PShort A (L / v₁) + (v₂ - v₁) := by
    dsimp [lam]; field_simp [ne_of_gt hv₂]
  linarith

lemma hasDerivAt_PShort_A {A z : ℝ} (hA : 1 < A) (hz : 0 ≤ z) :
    HasDerivAt (fun B => PShort B z) (PShortDerivA A z) A := by
  have hA0 : 0 < A := by linarith
  have hsq_pos : 0 < Real.sqrt A := Real.sqrt_pos.mpr hA0
  have hsq_sq : Real.sqrt A ^ 2 = A := Real.sq_sqrt (le_of_lt hA0)
  have hden_pos : 0 < A + 2 * z := by linarith
  let g₁ : ℝ → ℝ := fun B => 2 * B * z / (B + 2 * z)
  let g₂ : ℝ → ℝ := fun B => 1 + 2 * z * (1 - 1 / Real.sqrt B) ^ 2
  have hg₁ : HasDerivAt g₁ (4 * z ^ 2 / (A + 2 * z) ^ 2) A := by
    have hnum : HasDerivAt (fun B : ℝ => 2 * B * z) (2 * z) A := by
      have := ((hasDerivAt_id A).const_mul (2 : ℝ)).mul_const z
      simpa using this
    have hden : HasDerivAt (fun B : ℝ => B + 2 * z) 1 A :=
      (hasDerivAt_id A).add_const (2 * z)
    convert hasDerivAt_div_real hnum hden (ne_of_gt hden_pos) using 1
    field_simp [ne_of_gt hden_pos]
    ring
  have hg₂ : HasDerivAt g₂ (2 * z * (1 - 1 / Real.sqrt A) / (A * Real.sqrt A)) A := by
    have hinv : HasDerivAt (fun B => 1 / Real.sqrt B) (-(1 / (2 * A * Real.sqrt A))) A := by
      have hrp := hasDerivAt_rpow_const_real (-(1 : ℝ) / 2) hA0
      have hev : (fun B : ℝ => 1 / Real.sqrt B) =ᶠ[𝓝 A] (fun B : ℝ => B ^ (-(1 : ℝ) / 2)) := by
        filter_upwards [Ioi_mem_nhds hA0] with B hB
        have hBpos : 0 < B := hB
        rw [show -(1 : ℝ) / 2 = -((1 : ℝ) / 2) by ring, Real.rpow_neg (le_of_lt hBpos),
          ← Real.sqrt_eq_rpow, one_div]
      have hd_eq : (-(1 : ℝ) / 2) * A ^ (-(1 : ℝ) / 2 - 1) = -(1 / (2 * A * Real.sqrt A)) := by
        rw [show -(1 : ℝ) / 2 - 1 = -((1 : ℝ) / 2) - 1 by ring, Real.rpow_sub hA0, Real.rpow_one,
          Real.rpow_neg (le_of_lt hA0), ← Real.sqrt_eq_rpow]
        field_simp [ne_of_gt hA0, ne_of_gt hsq_pos]
      rw [hd_eq] at hrp
      exact hrp.congr_of_eventuallyEq hev
    have hsub : HasDerivAt (fun B => 1 - 1 / Real.sqrt B) (1 / (2 * A * Real.sqrt A)) A := by
      convert hasDerivAt_const_sub 1 hinv using 1; ring
    have hpow : HasDerivAt (fun B => (1 - 1 / Real.sqrt B) ^ 2)
        ((1 - 1 / Real.sqrt A) / (A * Real.sqrt A)) A := by
      convert hasDerivAt_pow_fn 2 hsub using 1
      simp only [Nat.cast_ofNat, Nat.reduceSub, pow_one]
      ring
    convert hasDerivAt_const_add 1 (hpow.const_mul (2 * z)) using 1
    ring
  have hcont_sw : ContinuousAt (fun B => 2 * z * Real.sqrt B - (B + 2 * z)) A :=
    ((continuous_const.mul Real.continuous_sqrt).sub
      (continuous_id.add continuous_const)).continuousAt
  rcases lt_trichotomy (A + 2 * z) (2 * z * Real.sqrt A) with hlt | heq | hgt
  · have hev : (fun B => PShort B z) =ᶠ[𝓝 A] g₁ := by
      have hopen : ∀ᶠ B in 𝓝 A, 0 < 2 * z * Real.sqrt B - (B + 2 * z) :=
        hcont_sw.eventually (Ioi_mem_nhds (by dsimp only; linarith))
      filter_upwards [hopen] with B hB
      unfold PShort; rw [ite_eq_left (by linarith)]
    have hD : PShortDerivA A z = 4 * z ^ 2 / (A + 2 * z) ^ 2 := by
      unfold PShortDerivA; rw [ite_eq_left (le_of_lt hlt)]
    rw [hD]
    exact hg₁.congr_of_eventuallyEq hev
  · have hD_eq : 4 * z ^ 2 / (A + 2 * z) ^ 2 =
        2 * z * (1 - 1 / Real.sqrt A) / (A * Real.sqrt A) := by
      have h2z_ratio : 2 * z / (A + 2 * z) = 1 / Real.sqrt A := by
        rw [div_eq_div_iff (ne_of_gt hden_pos) (ne_of_gt hsq_pos)]; linarith
      have h1m : 1 - 1 / Real.sqrt A = A / (A + 2 * z) := by
        rw [← h2z_ratio]; field_simp [ne_of_gt hden_pos]; ring
      rw [h1m]
      have hstep1 : 4 * z ^ 2 / (A + 2 * z) ^ 2 = (2 * z / (A + 2 * z)) ^ 2 := by
        rw [div_pow]; ring
      have hstep2 : (1 / Real.sqrt A) ^ 2 = 1 / A := by
        rw [one_div, inv_pow, hsq_sq, one_div]
      have hstep3 : 1 / A = (1 / Real.sqrt A) / Real.sqrt A := by
        rw [div_div, ← sq, hsq_sq]
      have hstep4 : (2 * z / (A + 2 * z)) / Real.sqrt A =
          2 * z * (A / (A + 2 * z)) / (A * Real.sqrt A) := by
        field_simp [ne_of_gt hA0, ne_of_gt hden_pos, ne_of_gt hsq_pos]
      rw [hstep1, h2z_ratio, hstep2, hstep3, ← h2z_ratio, hstep4]
    have hval_eq : g₁ A = g₂ A := by
      dsimp [g₁, g₂]
      have h1 := quad_sub_interior hA0 hz (t := 1 / Real.sqrt A)
      rw [quad_at_inv_sqrt hA0] at h1
      have hzero : 1 / Real.sqrt A - 2 * z / (A + 2 * z) = 0 := by
        rw [sub_eq_zero, div_eq_div_iff (ne_of_gt hsq_pos) (ne_of_gt hden_pos)]; linarith
      rw [hzero, zero_pow two_ne_zero, mul_zero] at h1
      linarith
    have hP_eq : PShort A z = g₁ A := by unfold PShort; rw [ite_eq_left (le_of_eq heq)]
    have hD : PShortDerivA A z = 4 * z ^ 2 / (A + 2 * z) ^ 2 := by
      unfold PShortDerivA; rw [ite_eq_left (le_of_eq heq)]
    rw [hD]
    refine hasDerivAt_of_two_branches hg₁ (by rwa [hD_eq]) hP_eq (hP_eq.trans hval_eq) ?_
    exact Filter.Eventually.of_forall (fun B => by
      unfold PShort; split_ifs <;> [exact Or.inl rfl; exact Or.inr rfl])
  · have hev : (fun B => PShort B z) =ᶠ[𝓝 A] g₂ := by
      have hopen : ∀ᶠ B in 𝓝 A, 2 * z * Real.sqrt B - (B + 2 * z) < 0 :=
        hcont_sw.eventually (Iio_mem_nhds (by dsimp only; linarith))
      filter_upwards [hopen] with B hB
      unfold PShort; rw [ite_eq_right (by linarith)]
    have hD : PShortDerivA A z = 2 * z * (1 - 1 / Real.sqrt A) / (A * Real.sqrt A) := by
      unfold PShortDerivA; rw [ite_eq_right (not_le_of_gt hgt)]
    rw [hD]
    exact hg₂.congr_of_eventuallyEq hev

lemma PShortDerivA_nonneg {A z : ℝ} (hA : 1 < A) (hz : 0 ≤ z) : 0 ≤ PShortDerivA A z := by
  have hA0 : 0 < A := by linarith
  have hsq_gt1 : 1 < Real.sqrt A := by rw [Real.lt_sqrt zero_le_one]; linarith
  unfold PShortDerivA
  split_ifs
  · positivity
  · have h1m : 0 ≤ 1 - 1 / Real.sqrt A := sub_nonneg.mpr ((div_le_one (by linarith)).mpr (le_of_lt hsq_gt1))
    positivity

lemma PShort_mono_A {A₁ A₂ z : ℝ} (hA₁ : 1 < A₁) (hA : A₁ ≤ A₂) (hz : 0 ≤ z) :
    PShort A₁ z ≤ PShort A₂ z := by
  have hmono : MonotoneOn (fun B => PShort B z) (Ici A₁) :=
    monotoneOn_of_hasDerivAt_nonneg (convex_Ici A₁)
      (fun B hB => (hasDerivAt_PShort_A (lt_of_lt_of_le hA₁ hB) hz).continuousAt.continuousWithinAt)
      (fun B hB => by
        rw [interior_Ici] at hB
        exact hasDerivAt_PShort_A (lt_trans hA₁ hB) hz)
      (fun B hB => by
        rw [interior_Ici] at hB
        exact PShortDerivA_nonneg (lt_trans hA₁ hB) hz)
  exact hmono self_mem_Ici hA hA

lemma PShort_excess_nonneg {A z : ℝ} (hA : 2 ≤ A) (hz : 0 ≤ z) :
    z ≤ PShort A z + z * PShortDerivA A z := by
  have hA0 : 0 < A := by linarith
  have hden_pos : 0 < A + 2 * z := by linarith
  unfold PShort PShortDerivA
  split_ifs with hsw
  · have hid : 2 * A * z / (A + 2 * z) + z * (4 * z ^ 2 / (A + 2 * z) ^ 2) - z =
        A ^ 2 * z / (A + 2 * z) ^ 2 := by
      field_simp [ne_of_gt hden_pos]; ring
    have hnn : 0 ≤ A ^ 2 * z / (A + 2 * z) ^ 2 := by positivity
    linarith
  · set σ : ℝ := Real.sqrt A
    have hσ2 : σ ^ 2 = A := Real.sq_sqrt (le_of_lt hA0)
    have hσ_ge : Real.sqrt 2 ≤ σ := Real.sqrt_le_sqrt hA
    have hrt2_gt1 : (1 : ℝ) < Real.sqrt 2 := by
      rw [Real.lt_sqrt zero_le_one]; norm_num
    have hσ_gt1 : 1 < σ := lt_of_lt_of_le hrt2_gt1 hσ_ge
    have hσ_pos : 0 < σ := by linarith
    have hid :
        1 + 2 * z * (1 - 1 / σ) ^ 2 + z * (2 * z * (1 - 1 / σ) / (A * σ)) - z =
          1 - (-σ ^ 2 + 4 * σ - 2) / σ ^ 2 * z + 2 * (σ - 1) / σ ^ 4 * z ^ 2 := by
      rw [← hσ2]
      field_simp [ne_of_gt hσ_pos]
      ring
    suffices hq : 0 ≤ 1 - (-σ ^ 2 + 4 * σ - 2) / σ ^ 2 * z + 2 * (σ - 1) / σ ^ 4 * z ^ 2 by
      linarith
    by_cases hlin : -σ ^ 2 + 4 * σ - 2 ≤ 0
    · have ht1 : 0 ≤ -((-σ ^ 2 + 4 * σ - 2) / σ ^ 2 * z) := by
        have h1 : (-σ ^ 2 + 4 * σ - 2) / σ ^ 2 * z ≤ 0 :=
          mul_nonpos_of_nonpos_of_nonneg (div_nonpos_of_nonpos_of_nonneg hlin (sq_nonneg σ)) hz
        linarith
      have ht2 : 0 ≤ 2 * (σ - 1) / σ ^ 4 * z ^ 2 := by
        have : 0 ≤ σ - 1 := by linarith
        positivity
      linarith
    · push Not at hlin
      -- Complete the square after multiplying by `8 * (σ - 1) > 0`
      have h8pos : 0 < 8 * (σ - 1) := by linarith
      have hcsq :
          8 * (σ - 1) * (1 - (-σ ^ 2 + 4 * σ - 2) / σ ^ 2 * z + 2 * (σ - 1) / σ ^ 4 * z ^ 2) =
            (4 * (σ - 1) / σ ^ 2 * z - (-σ ^ 2 + 4 * σ - 2)) ^ 2 +
            (-σ ^ 2 + 6 * σ - 6) * (σ ^ 2 - 2 * σ + 2) := by
        field_simp [ne_of_gt hσ_pos]
        ring
      have hfac2 : 0 < σ ^ 2 - 2 * σ + 2 := by nlinarith [sq_nonneg (σ - 1)]
      have hfac1 : 0 ≤ -σ ^ 2 + 6 * σ - 6 := by
        rcases le_or_gt 2 σ with hge2 | hlt2
        · linarith
        · have h3m : 0 ≤ 3 - σ := by linarith
          have h3m_le : 3 - σ ≤ 3 - Real.sqrt 2 := by linarith
          have hsq_le : (3 - σ) ^ 2 ≤ (3 - Real.sqrt 2) ^ 2 :=
            pow_le_pow_left₀ h3m h3m_le 2
          have hrt2_sq : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
          have h6rt2 : (8 : ℝ) < 6 * Real.sqrt 2 := by
            have h64 : (8 : ℝ) ^ 2 < (6 * Real.sqrt 2) ^ 2 := by
              rw [mul_pow, hrt2_sq]; norm_num
            nlinarith [Real.sqrt_nonneg 2]
          nlinarith [hsq_le, hrt2_sq, h6rt2]
      have hprod_nn : 0 ≤ 8 * (σ - 1) *
          (1 - (-σ ^ 2 + 4 * σ - 2) / σ ^ 2 * z + 2 * (σ - 1) / σ ^ 4 * z ^ 2) := by
        rw [hcsq]
        exact add_nonneg (sq_nonneg _) (mul_nonneg hfac1 (le_of_lt hfac2))
      exact nonneg_of_mul_nonneg_right hprod_nn h8pos

lemma PShort_step_excess {j : ℕ} {A z : ℝ} (hj : 1 ≤ j) (hA0 : 2 ≤ A - ((j : ℝ))⁻¹) (hz : 0 ≤ z) :
    z + (j : ℝ) * z * PShort (A - ((j : ℝ))⁻¹) z ≤ (1 + (j : ℝ) * z) * PShort A z := by
  have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
  have hinv_pos : 0 < ((j : ℝ))⁻¹ := inv_pos.mpr hj_pos
  have hlt : A - ((j : ℝ))⁻¹ < A := by linarith
  have hcont : ContinuousOn (fun B => PShort B z) (Icc (A - ((j : ℝ))⁻¹) A) :=
    fun B hB => (hasDerivAt_PShort_A (by linarith [hB.1]) hz).continuousAt.continuousWithinAt
  have hderiv : ∀ B ∈ Ioo (A - ((j : ℝ))⁻¹) A,
      HasDerivAt (fun B => PShort B z) (PShortDerivA B z) B :=
    fun B hB => hasDerivAt_PShort_A (by linarith [hB.1]) hz
  obtain ⟨ξ, hξ, hslope⟩ := exists_hasDerivAt_eq_slope (f := fun B => PShort B z)
    (f' := fun B => PShortDerivA B z) hlt hcont hderiv
  have hdiff : PShort A z - PShort (A - ((j : ℝ))⁻¹) z = ((j : ℝ))⁻¹ * PShortDerivA ξ z := by
    have hden : A - (A - ((j : ℝ))⁻¹) = ((j : ℝ))⁻¹ := by ring
    rw [hden] at hslope
    rw [eq_div_iff (ne_of_gt hinv_pos)] at hslope
    linarith
  have hj_diff : (j : ℝ) * (PShort A z - PShort (A - ((j : ℝ))⁻¹) z) = PShortDerivA ξ z := by
    rw [hdiff, ← mul_assoc, mul_inv_cancel₀ (ne_of_gt hj_pos), one_mul]
  have hξ_ge2 : 2 ≤ ξ := by linarith [hξ.1]
  have hP_le : PShort ξ z ≤ PShort A z :=
    PShort_mono_A (by linarith) (le_of_lt hξ.2) hz
  have hex := PShort_excess_nonneg hξ_ge2 hz
  have hmul : (j : ℝ) * z * (PShort A z - PShort (A - ((j : ℝ))⁻¹) z) = z * PShortDerivA ξ z := by
    calc
      (j : ℝ) * z * (PShort A z - PShort (A - ((j : ℝ))⁻¹) z)
          = z * ((j : ℝ) * (PShort A z - PShort (A - ((j : ℝ))⁻¹) z)) := by ring
      _ = z * PShortDerivA ξ z := by rw [hj_diff]
  linarith

/-- **Lemma D.3(a) (`lem:shortened`(a))**: shortened pure-tag bound `≤ c * P_{2 + H_j - H_{j-n}}(z)`
    under unequal shrinking prices and arbitrary exterior draws. -/
theorem lem_shortened_pure {d : ℕ} {X A : Finset (Point d)} (hA : A ⊆ X) :
    ∀ (n : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))) {c : ℝ},
      C.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) →
      n ≤ Q.card → 0 < c → cost A C ≤ c →
      expectedStopped X C A Q n ≤
        c * PShort (2 + cClock n Q.card) (groupMeanCost Q C / c)
  | 0, C, Q, c, _, _, _, _, hc, hAc => by
      rw [expectedStopped_zero, cClock_zero_left, add_zero]
      have h1 : 1 ≤ PShort 2 (groupMeanCost Q C / c) :=
        PShort_ge_one (by norm_num) (div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc))
      nlinarith
  | n + 1, C, Q, c, hC, hQ, hAQ, hr, hc, hAc => by
      have hA_val_gt1 : 1 < 2 + cClock (n + 1) Q.card := by
        linarith [cClock_nonneg (n + 1) Q.card]
      by_cases hA0 : cost A C = 0
      · rw [expectedStopped_costA_zero X A (n + 1) C Q hC hA0]
        have hP : 0 ≤ PShort (2 + cClock (n + 1) Q.card) (groupMeanCost Q C / c) :=
          le_trans zero_le_one
            (PShort_ge_one hA_val_gt1 (div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc)))
        exact mul_nonneg (le_of_lt hc) hP
      · set v := cost A C
        have hv_pos : 0 < v := lt_of_le_of_ne (cost_nonneg A C) (Ne.symm hA0)
        have hXpos : 0 < cost X C := lt_of_lt_of_le hv_pos (cost_mono_left hA)
        set L := groupMeanCost Q C
        have hL_nn : 0 ≤ L := groupMeanCost_nonneg Q C
        have hpersp : v * PShort (2 + cClock (n + 1) Q.card) (L / v) ≤
            c * PShort (2 + cClock (n + 1) Q.card) (L / c) :=
          PShort_perspective_mono hA_val_gt1 hv_pos hAc hL_nn
        suffices hmain : expectedStopped X C A Q (n + 1) ≤
            v * PShort (2 + cClock (n + 1) Q.card) (L / v) by
          exact le_trans hmain hpersp
        rw [expectedStopped_succ_partition hXpos hA hQ hAQ n]
        set A_val := 2 + cClock (n + 1) Q.card
        set A_prev := A_val - ((Q.card : ℝ))⁻¹
        set z := L / v
        have hz_nn : 0 ≤ z := div_nonneg hL_nn (le_of_lt hv_pos)
        have hj1 : 1 ≤ Q.card := by omega
        have hj_pos : (0 : ℝ) < (Q.card : ℝ) := Nat.cast_pos.mpr (by omega)
        have hA_prev_eq : A_prev = 2 + cClock n (Q.card - 1) := by
          have hstep := cClock_succ_step hr
          dsimp [A_prev, A_val]; linarith
        have hA_prev_ge2 : 2 ≤ A_prev := by
          rw [hA_prev_eq]; linarith [cClock_nonneg n (Q.card - 1)]
        have hA_prev_gt1 : 1 < A_prev := by linarith
        -- Named-draw contribution bounded via IH + concavity of `PShort A_prev` + `q = 1` retirement
        have hnamed :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              expectedStopped X (insert x C) A (Q.erase G) n ≤
            ((∑ G ∈ Q, cost G C) / cost X C) * (v * PShort A_prev z) := by
          have hstep1 :
              ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                expectedStopped X (insert x C) A (Q.erase G) n ≤
              (∑ G ∈ Q, cost G C * (v * PShort A_prev (groupMeanCost (Q.erase G) C / v))) /
                cost X C := by
            rw [Finset.sum_div]
            refine Finset.sum_le_sum (fun G hG => ?_)
            have hG_bound : ∀ x ∈ G,
                expectedStopped X (insert x C) A (Q.erase G) n ≤
                  v * PShort A_prev (groupMeanCost (Q.erase G) C / v) := by
              intro x _
              have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
              have hih := lem_shortened_pure hA n (insert x C) (Q.erase G) (c := v)
                (Finset.insert_nonempty x C) (isDisjointGroups_erase hQ G)
                (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
                (by omega) hv_pos (cost_insert_le A x hC)
              rw [hcard, ← hA_prev_eq] at hih
              have hmean_le : groupMeanCost (Q.erase G) (insert x C) / v ≤
                  groupMeanCost (Q.erase G) C / v :=
                div_le_div_of_nonneg_right (groupMeanCost_insert_le (Q.erase G) x hC) (le_of_lt hv_pos)
              exact le_trans hih (mul_le_mul_of_nonneg_left
                (PShort_mono_z hA_prev_gt1 (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos))
                  hmean_le) (le_of_lt hv_pos))
            calc
              ∑ x ∈ G, (distSq x C / cost X C) *
                  expectedStopped X (insert x C) A (Q.erase G) n
                  ≤ ∑ x ∈ G, (distSq x C / cost X C) *
                      (v * PShort A_prev (groupMeanCost (Q.erase G) C / v)) :=
                    Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hG_bound x hx)
                      (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
              _ = cost G C * (v * PShort A_prev (groupMeanCost (Q.erase G) C / v)) / cost X C := by
                    rw [← Finset.sum_mul, ← Finset.sum_div, div_mul_eq_mul_div]; rfl
          refine le_trans hstep1 ?_
          rw [div_mul_eq_mul_div]
          refine div_le_div_of_nonneg_right ?_ (le_of_lt hXpos)
          by_cases hS0 : ∑ G ∈ Q, cost G C = 0
          · have hG0 : ∀ G ∈ Q, cost G C = 0 :=
              (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hS0
            rw [Finset.sum_eq_zero (fun G hG => by rw [hG0 G hG, zero_mul]), hS0, zero_mul]
          · have hSpos : 0 < ∑ G ∈ Q, cost G C :=
              lt_of_le_of_ne (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (Ne.symm hS0)
            by_cases hj2 : 2 ≤ Q.card
            · -- Jensen + `retirement_q1_groups`
              set S := ∑ G ∈ Q, cost G C
              have hjensen := (PShort_concave_z hA_prev_gt1).le_map_sum
                (t := Q) (w := fun G => cost G C / S)
                (p := fun G => groupMeanCost (Q.erase G) C / v)
                (fun G _ => div_nonneg (cost_nonneg G C) (le_of_lt hSpos))
                (by rw [← Finset.sum_div, div_self (ne_of_gt hSpos)])
                (fun G _ => div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos))
              simp only [smul_eq_mul] at hjensen
              have havg_le : ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) ≤ z := by
                have hrew : ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) =
                    (∑ G ∈ Q, cost G C * groupMeanCost (Q.erase G) C) / (S * v) := by
                  rw [Finset.sum_div]
                  refine Finset.sum_congr rfl (fun G _ => by ring)
                rw [hrew, div_le_iff₀ (mul_pos hSpos hv_pos)]
                have hret := retirement_q1_groups (C := C) hj2
                have hz_mul : z * (S * v) = S * L := by
                  dsimp [z]; field_simp [ne_of_gt hv_pos]
                linarith
              have havg_nn : 0 ≤ ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) :=
                Finset.sum_nonneg (fun G _ =>
                  mul_nonneg (div_nonneg (cost_nonneg G C) (le_of_lt hSpos))
                    (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)))
              have hP_le : ∑ G ∈ Q, (cost G C / S) * PShort A_prev (groupMeanCost (Q.erase G) C / v) ≤
                  PShort A_prev z :=
                le_trans hjensen (PShort_mono_z hA_prev_gt1 havg_nn havg_le)
              have hmul := mul_le_mul_of_nonneg_left hP_le (mul_nonneg (le_of_lt hSpos) (le_of_lt hv_pos))
              have hlhs : S * v * ∑ G ∈ Q, (cost G C / S) *
                  PShort A_prev (groupMeanCost (Q.erase G) C / v) =
                  ∑ G ∈ Q, cost G C * (v * PShort A_prev (groupMeanCost (Q.erase G) C / v)) := by
                rw [Finset.mul_sum]
                refine Finset.sum_congr rfl (fun G _ => ?_)
                field_simp [ne_of_gt hSpos]
              linarith
            · -- `Q.card = 1`: `Q.erase G = ∅`, so `groupMeanCost (Q.erase G) C = 0 ≤ z`
              have hj_eq1 : Q.card = 1 := by omega
              calc
                ∑ G ∈ Q, cost G C * (v * PShort A_prev (groupMeanCost (Q.erase G) C / v))
                    ≤ ∑ G ∈ Q, cost G C * (v * PShort A_prev z) := by
                      refine Finset.sum_le_sum (fun G hG => ?_)
                      have hcard0 : (Q.erase G).card = 0 := by rw [Finset.card_erase_of_mem hG, hj_eq1]
                      have hmean0 : groupMeanCost (Q.erase G) C = 0 := by
                        unfold groupMeanCost; rw [ite_eq_left hcard0]
                      rw [hmean0, zero_div]
                      exact mul_le_mul_of_nonneg_left
                        (mul_le_mul_of_nonneg_left (PShort_mono_z hA_prev_gt1 le_rfl hz_nn) (le_of_lt hv_pos))
                        (cost_nonneg G C)
                _ = (∑ G ∈ Q, cost G C) * (v * PShort A_prev z) := by rw [← Finset.sum_mul]
        -- Exterior-draw contribution
        have hext :
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              expectedStopped X (insert x C) A Q n ≤
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * PShort A_val z) := by
          calc
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                expectedStopped X (insert x C) A Q n
                ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * (v * PShort A_val z) := by
                  refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                    (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                  have hih := lem_shortened_pure hA n (insert x C) Q (c := v)
                    (Finset.insert_nonempty x C) hQ hAQ (by omega) hv_pos (cost_insert_le A x hC)
                  have hA_le : 2 + cClock n Q.card ≤ A_val := by
                    dsimp [A_val]; linarith [cClock_mono_left (v := Q.card) (Nat.le_succ n)]
                  have hA_gt1 : 1 < 2 + cClock n Q.card := by linarith [cClock_nonneg n Q.card]
                  have hz_le : groupMeanCost Q (insert x C) / v ≤ z :=
                    div_le_div_of_nonneg_right (groupMeanCost_insert_le Q x hC) (le_of_lt hv_pos)
                  have hP1 := PShort_mono_A hA_gt1 hA_le
                    (div_nonneg (groupMeanCost_nonneg Q (insert x C)) (le_of_lt hv_pos))
                  have hP2 := PShort_mono_z hA_val_gt1
                    (div_nonneg (groupMeanCost_nonneg Q (insert x C)) (le_of_lt hv_pos)) hz_le
                  exact le_trans hih (mul_le_mul_of_nonneg_left (le_trans hP1 hP2) (le_of_lt hv_pos))
            _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * PShort A_val z) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        -- Combine heavy + named via `PShort_step_excess`
        have hcomb :
            (v / cost X C) * L + ((∑ G ∈ Q, cost G C) / cost X C) * (v * PShort A_prev z) ≤
            ((v + ∑ G ∈ Q, cost G C) / cost X C) * (v * PShort A_val z) := by
          have hsumQ : ∑ G ∈ Q, cost G C = (Q.card : ℝ) * L := sum_cost_Q_eq_card_mul_mean Q C
          rw [hsumQ]
          have hL_eq : L = v * z := by dsimp [z]; field_simp [ne_of_gt hv_pos]
          have hstep := PShort_step_excess hj1 hA_prev_ge2 hz_nn
          have hscale :
              v * L + (Q.card : ℝ) * L * (v * PShort A_prev z) ≤
                (v + (Q.card : ℝ) * L) * (v * PShort A_val z) := by
            rw [hL_eq]
            have h1 : v * (v * z) + (Q.card : ℝ) * (v * z) * (v * PShort A_prev z) =
                v ^ 2 * (z + (Q.card : ℝ) * z * PShort A_prev z) := by ring
            have h2 : (v + (Q.card : ℝ) * (v * z)) * (v * PShort A_val z) =
                v ^ 2 * ((1 + (Q.card : ℝ) * z) * PShort A_val z) := by ring
            rw [h1, h2]
            exact mul_le_mul_of_nonneg_left hstep (sq_nonneg v)
          have hdiv := div_le_div_of_nonneg_right hscale (le_of_lt hXpos)
          have hL_rew : (v * L + (Q.card : ℝ) * L * (v * PShort A_prev z)) / cost X C =
              (v / cost X C) * L + ((Q.card : ℝ) * L / cost X C) * (v * PShort A_prev z) := by ring
          have hR_rew : ((v + (Q.card : ℝ) * L) * (v * PShort A_val z)) / cost X C =
              ((v + (Q.card : ℝ) * L) / cost X C) * (v * PShort A_val z) := by ring
          linarith
        have hpart := cost_X_partition (C := C) hA hQ hAQ
        have hsum1 :
            (v + ∑ G ∈ Q, cost G C) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
          rw [← add_div, ← hpart, div_self (ne_of_gt hXpos)]
        calc
          (v / cost X C) * L +
            (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              expectedStopped X (insert x C) A (Q.erase G) n) +
            (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              expectedStopped X (insert x C) A Q n)
              ≤ ((v + ∑ G ∈ Q, cost G C) / cost X C) * (v * PShort A_val z) +
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * PShort A_val z) := by linarith
          _ = ((v + ∑ G ∈ Q, cost G C) / cost X C +
                cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * PShort A_val z) := by ring
          _ = v * PShort A_val z := by rw [hsum1, one_mul]

/-- Coupled one-step named/exterior bounds for `PShort` (used directly inside `lem_coupling_step`). -/
lemma lem_shortened_pure_coupled_tags {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hr1 : 1 ≤ r) (hr : r ≤ Q.card) (hc_pos : 0 < cost A (insert y C)) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) (r - 1)) / T
    let X_ext := X \ (A ∪ Q.biUnion id)
    let E' := cost X_ext (insert y C) / u
    let t_avg := if E' = 0 then 0 else
      (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) Q (r - 1)) / E'
    (c * s + T * y_avg) / (c + T) ≤ c * PShort (2 + cClock r Q.card) (s / c) ∧
    t_avg ≤ c * PShort (2 + cClock r Q.card) (s / c) := by
  intro u c T s y_avg X_ext E' t_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hu)
  have hz_nn : 0 ≤ s / c := div_nonneg hs_nn (le_of_lt hc_div_pos)
  set A_val := 2 + cClock r Q.card
  set A_prev := A_val - ((Q.card : ℝ))⁻¹
  have hA_val_gt1 : 1 < A_val := by dsimp [A_val]; linarith [cClock_nonneg r Q.card]
  have hr_eq : r = (r - 1) + 1 := by omega
  have hA_prev_eq : A_prev = 2 + cClock (r - 1) (Q.card - 1) := by
    have hstep := cClock_succ_step (r := r - 1) (j := Q.card) (by omega)
    rw [← hr_eq] at hstep
    dsimp [A_prev, A_val]; linarith
  have hA_prev_ge2 : 2 ≤ A_prev := by
    rw [hA_prev_eq]; linarith [cClock_nonneg (r - 1) (Q.card - 1)]
  have hA_prev_gt1 : 1 < A_prev := by linarith
  have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = s / c := by
    dsimp [s, c, u]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
  constructor
  · -- Zero-exterior pure tag `(c * s + T * y_avg) / (c + T)`
    have hT_eq : T = (Q.card : ℝ) * s := by
      dsimp [T, s, u]; rw [sum_cost_Q_eq_card_mul_mean]; ring
    have hTy_le : T * y_avg ≤ T * (c * PShort A_prev (s / c)) := by
      by_cases hT0 : T = 0
      · simp [y_avg, hT0]
      · have hTpos : 0 < T := lt_of_le_of_ne hT_nn (Ne.symm hT0)
        have hTy_eq : T * y_avg =
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
              pureAccount X A y (insert x C) (Q.erase G) (r - 1) := by
          dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
        rw [hTy_eq]
        have hstep1 :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
              pureAccount X A y (insert x C) (Q.erase G) (r - 1) ≤
            ∑ G ∈ Q, (cost G (insert y C) / u) *
              (c * PShort A_prev (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
          refine Finset.sum_le_sum (fun G hG => ?_)
          have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
          calc
            ∑ x ∈ G, (distSq x (insert y C) / u) *
                pureAccount X A y (insert x C) (Q.erase G) (r - 1)
                ≤ ∑ x ∈ G, (distSq x (insert y C) / u) *
                    (c * PShort A_prev
                      (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
                  refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                    (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
                  unfold pureAccount
                  rw [Finset.insert_comm y x C]
                  have hih := lem_shortened_pure hA (r - 1) (insert x (insert y C)) (Q.erase G)
                    (c := cost A (insert y C))
                    (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                    (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
                    hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                  rw [hcard, ← hA_prev_eq] at hih
                  have hmean := div_le_div_of_nonneg_right
                    (groupMeanCost_insert_le (Q.erase G) x (Finset.insert_nonempty y C))
                    (le_of_lt hc_pos)
                  have hP := PShort_mono_z hA_prev_gt1
                    (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)) hmean
                  have hdiv := div_le_div_of_nonneg_right
                    (le_trans hih (mul_le_mul_of_nonneg_left hP (le_of_lt hc_pos))) (le_of_lt hu)
                  simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
            _ = (cost G (insert y C) / u) *
                  (c * PShort A_prev
                    (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        refine le_trans hstep1 ?_
        by_cases hj2 : 2 ≤ Q.card
        · set S := ∑ G ∈ Q, cost G (insert y C)
          have hSpos : 0 < S := by
            have : S = T * u := by dsimp [T, S, u]; field_simp [ne_of_gt hu]
            nlinarith
          have hjensen := (PShort_concave_z hA_prev_gt1).le_map_sum
            (t := Q) (w := fun G => cost G (insert y C) / S)
            (p := fun G => groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))
            (fun G _ => div_nonneg (cost_nonneg G _) (le_of_lt hSpos))
            (by rw [← Finset.sum_div, div_self (ne_of_gt hSpos)])
            (fun G _ => div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos))
          simp only [smul_eq_mul] at hjensen
          have havg_le :
              ∑ G ∈ Q, (cost G (insert y C) / S) *
                (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ≤ s / c := by
            rw [← hL_ratio]
            have hrew :
                ∑ G ∈ Q, (cost G (insert y C) / S) *
                  (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) =
                (∑ G ∈ Q, cost G (insert y C) * groupMeanCost (Q.erase G) (insert y C)) /
                  (S * cost A (insert y C)) := by
              rw [Finset.sum_div]; refine Finset.sum_congr rfl (fun G _ => by ring)
            rw [hrew, div_le_div_iff₀ (mul_pos hSpos hc_pos) hc_pos]
            have hret := retirement_q1_groups (C := insert y C) hj2
            nlinarith
          have havg_nn : 0 ≤ ∑ G ∈ Q, (cost G (insert y C) / S) *
              (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) :=
            Finset.sum_nonneg (fun G _ =>
              mul_nonneg (div_nonneg (cost_nonneg G _) (le_of_lt hSpos))
                (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)))
          have hP_le := le_trans hjensen (PShort_mono_z hA_prev_gt1 havg_nn havg_le)
          have hmul := mul_le_mul_of_nonneg_left hP_le (mul_nonneg hT_nn (le_of_lt hc_div_pos))
          have hlhs : T * c * ∑ G ∈ Q, (cost G (insert y C) / S) *
              PShort A_prev (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) =
              ∑ G ∈ Q, (cost G (insert y C) / u) *
                (c * PShort A_prev (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
            rw [Finset.mul_sum]
            refine Finset.sum_congr rfl (fun G _ => ?_)
            have hT_Su : T = S / u := rfl
            have hcancel : S * (cost G (insert y C) / S) = cost G (insert y C) :=
              mul_div_cancel₀ _ (ne_of_gt hSpos)
            rw [hT_Su]
            linear_combination (c * PShort A_prev (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) / u) * hcancel
          linarith
        · have hj_eq1 : Q.card = 1 := by omega
          calc
            ∑ G ∈ Q, (cost G (insert y C) / u) *
                (c * PShort A_prev (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)))
                ≤ ∑ G ∈ Q, (cost G (insert y C) / u) * (c * PShort A_prev (s / c)) := by
                  refine Finset.sum_le_sum (fun G hG => ?_)
                  have hcard0 : (Q.erase G).card = 0 := by rw [Finset.card_erase_of_mem hG, hj_eq1]
                  have hmean0 : groupMeanCost (Q.erase G) (insert y C) = 0 := by
                    unfold groupMeanCost; rw [ite_eq_left hcard0]
                  rw [hmean0, zero_div]
                  exact mul_le_mul_of_nonneg_left
                    (mul_le_mul_of_nonneg_left (PShort_mono_z hA_prev_gt1 le_rfl hz_nn)
                      (le_of_lt hc_div_pos))
                    (div_nonneg (cost_nonneg G _) (le_of_lt hu))
            _ = T * (c * PShort A_prev (s / c)) := by rw [← Finset.sum_mul, ← Finset.sum_div]
    rw [div_le_iff₀ (by linarith)]
    have hstep := PShort_step_excess (by omega : 1 ≤ Q.card) hA_prev_ge2 hz_nn
    have hcs : c * (s / c) = s := mul_div_cancel₀ s (ne_of_gt hc_div_pos)
    have h1 : c * s + T * (c * PShort A_prev (s / c)) =
        c ^ 2 * ((s / c) + (Q.card : ℝ) * (s / c) * PShort A_prev (s / c)) := by
      rw [hT_eq]; linear_combination -(c * (1 + (Q.card : ℝ) * PShort A_prev (s / c))) * hcs
    have h2 : c * PShort A_val (s / c) * (c + T) =
        c ^ 2 * ((1 + (Q.card : ℝ) * (s / c)) * PShort A_val (s / c)) := by
      rw [hT_eq]; linear_combination -(c * (Q.card : ℝ) * PShort A_val (s / c)) * hcs
    have h3 : c * s + T * y_avg ≤ c * s + T * (c * PShort A_prev (s / c)) := by linarith
    have h4 : c ^ 2 * ((s / c) + (Q.card : ℝ) * (s / c) * PShort A_prev (s / c)) ≤
        c ^ 2 * ((1 + (Q.card : ℝ) * (s / c)) * PShort A_val (s / c)) :=
      mul_le_mul_of_nonneg_left hstep (sq_nonneg c)
    linarith
  · -- Shortened exterior pure tag `t_avg`
    dsimp [t_avg]
    split_ifs with hE0
    · exact mul_nonneg (le_of_lt hc_div_pos) (le_trans zero_le_one (PShort_ge_one hA_val_gt1 hz_nn))
    · have hEpos : 0 < E' := lt_of_le_of_ne (div_nonneg (cost_nonneg X_ext _) (le_of_lt hu)) (Ne.symm hE0)
      rw [div_le_iff₀ hEpos]
      calc
        ∑ x ∈ X_ext, (distSq x (insert y C) / u) * pureAccount X A y (insert x C) Q (r - 1)
            ≤ ∑ x ∈ X_ext, (distSq x (insert y C) / u) * (c * PShort A_val (s / c)) := by
              refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
              unfold pureAccount
              rw [Finset.insert_comm y x C]
              have hih := lem_shortened_pure hA (r - 1) (insert x (insert y C)) Q
                (c := cost A (insert y C)) (Finset.insert_nonempty x _) hQ hAQ (by omega)
                hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
              have hA_le : 2 + cClock (r - 1) Q.card ≤ A_val := by
                dsimp [A_val]; linarith [cClock_mono_left (v := Q.card) (Nat.sub_le r 1)]
              have hA_gt1 : 1 < 2 + cClock (r - 1) Q.card := by
                linarith [cClock_nonneg (r - 1) Q.card]
              have hz_le : groupMeanCost Q (insert x (insert y C)) / cost A (insert y C) ≤ s / c := by
                rw [← hL_ratio]
                exact div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le Q x (Finset.insert_nonempty y C)) (le_of_lt hc_pos)
              have hP := le_trans
                (PShort_mono_A hA_gt1 hA_le (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hc_pos)))
                (PShort_mono_z hA_val_gt1 (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hc_pos)) hz_le)
              have hdiv := div_le_div_of_nonneg_right
                (le_trans hih (mul_le_mul_of_nonneg_left hP (le_of_lt hc_pos))) (le_of_lt hu)
              simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
        _ = c * PShort A_val (s / c) * E' := by
              rw [← Finset.sum_mul, ← Finset.sum_div, mul_comm]; rfl

/-! #### One-draw pure-tag bound & shortened pure-tag roofs (`#41`, Table 7) -/

/-- Exact one-draw pure-tag bound with `i ≥ 1` live names and arbitrary exterior draws:
    `expectedStopped X C A Q 1 ≤ c * max 1 ((i + 1) z / (1 + i z))`. -/
theorem expectedStopped_one_draw_le {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hi : 1 ≤ Q.card) (hc : 0 < c) (hAc : cost A C ≤ c) :
    let z := groupMeanCost Q C / c
    expectedStopped X C A Q 1 ≤
      c * max 1 (((Q.card : ℝ) + 1) * z / (1 + (Q.card : ℝ) * z)) := by
  intro z
  have hM_ge1 : 1 ≤ max 1 (((Q.card : ℝ) + 1) * z / (1 + (Q.card : ℝ) * z)) := le_max_left _ _
  by_cases hX0 : cost X C ≤ 0
  · have hA0 : cost A C = 0 :=
      le_antisymm (le_trans (cost_mono_left hA) hX0) (cost_nonneg A C)
    rw [expectedStopped_costA_zero X A 1 C Q hC hA0]
    exact mul_nonneg (le_of_lt hc) (le_trans zero_le_one hM_ge1)
  · have hXpos : 0 < cost X C := not_le.mp hX0
    rw [expectedStopped_succ_partition hXpos hA hQ hAQ 0]
    set v := cost A C
    set L := groupMeanCost Q C
    set i : ℝ := (Q.card : ℝ)
    set M := max 1 ((i + 1) * z / (1 + i * z))
    have hv_nn : 0 ≤ v := cost_nonneg A C
    have hL_nn : 0 ≤ L := groupMeanCost_nonneg Q C
    have hi_pos : 0 < i := Nat.cast_pos.mpr (by omega)
    have hnamed :
        ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
          expectedStopped X (insert x C) A (Q.erase G) 0 ≤
        ((i * L) / cost X C) * v := by
      calc
        ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            expectedStopped X (insert x C) A (Q.erase G) 0
            ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) * v := by
              refine Finset.sum_le_sum (fun G _ => Finset.sum_le_sum (fun x _ => ?_))
              rw [expectedStopped_zero]
              exact mul_le_mul_of_nonneg_left (cost_insert_le A x hC)
                (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))
        _ = ((∑ G ∈ Q, cost G C) / cost X C) * v := by
              simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        _ = ((i * L) / cost X C) * v := by rw [sum_cost_Q_eq_card_mul_mean]
    have hext :
        ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
          expectedStopped X (insert x C) A Q 0 ≤
        (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * M) := by
      calc
        ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            expectedStopped X (insert x C) A Q 0
            ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * (c * M) := by
              refine Finset.sum_le_sum (fun x _ => ?_)
              rw [expectedStopped_zero]
              have hle : cost A (insert x C) ≤ c * M :=
                le_trans (le_trans (cost_insert_le A x hC) hAc) (by nlinarith)
              exact mul_le_mul_of_nonneg_left hle
                (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))
        _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * M) := by
              rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
    have hhn :
        v * L + (i * L) * v ≤ (v + i * L) * (c * M) := by
      have hden_pos : 0 < 1 + i * z := by
        have : 0 ≤ z := div_nonneg hL_nn (le_of_lt hc); positivity
      have hfrac : v * L + (i * L) * v ≤ (v + i * L) * (c * ((i + 1) * z / (1 + i * z))) := by
        have hc_eq : c * ((i + 1) * z / (1 + i * z)) = c * ((i + 1) * L) / (c + i * L) := by
          dsimp [z, L]; field_simp [ne_of_gt hc, ne_of_gt hden_pos]
        rw [hc_eq]
        have hci_pos : 0 < c + i * L := by positivity
        rw [mul_div_assoc', le_div_iff₀ hci_pos]
        have hid : (v + i * L) * (c * ((i + 1) * L)) - (v * L + (i * L) * v) * (c + i * L) =
            i * (i + 1) * L ^ 2 * (c - v) := by ring
        have hnn : 0 ≤ i * (i + 1) * L ^ 2 * (c - v) := by
          have hcv : 0 ≤ c - v := sub_nonneg.mpr hAc
          positivity
        linarith
      have hM_ge : (i + 1) * z / (1 + i * z) ≤ M := le_max_right _ _
      have hmul : (v + i * L) * (c * ((i + 1) * z / (1 + i * z))) ≤ (v + i * L) * (c * M) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hM_ge (le_of_lt hc)) (by positivity)
      exact le_trans hfrac hmul
    have hpart := cost_X_partition (C := C) hA hQ hAQ
    rw [sum_cost_Q_eq_card_mul_mean] at hpart
    have hsum1 : (v + i * L) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
      rw [← add_div, ← hpart, div_self (ne_of_gt hXpos)]
    have hhn_div : (v / cost X C) * L + ((i * L) / cost X C) * v ≤
        ((v + i * L) / cost X C) * (c * M) := by
      have hdiv := div_le_div_of_nonneg_right hhn (le_of_lt hXpos)
      have h1 : (v * L + i * L * v) / cost X C = (v / cost X C) * L + (i * L / cost X C) * v := by ring
      have h2 : (v + i * L) * (c * M) / cost X C = ((v + i * L) / cost X C) * (c * M) := by ring
      linarith
    calc
      (v / cost X C) * L +
        (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
          expectedStopped X (insert x C) A (Q.erase G) 0) +
        (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
          expectedStopped X (insert x C) A Q 0)
          ≤ ((v + i * L) / cost X C) * (c * M) +
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * M) := by linarith
      _ = ((v + i * L) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * M) := by ring
      _ = c * M := by rw [hsum1, one_mul]

lemma one_draw_le_affine {i : ℕ} (hi : 1 ≤ i) {z : ℝ} (hz : 0 ≤ z) :
    max 1 (((i : ℝ) + 1) * z / (1 + (i : ℝ) * z)) ≤ 1 + z / (4 * (i : ℝ) + 1) := by
  have hi_pos : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
  have h4i : 0 < 4 * (i : ℝ) + 1 := by linarith
  have hden : 0 < 1 + (i : ℝ) * z := by positivity
  apply max_le
  · linarith [div_nonneg hz (le_of_lt h4i)]
  · rw [div_le_iff₀ hden]
    have hid :
        (1 + z / (4 * (i : ℝ) + 1)) * (1 + (i : ℝ) * z) - ((i : ℝ) + 1) * z =
          ((i : ℝ) * (z - 2) ^ 2 + 1) / (4 * (i : ℝ) + 1) := by
      field_simp [ne_of_gt h4i]; ring
    have hpos : 0 ≤ ((i : ℝ) * (z - 2) ^ 2 + 1) / (4 * (i : ℝ) + 1) := by positivity
    linarith

theorem expectedStopped_one_draw_le_affine {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hi : 1 ≤ Q.card) (hc : 0 < c) (hAc : cost A C ≤ c) :
    expectedStopped X C A Q 1 ≤
      c * (1 + (groupMeanCost Q C / c) / (4 * (Q.card : ℝ) + 1)) := by
  have h1 := expectedStopped_one_draw_le hA hC hQ hAQ hi hc hAc
  have h2 := one_draw_le_affine hi (div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc))
  exact le_trans h1 (mul_le_mul_of_nonneg_left h2 (le_of_lt hc))

/-- Shortened pure-tag persistence roof `T_short ≤ c * H_j` (`#41`, App. D.7(i)). -/
theorem T_short_le_harmonic {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : 1 ≤ Q.card) :
    expectedStopped X C A Q (Q.card - 1) ≤ cost A C * harmonic Q.card := by
  have h := expectedStopped_le_persistence hA (Q.card - 1) C Q hC hQ hAQ (by omega)
  have hclk : 1 + cClock (Q.card - 1) Q.card = harmonic Q.card := by
    unfold cClock
    have hsub : Q.card - (Q.card - 1) = 1 := by omega
    rw [hsub, harmonic_one]; ring
  rwa [hclk] at h

/-- Shortened pure-tag roof at `j = 1`: `T_1 ≤ c`. -/
theorem T_short_1_le {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {c : ℝ} (hAc : cost A C ≤ c) :
    expectedStopped X C A Q 0 ≤ c := by
  rw [expectedStopped_zero]; exact hAc

/-- Shortened pure-tag roof at `j = 2`: `T_2 ≤ c * min (3 / 2) (1 + z / 3)`. -/
theorem T_short_2_le {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : Q.card = 2) (hc : 0 < c) (hAc : cost A C ≤ c) :
    expectedStopped X C A Q 1 ≤ c * min (3 / 2 : ℝ) (1 + (groupMeanCost Q C / c) / 3) := by
  rw [mul_min_of_nonneg _ _ (le_of_lt hc)]
  apply le_min
  · have h := T_short_le_harmonic hA hC hQ hAQ (by omega)
    rw [hj, show (2 - 1 : ℕ) = 1 by rfl] at h
    have hH2 : harmonic 2 = (3 / 2 : ℝ) := by
      rw [harmonic_succ, harmonic_one]; norm_num
    rw [hH2] at h
    nlinarith
  · have h := expectedStopped_one_draw_le_affine hA hC hQ hAQ (by omega) hc hAc
    rw [hj] at h
    have hz : 0 ≤ groupMeanCost Q C / c := div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc)
    have hle : 1 + (groupMeanCost Q C / c) / (4 * ((2 : ℕ) : ℝ) + 1) ≤
        1 + (groupMeanCost Q C / c) / 3 := by
      push_cast; linarith
    exact le_trans h (mul_le_mul_of_nonneg_left hle (le_of_lt hc))

/-- Shortened pure-tag roof at `j = 3`: `T_3 ≤ c * min (11 / 6) (1 + 2 z / 5)`. -/
theorem T_short_3_le {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : Q.card = 3) (hc : 0 < c) (hAc : cost A C ≤ c) :
    expectedStopped X C A Q 2 ≤ c * min (11 / 6 : ℝ) (1 + 2 * (groupMeanCost Q C / c) / 5) := by
  rw [mul_min_of_nonneg _ _ (le_of_lt hc)]
  apply le_min
  · have h := T_short_le_harmonic hA hC hQ hAQ (by omega)
    rw [hj, show (3 - 1 : ℕ) = 2 by rfl] at h
    have hH3 : harmonic 3 = (11 / 6 : ℝ) := by
      rw [harmonic_succ, harmonic_succ, harmonic_one]; norm_num
    rw [hH3] at h
    nlinarith
  · have hrhs_eq : c * (1 + 2 * (groupMeanCost Q C / c) / 5) = c + (2 / 5 : ℝ) * groupMeanCost Q C := by
      field_simp [ne_of_gt hc]
    rw [hrhs_eq]
    by_cases hA0 : cost A C = 0
    · rw [expectedStopped_costA_zero X A 2 C Q hC hA0]
      linarith [groupMeanCost_nonneg Q C]
    · set v := cost A C
      set L := groupMeanCost Q C
      have hv_pos : 0 < v := lt_of_le_of_ne (cost_nonneg A C) (Ne.symm hA0)
      have hXpos : 0 < cost X C := lt_of_lt_of_le hv_pos (cost_mono_left hA)
      suffices hmain : expectedStopped X C A Q 2 ≤ v + (2 / 5 : ℝ) * L by linarith
      rw [expectedStopped_succ_partition hXpos hA hQ hAQ 1]
      have hnamed :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            expectedStopped X (insert x C) A (Q.erase G) 1 ≤
          ((3 * L) / cost X C) * (v + (1 / 9 : ℝ) * L) := by
        have hstep1 :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              expectedStopped X (insert x C) A (Q.erase G) 1 ≤
            (∑ G ∈ Q, cost G C * (v + (1 / 9 : ℝ) * groupMeanCost (Q.erase G) C)) / cost X C := by
          rw [Finset.sum_div]
          refine Finset.sum_le_sum (fun G hG => ?_)
          have hcard : (Q.erase G).card = 2 := by rw [Finset.card_erase_of_mem hG, hj]
          calc
            ∑ x ∈ G, (distSq x C / cost X C) *
                expectedStopped X (insert x C) A (Q.erase G) 1
                ≤ ∑ x ∈ G, (distSq x C / cost X C) *
                    (v + (1 / 9 : ℝ) * groupMeanCost (Q.erase G) C) := by
                  refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                    (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                  have h1 := expectedStopped_one_draw_le_affine hA (Finset.insert_nonempty x C)
                    (isDisjointGroups_erase hQ G)
                    (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
                    (by omega) hv_pos (cost_insert_le A x hC)
                  rw [hcard] at h1
                  have hsimp : v * (1 + (groupMeanCost (Q.erase G) (insert x C) / v) /
                      (4 * ((2 : ℕ) : ℝ) + 1)) =
                      v + (1 / 9 : ℝ) * groupMeanCost (Q.erase G) (insert x C) := by
                    push_cast; field_simp [ne_of_gt hv_pos]; ring
                  rw [hsimp] at h1
                  linarith [groupMeanCost_insert_le (Q.erase G) x hC]
            _ = cost G C * (v + (1 / 9 : ℝ) * groupMeanCost (Q.erase G) C) / cost X C := by
                  rw [← Finset.sum_mul, ← Finset.sum_div, div_mul_eq_mul_div]; rfl
        refine le_trans hstep1 ?_
        rw [div_mul_eq_mul_div]
        refine div_le_div_of_nonneg_right ?_ (le_of_lt hXpos)
        have hsumQ : ∑ G ∈ Q, cost G C = 3 * L := by
          have := sum_cost_Q_eq_card_mul_mean Q C; rw [hj] at this; norm_num at this; exact this
        have hret := retirement_q1_groups (C := C) (by omega : 2 ≤ Q.card)
        calc
          ∑ G ∈ Q, cost G C * (v + (1 / 9 : ℝ) * groupMeanCost (Q.erase G) C)
              = (∑ G ∈ Q, cost G C) * v +
                (1 / 9 : ℝ) * ∑ G ∈ Q, cost G C * groupMeanCost (Q.erase G) C := by
                  simp_rw [mul_add, Finset.sum_add_distrib, ← Finset.sum_mul, ← mul_assoc,
                    mul_comm _ (1 / 9 : ℝ), mul_assoc, ← Finset.mul_sum]
          _ ≤ (∑ G ∈ Q, cost G C) * v + (1 / 9 : ℝ) * ((∑ G ∈ Q, cost G C) * L) := by linarith
          _ = 3 * L * (v + (1 / 9 : ℝ) * L) := by rw [hsumQ]; ring
      have hext :
          ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            expectedStopped X (insert x C) A Q 1 ≤
          (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v + (2 / 5 : ℝ) * L) := by
        calc
          ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              expectedStopped X (insert x C) A Q 1
              ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * (v + (2 / 5 : ℝ) * L) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                have h1 := expectedStopped_one_draw_le_affine hA (Finset.insert_nonempty x C)
                  hQ hAQ (by omega) hv_pos (cost_insert_le A x hC)
                rw [hj] at h1
                have hsimp : v * (1 + (groupMeanCost Q (insert x C) / v) /
                    (4 * ((3 : ℕ) : ℝ) + 1)) =
                    v + (1 / 13 : ℝ) * groupMeanCost Q (insert x C) := by
                  push_cast; field_simp [ne_of_gt hv_pos]; ring
                rw [hsimp] at h1
                have hL' : groupMeanCost Q (insert x C) ≤ L := groupMeanCost_insert_le Q x hC
                have hL'_nn : 0 ≤ groupMeanCost Q (insert x C) := groupMeanCost_nonneg Q _
                linarith
          _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v + (2 / 5 : ℝ) * L) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      have hquad : v * L + (3 * L) * (v + (1 / 9 : ℝ) * L) ≤ (v + 3 * L) * (v + (2 / 5 : ℝ) * L) := by
        nlinarith [sq_nonneg (v - (3 / 10 : ℝ) * L), sq_nonneg L]
      have hpart := cost_X_partition (C := C) hA hQ hAQ
      have hsumQ : ∑ G ∈ Q, cost G C = 3 * L := by
        have := sum_cost_Q_eq_card_mul_mean Q C; rw [hj] at this; norm_num at this; exact this
      rw [hsumQ] at hpart
      have hsum1 : (v + 3 * L) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
        rw [← add_div, ← hpart, div_self (ne_of_gt hXpos)]
      have hhn_div : (v / cost X C) * L + ((3 * L) / cost X C) * (v + (1 / 9 : ℝ) * L) ≤
          ((v + 3 * L) / cost X C) * (v + (2 / 5 : ℝ) * L) := by
        have hdiv := div_le_div_of_nonneg_right hquad (le_of_lt hXpos)
        have h1 : (v * L + 3 * L * (v + 1 / 9 * L)) / cost X C =
            (v / cost X C) * L + (3 * L / cost X C) * (v + 1 / 9 * L) := by ring
        have h2 : (v + 3 * L) * (v + 2 / 5 * L) / cost X C =
            ((v + 3 * L) / cost X C) * (v + 2 / 5 * L) := by ring
        linarith
      calc
        (v / cost X C) * L +
          (∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
            expectedStopped X (insert x C) A (Q.erase G) 1) +
          (∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
            expectedStopped X (insert x C) A Q 1)
            ≤ ((v + 3 * L) / cost X C) * (v + (2 / 5 : ℝ) * L) +
              (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v + (2 / 5 : ℝ) * L) := by linarith
        _ = ((v + 3 * L) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
              (v + (2 / 5 : ℝ) * L) := by ring
        _ = v + (2 / 5 : ℝ) * L := by rw [hsum1, one_mul]

/-! #### Certificate `BINARY-10` & Lemma D.3(b) (`lem_shortened_unopened`) -/

/-- Computable rational unboosted shortened ceiling `WShortQ j h`. -/
def WShortQ (j h : ℕ) : ℚ :=
  if h = 1 then 5
  else
    let d := j - h + 1
    if j = 2 ∧ d = 1 then 505 / 96
    else if j = 3 ∧ d = 2 then 31 / 6
    else if d = 1 ∧ 3 ≤ j then 2 * (1 + CertEngine.harmonicQ j)
    else 5 + 2 * (CertEngine.harmonicQ j - CertEngine.harmonicQ d)

/-- Computable rational stop ceiling `stopCeilingQ j h`. -/
def stopCeilingQ (j h : ℕ) : ℚ :=
  if h = 0 then 2
  else 2 * (1 + CertEngine.harmonicQ j - CertEngine.harmonicQ (j - min h j))

lemma WShortQ_cast (j h : ℕ) : (WShortQ j h : ℝ) = WShort j h := by
  unfold WShortQ WShort
  dsimp only
  split_ifs <;> simp [CertEngine.harmonicQ_cast]

lemma stopCeilingQ_cast (j h : ℕ) : (stopCeilingQ j h : ℝ) = stopCeiling j h := by
  unfold stopCeilingQ stopCeiling cClock
  split_ifs
  · norm_num
  · simp [CertEngine.harmonicQ_cast]; ring

/-- Predicate checked by `BINARY-10` on each of the 117 regular shortened clocks `(j, h)`. -/
def checkBinary10Reg (j h : ℕ) : Bool :=
  let d := j - h + 1
  let W := WShortQ j h
  let K := 1 + CertEngine.harmonicQ j - CertEngine.harmonicQ d
  let C := WShortQ (j - 1) (h - 1)
  let O := WShortQ j (h - 1)
  let stopC := stopCeilingQ j h
  let Astar := W - K
  let bCap : ℚ := 7 / 20
  let R71 : ℚ := 71 / 100
  let beta71 : ℚ := (1 + R71) ^ 2
  let r71Sq : ℚ := R71 ^ 2
  decide ((2 : ℚ) / (j : ℚ) ≤ W - C) &&
  decide (O ≤ W) &&
  decide (stopC ≤ W) &&
  decide (2 * K ≤ O) &&
  decide ((27 : ℚ) / 20 * K < W) &&
  decide (4 ≤ Astar) &&
  decide (2 + CertEngine.harmonicQ j - CertEngine.harmonicQ d ≤ Astar) &&
  decide (beta71 < Astar - bCap * K) &&
  decide (r71Sq * Astar < Astar - bCap * K)

/-- Predicate checked by `BINARY-10` on each of the 3 exceptional shortened clocks (Table 7). -/
def checkBinary10Exc (e : V3.Data.Binary.ExceptionalClock) : Bool :=
  let h := e.j - e.d + 1
  let W := WShortQ e.j h
  let K := 1 + CertEngine.harmonicQ e.j - CertEngine.harmonicQ e.d
  let C := WShortQ (e.j - 1) (h - 1)
  let O := WShortQ e.j (h - 1)
  let beta71 : ℚ := (171 / 100) ^ 2
  decide (e.W = W) &&
  decide (e.K = K) &&
  decide (e.C = C) &&
  decide (e.O = O) &&
  decide (stopCeilingQ e.j h ≤ W) &&
  decide (O ≤ W) &&
  decide (2 * K ≤ O) &&
  decide (2 * K < W - K) &&
  decide (0 < (e.j : ℚ) * (W - C)) &&
  decide (beta71 + e.bon1Floor5 ≤ W - (27 : ℚ) / 20 * K) &&
  decide (0 < e.bon1Floor5) &&
  decide (e.tb * beta71 + e.bon2Floor5 ≤ (e.j : ℚ) * (W - C)) &&
  decide (0 < e.bon2Floor5) &&
  decide (4 ≤ (W - K) + (W - O)) &&
  decide (4 * e.tT ≤ (e.j : ℚ) * (W - C) + (e.j : ℚ) * (W - O))

/-- Full `BINARY-10` kernel checker covering all 117 regular clocks and all 3 exceptional clocks. -/
def checkBinary10 : Bool :=
  V3.Data.Binary.shortenedClocks_exceptional.all checkBinary10Exc &&
  (List.range' 2 15).all fun j =>
    (List.range' 2 (j - 1)).all fun h =>
      if (j = 2 ∧ h = 2) ∨ (j = 3 ∧ h = 2) ∨ (j = 3 ∧ h = 3) then true
      else checkBinary10Reg j h

theorem checkBinary10_true : checkBinary10 = true := by decide +kernel

/-- Real-valued extraction of `BINARY-10` for any of the 117 regular shortened clocks. -/
private lemma binary10_reg_sound {j h : ℕ} (hh : 2 ≤ h) (hhj : h ≤ j) (hj16 : j ≤ 16)
    (hreg : ¬ ((j = 2 ∧ h = 2) ∨ (j = 3 ∧ h = 2) ∨ (j = 3 ∧ h = 3))) :
    let K := 1 + cClock (h - 1) j
    let W := WShort j h
    let C := WShort (j - 1) (h - 1)
    let O := WShort j (h - 1)
    let Astar := W - K
    2 / (j : ℝ) ≤ W - C ∧
    O ≤ W ∧
    stopCeiling j h ≤ W ∧
    2 * K ≤ O ∧
    (27 / 20 : ℝ) * K < W ∧
    4 ≤ Astar ∧
    2 + cClock (h - 1) j ≤ Astar ∧
    (171 / 100 : ℝ) ^ 2 < Astar - (7 / 20 : ℝ) * K ∧
    (71 / 100 : ℝ) ^ 2 * Astar < Astar - (7 / 20 : ℝ) * K := by
  have hchk := checkBinary10_true
  simp only [checkBinary10, Bool.and_eq_true, List.all_eq_true] at hchk
  have hj_mem : j ∈ List.range' 2 15 := List.mem_range'_1.mpr ⟨by omega, by omega⟩
  have hh_mem : h ∈ List.range' 2 (j - 1) := List.mem_range'_1.mpr ⟨by omega, by omega⟩
  have hreg_b := hchk.2 j hj_mem h hh_mem
  rw [ite_eq_right hreg] at hreg_b
  simp only [checkBinary10Reg, Bool.and_eq_true, decide_eq_true_eq] at hreg_b
  rcases hreg_b with ⟨⟨⟨⟨⟨⟨⟨⟨h1, h2⟩, h3⟩, h4⟩, h5⟩, h6⟩, h7⟩, h8⟩, h9⟩
  have hd_eq : j - (h - 1) = j - h + 1 := by omega
  have hK_cast : ((1 + CertEngine.harmonicQ j - CertEngine.harmonicQ (j - h + 1) : ℚ) : ℝ) =
      1 + cClock (h - 1) j := by
    unfold cClock; rw [hd_eq]; push_cast
    rw [CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast]; ring
  have hK2_cast : ((2 + CertEngine.harmonicQ j - CertEngine.harmonicQ (j - h + 1) : ℚ) : ℝ) =
      2 + cClock (h - 1) j := by
    unfold cClock; rw [hd_eq]; push_cast
    rw [CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast]; ring
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · have := (Rat.cast_le (K := ℝ)).mpr h1
    push_cast at this; rw [WShortQ_cast, WShortQ_cast] at this; exact this
  · have := (Rat.cast_le (K := ℝ)).mpr h2
    rw [WShortQ_cast, WShortQ_cast] at this; exact this
  · have := (Rat.cast_le (K := ℝ)).mpr h3
    rw [stopCeilingQ_cast, WShortQ_cast] at this; exact this
  · have := (Rat.cast_le (K := ℝ)).mpr h4
    push_cast at this; rw [WShortQ_cast, CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast] at this
    unfold cClock; rw [hd_eq]; linarith
  · have := (Rat.cast_lt (K := ℝ)).mpr h5
    push_cast at this; rw [WShortQ_cast, CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast] at this
    unfold cClock; rw [hd_eq]; linarith
  · have := (Rat.cast_le (K := ℝ)).mpr h6
    push_cast at this; rw [WShortQ_cast, CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast] at this
    unfold cClock; rw [hd_eq]; linarith
  · have := (Rat.cast_le (K := ℝ)).mpr h7
    push_cast at this; rw [WShortQ_cast, CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast] at this
    unfold cClock; rw [hd_eq]; linarith
  · have := (Rat.cast_lt (K := ℝ)).mpr h8
    push_cast at this; rw [WShortQ_cast, CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast] at this
    unfold cClock; rw [hd_eq]; norm_num at this ⊢; linarith
  · have := (Rat.cast_lt (K := ℝ)).mpr h9
    push_cast at this; rw [WShortQ_cast, CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast] at this
    unfold cClock; rw [hd_eq]; norm_num at this ⊢; linarith

/-- Explicit real-valued soundness for all 3 exceptional rows of Table 7 (`BINARY-10`). -/
theorem binary10_exceptional_sound :
    ∀ e ∈ V3.Data.Binary.shortenedClocks_exceptional,
      let h := e.j - e.d + 1
      (e.W : ℝ) = WShort e.j h ∧
      (e.K : ℝ) = 1 + cClock (h - 1) e.j ∧
      (e.C : ℝ) = WShort (e.j - 1) (h - 1) ∧
      (e.O : ℝ) = WShort e.j (h - 1) ∧
      stopCeiling e.j h ≤ WShort e.j h ∧
      WShort e.j (h - 1) ≤ WShort e.j h ∧
      2 * (e.K : ℝ) ≤ WShort e.j (h - 1) ∧
      2 * (e.K : ℝ) < (e.W : ℝ) - (e.K : ℝ) ∧
      (171 / 100 : ℝ) ^ 2 < (e.W : ℝ) - (27 / 20 : ℝ) * (e.K : ℝ) ∧
      (e.tb : ℝ) * (171 / 100 : ℝ) ^ 2 < (e.j : ℝ) * ((e.W : ℝ) - (e.C : ℝ)) ∧
      4 ≤ ((e.W : ℝ) - (e.K : ℝ)) + ((e.W : ℝ) - (e.O : ℝ)) ∧
      4 * (e.tT : ℝ) ≤ (e.j : ℝ) * ((e.W : ℝ) - (e.C : ℝ)) + (e.j : ℝ) * ((e.W : ℝ) - (e.O : ℝ)) := by
  intro e he
  have hchk := checkBinary10_true
  simp only [checkBinary10, Bool.and_eq_true, List.all_eq_true] at hchk
  have hrow := hchk.1 e he
  simp only [checkBinary10Exc, Bool.and_eq_true, decide_eq_true_eq] at hrow
  rcases hrow with ⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨hW, hK⟩, hC⟩, hO⟩, hst⟩, hOW⟩, h2KO⟩, h2K⟩, _⟩, hb1⟩, hf1⟩, hb2⟩, hf2⟩, hm1⟩, hm2⟩
  have hd_bound : e.d ≤ e.j := by
    simp only [V3.Data.Binary.shortenedClocks_exceptional, List.mem_cons, List.not_mem_nil, or_false] at he
    rcases he with rfl | rfl | rfl <;> decide
  have hsub : e.j - (e.j - e.d + 1 - 1) = e.d := by omega
  have hW_eq : (e.W : ℝ) = WShort e.j (e.j - e.d + 1) := by rw [hW, WShortQ_cast]
  have hC_eq : (e.C : ℝ) = WShort (e.j - 1) (e.j - e.d + 1 - 1) := by rw [hC, WShortQ_cast]
  have hO_eq : (e.O : ℝ) = WShort e.j (e.j - e.d + 1 - 1) := by rw [hO, WShortQ_cast]
  have hK_eq : (e.K : ℝ) = 1 + cClock (e.j - e.d + 1 - 1) e.j := by
    rw [hK]; unfold cClock; rw [hsub]; push_cast
    rw [CertEngine.harmonicQ_cast, CertEngine.harmonicQ_cast]; ring
  refine ⟨hW_eq, hK_eq, hC_eq, hO_eq, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · have := (Rat.cast_le (K := ℝ)).mpr hst; rwa [stopCeilingQ_cast, WShortQ_cast] at this
  · have := (Rat.cast_le (K := ℝ)).mpr hOW; rwa [WShortQ_cast, WShortQ_cast] at this
  · have := (Rat.cast_le (K := ℝ)).mpr h2KO
    push_cast at this; rw [WShortQ_cast] at this; rw [hK]; push_cast; exact this
  · have := (Rat.cast_lt (K := ℝ)).mpr h2K
    rw [← hW, ← hK] at this; push_cast at this; exact this
  · have h1 := (Rat.cast_le (K := ℝ)).mpr hb1
    have h2 := (Rat.cast_lt (K := ℝ)).mpr hf1
    rw [← hW, ← hK] at h1; push_cast at h1 h2; linarith
  · have h1 := (Rat.cast_le (K := ℝ)).mpr hb2
    have h2 := (Rat.cast_lt (K := ℝ)).mpr hf2
    rw [← hW, ← hC] at h1; push_cast at h1 h2; linarith
  · have := (Rat.cast_le (K := ℝ)).mpr hm1
    rw [← hW, ← hK, ← hO] at this; push_cast at this; exact this
  · have := (Rat.cast_le (K := ℝ)).mpr hm2
    rw [← hW, ← hC, ← hO] at this; push_cast at this; exact this

/-- Pure-real regular-clock algebraic core (`lem:shortened`(b), all 117 regular clocks). -/
private lemma shortened_reg_core {W K jWC rad u_r b z tag : ℝ}
    (hK_nn : 0 ≤ K) (hjWC : 2 ≤ jWC) (hA4 : 4 ≤ W - K)
    (hb1 : (171 / 100 : ℝ) ^ 2 < (W - K) - (7 / 20 : ℝ) * K)
    (hb2 : (71 / 100 : ℝ) ^ 2 * (W - K) < (W - K) - (7 / 20 : ℝ) * K)
    (hrad_nn : 0 ≤ rad) (hu1 : 1 ≤ u_r) (hrad_u : rad ≤ u_r) (hz : 0 ≤ z)
    (htag_nn : 0 ≤ tag) (htag_P : tag ≤ PShort (W - K) z)
    (hb_nn : 0 ≤ b) (hb_pos : 0 < b → rad ≤ 71 / 100 ∧ b ≤ 7 / 20) :
    0 ≤ (W - (1 + b) * K) * u_r ^ 2 + jWC * z - (1 + rad) ^ 2 * tag := by
  set Astar := W - K
  have hA_gt1 : 1 < Astar := by linarith
  by_cases hbp : 0 < b
  · obtain ⟨hr71, hb720⟩ := hb_pos hbp
    have hP := PShort_mul_sq_le hA_gt1 hz hrad_nn
    have hmul : (1 + rad) ^ 2 * tag ≤ max ((1 + rad) ^ 2) (Astar * rad ^ 2) + 2 * z :=
      le_trans (mul_le_mul_of_nonneg_left htag_P (sq_nonneg _)) hP
    have hmax : max ((1 + rad) ^ 2) (Astar * rad ^ 2) ≤ W - (1 + b) * K := by
      have hsub : Astar - (7 / 20 : ℝ) * K ≤ W - (1 + b) * K := by dsimp [Astar]; nlinarith
      apply max_le
      · have h1 : (1 + rad) ^ 2 ≤ (171 / 100 : ℝ) ^ 2 := by nlinarith
        linarith
      · have h2 : rad ^ 2 ≤ (71 / 100 : ℝ) ^ 2 := by nlinarith
        have h3 : Astar * rad ^ 2 ≤ Astar * (71 / 100 : ℝ) ^ 2 :=
          mul_le_mul_of_nonneg_left h2 (show 0 ≤ Astar by linarith)
        rw [mul_comm Astar ((71 / 100 : ℝ) ^ 2)] at h3
        exact le_trans (le_trans h3 (le_of_lt hb2)) hsub
    have hcoeff_nn : 0 ≤ W - (1 + b) * K := le_trans (le_trans (sq_nonneg _) (le_max_left _ _)) hmax
    have hu2 : 1 ≤ u_r ^ 2 := by nlinarith
    have h1 := mul_le_mul_of_nonneg_left hu2 hcoeff_nn
    have h2 := mul_le_mul_of_nonneg_right hjWC hz
    linarith
  · have hb0 : b = 0 := le_antisymm (not_lt.mp hbp) hb_nn
    rw [hb0, add_zero, one_mul]
    have hP := PShort_mul_sq_le hA_gt1 hz (le_trans zero_le_one hu1)
    have hrad_sq : (1 + rad) ^ 2 ≤ (1 + u_r) ^ 2 := by nlinarith
    have hmul : (1 + rad) ^ 2 * tag ≤ max ((1 + u_r) ^ 2) (Astar * u_r ^ 2) + 2 * z :=
      le_trans (mul_le_mul hrad_sq htag_P htag_nn (sq_nonneg _)) hP
    have hmax_eq : max ((1 + u_r) ^ 2) (Astar * u_r ^ 2) = Astar * u_r ^ 2 :=
      max_eq_right (by nlinarith)
    rw [hmax_eq] at hmul
    have h2 := mul_le_mul_of_nonneg_right hjWC hz
    dsimp [Astar] at hmul; linarith

/-- Pure-real `u = 1` reduction for the 3 exceptional shortened clocks when `b = 0`. -/
private lemma shortened_exc_u_reduce {W K rad u_r tag : ℝ}
    (hrad_nn : 0 ≤ rad) (hu1 : 1 ≤ u_r) (hrad_u : rad ≤ u_r)
    (htag_nn : 0 ≤ tag) (htag_K : tag ≤ K) (h2K : 2 * K ≤ W - K) :
    (W - K) - 4 * tag ≤ (W - K) * u_r ^ 2 - (1 + rad) ^ 2 * tag := by
  have hrad_sq : (1 + rad) ^ 2 ≤ (1 + u_r) ^ 2 := by nlinarith
  have h1 : (1 + rad) ^ 2 * tag ≤ (1 + u_r) ^ 2 * tag := mul_le_mul_of_nonneg_right hrad_sq htag_nn
  have hdiff : (W - K) * (u_r ^ 2 - 1) - ((1 + u_r) ^ 2 - 4) * tag =
      (u_r - 1) * ((W - K) * (u_r + 1) - (u_r + 3) * tag) := by ring
  have hfac : 0 ≤ (W - K) * (u_r + 1) - (u_r + 3) * tag := by nlinarith
  have hprod : 0 ≤ (u_r - 1) * ((W - K) * (u_r + 1) - (u_r + 3) * tag) :=
    mul_nonneg (by linarith) hfac
  linarith

/-- Pure-real algebraic checks for the 3 exceptional rows of Table 7 (`α₀` / `Q` core). -/
private lemma shortened_exc_Q_core {W K jWC rad u_r b z Q_norm tb : ℝ}
    (hrad_nn : 0 ≤ rad) (hu1 : 1 ≤ u_r) (hrad_u : rad ≤ u_r) (hz : 0 ≤ z)
    (hQ_nn : 0 ≤ Q_norm) (hQ_K : Q_norm ≤ K)
    (hb_nn : 0 ≤ b) (hb_pos : 0 < b → rad ≤ 71 / 100 ∧ b ≤ 7 / 20)
    (h2K : 2 * K ≤ W - K)
    (hbon1 : (171 / 100 : ℝ) ^ 2 ≤ W - (27 / 20 : ℝ) * K)
    (hbon2 : tb * (171 / 100 : ℝ) ^ 2 ≤ jWC)
    (hQ_aff : Q_norm ≤ 1 + tb * z)
    (hquad0 : 0 ≤ (W - K) + jWC * z - 4 * Q_norm) :
    0 ≤ (W - (1 + b) * K) * u_r ^ 2 + jWC * z - (1 + rad) ^ 2 * Q_norm := by
  by_cases hbp : 0 < b
  · obtain ⟨hr71, hb720⟩ := hb_pos hbp
    have hrad_sq : (1 + rad) ^ 2 ≤ (171 / 100 : ℝ) ^ 2 := by nlinarith
    have hmul := mul_le_mul hrad_sq hQ_aff hQ_nn (by norm_num)
    have hA_ge : (171 / 100 : ℝ) ^ 2 ≤ W - (1 + b) * K := by nlinarith
    have hu2 : 1 ≤ u_r ^ 2 := by nlinarith
    have h1 := mul_le_mul_of_nonneg_left hu2 (le_trans (by norm_num) hA_ge)
    have h2 := mul_le_mul_of_nonneg_right hbon2 hz
    linarith
  · have hb0 : b = 0 := le_antisymm (not_lt.mp hbp) hb_nn
    rw [hb0, add_zero, one_mul]
    have hred := shortened_exc_u_reduce hrad_nn hu1 hrad_u hQ_nn hQ_K h2K
    linarith

/-- Pure-real algebraic checks for the 3 exceptional rows of Table 7 (`α₁₂` / `T` core). -/
private lemma shortened_exc_T_core {W K O_ceil jR C_ceil rad u_r b z T_norm tb tT : ℝ}
    (hrad_nn : 0 ≤ rad) (hu1 : 1 ≤ u_r) (hrad_u : rad ≤ u_r) (hz : 0 ≤ z) (hjR : 0 ≤ jR)
    (hT_nn : 0 ≤ T_norm) (hT_K : T_norm ≤ K)
    (hb_nn : 0 ≤ b) (hb_pos : 0 < b → rad ≤ 71 / 100 ∧ b ≤ 7 / 20)
    (h2K : 2 * K ≤ W - K) (hOW : O_ceil ≤ W)
    (hbon1 : (171 / 100 : ℝ) ^ 2 ≤ W - (27 / 20 : ℝ) * K)
    (hbon2 : tb * (171 / 100 : ℝ) ^ 2 ≤ jR * (W - C_ceil))
    (hT_aff_bon : T_norm ≤ 1 + tb * z)
    (hT_aff_mix : T_norm ≤ 1 + tT * z)
    (hmix1 : 4 ≤ (W - K) + (W - O_ceil))
    (hmix2 : 4 * tT ≤ jR * (W - C_ceil) + jR * (W - O_ceil)) :
    0 ≤ (W - O_ceil) * (1 + jR * z) + (W - (1 + b) * K) * u_r ^ 2 +
      jR * (W - C_ceil) * z - (1 + rad) ^ 2 * T_norm := by
  by_cases hbp : 0 < b
  · obtain ⟨hr71, hb720⟩ := hb_pos hbp
    have hrad_sq : (1 + rad) ^ 2 ≤ (171 / 100 : ℝ) ^ 2 := by nlinarith
    have hmul := mul_le_mul hrad_sq hT_aff_bon hT_nn (by norm_num)
    have hA_ge : (171 / 100 : ℝ) ^ 2 ≤ W - (1 + b) * K := by nlinarith
    have hu2 : 1 ≤ u_r ^ 2 := by nlinarith
    have h1 := mul_le_mul_of_nonneg_left hu2 (le_trans (by norm_num) hA_ge)
    have h2 := mul_le_mul_of_nonneg_right hbon2 hz
    have h3 : 0 ≤ (W - O_ceil) * (1 + jR * z) := mul_nonneg (by linarith) (by positivity)
    linarith
  · have hb0 : b = 0 := le_antisymm (not_lt.mp hbp) hb_nn
    rw [hb0, add_zero, one_mul]
    have hred := shortened_exc_u_reduce hrad_nn hu1 hrad_u hT_nn hT_K h2K
    have h2 := mul_le_mul_of_nonneg_right hmix2 hz
    linarith

/-- Pure-real lift from normalized core inequalities (`hcore0`, `hcore12`) to the 4 cleared
    coupling coefficients `(α₀, α₁, α₁₂, α₃)` with zero `let`-unfolding overhead. -/
private lemma shortened_alphas_from_core
    {W C_ceil O_ceil K a c T q s β rad b y_avg t_avg u_r z Q_norm T_norm jR : ℝ}
    (hc_pos : 0 < c) (hT_nn : 0 ≤ T) (hq_nn : 0 ≤ q) (hs_nn : 0 ≤ s)
    (hy_nn : 0 ≤ y_avg) (ht_nn : 0 ≤ t_avg)
    (hOW : O_ceil ≤ W) (hCW : C_ceil ≤ W) (hβ_le : β ≤ (1 + rad) ^ 2)
    (hu_sq : u_r ^ 2 = a / c) (hT_eq : T = jR * c * z)
    (hQ_def : Q_norm = (c * s + T * y_avg) / (c * (c + T)))
    (hT_def : T_norm = t_avg / c)
    (hcore0 : 0 ≤ (W - (1 + b) * K) * u_r ^ 2 + jR * (W - C_ceil) * z - (1 + rad) ^ 2 * Q_norm)
    (hcore12 : 0 ≤ (W - O_ceil) * (1 + jR * z) + (W - (1 + b) * K) * u_r ^ 2 +
      jR * (W - C_ceil) * z - (1 + rad) ^ 2 * T_norm) :
    0 ≤ (W * (a + T + q) - (a * ((1 + b + 0) * K) +
        T * (min C_ceil (C_ceil - 0 * y_avg) + 0) + q * C_ceil)) * (c + T) -
        (β + 0 * (a + T + q)) * (c * s + T * y_avg) ∧
    0 ≤ (W - O_ceil) * (c + T) - 0 * (c * s + T * y_avg) ∧
    0 ≤ (W - O_ceil) * (c + T) - 0 * (c * s + T * y_avg) + W * (a + T + q) -
        (a * ((1 + b + 0) * K) + T * (min C_ceil (C_ceil - 0 * y_avg) + 0) +
          q * C_ceil) - (β + 0 * (a + T + q)) * t_avg ∧
    0 ≤ W - O_ceil - 0 * t_avg := by
  have hDplus_pos : 0 < c + T := by linarith
  have hmin_eq : min C_ceil (C_ceil - 0 * y_avg) + 0 = C_ceil := by simp
  refine ⟨?_, ?_, ?_, by linarith⟩
  · rw [hmin_eq]
    have hq_drop : 0 ≤ q * (W - C_ceil) * (c + T) :=
      mul_nonneg (mul_nonneg hq_nn (by linarith)) (le_of_lt hDplus_pos)
    have hN_nn : 0 ≤ c * s + T * y_avg :=
      add_nonneg (mul_nonneg (le_of_lt hc_pos) hs_nn) (mul_nonneg hT_nn hy_nn)
    have hβ_drop : β * (c * s + T * y_avg) ≤ (1 + rad) ^ 2 * (c * s + T * y_avg) :=
      mul_le_mul_of_nonneg_right hβ_le hN_nn
    have hid :
        c * (c + T) * ((W - (1 + b) * K) * u_r ^ 2 + jR * (W - C_ceil) * z -
          (1 + rad) ^ 2 * Q_norm) =
        ((W - (1 + b) * K) * a + T * (W - C_ceil)) * (c + T) -
          (1 + rad) ^ 2 * (c * s + T * y_avg) := by
      rw [hu_sq, hQ_def, hT_eq]
      have hD_ne : c + jR * c * z ≠ 0 := by rw [← hT_eq]; exact ne_of_gt hDplus_pos
      have h1 : c * (c + jR * c * z) * ((W - (1 + b) * K) * (a / c)) =
          (W - (1 + b) * K) * a * (c + jR * c * z) := by
        field_simp [ne_of_gt hc_pos]
      have h2 : c * (c + jR * c * z) * ((1 + rad) ^ 2 * ((c * s + jR * c * z * y_avg) / (c * (c + jR * c * z)))) =
          (1 + rad) ^ 2 * (c * s + jR * c * z * y_avg) := by
        rw [← mul_assoc, mul_comm (c * (c + jR * c * z)), mul_assoc,
          mul_div_cancel₀ _ (mul_ne_zero (ne_of_gt hc_pos) hD_ne)]
      linear_combination h1 - h2
    have hprod_nn := mul_nonneg (mul_nonneg (le_of_lt hc_pos) (le_of_lt hDplus_pos)) hcore0
    linarith
  · rw [zero_mul, sub_zero]; exact mul_nonneg (by linarith) (le_of_lt hDplus_pos)
  · rw [hmin_eq]
    have hq_drop : 0 ≤ q * (W - C_ceil) := mul_nonneg hq_nn (by linarith)
    have hβ_drop : β * t_avg ≤ (1 + rad) ^ 2 * t_avg := mul_le_mul_of_nonneg_right hβ_le ht_nn
    have hid :
        c * ((W - O_ceil) * (1 + jR * z) + (W - (1 + b) * K) * u_r ^ 2 +
          jR * (W - C_ceil) * z - (1 + rad) ^ 2 * T_norm) =
        (W - O_ceil) * (c + T) + (W - (1 + b) * K) * a + T * (W - C_ceil) -
          (1 + rad) ^ 2 * t_avg := by
      rw [hu_sq, hT_eq, hT_def]; field_simp [ne_of_gt hc_pos]
    have hprod_nn := mul_nonneg (le_of_lt hc_pos) hcore12
    linarith

/-- Shared ceiling inequalities valid across all 120 shortened clocks (`2 ≤ h ≤ j ≤ 16`). -/
private lemma shortened_all_ceil_facts {j h : ℕ} (hh2 : 2 ≤ h) (hhj : h ≤ j) (hj16 : j ≤ 16) :
    stopCeiling j h ≤ WShort j h ∧
    WShort j (h - 1) ≤ WShort j h ∧
    2 * (1 + cClock (h - 1) j) ≤ WShort j (h - 1) ∧
    (27 / 20 : ℝ) * (1 + cClock (h - 1) j) < WShort j h ∧
    WShort (j - 1) (h - 1) ≤ WShort j h := by
  by_cases hreg : ¬ ((j = 2 ∧ h = 2) ∨ (j = 3 ∧ h = 2) ∨ (j = 3 ∧ h = 3))
  · obtain ⟨hWC, hOW, hst, h2KO, h27, _, _, _, _⟩ := binary10_reg_sound hh2 hhj hj16 hreg
    have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
    have h2j : (0 : ℝ) < 2 / (j : ℝ) := by positivity
    exact ⟨hst, hOW, h2KO, h27, by linarith⟩
  · push Not at hreg
    rcases hreg with ⟨hj', hh'⟩ | ⟨hj', hh'⟩ | ⟨hj', hh'⟩
    · let e21 : V3.Data.Binary.ExceptionalClock :=
        { j := 2, d := 1, W := (505 : ℚ) / 96, K := (3 : ℚ) / 2, C := 5, O := 5,
          tb := (1 : ℚ) / 9, tT := 0, bon1Floor5 := (31131 : ℚ) / 100000,
          bon2Floor5 := (19593 : ℚ) / 100000 }
      have hmem : e21 ∈ V3.Data.Binary.shortenedClocks_exceptional := by
        simp [e21, V3.Data.Binary.shortenedClocks_exceptional]
      have he := binary10_exceptional_sound e21 hmem
      rw [hj', hh']; dsimp only [e21] at he
      have h1 : (2 - 1 + 1 : ℕ) = 2 := rfl
      rw [h1] at he
      obtain ⟨hW, hK, hC', hO', hst, hOW, h2KO, _, hb1, _, _, _⟩ := he
      norm_num at hW hK hC' hO' hb1
      refine ⟨hst, hOW, by linarith, by linarith, by linarith⟩
    · let e32 : V3.Data.Binary.ExceptionalClock :=
        { j := 3, d := 2, W := (31 : ℚ) / 6, K := (4 : ℚ) / 3, C := 5, O := 5,
          tb := (1 : ℚ) / 13, tT := 0, bon1Floor5 := (1383 : ℚ) / 3125,
          bon2Floor5 := (13753 : ℚ) / 50000 }
      have hmem : e32 ∈ V3.Data.Binary.shortenedClocks_exceptional := by
        simp [e32, V3.Data.Binary.shortenedClocks_exceptional]
      have he := binary10_exceptional_sound e32 hmem
      rw [hj', hh']; dsimp only [e32] at he
      have h1 : (3 - 2 + 1 : ℕ) = 2 := rfl
      rw [h1] at he
      obtain ⟨hW, hK, hC', hO', hst, hOW, h2KO, _, hb1, _, _, _⟩ := he
      norm_num at hW hK hC' hO' hb1
      refine ⟨hst, hOW, by linarith, by linarith, by linarith⟩
    · let e31 : V3.Data.Binary.ExceptionalClock :=
        { j := 3, d := 1, W := (17 : ℚ) / 3, K := (11 : ℚ) / 6,
          C := (505 : ℚ) / 96, O := (31 : ℚ) / 6, tb := (1 : ℚ) / 3, tT := (1 : ℚ) / 13,
          bon1Floor5 := (6689 : ℚ) / 25000, bon2Floor5 := (4881 : ℚ) / 20000 }
      have hmem : e31 ∈ V3.Data.Binary.shortenedClocks_exceptional := by
        simp [e31, V3.Data.Binary.shortenedClocks_exceptional]
      have he := binary10_exceptional_sound e31 hmem
      rw [hj', hh']; dsimp only [e31] at he
      have h1 : (3 - 1 + 1 : ℕ) = 3 := rfl
      rw [h1] at he
      obtain ⟨hW, hK, hC', hO', hst, hOW, h2KO, _, hb1, _, _, _⟩ := he
      norm_num at hW hK hC' hO' hb1
      refine ⟨hst, hOW, by linarith, by linarith, by linarith⟩

/-- Persistence upper bounds `Q_norm ≤ K` and `T_norm ≤ K` for the coupled shortened step. -/
private lemma shortened_QT_le_K {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hr_le : r + 1 ≤ Q.card) (hc_pos : 0 < cost A (insert y C)) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) r) / T
    let X_ext := X \ (A ∪ Q.biUnion id)
    let E' := cost X_ext (insert y C) / u
    let t_avg := if E' = 0 then 0 else
      (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) Q r) / E'
    let K := 1 + cClock (r + 1) Q.card
    (c * s + T * y_avg) / (c * (c + T)) ≤ K ∧ t_avg / c ≤ K := by
  intro u c T s y_avg X_ext E' t_avg K
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hDplus_pos : 0 < c + T := by linarith
  have hK_nn : 0 ≤ K := by dsimp [K]; linarith [cClock_nonneg (r + 1) Q.card]
  constructor
  · have hy_le : T * y_avg ≤ T * (c * (1 + cClock r (Q.card - 1))) := by
      by_cases hT0 : T = 0
      · simp [y_avg, hT0]
      · have hTy : T * y_avg = ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (Q.erase G) r := by
          dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
        rw [hTy]
        calc
          _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
                (c * (1 + cClock r (Q.card - 1))) := by
              refine Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x _ =>
                mul_le_mul_of_nonneg_left ?_ (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
              unfold pureAccount; rw [Finset.insert_comm y x C]
              have hp := expectedStopped_le_persistence hA r (insert x (insert y C)) (Q.erase G)
                (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by
                  rw [Finset.card_erase_of_mem hG]; omega)
              rw [Finset.card_erase_of_mem hG] at hp
              have h1 := le_trans hp (mul_le_mul_of_nonneg_right
                (cost_insert_le A x (Finset.insert_nonempty y C))
                (by linarith [cClock_nonneg r (Q.card - 1)]))
              have h2 := div_le_div_of_nonneg_right h1 (le_of_lt hu)
              simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using h2
          _ = T * (c * (1 + cClock r (Q.card - 1))) := by
              simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
    have hstep_clk := cClock_succ_step (r := r) (j := Q.card) (by omega)
    have hT_eq : T = (Q.card : ℝ) * s := by
      dsimp [T, s, u]; rw [sum_cost_Q_eq_card_mul_mean]; ring
    have hcomb : c * s + T * (c * (1 + cClock r (Q.card - 1))) = T * (c * K) := by
      rw [hT_eq]; dsimp [K]; rw [← hstep_clk]
      have hj_ne : (Q.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
      field_simp [hj_ne]; ring
    rw [div_le_iff₀ (mul_pos hc_div_pos hDplus_pos)]
    have hmul_pos : 0 ≤ c * (c * K) := mul_nonneg (le_of_lt hc_div_pos) (mul_nonneg (le_of_lt hc_div_pos) hK_nn)
    linarith
  · have ht_le : t_avg ≤ c * K := by
      dsimp [t_avg]
      split_ifs with hE0
      · exact mul_nonneg (le_of_lt hc_div_pos) hK_nn
      · have hEpos : 0 < E' := lt_of_le_of_ne
          (div_nonneg (cost_nonneg X_ext _) (le_of_lt hu)) (Ne.symm hE0)
        rw [div_le_iff₀ hEpos]
        calc
          _ ≤ ∑ x ∈ X_ext, (distSq x (insert y C) / u) * (c * K) := by
              refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
              unfold pureAccount; rw [Finset.insert_comm y x C]
              have hp := expectedStopped_le_persistence hA r (insert x (insert y C)) Q
                (Finset.insert_nonempty x _) hQ hAQ (by omega)
              have hclk : 1 + cClock r Q.card ≤ K := by
                dsimp [K]; linarith [cClock_mono_left (v := Q.card) (Nat.le_succ r)]
              have h1 := le_trans hp (mul_le_mul (cost_insert_le A x (Finset.insert_nonempty y C))
                hclk (by linarith [cClock_nonneg r Q.card]) (le_of_lt hc_pos))
              have h2 := div_le_div_of_nonneg_right h1 (le_of_lt hu)
              simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using h2
          _ = c * K * E' := by rw [← Finset.sum_mul, ← Finset.sum_div, mul_comm]; rfl
    rw [div_le_iff₀ hc_div_pos]; linarith

/-- Shared `r = 0` child bounds for exceptional clocks `(2, 1)` and `(3, 2)`. -/
private lemma shortened_r0_bounds {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} (hu : 0 < cost A {y}) (hc_pos : 0 < cost A (insert y C)) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) 0) / T
    let X_ext := X \ (A ∪ Q.biUnion id)
    let E' := cost X_ext (insert y C) / u
    let t_avg := if E' = 0 then 0 else
      (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) Q 0) / E'
    T * y_avg ≤ T * c ∧ t_avg / c ≤ 1 := by
  intro u c T y_avg X_ext E' t_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  constructor
  · by_cases hT0 : T = 0
    · simp [y_avg, hT0]
    · have hTy : T * y_avg = ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
          pureAccount X A y (insert x C) (Q.erase G) 0 := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy]
      calc
        _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) * c := by
            refine Finset.sum_le_sum (fun G _ => Finset.sum_le_sum (fun x _ =>
              mul_le_mul_of_nonneg_left ?_ (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
            unfold pureAccount; rw [expectedStopped_zero, Finset.insert_comm y x C]
            exact div_le_div_of_nonneg_right
              (cost_insert_le A x (Finset.insert_nonempty y C)) (le_of_lt hu)
        _ = T * c := by simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  · have ht_le : t_avg ≤ c := by
      dsimp [t_avg]
      split_ifs with hE0
      · exact le_of_lt hc_div_pos
      · have hEpos : 0 < E' := lt_of_le_of_ne
          (div_nonneg (cost_nonneg X_ext _) (le_of_lt hu)) (Ne.symm hE0)
        rw [div_le_iff₀ hEpos]
        calc
          _ ≤ ∑ x ∈ X_ext, (distSq x (insert y C) / u) * c := by
              refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
              unfold pureAccount; rw [expectedStopped_zero, Finset.insert_comm y x C]
              exact div_le_div_of_nonneg_right
                (cost_insert_le A x (Finset.insert_nonempty y C)) (le_of_lt hu)
          _ = c * E' := by rw [← Finset.sum_mul, ← Finset.sum_div, mul_comm]; rfl
    rw [div_le_iff₀ hc_div_pos]; linarith

/-- Explicit `Q_norm` and `T_norm` bounds for exceptional clock `(3, 1)` (`j = 3, h = 3, r = 1`). -/
private lemma shortened_exc_31_Q_T {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} (hA : A ⊆ X) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj' : Q.card = 3) (hc_pos : 0 < cost A (insert y C)) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let z := s / c
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) 1) / T
    let X_ext := X \ (A ∪ Q.biUnion id)
    let E' := cost X_ext (insert y C) / u
    let t_avg := if E' = 0 then 0 else
      (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) Q 1) / E'
    (c * s + T * y_avg) / (c * (c + T)) ≤ z * (4 + z / 3) / (1 + 3 * z) ∧
    t_avg / c ≤ 1 + (1 / 13 : ℝ) * z := by
  intro u c T s z y_avg X_ext E' t_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hDplus_pos : 0 < c + T := by linarith
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  have hT_eq : T = 3 * c * z := by
    dsimp [T, z, s, u]; rw [sum_cost_Q_eq_card_mul_mean, hj']; push_cast
    field_simp [ne_of_gt hc_div_pos, ne_of_gt hu]
  constructor
  · have hy_le : T * y_avg ≤ T * (c * (1 + z / 9)) := by
      by_cases hT0 : T = 0
      · simp [y_avg, hT0]
      · have hTy : T * y_avg = ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (Q.erase G) 1 := by
          dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
        rw [hTy]
        have hstep1 :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
              pureAccount X A y (insert x C) (Q.erase G) 1 ≤
            ∑ G ∈ Q, (cost G (insert y C) / u) *
              (c + (1 / 9 : ℝ) * (groupMeanCost (Q.erase G) (insert y C) / u)) := by
          refine Finset.sum_le_sum (fun G hG => ?_)
          have hcard : (Q.erase G).card = 2 := by rw [Finset.card_erase_of_mem hG, hj']
          calc
            _ ≤ ∑ x ∈ G, (distSq x (insert y C) / u) *
                  (c + (1 / 9 : ℝ) * (groupMeanCost (Q.erase G) (insert y C) / u)) := by
                  refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                    (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
                  unfold pureAccount; rw [Finset.insert_comm y x C]
                  have h1 := expectedStopped_one_draw_le_affine hA
                    (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                    (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (by omega)
                    hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                  rw [hcard] at h1
                  have hsimp : cost A (insert y C) *
                      (1 + (groupMeanCost (Q.erase G) (insert x (insert y C)) /
                        cost A (insert y C)) / (4 * ((2 : ℕ) : ℝ) + 1)) =
                      cost A (insert y C) + (1 / 9 : ℝ) *
                        groupMeanCost (Q.erase G) (insert x (insert y C)) := by
                    push_cast; field_simp [ne_of_gt hc_pos]; ring
                  rw [hsimp] at h1
                  have h2 : expectedStopped X (insert x (insert y C)) A (Q.erase G) 1 ≤
                      cost A (insert y C) + (1 / 9 : ℝ) * groupMeanCost (Q.erase G) (insert y C) := by
                    linarith [h1, groupMeanCost_insert_le (Q.erase G) x (Finset.insert_nonempty y C)]
                  have h3 := div_le_div_of_nonneg_right h2 (le_of_lt hu)
                  simpa [c, u, add_div, mul_div_assoc] using h3
            _ = (cost G (insert y C) / u) *
                  (c + (1 / 9 : ℝ) * (groupMeanCost (Q.erase G) (insert y C) / u)) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        refine le_trans hstep1 ?_
        have hret := retirement_q1_groups (C := insert y C) (by omega : 2 ≤ Q.card)
        have hrew :
            ∑ G ∈ Q, (cost G (insert y C) / u) *
              (c + (1 / 9 : ℝ) * (groupMeanCost (Q.erase G) (insert y C) / u)) =
            T * c + (1 / 9 : ℝ) *
              ((∑ G ∈ Q, cost G (insert y C) * groupMeanCost (Q.erase G) (insert y C)) /
                u ^ 2) := by
          have hsplit : ∀ G ∈ Q,
              (cost G (insert y C) / u) *
                (c + (1 / 9 : ℝ) * (groupMeanCost (Q.erase G) (insert y C) / u)) =
              (cost G (insert y C) / u) * c +
                (1 / 9 : ℝ) * (cost G (insert y C) * groupMeanCost (Q.erase G) (insert y C) /
                  u ^ 2) := fun _ _ => by ring
          rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, ← Finset.sum_mul,
            ← Finset.sum_div, ← Finset.mul_sum, ← Finset.sum_div]
        rw [hrew]
        have hret_div :
            (∑ G ∈ Q, cost G (insert y C) * groupMeanCost (Q.erase G) (insert y C)) / u ^ 2 ≤
              T * s := by
          have hdiv := div_le_div_of_nonneg_right hret (sq_nonneg u)
          have hr : ((∑ G ∈ Q, cost G (insert y C)) * groupMeanCost Q (insert y C)) / u ^ 2 =
              T * s := by dsimp [T, s, u]; ring
          linarith
        have hs_eq : s = c * z := by dsimp [z]; field_simp [ne_of_gt hc_div_pos]
        rw [hs_eq] at hret_div; linarith
    have hden : 0 < 1 + 3 * z := by linarith
    rw [div_le_div_iff₀ (mul_pos hc_div_pos hDplus_pos) hden]
    have h1 : (c * s + T * (c * (1 + z / 9))) * (1 + 3 * z) =
        z * (4 + z / 3) * (c * (c + T)) := by
      rw [hT_eq]; dsimp [z]; field_simp [ne_of_gt hc_div_pos]; ring
    have h2 := mul_le_mul_of_nonneg_right (add_le_add (le_refl (c * s)) hy_le) (le_of_lt hden)
    linarith
  · have ht_le : t_avg ≤ c * (1 + (1 / 13 : ℝ) * z) := by
      dsimp [t_avg]
      split_ifs with hE0
      · exact mul_nonneg (le_of_lt hc_div_pos) (by linarith)
      · have hEpos : 0 < E' := lt_of_le_of_ne
          (div_nonneg (cost_nonneg X_ext _) (le_of_lt hu)) (Ne.symm hE0)
        rw [div_le_iff₀ hEpos]
        calc
          _ ≤ ∑ x ∈ X_ext, (distSq x (insert y C) / u) * (c * (1 + (1 / 13 : ℝ) * z)) := by
              refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
              unfold pureAccount; rw [Finset.insert_comm y x C]
              have h1 := expectedStopped_one_draw_le_affine hA
                (Finset.insert_nonempty x _) hQ hAQ (by omega) hc_pos
                (cost_insert_le A x (Finset.insert_nonempty y C))
              rw [hj'] at h1
              have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = z := by
                dsimp [z, s, c, u]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
              have hz_le : groupMeanCost Q (insert x (insert y C)) / cost A (insert y C) ≤ z := by
                rw [← hL_ratio]
                exact div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le Q x (Finset.insert_nonempty y C)) (le_of_lt hc_pos)
              have h2 : cost A (insert y C) *
                  (1 + (groupMeanCost Q (insert x (insert y C)) / cost A (insert y C)) /
                    (4 * ((3 : ℕ) : ℝ) + 1)) ≤
                  cost A (insert y C) * (1 + (1 / 13 : ℝ) * z) := by
                push_cast
                exact mul_le_mul_of_nonneg_left (by linarith) (le_of_lt hc_pos)
              have h3 := div_le_div_of_nonneg_right (le_trans h1 h2) (le_of_lt hu)
              simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using h3
          _ = c * (1 + (1 / 13 : ℝ) * z) * E' := by
              rw [← Finset.sum_mul, ← Finset.sum_div, mul_comm]; rfl
    rw [div_le_iff₀ hc_div_pos]; linarith

/-- Normalized `α₀` and `α₁₂` core inequalities for the 3 exceptional shortened clocks (Table 7). -/
private lemma shortened_case3_exc {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {bFn : ℝ → ℝ} {Q : Finset (Finset (Point d))} {r : ℕ}
    (hb : IsShortenedAward bFn) (hA : A ⊆ X) (hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hc_pos : 0 < cost A (insert y C))
    (hexc : (Q.card = 2 ∧ r = 0) ∨ (Q.card = 3 ∧ r = 0) ∨ (Q.card = 3 ∧ r = 1)) :
    let u := cost A {y}
    let a := cost A C / u
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let rad := Real.sqrt a
    let b := bFn rad
    let u_r := rad / Real.sqrt c
    let z := s / c
    let K := 1 + cClock (r + 1) Q.card
    let W := WShort Q.card (r + 2)
    let C_ceil := WShort (Q.card - 1) (r + 1)
    let O_ceil := WShort Q.card (r + 1)
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) r) / T
    let X_ext := X \ (A ∪ Q.biUnion id)
    let E' := cost X_ext (insert y C) / u
    let t_avg := if E' = 0 then 0 else
      (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) Q r) / E'
    let Q_norm := (c * s + T * y_avg) / (c * (c + T))
    let T_norm := t_avg / c
    0 ≤ (W - (1 + b) * K) * u_r ^ 2 + (Q.card : ℝ) * (W - C_ceil) * z - (1 + rad) ^ 2 * Q_norm ∧
    0 ≤ (W - O_ceil) * (1 + (Q.card : ℝ) * z) + (W - (1 + b) * K) * u_r ^ 2 +
      (Q.card : ℝ) * (W - C_ceil) * z - (1 + rad) ^ 2 * T_norm := by
  intro u a c T s rad b u_r z K W C_ceil O_ceil y_avg X_ext E' t_avg Q_norm T_norm
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hc_le : c ≤ min 1 a := post_heavy_rate_le y hC hu
  have hc_le1 : c ≤ 1 := le_trans hc_le (min_le_left 1 a)
  have hc_lea : c ≤ a := le_trans hc_le (min_le_right 1 a)
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hDplus_pos : 0 < c + T := by linarith
  have hrad_nn : 0 ≤ rad := Real.sqrt_nonneg a
  have hsqc_pos : 0 < Real.sqrt c := Real.sqrt_pos.mpr hc_div_pos
  have hu_ge1 : 1 ≤ u_r := by
    dsimp [u_r]; rw [one_le_div hsqc_pos]; exact Real.sqrt_le_sqrt hc_lea
  have hrad_le_u : rad ≤ u_r := by
    dsimp [u_r]; rw [le_div_iff₀ hsqc_pos]
    calc rad * Real.sqrt c ≤ rad * 1 := mul_le_mul_of_nonneg_left (Real.sqrt_le_one.mpr hc_le1) hrad_nn
      _ = rad := mul_one _
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  have hT_eq : T = (Q.card : ℝ) * c * z := by
    dsimp [T, z, s, u]; rw [sum_cost_Q_eq_card_mul_mean]
    field_simp [ne_of_gt hc_div_pos, ne_of_gt hu]
  have hy_nn : 0 ≤ y_avg := by
    dsimp [y_avg]; split_ifs
    · exact le_rfl
    · exact div_nonneg (Finset.sum_nonneg (fun G _ => Finset.sum_nonneg (fun x _ =>
        mul_nonneg (div_nonneg (distSq_nonneg x (insert y C)) (le_of_lt hu))
          (pureAccount_nonneg X A y _ _ _)))) hT_nn
  have ht_nn : 0 ≤ t_avg := by
    dsimp [t_avg]; split_ifs
    · exact le_rfl
    · exact div_nonneg (Finset.sum_nonneg (fun x _ =>
        mul_nonneg (div_nonneg (distSq_nonneg x (insert y C)) (le_of_lt hu))
          (pureAccount_nonneg X A y _ _ _)))
        (div_nonneg (cost_nonneg X_ext (insert y C)) (le_of_lt hu))
  have hQ_nn : 0 ≤ Q_norm := div_nonneg (add_nonneg (mul_nonneg (le_of_lt hc_div_pos) hs_nn)
    (mul_nonneg hT_nn hy_nn)) (mul_nonneg (le_of_lt hc_div_pos) (le_of_lt hDplus_pos))
  have hT_norm_nn : 0 ≤ T_norm := div_nonneg ht_nn (le_of_lt hc_div_pos)
  obtain ⟨hb_nn, hb_pos_imp⟩ := hb rad hrad_nn
  have hr_le : r + 1 ≤ Q.card := by rcases hexc with ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩ <;> omega
  obtain ⟨hQ_le_K, hT_le_K⟩ := shortened_QT_le_K hA hu hQ hAQ hr_le hc_pos
  change Q_norm ≤ K at hQ_le_K
  change T_norm ≤ K at hT_le_K
  rcases hexc with ⟨hj', rfl⟩ | ⟨hj', rfl⟩ | ⟨hj', rfl⟩
  · -- Exceptional `(2, 1)`: `j = 2, h = 2, r = 0`
    have hW_v : W = 505 / 96 := by dsimp [W]; rw [hj']; simp [WShort]
    have hC_v : C_ceil = 5 := by dsimp [C_ceil]; rw [hj']; simp [WShort]
    have hO_v : O_ceil = 5 := by dsimp [O_ceil]; rw [hj']; simp [WShort]
    have hK_v : K = 3 / 2 := by
      dsimp [K]; rw [hj']; unfold cClock
      rw [show (2 - 1 : ℕ) = 1 by rfl, harmonic_succ, harmonic_one]; norm_num
    obtain ⟨hy0, hT1⟩ := shortened_r0_bounds (X := X) (Q := Q) hu hc_pos
    change T * y_avg ≤ T * c at hy0
    change T_norm ≤ 1 at hT1
    have hQ_ex : Q_norm ≤ 3 * z / (1 + 2 * z) := by
      have hden : 0 < 1 + 2 * z := by linarith
      dsimp [Q_norm]
      rw [div_le_div_iff₀ (mul_pos hc_div_pos hDplus_pos) hden]
      have h1 : (c * s + T * c) * (1 + 2 * z) = 3 * z * (c * (c + T)) := by
        rw [hT_eq, hj']; norm_num; dsimp [z]; field_simp [ne_of_gt hc_div_pos]; ring
      have h2 := mul_le_mul_of_nonneg_right (add_le_add (le_refl (c * s)) hy0) (le_of_lt hden)
      linarith
    have hQ_aff : Q_norm ≤ 1 + (1 / 9 : ℝ) * z := by
      refine le_trans hQ_ex ?_
      rw [div_le_iff₀ (by linarith)]
      have hpoly : 0 ≤ (1 + (1 / 9 : ℝ) * z) * (1 + 2 * z) - 3 * z := by
        rw [show (1 + (1 / 9 : ℝ) * z) * (1 + 2 * z) - 3 * z =
          (2 / 9 : ℝ) * (z - 2) ^ 2 + 1 / 9 by ring]
        positivity
      linarith
    have hquad : 0 ≤ (W - K) + (Q.card : ℝ) * (W - C_ceil) * z - 4 * Q_norm := by
      have hden : 0 < 1 + 2 * z := by linarith
      have hmul4 : 4 * Q_norm ≤ 12 * z / (1 + 2 * z) := by
        have := mul_le_mul_of_nonneg_left hQ_ex (by norm_num : (0 : ℝ) ≤ 4)
        linarith [show 4 * (3 * z / (1 + 2 * z)) = 12 * z / (1 + 2 * z) by ring]
      suffices h2 : 0 ≤ (W - K) + (Q.card : ℝ) * (W - C_ceil) * z - 12 * z / (1 + 2 * z) from
        le_trans h2 (sub_le_sub_left hmul4 _)
      rw [sub_nonneg, div_le_iff₀ hden, hW_v, hC_v, hK_v, hj']; push_cast
      have hpoly : 0 ≤ (505 / 96 - 3 / 2 + 2 * (505 / 96 - 5) * z) * (1 + 2 * z) - 12 * z := by
        rw [show (505 / 96 - 3 / 2 + 2 * (505 / 96 - 5) * z) * (1 + 2 * z) - 12 * z =
          (25 / 24 : ℝ) * (z - 19 / 10) ^ 2 by ring]
        positivity
      linarith
    refine ⟨shortened_exc_Q_core hrad_nn hu_ge1 hrad_le_u hz_nn hQ_nn hQ_le_K hb_nn hb_pos_imp
        (by rw [hW_v, hK_v]; norm_num) (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hC_v, hj']; norm_num) hQ_aff hquad,
      shortened_exc_T_core hrad_nn hu_ge1 hrad_le_u hz_nn (Nat.cast_nonneg _)
        hT_norm_nn hT_le_K hb_nn hb_pos_imp (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hO_v]; norm_num) (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hC_v, hj']; norm_num)
        (by linarith : T_norm ≤ 1 + (1 / 9 : ℝ) * z) (by linarith : T_norm ≤ 1 + 0 * z)
        (by rw [hW_v, hK_v, hO_v]; norm_num) (by rw [hW_v, hC_v, hO_v, hj']; norm_num)⟩
  · -- Exceptional `(3, 2)`: `j = 3, h = 2, r = 0`
    have hW_v : W = 31 / 6 := by dsimp [W]; rw [hj']; simp [WShort]
    have hC_v : C_ceil = 5 := by dsimp [C_ceil]; rw [hj']; simp [WShort]
    have hO_v : O_ceil = 5 := by dsimp [O_ceil]; rw [hj']; simp [WShort]
    have hK_v : K = 4 / 3 := by
      dsimp [K]; rw [hj']; unfold cClock
      rw [show (3 - 1 : ℕ) = 2 by rfl, harmonic_succ]; norm_num
    obtain ⟨hy0, hT1⟩ := shortened_r0_bounds (X := X) (Q := Q) hu hc_pos
    change T * y_avg ≤ T * c at hy0
    change T_norm ≤ 1 at hT1
    have hQ_ex : Q_norm ≤ 4 * z / (1 + 3 * z) := by
      have hden : 0 < 1 + 3 * z := by linarith
      dsimp [Q_norm]
      rw [div_le_div_iff₀ (mul_pos hc_div_pos hDplus_pos) hden]
      have h1 : (c * s + T * c) * (1 + 3 * z) = 4 * z * (c * (c + T)) := by
        rw [hT_eq, hj']; norm_num; dsimp [z]; field_simp [ne_of_gt hc_div_pos]; ring
      have h2 := mul_le_mul_of_nonneg_right (add_le_add (le_refl (c * s)) hy0) (le_of_lt hden)
      linarith
    have hQ_aff : Q_norm ≤ 1 + (1 / 13 : ℝ) * z := by
      refine le_trans hQ_ex ?_
      rw [div_le_iff₀ (by linarith)]
      have hpoly : 0 ≤ (1 + (1 / 13 : ℝ) * z) * (1 + 3 * z) - 4 * z := by
        rw [show (1 + (1 / 13 : ℝ) * z) * (1 + 3 * z) - 4 * z =
          (3 / 13 : ℝ) * (z - 2) ^ 2 + 1 / 13 by ring]
        positivity
      linarith
    have hquad : 0 ≤ (W - K) + (Q.card : ℝ) * (W - C_ceil) * z - 4 * Q_norm := by
      have hden : 0 < 1 + 3 * z := by linarith
      have hmul4 : 4 * Q_norm ≤ 16 * z / (1 + 3 * z) := by
        have := mul_le_mul_of_nonneg_left hQ_ex (by norm_num : (0 : ℝ) ≤ 4)
        linarith [show 4 * (4 * z / (1 + 3 * z)) = 16 * z / (1 + 3 * z) by ring]
      suffices h2 : 0 ≤ (W - K) + (Q.card : ℝ) * (W - C_ceil) * z - 16 * z / (1 + 3 * z) from
        le_trans h2 (sub_le_sub_left hmul4 _)
      rw [sub_nonneg, div_le_iff₀ hden, hW_v, hC_v, hK_v, hj']; push_cast
      have hpoly : 0 ≤ (31 / 6 - 4 / 3 + 3 * (31 / 6 - 5) * z) * (1 + 3 * z) - 16 * z := by
        rw [show (31 / 6 - 4 / 3 + 3 * (31 / 6 - 5) * z) * (1 + 3 * z) - 16 * z =
          (3 / 2 : ℝ) * (z - 4 / 3) ^ 2 + 7 / 6 by ring]
        positivity
      linarith
    refine ⟨shortened_exc_Q_core hrad_nn hu_ge1 hrad_le_u hz_nn hQ_nn hQ_le_K hb_nn hb_pos_imp
        (by rw [hW_v, hK_v]; norm_num) (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hC_v, hj']; norm_num) hQ_aff hquad,
      shortened_exc_T_core hrad_nn hu_ge1 hrad_le_u hz_nn (Nat.cast_nonneg _)
        hT_norm_nn hT_le_K hb_nn hb_pos_imp (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hO_v]; norm_num) (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hC_v, hj']; norm_num)
        (by linarith : T_norm ≤ 1 + (1 / 13 : ℝ) * z) (by linarith : T_norm ≤ 1 + 0 * z)
        (by rw [hW_v, hK_v, hO_v]; norm_num) (by rw [hW_v, hC_v, hO_v, hj']; norm_num)⟩
  · -- Exceptional `(3, 1)`: `j = 3, h = 3, r = 1`
    have hW_v : W = 17 / 3 := by
      dsimp [W]; rw [hj']; unfold WShort
      simp only [OfNat.ofNat_ne_one, ↓reduceIte, Nat.sub_self, zero_add,
        Nat.reduceEqDiff, and_false, and_self, le_refl]
      rw [harmonic_succ, harmonic_succ, harmonic_one]; norm_num
    have hC_v : C_ceil = 505 / 96 := by dsimp [C_ceil]; rw [hj']; simp [WShort]
    have hO_v : O_ceil = 31 / 6 := by dsimp [O_ceil]; rw [hj']; simp [WShort]
    have hK_v : K = 11 / 6 := by
      dsimp [K]; rw [hj']; unfold cClock
      rw [show (3 - 2 : ℕ) = 1 by rfl, harmonic_succ, harmonic_succ, harmonic_one]; norm_num
    obtain ⟨hQ_ex, hT_aff⟩ := shortened_exc_31_Q_T hA hu hQ hAQ hj' hc_pos
    change Q_norm ≤ z * (4 + z / 3) / (1 + 3 * z) at hQ_ex
    change T_norm ≤ 1 + (1 / 13 : ℝ) * z at hT_aff
    have hQ_aff : Q_norm ≤ 1 + (1 / 3 : ℝ) * z := by
      refine le_trans hQ_ex ?_
      rw [div_le_iff₀ (by linarith)]
      have hpoly : 0 ≤ (1 + (1 / 3 : ℝ) * z) * (1 + 3 * z) - z * (4 + z / 3) := by
        rw [show (1 + (1 / 3 : ℝ) * z) * (1 + 3 * z) - z * (4 + z / 3) =
          (1 / 6 : ℝ) * (2 * z - 1) ^ 2 + 5 / 6 by ring]
        positivity
      linarith
    have hquad : 0 ≤ (W - K) + (Q.card : ℝ) * (W - C_ceil) * z - 4 * Q_norm := by
      have hden : 0 < 1 + 3 * z := by linarith
      suffices h2 : 0 ≤ (W - K) + (Q.card : ℝ) * (W - C_ceil) * z -
          4 * z * (4 + z / 3) / (1 + 3 * z) by
        have hmul4 : 4 * Q_norm ≤ 4 * z * (4 + z / 3) / (1 + 3 * z) := by
          have := mul_le_mul_of_nonneg_left hQ_ex (by norm_num : (0 : ℝ) ≤ 4)
          linarith [show 4 * (z * (4 + z / 3) / (1 + 3 * z)) =
            4 * z * (4 + z / 3) / (1 + 3 * z) by ring]
        exact le_trans h2 (sub_le_sub_left hmul4 _)
      rw [sub_nonneg, div_le_iff₀ hden, hW_v, hC_v, hK_v, hj']; push_cast
      have hpoly : 0 ≤ (17 / 3 - 11 / 6 + 3 * (17 / 3 - 505 / 96) * z) * (1 + 3 * z) -
          4 * z * (4 + z / 3) := by
        rw [show (17 / 3 - 11 / 6 + 3 * (17 / 3 - 505 / 96) * z) * (1 + 3 * z) -
            4 * z * (4 + z / 3) =
          (223 / 96 : ℝ) * (z - 315 / 446) ^ 2 + 229031 / 85632 by ring]
        positivity
      linarith
    refine ⟨shortened_exc_Q_core hrad_nn hu_ge1 hrad_le_u hz_nn hQ_nn hQ_le_K hb_nn hb_pos_imp
        (by rw [hW_v, hK_v]; norm_num) (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hC_v, hj']; norm_num) hQ_aff hquad,
      shortened_exc_T_core hrad_nn hu_ge1 hrad_le_u hz_nn (Nat.cast_nonneg _)
        hT_norm_nn hT_le_K hb_nn hb_pos_imp (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hO_v]; norm_num) (by rw [hW_v, hK_v]; norm_num)
        (by rw [hW_v, hC_v, hj']; norm_num)
        (by linarith : T_norm ≤ 1 + (1 / 3 : ℝ) * z) hT_aff
        (by rw [hW_v, hK_v, hO_v]; norm_num) (by rw [hW_v, hC_v, hO_v, hj']; norm_num)⟩

/-- Coupled inductive step (Case 3: `0 < cost A (insert y C)`) for Lemma D.3(b). -/
private lemma shortened_case3 {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {bFn : ℝ → ℝ} (hb : IsShortenedAward bFn) (pol : BinaryStopPolicy d)
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hhj : r + 2 ≤ Q.card) (hj16 : Q.card ≤ 16)
    (hstop_f : pol.stopNow C Q (r + 2) = false) (hc_pos : 0 < cost A (insert y C))
    (hOW : WShort Q.card (r + 1) ≤ WShort Q.card (r + 2))
    (hCW : WShort (Q.card - 1) (r + 1) ≤ WShort Q.card (r + 2))
    (hchild_ih : ∀ G ∈ Q, ∀ x ∈ G,
      binAccountPol X A y bFn 0 pol (insert x C) (Q.erase G) (r + 1) ≤ WShort (Q.card - 1) (r + 1))
    (hext_ih : ∀ x ∈ X \ (A ∪ Q.biUnion id),
      (if pol.extStop C Q (r + 2) x then 2 * (1 + cClock (r + 1) Q.card)
       else binAccountPol X A y bFn 0 pol (insert x C) Q (r + 1)) ≤ WShort Q.card (r + 1)) :
    binAccountPol X A y bFn 0 pol C Q (r + 2) ≤ WShort Q.card (r + 2) := by
  set u := cost A {y}
  set a := cost A C / u
  set c := cost A (insert y C) / u
  set T := (∑ G ∈ Q, cost G (insert y C)) / u
  set q := ((∑ G ∈ Q, cost G C) - (∑ G ∈ Q, cost G (insert y C))) / u
  set s := groupMeanCost Q (insert y C) / u
  set β := (A.card : ℝ) * distSq y C / u
  set rad := Real.sqrt a
  set b := bFn rad
  set u_r := rad / Real.sqrt c
  set z := s / c
  set y_avg := if T = 0 then 0 else
    (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
      pureAccount X A y (insert x C) (Q.erase G) r) / T
  set X_ext := X \ (A ∪ Q.biUnion id)
  set E' := cost X_ext (insert y C) / u
  set t_avg := if E' = 0 then 0 else
    (∑ x ∈ X_ext, (distSq x (insert y C) / u) *
      pureAccount X A y (insert x C) Q r) / E'
  set Q_norm := (c * s + T * y_avg) / (c * (c + T))
  set T_norm := t_avg / c
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hc_le : c ≤ min 1 a := post_heavy_rate_le y hC hu
  have hc_le1 : c ≤ 1 := le_trans hc_le (min_le_left 1 a)
  have hc_lea : c ≤ a := le_trans hc_le (min_le_right 1 a)
  have ha_nn : 0 ≤ a := div_nonneg (cost_nonneg A C) (le_of_lt hu)
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hDplus_pos : 0 < c + T := add_pos_of_pos_of_nonneg hc_div_pos hT_nn
  have hq_nn : 0 ≤ q := div_nonneg (sub_nonneg.mpr
    (Finset.sum_le_sum (fun G _ => cost_insert_le G y hC))) (le_of_lt hu)
  have hβ_le : β ≤ (1 + rad) ^ 2 := light_rate_le y hC hu
  have hrad_nn : 0 ≤ rad := Real.sqrt_nonneg a
  have hrad_sq : rad ^ 2 = a := Real.sq_sqrt ha_nn
  have hsqc_pos : 0 < Real.sqrt c := Real.sqrt_pos.mpr hc_div_pos
  have hu_ge1 : 1 ≤ u_r := by
    dsimp [u_r]; rw [one_le_div hsqc_pos]; exact Real.sqrt_le_sqrt hc_lea
  have hu_sq : u_r ^ 2 = a / c := by
    dsimp [u_r]; rw [div_pow, hrad_sq, Real.sq_sqrt (le_of_lt hc_div_pos)]
  have hrad_le_u : rad ≤ u_r := by
    dsimp [u_r]; rw [le_div_iff₀ hsqc_pos]
    calc rad * Real.sqrt c ≤ rad * 1 := mul_le_mul_of_nonneg_left (Real.sqrt_le_one.mpr hc_le1) hrad_nn
      _ = rad := mul_one _
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  have hT_eq : T = (Q.card : ℝ) * c * z := by
    dsimp [T, z, s, u]; rw [sum_cost_Q_eq_card_mul_mean]
    field_simp [ne_of_gt hc_div_pos, ne_of_gt hu]
  have hy_nn : 0 ≤ y_avg := by
    dsimp [y_avg]; split_ifs
    · exact le_rfl
    · exact div_nonneg (Finset.sum_nonneg (fun G _ => Finset.sum_nonneg (fun x _ =>
        mul_nonneg (div_nonneg (distSq_nonneg x (insert y C)) (le_of_lt hu))
          (pureAccount_nonneg X A y _ _ _)))) hT_nn
  have ht_nn : 0 ≤ t_avg := by
    dsimp [t_avg]; split_ifs
    · exact le_rfl
    · exact div_nonneg (Finset.sum_nonneg (fun x _ =>
        mul_nonneg (div_nonneg (distSq_nonneg x (insert y C)) (le_of_lt hu))
          (pureAccount_nonneg X A y _ _ _)))
        (div_nonneg (cost_nonneg X_ext (insert y C)) (le_of_lt hu))
  have hQ_nn : 0 ≤ Q_norm := div_nonneg (add_nonneg (mul_nonneg (le_of_lt hc_div_pos) hs_nn)
    (mul_nonneg hT_nn hy_nn)) (mul_nonneg (le_of_lt hc_div_pos) (le_of_lt hDplus_pos))
  have hT_norm_nn : 0 ≤ T_norm := div_nonneg ht_nn (le_of_lt hc_div_pos)
  have hcore0_and_12 :
      0 ≤ (WShort Q.card (r + 2) - (1 + b) * (1 + cClock (r + 1) Q.card)) * u_r ^ 2 +
        (Q.card : ℝ) * (WShort Q.card (r + 2) - WShort (Q.card - 1) (r + 1)) * z -
        (1 + rad) ^ 2 * Q_norm ∧
      0 ≤ (WShort Q.card (r + 2) - WShort Q.card (r + 1)) * (1 + (Q.card : ℝ) * z) +
        (WShort Q.card (r + 2) - (1 + b) * (1 + cClock (r + 1) Q.card)) * u_r ^ 2 +
        (Q.card : ℝ) * (WShort Q.card (r + 2) - WShort (Q.card - 1) (r + 1)) * z -
        (1 + rad) ^ 2 * T_norm := by
    by_cases hreg : ¬ ((Q.card = 2 ∧ r + 2 = 2) ∨ (Q.card = 3 ∧ r + 2 = 2) ∨ (Q.card = 3 ∧ r + 2 = 3))
    · obtain ⟨hWC, _, _, _, _, hA4, hAclk, hb1, hb2⟩ :=
        binary10_reg_sound (j := Q.card) (h := r + 2) (by omega) hhj hj16 hreg
      have hsub1 : r + 2 - 1 = r + 1 := Nat.add_sub_cancel (r + 1) 1
      rw [hsub1] at hWC hA4 hAclk hb1 hb2
      have hjWC : 2 ≤ (Q.card : ℝ) * (WShort Q.card (r + 2) - WShort (Q.card - 1) (r + 1)) := by
        have hj_pos : (0 : ℝ) < (Q.card : ℝ) := Nat.cast_pos.mpr (by omega)
        have hmul := mul_le_mul_of_nonneg_left hWC (le_of_lt hj_pos)
        rwa [mul_div_cancel₀ _ (ne_of_gt hj_pos)] at hmul
      have hcpl := lem_shortened_pure_coupled_tags hA hC hu hQ hAQ (by omega)
        (by omega : r + 1 ≤ Q.card) hc_pos
      have hQ_PShort : Q_norm ≤ PShort (2 + cClock (r + 1) Q.card) z := by
        have h1 : (c * s + T * y_avg) / (c + T) ≤ c * PShort (2 + cClock (r + 1) Q.card) z := by
          simpa only [Nat.add_sub_cancel] using hcpl.1
        dsimp only [Q_norm]
        rw [mul_comm c (c + T), ← div_div]
        exact (div_le_iff₀ hc_div_pos).mpr (by rw [mul_comm (PShort _ z) c]; exact h1)
      have hT_PShort : T_norm ≤ PShort (2 + cClock (r + 1) Q.card) z := by
        have h2 : t_avg ≤ c * PShort (2 + cClock (r + 1) Q.card) z := by
          simpa only [Nat.add_sub_cancel] using hcpl.2
        dsimp only [T_norm]
        exact (div_le_iff₀ hc_div_pos).mpr (by rw [mul_comm (PShort _ z) c]; exact h2)
      have hA_gt1 : 1 < 2 + cClock (r + 1) Q.card := by
        have := cClock_nonneg (r + 1) Q.card; linarith
      have hQ_A : Q_norm ≤ PShort (WShort Q.card (r + 2) - (1 + cClock (r + 1) Q.card)) z :=
        le_trans hQ_PShort (PShort_mono_A hA_gt1 hAclk hz_nn)
      have hT_A : T_norm ≤ PShort (WShort Q.card (r + 2) - (1 + cClock (r + 1) Q.card)) z :=
        le_trans hT_PShort (PShort_mono_A hA_gt1 hAclk hz_nn)
      have hK_nn : 0 ≤ 1 + cClock (r + 1) Q.card := add_nonneg zero_le_one (cClock_nonneg (r + 1) Q.card)
      obtain ⟨hb_nn, hb_pos_imp⟩ := hb rad hrad_nn
      have h0 := shortened_reg_core hK_nn hjWC hA4 hb1 hb2 hrad_nn hu_ge1 hrad_le_u hz_nn
        hQ_nn hQ_A hb_nn hb_pos_imp
      have h12' := shortened_reg_core hK_nn hjWC hA4 hb1 hb2 hrad_nn hu_ge1 hrad_le_u hz_nn
        hT_norm_nn hT_A hb_nn hb_pos_imp
      have hWO_nn : 0 ≤ (WShort Q.card (r + 2) - WShort Q.card (r + 1)) * (1 + (Q.card : ℝ) * z) :=
        mul_nonneg (sub_nonneg.mpr hOW) (add_nonneg zero_le_one (mul_nonneg (Nat.cast_nonneg _) hz_nn))
      exact ⟨h0, by
        have := add_nonneg hWO_nn h12'
        linarith⟩
    · have hexc : (Q.card = 2 ∧ r = 0) ∨ (Q.card = 3 ∧ r = 0) ∨ (Q.card = 3 ∧ r = 1) := by omega
      exact shortened_case3_exc hb hA hC hu hQ hAQ hc_pos hexc
  obtain ⟨hα₀, hα₁, hα₁₂, hα₃⟩ := shortened_alphas_from_core
    hc_div_pos hT_nn hq_nn hs_nn hy_nn ht_nn hOW hCW hβ_le hu_sq hT_eq rfl rfl
    hcore0_and_12.1 hcore0_and_12.2
  have hstep := lem_coupling_step pol (r := r + 1) (γ := 0) (bFn := bFn)
    hC hA hu hQ hAQ hstop_f hc_pos
    (I := WShort Q.card (r + 2)) (v := 0) (C₀ := WShort (Q.card - 1) (r + 1))
    (C_w := WShort (Q.card - 1) (r + 1)) (w := 0) (σ_prev := 0)
    (C_R := WShort (Q.card - 1) (r + 1)) (O := WShort Q.card (r + 1)) le_rfl
    (fun G hG x hx => by simpa using hchild_ih G hG x hx)
    (fun G hG x hx => by simpa using hchild_ih G hG x hx)
    (fun G hG x hx => hchild_ih G hG x hx) hext_ih (by omega)
  have hres := hstep hα₀ hα₁ hα₁₂ hα₃
  linarith

/-- Zero-`γ` core of Lemma D.3(b): induction on `h` for all `1 ≤ h ≤ Q.card ≤ 16`. -/
private theorem lem_shortened_unopened_zero_gamma {d : ℕ} {X A : Finset (Point d)} {y : Point d}
    {bFn : ℝ → ℝ} (hb : IsShortenedAward bFn) (pol : BinaryStopPolicy d)
    (hA : A ⊆ X) (hu : 0 < cost A {y}) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      1 ≤ h → h ≤ Q.card → Q.card ≤ 16 →
      C.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) →
      binAccountPol X A y bFn 0 pol C Q h ≤ WShort Q.card h
  | 0, _, _, hh, _, _, _, _, _ => by omega
  | 1, C, Q, _, _, _, hC, hQ, hAQ => by
      have hW : WShort Q.card 1 = 5 := by simp [WShort]
      rw [hW]
      simpa using binAccountPol_base_one_draw hb le_rfl pol hC hA hu hQ hAQ
  | r + 2, C, Q, _, hhj, hj16, hC, hQ, hAQ => by
      obtain ⟨hstop_le, hOW, h2KO, h27K_lt, hCW⟩ :=
        shortened_all_ceil_facts (j := Q.card) (h := r + 2) (by omega) hhj hj16
      have hsub1 : r + 2 - 1 = r + 1 := Nat.add_sub_cancel (r + 1) 1
      rw [hsub1] at hOW h2KO h27K_lt hCW
      -- Case 1: entry stop `pol.stopNow C Q (r + 2) = true`
      by_cases hstop : pol.stopNow C Q (r + 2) = true
      · change (if pol.stopNow C Q (r + 2) = true then stopCeiling Q.card (r + 2) else _) ≤
          WShort Q.card (r + 2)
        rw [ite_eq_left hstop]
        exact hstop_le
      · have hstop_f : pol.stopNow C Q (r + 2) = false := Bool.eq_false_iff.mpr hstop
        have hchild_ih : ∀ G ∈ Q, ∀ x ∈ G,
            binAccountPol X A y bFn 0 pol (insert x C) (Q.erase G) (r + 1) ≤
              WShort (Q.card - 1) (r + 1) := by
          intro G hG x _
          have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
          have hih := lem_shortened_unopened_zero_gamma hb pol hA hu (r + 1) (insert x C)
            (Q.erase G) (by omega) (by omega) (by omega) (Finset.insert_nonempty x C)
            (isDisjointGroups_erase hQ G) (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
          rwa [hcard] at hih
        have hext_ih : ∀ x ∈ X \ (A ∪ Q.biUnion id),
            (if pol.extStop C Q (r + 2) x then 2 * (1 + cClock (r + 1) Q.card)
             else binAccountPol X A y bFn 0 pol (insert x C) Q (r + 1)) ≤ WShort Q.card (r + 1) := by
          intro x _
          split_ifs
          · exact h2KO
          · exact lem_shortened_unopened_zero_gamma hb pol hA hu (r + 1) (insert x C) Q
              (by omega) (by omega) hj16 (Finset.insert_nonempty x C) hQ hAQ
        -- Case 2: `cost A (insert y C) = 0`
        by_cases hc0 : cost A (insert y C) = 0
        · by_cases hA0 : cost A C = 0
          · exact le_trans (binAccountPol_costA_zero X A y bFn 0 pol hA (r + 2) C Q hC hA0 hQ hAQ
              (by omega)) hstop_le
          · have hApos : 0 < cost A C := lt_of_le_of_ne (cost_nonneg A C) (Ne.symm hA0)
            have hXpos : 0 < cost X C := lt_of_lt_of_le hApos (cost_mono_left hA)
            have hstop_f' : pol.stopNow C Q (r + 1 + 1) = false := hstop_f
            unfold binAccountPol
            simp only [hstop_f', Bool.false_eq_true, hXpos, ↓reduceIte]
            rw [expectedStopped_costA_zero X A (r + 1) (insert y C) Q (Finset.insert_nonempty y C) hc0,
              zero_div, mul_zero, add_zero]
            have hb_rad := hb (Real.sqrt (cost A C / cost A {y})) (Real.sqrt_nonneg _)
            have hb_le : bFn (Real.sqrt (cost A C / cost A {y})) ≤ 7 / 20 := by
              by_cases hbp : 0 < bFn (Real.sqrt (cost A C / cost A {y}))
              · exact (hb_rad.2 hbp).2
              · linarith [not_lt.mp hbp]
            have hK_nn : 0 ≤ 1 + cClock (r + 1) Q.card :=
              add_nonneg zero_le_one (cClock_nonneg (r + 1) Q.card)
            have hWA_le : (1 + bFn (Real.sqrt (cost A C / cost A {y})) + 0) * (1 + cClock (r + 1) Q.card) ≤
                WShort Q.card (r + 2) := by
              have h1 : (1 + bFn (Real.sqrt (cost A C / cost A {y})) + 0) * (1 + cClock (r + 1) Q.card) ≤
                  (27 / 20 : ℝ) * (1 + cClock (r + 1) Q.card) :=
                mul_le_mul_of_nonneg_right (by linarith) hK_nn
              linarith
            have hnamed_le :
                ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                  binAccountPol X A y bFn 0 pol (insert x C) (Q.erase G) (r + 1) ≤
                ((∑ G ∈ Q, cost G C) / cost X C) * WShort Q.card (r + 2) := by
              calc
                _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) * WShort Q.card (r + 2) :=
                      Finset.sum_le_sum (fun G hG => Finset.sum_le_sum (fun x hx =>
                        mul_le_mul_of_nonneg_left (le_trans (hchild_ih G hG x hx) hCW)
                          (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos))))
                _ = ((∑ G ∈ Q, cost G C) / cost X C) * WShort Q.card (r + 2) := by
                      simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
            have hext_le :
                ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                  (if pol.extStop C Q (r + 1 + 1) x then 2 * (1 + cClock (r + 1) Q.card)
                   else binAccountPol X A y bFn 0 pol (insert x C) Q (r + 1)) ≤
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * WShort Q.card (r + 2) := by
              calc
                _ ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * WShort Q.card (r + 2) :=
                      Finset.sum_le_sum (fun x hx =>
                        mul_le_mul_of_nonneg_left (le_trans (hext_ih x hx) hOW)
                          (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * WShort Q.card (r + 2) := by
                      rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
            have hpart := cost_X_partition (C := C) hA hQ hAQ
            have hsum1 :
                cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
                  cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
              rw [← add_div, ← add_div, ← hpart, div_self (ne_of_gt hXpos)]
            have hheavy_le :
                (cost A C / cost X C) *
                  ((1 + bFn (Real.sqrt (cost A C / cost A {y})) + 0) * (1 + cClock (r + 1) Q.card)) ≤
                (cost A C / cost X C) * WShort Q.card (r + 2) :=
              mul_le_mul_of_nonneg_left hWA_le (div_nonneg (cost_nonneg A C) (le_of_lt hXpos))
            have hsum_le := add_le_add (add_le_add hheavy_le hnamed_le) hext_le
            have htot_eq :
                (cost A C / cost X C) * WShort Q.card (r + 2) +
                  ((∑ G ∈ Q, cost G C) / cost X C) * WShort Q.card (r + 2) +
                  (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * WShort Q.card (r + 2) =
                WShort Q.card (r + 2) := by
              calc _ = (cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
                    cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * WShort Q.card (r + 2) := by ring
                _ = WShort Q.card (r + 2) := by rw [hsum1, one_mul]
            exact le_trans hsum_le (le_of_eq htot_eq)
        · -- Case 3: `0 < cost A (insert y C)`
          have hc_pos : 0 < cost A (insert y C) :=
            lt_of_le_of_ne (cost_nonneg A _) (Ne.symm hc0)
          exact shortened_case3 hb pol hA hC hu hQ hAQ hhj hj16 hstop_f hc_pos
            hOW hCW hchild_ih hext_ih

/-- **Lemma D.3(b) (`lem:shortened`(b), `BINARY-10`)**: every shortened unopened clock
    (`1 ≤ h ≤ Q.card ≤ 16`) with admissible radius award (`0 ≤ b ≤ 7/20`, `r ≤ 71/100` when `b > 0`)
    and once-only heavy award `γ ≥ 0` satisfies `U ≤ WShort j h + γ * (1 + cClock (h - 1) j)`. -/
theorem lem_shortened_unopened {d : ℕ} {X A : Finset (Point d)} {y : Point d}
    {bFn : ℝ → ℝ} {γ : ℝ} (hb : IsShortenedAward bFn) (hγ : 0 ≤ γ)
    (pol : BinaryStopPolicy d) (hA : A ⊆ X) (hu : 0 < cost A {y})
    {h : ℕ} {C : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hh1 : 1 ≤ h) (hhj : h ≤ Q.card) (hj16 : Q.card ≤ 16)
    (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) :
    binAccountPol X A y bFn γ pol C Q h ≤ WShort Q.card h + γ * (1 + cClock (h - 1) Q.card) := by
  have hgam := binAccountPol_gamma_le X A y bFn hγ pol hA h C Q hQ hAQ (by omega)
  rw [ite_eq_right (by omega)] at hgam
  have h0 := lem_shortened_unopened_zero_gamma hb pol hA hu h C Q hh1 hhj hj16 hC hQ hAQ
  linarith

/-- Exterior-child specialization (`h = Q.card`, deficit `d = 1`) bounded by `OStopCeil Q.card γ`
    (Lemma 8.11(ii) / Lemma 8.13(iii), used directly by `V3.BinaryComparison`). -/
theorem lem_shortened_ext_le_OStopCeil {d : ℕ} {X A : Finset (Point d)} {y : Point d}
    {bFn : ℝ → ℝ} {γ : ℝ} (hb : IsShortenedAward bFn) (hγ : 0 ≤ γ)
    (pol : BinaryStopPolicy d) (hA : A ⊆ X) (hu : 0 < cost A {y})
    {C : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hj1 : 1 ≤ Q.card) (hj16 : Q.card ≤ 16)
    (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G) :
    binAccountPol X A y bFn γ pol C Q Q.card ≤ OStopCeil Q.card γ := by
  have h := lem_shortened_unopened hb hγ pol hA hu hj1 le_rfl hj16 hC hQ hAQ
  have hO : WShort Q.card Q.card + γ * (1 + cClock (Q.card - 1) Q.card) ≤ OStopCeil Q.card γ := by
    by_cases hj1' : Q.card = 1
    · rw [hj1']; simp [WShort, OStopCeil, cClock_zero_left]; linarith
    · by_cases hj2' : Q.card = 2
      · rw [hj2']; unfold WShort OStopCeil cClock
        simp only [OfNat.ofNat_ne_one, ↓reduceIte, Nat.sub_self, zero_add, and_self,
          show (2 - (2 - 1) : ℕ) = 1 by rfl, harmonic_succ, harmonic_zero]
        norm_num; nlinarith
      · have hj3 : 3 ≤ Q.card := by omega
        unfold WShort OStopCeil cClock
        rw [ite_eq_right (by omega), ite_eq_right (by omega), ite_eq_right (by omega), ite_eq_left ⟨by omega, hj3⟩,
          ite_eq_right (by omega), ite_eq_right (by omega), show Q.card - (Q.card - 1) = 1 by omega, harmonic_one]
        ring_nf; exact le_rfl
  exact le_trans h hO

/-! ### Section 5: Lemma D.1 (`lem:cubic-tag`) & Theorem 8.8 (`thm:pure-price`, `BINARY-01`) -/

/-- **Lemma D.1(a) (`lem:cubic-tag`)**: cubic pure-tag bound `≤ c * (1 + (4 / 27) * (L / c)^3)`
    under arbitrary unequal shrinking prices and exterior draws. -/
theorem lem_cubic_tag {d : ℕ} {X A : Finset (Point d)} (hA : A ⊆ X) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))) {c : ℝ},
      C.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) →
      0 < c → cost A C ≤ c →
      expectedStopped X C A Q r ≤ c * (1 + (4 / 27 : ℝ) * (groupMeanCost Q C / c) ^ 3)
  | 0, C, Q, c, _, _, _, hc, hAc => by
      rw [expectedStopped_zero]
      have hz : 0 ≤ groupMeanCost Q C / c := div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc)
      have hcube : 0 ≤ (4 / 27 : ℝ) * (groupMeanCost Q C / c) ^ 3 := by positivity
      nlinarith
  | r + 1, C, Q, c, hC, hQ, hAQ, hc, hAc => by
      set L := groupMeanCost Q C
      set z := L / c
      have hL_nn : 0 ≤ L := groupMeanCost_nonneg Q C
      have hz_nn : 0 ≤ z := div_nonneg hL_nn (le_of_lt hc)
      have hbound_nn : 0 ≤ c * (1 + (4 / 27 : ℝ) * z ^ 3) := by positivity
      by_cases hX0 : cost X C ≤ 0
      · have hA0 : cost A C = 0 :=
          le_antisymm (le_trans (cost_mono_left hA) hX0) (cost_nonneg A C)
        rw [expectedStopped_costA_zero X A (r + 1) C Q hC hA0]
        exact hbound_nn
      · have hXpos : 0 < cost X C := not_le.mp hX0
        rw [expectedStopped_succ_partition hXpos hA hQ hAQ r]
        -- Target hit: `L = c * z ≤ c * (1 + (4/27) z^3)` via `(2z - 3)^2 (z + 3) / 27 ≥ 0`
        have hcubic_ge : z ≤ 1 + (4 / 27 : ℝ) * z ^ 3 := by
          have hid : 1 + (4 / 27 : ℝ) * z ^ 3 - z = (1 / 27 : ℝ) * (2 * z - 3) ^ 2 * (z + 3) := by ring
          have hnn : 0 ≤ (1 / 27 : ℝ) * (2 * z - 3) ^ 2 * (z + 3) := by positivity
          linarith
        have hheavy : (cost A C / cost X C) * L ≤
            (cost A C / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
          have hL_le : L ≤ c * (1 + (4 / 27 : ℝ) * z ^ 3) := by
            have h1 := mul_le_mul_of_nonneg_left hcubic_ge (le_of_lt hc)
            have hcz : c * z = L := by dsimp [z]; field_simp [ne_of_gt hc]
            linarith
          exact mul_le_mul_of_nonneg_left hL_le (div_nonneg (cost_nonneg A C) (le_of_lt hXpos))
        -- Named draws via IH + `lem_retirement_groups_weighted` with `q = 3`
        have hnamed :
            ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
              expectedStopped X (insert x C) A (Q.erase G) r ≤
            ((∑ G ∈ Q, cost G C) / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
          have hstep1 :
              ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                expectedStopped X (insert x C) A (Q.erase G) r ≤
              (∑ G ∈ Q, cost G C * (c * (1 + (4 / 27 : ℝ) * (groupMeanCost (Q.erase G) C / c) ^ 3))) /
                cost X C := by
            rw [Finset.sum_div]
            refine Finset.sum_le_sum (fun G _ => ?_)
            calc
              ∑ x ∈ G, (distSq x C / cost X C) *
                  expectedStopped X (insert x C) A (Q.erase G) r
                  ≤ ∑ x ∈ G, (distSq x C / cost X C) *
                      (c * (1 + (4 / 27 : ℝ) * (groupMeanCost (Q.erase G) C / c) ^ 3)) := by
                    refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                      (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                    have hih := lem_cubic_tag hA r (insert x C) (Q.erase G)
                      (Finset.insert_nonempty x C) (isDisjointGroups_erase hQ G)
                      (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
                      hc (le_trans (cost_insert_le A x hC) hAc)
                    have hmean := div_le_div_of_nonneg_right
                      (groupMeanCost_insert_le (Q.erase G) x hC) (le_of_lt hc)
                    have hpow : (groupMeanCost (Q.erase G) (insert x C) / c) ^ 3 ≤
                        (groupMeanCost (Q.erase G) C / c) ^ 3 :=
                      pow_le_pow_left₀ (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc)) hmean 3
                    exact le_trans hih (mul_le_mul_of_nonneg_left (by linarith) (le_of_lt hc))
              _ = cost G C * (c * (1 + (4 / 27 : ℝ) * (groupMeanCost (Q.erase G) C / c) ^ 3)) /
                    cost X C := by
                    rw [← Finset.sum_mul, ← Finset.sum_div, div_mul_eq_mul_div]; rfl
          refine le_trans hstep1 ?_
          rw [div_mul_eq_mul_div]
          refine div_le_div_of_nonneg_right ?_ (le_of_lt hXpos)
          by_cases hj2 : 2 ≤ Q.card
          · have hret := lem_retirement_groups_weighted (Q_live := Q) (C := C) (q := 3) hj2
              (by norm_num) (Or.inl (by
                have : (2 : ℝ) ≤ (Q.card : ℝ) := by exact_mod_cast hj2
                linarith))
            have hpow3 : ∀ x : ℝ, 0 ≤ x → x ^ (3 : ℝ) = x ^ (3 : ℕ) := by
              intro x _; exact Real.rpow_natCast x 3
            have hret_nat :
                ∑ G ∈ Q, cost G C * (groupMeanCost (Q.erase G) C) ^ 3 ≤
                  (∑ G ∈ Q, cost G C) * L ^ 3 := by
              have hL1 : ∑ G ∈ Q, cost G C * (groupMeanCost (Q.erase G) C) ^ (3 : ℝ) =
                  ∑ G ∈ Q, cost G C * (groupMeanCost (Q.erase G) C) ^ 3 :=
                Finset.sum_congr rfl (fun G _ => by rw [hpow3 _ (groupMeanCost_nonneg _ _)])
              rw [hL1, hpow3 L hL_nn] at hret
              exact hret
            have hrew :
                ∑ G ∈ Q, cost G C * (c * (1 + (4 / 27 : ℝ) * (groupMeanCost (Q.erase G) C / c) ^ 3)) =
                  (∑ G ∈ Q, cost G C) * c +
                  ((4 / 27 : ℝ) / c ^ 2) * ∑ G ∈ Q, cost G C * (groupMeanCost (Q.erase G) C) ^ 3 := by
              have hsplit : ∀ G ∈ Q,
                  cost G C * (c * (1 + (4 / 27 : ℝ) * (groupMeanCost (Q.erase G) C / c) ^ 3)) =
                  cost G C * c + ((4 / 27 : ℝ) / c ^ 2) * (cost G C * (groupMeanCost (Q.erase G) C) ^ 3) := by
                intro G _; field_simp [ne_of_gt hc]
              rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.mul_sum]
            rw [hrew]
            have hfac_nn : 0 ≤ (4 / 27 : ℝ) / c ^ 2 := by positivity
            have hmul := mul_le_mul_of_nonneg_left hret_nat hfac_nn
            have hrhs : (∑ G ∈ Q, cost G C) * c + ((4 / 27 : ℝ) / c ^ 2) * ((∑ G ∈ Q, cost G C) * L ^ 3) =
                (∑ G ∈ Q, cost G C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
              dsimp [z]; field_simp [ne_of_gt hc]
            linarith
          · -- `Q.card ≤ 1`: every `Q.erase G` is empty, so `groupMeanCost (Q.erase G) C = 0`
            calc
              ∑ G ∈ Q, cost G C * (c * (1 + (4 / 27 : ℝ) * (groupMeanCost (Q.erase G) C / c) ^ 3))
                  ≤ ∑ G ∈ Q, cost G C * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
                    refine Finset.sum_le_sum (fun G hG => ?_)
                    have hcard0 : (Q.erase G).card = 0 := by
                      have := Finset.card_erase_of_mem hG; omega
                    have hmean0 : groupMeanCost (Q.erase G) C = 0 := by
                      unfold groupMeanCost; rw [ite_eq_left hcard0]
                    rw [hmean0, zero_div]
                    have hcube : 0 ≤ (4 / 27 : ℝ) * z ^ 3 := by positivity
                    exact mul_le_mul_of_nonneg_left
                      (mul_le_mul_of_nonneg_left (by norm_num; linarith) (le_of_lt hc))
                      (cost_nonneg G C)
              _ = (∑ G ∈ Q, cost G C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by rw [← Finset.sum_mul]
        -- Exterior draws via IH
        have hext :
            ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
              expectedStopped X (insert x C) A Q r ≤
            (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
          calc
            _ ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                  (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
                  refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                    (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                  have hih := lem_cubic_tag hA r (insert x C) Q (Finset.insert_nonempty x C) hQ hAQ
                    hc (le_trans (cost_insert_le A x hC) hAc)
                  have hmean := div_le_div_of_nonneg_right (groupMeanCost_insert_le Q x hC) (le_of_lt hc)
                  have hpow : (groupMeanCost Q (insert x C) / c) ^ 3 ≤ z ^ 3 :=
                    pow_le_pow_left₀ (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hc)) hmean 3
                  exact le_trans hih (mul_le_mul_of_nonneg_left (by linarith) (le_of_lt hc))
            _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) *
                  (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hpart := cost_X_partition (C := C) hA hQ hAQ
        have hsum1 :
            cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
              cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
          rw [← add_div, ← add_div, ← hpart, div_self (ne_of_gt hXpos)]
        calc
          _ ≤ (cost A C / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) +
              ((∑ G ∈ Q, cost G C) / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) +
              (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
                linarith
          _ = (cost A C / cost X C + (∑ G ∈ Q, cost G C) / cost X C +
                cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
                ring
          _ = c * (1 + (4 / 27 : ℝ) * z ^ 3) := by rw [hsum1, one_mul]

/-- **Lemma D.1(b) (`lem:cubic-tag`, no-exterior first draw)**: coupled form on `(c * s + T * y_avg) / (c + T)`. -/
theorem lem_cubic_tag_no_ext {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (_hr1 : 1 ≤ r) (hc_pos : 0 < cost A (insert y C)) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let z := s / c
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) (r - 1)) / T
    (c * s + T * y_avg) / (c + T) ≤
      c * (((Q.card : ℝ) + 1) * z / (1 + (Q.card : ℝ) * z) + (4 / 27 : ℝ) * z ^ 3) := by
  intro u c T s z y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  have hT_eq : T = (Q.card : ℝ) * s := by
    dsimp [T, s, u]; rw [sum_cost_Q_eq_card_mul_mean]; ring
  have hTy_le : T * y_avg ≤ T * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
    by_cases hT0 : T = 0
    · simp [y_avg, hT0]
    · have hTy_eq : T * y_avg =
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (Q.erase G) (r - 1) := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy_eq]
      have hstep1 :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (Q.erase G) (r - 1) ≤
          ∑ G ∈ Q, (cost G (insert y C) / u) *
            (c * (1 + (4 / 27 : ℝ) *
              (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ 3)) := by
        refine Finset.sum_le_sum (fun G _ => ?_)
        calc
          _ ≤ ∑ x ∈ G, (distSq x (insert y C) / u) *
                (c * (1 + (4 / 27 : ℝ) *
                  (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ 3)) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
                unfold pureAccount; rw [Finset.insert_comm y x C]
                have hcub := lem_cubic_tag hA (r - 1) (insert x (insert y C)) (Q.erase G)
                  (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                  (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
                  hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                have hmean := div_le_div_of_nonneg_right
                  (groupMeanCost_insert_le (Q.erase G) x (Finset.insert_nonempty y C))
                  (le_of_lt hc_pos)
                have hpow := pow_le_pow_left₀
                  (div_nonneg (groupMeanCost_nonneg (Q.erase G) (insert x (insert y C))) (le_of_lt hc_pos))
                  hmean 3
                have h1 : 1 + (4 / 27 : ℝ) *
                    (groupMeanCost (Q.erase G) (insert x (insert y C)) / cost A (insert y C)) ^ 3 ≤
                    1 + (4 / 27 : ℝ) *
                    (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ 3 := by
                  linarith
                have hdiv := div_le_div_of_nonneg_right
                  (le_trans hcub (mul_le_mul_of_nonneg_left h1 (le_of_lt hc_pos)))
                  (le_of_lt hu)
                simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
          _ = (cost G (insert y C) / u) *
                (c * (1 + (4 / 27 : ℝ) *
                  (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ 3)) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      refine le_trans hstep1 ?_
      have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = z := by
        dsimp [z, s, c, u]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
      by_cases hj2 : 2 ≤ Q.card
      · have hret := lem_retirement_groups_weighted (Q_live := Q) (C := insert y C) (q := 3) hj2
          (by norm_num) (Or.inl (by
            have : (2 : ℝ) ≤ (Q.card : ℝ) := by exact_mod_cast hj2
            linarith))
        have hpow3 : ∀ x : ℝ, x ^ (3 : ℝ) = x ^ (3 : ℕ) := fun x => by
          rw [show (3 : ℝ) = ((3 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
        have hret_nat :
            ∑ G ∈ Q, cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ 3 ≤
              (∑ G ∈ Q, cost G (insert y C)) * (groupMeanCost Q (insert y C)) ^ 3 := by
          have hL1 : ∑ G ∈ Q, cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ (3 : ℝ) =
              ∑ G ∈ Q, cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ 3 :=
            Finset.sum_congr rfl (fun G _ => by rw [hpow3])
          rw [hL1, hpow3] at hret
          exact hret
        have hrew :
            ∑ G ∈ Q, (cost G (insert y C) / u) *
              (c * (1 + (4 / 27 : ℝ) *
                (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ 3)) =
            T * c + ((4 / 27 : ℝ) * c / (u * cost A (insert y C) ^ 3)) *
              ∑ G ∈ Q, cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ 3 := by
          have hsplit : ∀ G ∈ Q,
              (cost G (insert y C) / u) *
                (c * (1 + (4 / 27 : ℝ) *
                  (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ 3)) =
              (cost G (insert y C) / u) * c +
                ((4 / 27 : ℝ) * c / (u * cost A (insert y C) ^ 3)) *
                  (cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ 3) := by
            intro G _; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
          rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, ← Finset.sum_mul,
            ← Finset.sum_div, ← Finset.mul_sum]
        rw [hrew]
        have hfac_nn : 0 ≤ (4 / 27 : ℝ) * c / (u * cost A (insert y C) ^ 3) := by positivity
        have hmul := mul_le_mul_of_nonneg_left hret_nat hfac_nn
        have hrhs : T * c + ((4 / 27 : ℝ) * c / (u * cost A (insert y C) ^ 3)) *
            ((∑ G ∈ Q, cost G (insert y C)) * (groupMeanCost Q (insert y C)) ^ 3) =
            T * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
          rw [← hL_ratio]; dsimp [T, u]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
        linarith
      · calc
          _ ≤ ∑ G ∈ Q, (cost G (insert y C) / u) * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by
                refine Finset.sum_le_sum (fun G hG => ?_)
                have hcard0 : (Q.erase G).card = 0 := by
                  have := Finset.card_erase_of_mem hG; omega
                have hmean0 : groupMeanCost (Q.erase G) (insert y C) = 0 := by
                  unfold groupMeanCost; rw [ite_eq_left hcard0]
                rw [hmean0, zero_div]
                have hcube : 0 ≤ (4 / 27 : ℝ) * z ^ 3 := by positivity
                exact mul_le_mul_of_nonneg_left
                  (mul_le_mul_of_nonneg_left (by norm_num; linarith) (le_of_lt hc_div_pos))
                  (div_nonneg (cost_nonneg G _) (le_of_lt hu))
          _ = T * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) := by rw [← Finset.sum_mul, ← Finset.sum_div]
  have hden_pos : 0 < 1 + (Q.card : ℝ) * z := by positivity
  rw [div_le_iff₀ (by linarith)]
  have hstep : c * s + T * (c * (1 + (4 / 27 : ℝ) * z ^ 3)) ≤
      c * (((Q.card : ℝ) + 1) * z / (1 + (Q.card : ℝ) * z) + (4 / 27 : ℝ) * z ^ 3) * (c + T) := by
    have hid :
        c * (((Q.card : ℝ) + 1) * z / (1 + (Q.card : ℝ) * z) + (4 / 27 : ℝ) * z ^ 3) * (c + T) -
          (c * s + T * (c * (1 + (4 / 27 : ℝ) * z ^ 3))) =
        (4 / 27 : ℝ) * c ^ 2 * z ^ 3 := by
      rw [hT_eq]; dsimp [z]; field_simp [ne_of_gt hc_div_pos, ne_of_gt hden_pos]; ring
    have hnn : 0 ≤ (4 / 27 : ℝ) * c ^ 2 * z ^ 3 := by positivity
    linarith
  linarith

/-! #### Theorem 8.8 (`thm:pure-price`, Stopped pure price, `BINARY-01`) -/

/-- Splice exponent `q_i` of Theorem 8.8: `q_2 = 50 / 11` and `q_i = 5` for `i ≥ 3`. -/
def qPure (i : ℕ) : ℝ :=
  if i ≤ 2 then 50 / 11 else 5

/-- Piecewise stopped pure-tag majorant `F_{i,d}(z)` of Theorem 8.8 (`thm:pure-price`). -/
def FPure (i d : ℕ) (z : ℝ) : ℝ :=
  if i ≤ d then 1
  else if i = 1 then max 1 (2 * z / (1 + z))
  else if 5 / 4 ≤ z then KShort i d z
  else KShort i d (5 / 4) -
    (5 / 4 : ℝ) * KShortDeriv i d (5 / 4) * (1 - (4 * z / 5) ^ qPure i) / qPure i

/-- Kernel checker for certificate `BINARY-01` (`check_binary.py` lines 254–315). -/
def checkBinary01 : Bool :=
  let p0 := V3.Data.Binary.splice_p0
  let q2 := V3.Data.Binary.splice_q2
  let qHi := V3.Data.Binary.splice_q_hi
  let z0 := V3.Data.Binary.splice_z_rhs_zero
  let t := V3.Data.Binary.splice_t_tangent
  let K2_54 := (CertEngine.KShortDerivQ 2 0 p0).1
  let c0 : ℚ := (19 : ℚ) / 126 * ((4 : ℚ) / 5) ^ 5
  decide (p0 = 5 / 4) &&
  decide (q2 = 50 / 11) &&
  decide (qHi = 5) &&
  decide (qHi * (p0 - 1) - p0 = 0) &&
  (V3.Data.Binary.splice_deficits.all fun d =>
    let kd := CertEngine.KShortDerivQ 2 d p0
    decide (0 < q2 * (kd.1 - 1) - p0 * kd.2)) &&
  decide ((24 : ℚ) ^ 2 < 600) &&
  decide ((9 : ℚ) / 10 / (49 / 5) = 9 / 98) &&
  decide ((9 : ℚ) / 98 < 1 / 9) &&
  decide ((5 : ℚ) ^ 2 < 28) &&
  decide ((121 : ℚ) / 126 / (21 / 2) = 121 / 1323) &&
  decide ((121 : ℚ) / 1323 < 1 / 9) &&
  decide ((CertEngine.KShortDerivQ 1 0 (9 / 7)).1 - 1 = 1 / 8) &&
  decide ((CertEngine.KShortDerivQ 1 0 p0).1 - 1 = 1 / 9) &&
  decide ((3 * z0 + 2) ^ 2 < 4 * (2 + 4 * z0)) &&
  decide (K2_54 - 1 = 19 / 126) &&
  (V3.Data.Binary.splice_tangentEndpoints.all fun ep =>
    let ze := ep.1
    let reqM := ep.2
    let T_ze := c0 * (t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * (ze - t))
    let S_req := 3 * ze + 2 - (T_ze - reqM)
    decide (0 < reqM) &&
    decide (0 < S_req) &&
    decide (S_req * S_req < 4 * (2 + 4 * ze)))

theorem checkBinary01_true : checkBinary01 = true := by decide +kernel

lemma FPure_of_le {i d : ℕ} (h : i ≤ d) (z : ℝ) : FPure i d z = 1 := by
  unfold FPure; rw [ite_eq_left h]

lemma FPure_one_zero (z : ℝ) : FPure 1 0 z = max 1 (2 * z / (1 + z)) := by
  unfold FPure; simp

lemma FPure_ge_two {i d : ℕ} (hd : d < i) (hi2 : 2 ≤ i) (z : ℝ) :
    FPure i d z =
      if 5 / 4 ≤ z then KShort i d z
      else KShort i d (5 / 4) -
        (5 / 4 : ℝ) * KShortDeriv i d (5 / 4) * (1 - (4 * z / 5) ^ qPure i) / qPure i := by
  unfold FPure; rw [ite_eq_right (by omega), ite_eq_right (by omega)]

lemma KShort_one_zero {z : ℝ} (hz : 0 ≤ z) : KShort 1 0 z = 2 * z / (1 + z) := by
  unfold KShort piShort
  simp only [Nat.zero_lt_one, ↓reduceIte, Nat.reduceAdd, Finset.Icc_self, Finset.prod_singleton,
    Nat.cast_one, one_mul]
  have hden : 1 + z ≠ 0 := ne_of_gt (by linarith)
  field_simp [hden]; ring

lemma FPure_eq_KShort_of_ge_5_4 (i d : ℕ) {z : ℝ} (hz : 5 / 4 ≤ z) :
    FPure i d z = KShort i d z := by
  by_cases hle : i ≤ d
  · rw [FPure_of_le hle]; unfold KShort; rw [ite_eq_right (by omega)]
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      rw [FPure_one_zero, KShort_one_zero (by linarith)]
      exact max_eq_right (by rw [le_div_iff₀ (by linarith)]; linarith)
    · rw [FPure_ge_two (by omega) (by omega), ite_eq_left hz]

lemma KShort_continuousOn (i d : ℕ) : ContinuousOn (KShort i d) (Ici 0) := by
  unfold KShort
  split_ifs
  · exact continuousOn_id.add ((continuousOn_const.sub continuousOn_id).mul (continuousOn_piShort i d))
  · exact continuousOn_const

lemma KShort_recurrence_eq {i d : ℕ} (hd : d < i) {z : ℝ} (hz : 0 ≤ z) :
    (1 + (i : ℝ) * z) * KShort i d z = z + (i : ℝ) * z * KShort (i - 1) d z := by
  rcases eq_or_lt_of_le hz with rfl | hpos
  · have hpi0 : piShort i d 0 = 0 := by
      unfold piShort
      exact Finset.prod_eq_zero (Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩) (by simp)
    have hK0 : KShort i d 0 = 0 := by unfold KShort; rw [ite_eq_left hd, hpi0]; ring
    rw [hK0]; ring
  · have h := clock_E1_recurrence hd hpos
    linarith

lemma KShortDeriv_recurrence_eq {i d : ℕ} (hd : d < i) {z : ℝ} (hz : 0 < z) :
    KShortDeriv i d z + (i : ℝ) * z * (KShortDeriv i d z - KShortDeriv (i - 1) d z) =
      1 - (i : ℝ) * (KShort i d z - KShort (i - 1) d z) := by
  have hL : HasDerivAt (fun t => (1 + (i : ℝ) * t) * KShort i d t)
      ((i : ℝ) * KShort i d z + (1 + (i : ℝ) * z) * KShortDeriv i d z) z := by
    have h1 : HasDerivAt (fun t : ℝ => 1 + (i : ℝ) * t) (i : ℝ) z :=
      hasDerivAt_const_add 1 (by simpa using (hasDerivAt_id z).const_mul (i : ℝ))
    exact h1.mul (hasDerivAt_KShort hz)
  have hR : HasDerivAt (fun t => t + (i : ℝ) * t * KShort (i - 1) d t)
      (1 + ((i : ℝ) * KShort (i - 1) d z + (i : ℝ) * z * KShortDeriv (i - 1) d z)) z := by
    have h1 : HasDerivAt (fun t : ℝ => (i : ℝ) * t) (i : ℝ) z := by
      simpa using (hasDerivAt_id z).const_mul (i : ℝ)
    exact hasDerivAt_add (hasDerivAt_id z) (h1.mul (hasDerivAt_KShort hz))
  have hev : (fun t => (1 + (i : ℝ) * t) * KShort i d t) =ᶠ[𝓝 z]
      (fun t => t + (i : ℝ) * t * KShort (i - 1) d t) :=
    Filter.mem_of_superset (Ioi_mem_nhds hz) (fun t ht => KShort_recurrence_eq hd (le_of_lt ht))
  have huniq := (hL.congr_of_eventuallyEq hev.symm).unique hR
  linarith

lemma KShortDeriv_sub_prev_pos {i d : ℕ} (hd : d < i) {z : ℝ} (hz : 1 < z) :
    0 < KShortDeriv i d z - KShortDeriv (i - 1) d z := by
  have hz0 : 0 < z := by linarith
  have hi_pos : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
  have hev : (fun t => KShort i d t - KShort (i - 1) d t) =ᶠ[𝓝 z]
      (fun t => (1 - 1 / t) * piShort i d t / (i : ℝ)) := by
    filter_upwards [Ioi_mem_nhds hz0] with t ht
    have hrec := clock_E1_recurrence hd ht
    have hK : t - KShort i d t = (t - 1) * piShort i d t := by
      unfold KShort; rw [ite_eq_left hd]; ring
    rw [hK] at hrec
    have ht_ne : t ≠ 0 := ne_of_gt ht
    have hi_ne : (i : ℝ) ≠ 0 := ne_of_gt hi_pos
    have hdiv : KShort i d t - KShort (i - 1) d t = (t - 1) * piShort i d t / ((i : ℝ) * t) :=
      eq_div_of_mul_eq (mul_ne_zero hi_ne ht_ne) (by linarith [hrec])
    rw [hdiv, show (1 - 1 / t : ℝ) = (t - 1) / t by field_simp [ht_ne]]; ring
  have hdL : HasDerivAt (fun t => KShort i d t - KShort (i - 1) d t)
      (KShortDeriv i d z - KShortDeriv (i - 1) d z) z :=
    hasDerivAt_sub (hasDerivAt_KShort hz0) (hasDerivAt_KShort hz0)
  have hdR : HasDerivAt (fun t => (1 - 1 / t) * piShort i d t / (i : ℝ))
      (((1 / z ^ 2) * piShort i d z + (1 - 1 / z) * (piShort i d z / z * UShort i d z)) / (i : ℝ)) z := by
    have hinv : HasDerivAt (fun t : ℝ => 1 / t) (-(1 / z ^ 2)) z := by
      have heq : (fun t : ℝ => 1 / t) = fun t => t⁻¹ := funext (fun t => one_div t)
      rw [heq]; convert hasDerivAt_inv_real (ne_of_gt hz0) using 1; ring
    have h1m : HasDerivAt (fun t : ℝ => 1 - 1 / t) (1 / z ^ 2) z := by
      convert hasDerivAt_const_sub 1 hinv using 1; ring
    exact (h1m.mul (hasDerivAt_piShort_bp hz0)).div_const (i : ℝ)
  have huniq := (hdL.congr_of_eventuallyEq hev.symm).unique hdR
  rw [huniq]
  have hpi : 0 < piShort i d z := piShort_pos hz0
  have hU : 0 < UShort i d z := UShort_pos hd hz0
  have h1m : 0 < 1 - 1 / z := by rw [sub_pos, div_lt_one hz0]; exact hz
  positivity

lemma FPure_zero_ge_one (i d : ℕ) : 1 ≤ FPure i d 0 := by
  by_cases hle : i ≤ d
  · rw [FPure_of_le hle]
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      rw [FPure_one_zero]; exact le_max_left _ _
    · have hi2 : 2 ≤ i := by omega
      have hdi : d < i := by omega
      rw [FPure_ge_two hdi hi2, ite_eq_right (by norm_num)]
      have hq_pos : 0 < qPure i := by unfold qPure; split_ifs <;> norm_num
      rw [mul_zero, zero_div, Real.zero_rpow (ne_of_gt hq_pos), sub_zero, mul_one]
      by_cases hi2' : i = 2
      · subst hi2'
        have hchk := checkBinary01_true
        simp only [checkBinary01, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at hchk
        have hd_mem : d ∈ V3.Data.Binary.splice_deficits := by
          simp only [V3.Data.Binary.splice_deficits, List.mem_cons, List.not_mem_nil, or_false]; omega
        have hfl := hchk.1.1.1.1.1.1.1.1.1.1.1.2 d hd_mem
        have hflR : (0 : ℝ) < ((50 : ℚ) / 11 : ℝ) * (((CertEngine.KShortDerivQ 2 d (5 / 4)).1 : ℝ) - 1) -
            ((5 : ℚ) / 4 : ℝ) * ((CertEngine.KShortDerivQ 2 d (5 / 4)).2 : ℝ) := by
          have := (Rat.cast_lt (K := ℝ)).mpr hfl
          simpa [V3.Data.Binary.splice_p0, V3.Data.Binary.splice_q2] using this
        have hspec := (CertEngine.KShortDerivQ_spec 2 d (5 / 4) (by norm_num)).1
        have hder := KShortDerivQ_deriv_cast 2 d (5 / 4) (by norm_num)
        have h54 : (((5 : ℚ) / 4 : ℚ) : ℝ) = (5 / 4 : ℝ) := by norm_num
        rw [h54] at hspec hder
        rw [hspec, hder] at hflR
        have hq2 : qPure 2 = 50 / 11 := by simp [qPure]
        rw [hq2]; norm_num at hflR ⊢; linarith
      · have hi3 : 3 ≤ i := by omega
        have hq5 : qPure i = 5 := by unfold qPure; rw [ite_eq_right (by omega)]
        rw [hq5]
        have hK : KShort i d (5 / 4) = 5 / 4 - (1 / 4 : ℝ) * piShort i d (5 / 4) := by
          unfold KShort; rw [ite_eq_left hdi]; ring
        have hKd : KShortDeriv i d (5 / 4) =
            1 - piShort i d (5 / 4) - (1 / 5 : ℝ) * piShort i d (5 / 4) * UShort i d (5 / 4) := by
          unfold KShortDeriv; rw [ite_eq_left hdi]; norm_num
        have hpi : 0 < piShort i d (5 / 4) := piShort_pos (by norm_num)
        have hU : 0 < UShort i d (5 / 4) := UShort_pos hdi (by norm_num)
        rw [hK, hKd]; nlinarith

lemma FPure_mono (i d : ℕ) : MonotoneOn (FPure i d) (Ici 0) := by
  by_cases hle : i ≤ d
  · intro x _ y _ _; rw [FPure_of_le hle, FPure_of_le hle]
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      intro x hx y hy hxy
      rw [FPure_one_zero, FPure_one_zero]
      apply max_le_max le_rfl
      have h1 : 0 < 1 + x := by linarith [show 0 ≤ x from hx]
      have h2 : 0 < 1 + y := by linarith [show 0 ≤ y from hy]
      rw [div_le_div_iff₀ h1 h2]; nlinarith
    · have hi2 : 2 ≤ i := by omega
      have hdi : d < i := by omega
      have hq_pos : 0 < qPure i := by unfold qPure; split_ifs <;> norm_num
      have hKp_pos : 0 < KShortDeriv i d (5 / 4) := clock_E1_deriv_pos hdi (by norm_num)
      have hK_mono : MonotoneOn (KShort i d) (Ici (5 / 4)) :=
        monotoneOn_of_hasDerivAt_nonneg (convex_Ici (5 / 4))
          ((KShort_continuousOn i d).mono (fun z hz => le_trans (by norm_num : (0 : ℝ) ≤ 5 / 4) hz))
          (fun z hz => by rw [interior_Ici] at hz; exact hasDerivAt_KShort (by linarith [show 5 / 4 < z from hz]))
          (fun z hz => by
            rw [interior_Ici] at hz
            exact le_of_lt (clock_E1_deriv_pos hdi (by linarith [show 5 / 4 < z from hz])))
      intro x hx y hy hxy
      rw [FPure_ge_two hdi hi2, FPure_ge_two hdi hi2]
      by_cases hpx : (5 / 4 : ℝ) ≤ x
      · rw [ite_eq_left hpx, ite_eq_left (le_trans hpx hxy)]
        exact hK_mono hpx (le_trans hpx hxy) hxy
      · by_cases hpy : (5 / 4 : ℝ) ≤ y
        · rw [ite_eq_right hpx, ite_eq_left hpy]
          have hpow1 : (4 * x / 5) ^ qPure i ≤ 1 := by
            calc (4 * x / 5) ^ qPure i ≤ 1 ^ qPure i :=
                  Real.rpow_le_rpow (by linarith [show 0 ≤ x from hx]) (by linarith) (le_of_lt hq_pos)
              _ = 1 := Real.one_rpow _
          have h2 : KShort i d (5 / 4) ≤ KShort i d y := hK_mono self_mem_Ici hpy hpy
          have h3 : 0 ≤ (5 / 4 : ℝ) * KShortDeriv i d (5 / 4) * (1 - (4 * x / 5) ^ qPure i) / qPure i := by
            have : 0 ≤ 1 - (4 * x / 5) ^ qPure i := by linarith
            positivity
          linarith
        · rw [ite_eq_right hpx, ite_eq_right hpy]
          have hpow : (4 * x / 5) ^ qPure i ≤ (4 * y / 5) ^ qPure i :=
            Real.rpow_le_rpow (by linarith [show 0 ≤ x from hx]) (by linarith) (le_of_lt hq_pos)
          have hfac : 0 ≤ (5 / 4 : ℝ) * KShortDeriv i d (5 / 4) / qPure i := by positivity
          have hmul := mul_le_mul_of_nonneg_left
            (show 1 - (4 * y / 5) ^ qPure i ≤ 1 - (4 * x / 5) ^ qPure i by linarith) hfac
          have hrew : ∀ u : ℝ, (5 / 4 : ℝ) * KShortDeriv i d (5 / 4) * u / qPure i =
              ((5 / 4 : ℝ) * KShortDeriv i d (5 / 4) / qPure i) * u := fun u => by ring
          rw [hrew, hrew]; linarith

lemma FPure_ge_one (i d : ℕ) {z : ℝ} (hz : 0 ≤ z) : 1 ≤ FPure i d z :=
  (FPure_zero_ge_one i d).trans (FPure_mono i d self_mem_Ici hz hz)

/-- Antitonicity of `KShortDeriv i d` on `[1, ∞)` (direct consequence of `(E2)`). -/
lemma KShortDeriv_antitoneOn {i d : ℕ} (hd : d < i) : AntitoneOn (KShortDeriv i d) (Ici 1) := by
  refine antitoneOn_of_hasDerivAt_nonpos (convex_Ici 1)
    (fun z hz => (hasDerivAt_KShortDeriv hd (by linarith [show 1 ≤ z from hz])).continuousAt.continuousWithinAt)
    (fun z hz => by rw [interior_Ici] at hz; exact hasDerivAt_KShortDeriv hd (by linarith [show 1 < z from hz]))
    (fun z hz => by
      rw [interior_Ici] at hz
      have hpos := clock_E2_deriv2_neg hd (le_of_lt hz)
      linarith)

/-- Concavity of `t ↦ FPure i d (t ^ (qPure i)⁻¹)` on `[0, ∞)` for `2 ≤ i, d < i`. -/
lemma FPure_concave_in_pow {i d : ℕ} (hd : d < i) (hi2 : 2 ≤ i) :
    ConcaveOn ℝ (Ici 0) (fun t : ℝ => FPure i d (t ^ (qPure i)⁻¹)) := by
  set q := qPure i
  set qi := q⁻¹
  have hq_gt1 : 1 < q := by dsimp [q, qPure]; split_ifs <;> norm_num
  have hq_pos : 0 < q := by linarith
  have hqi_pos : 0 < qi := inv_pos.mpr hq_pos
  have hqi_lt1 : qi < 1 := inv_lt_one_of_one_lt₀ hq_gt1
  have hq_mul : q * qi = 1 := mul_inv_cancel₀ (ne_of_gt hq_pos)
  have hqi_mul : qi * q = 1 := inv_mul_cancel₀ (ne_of_gt hq_pos)
  set p : ℝ := 5 / 4
  have hp : 0 < p := by norm_num
  set t0 := p ^ q
  have ht0_pos : 0 < t0 := Real.rpow_pos_of_pos hp q
  have ht0_inv : t0 ^ qi = p := by
    dsimp [t0]; rw [← Real.rpow_mul (le_of_lt hp), hq_mul, Real.rpow_one]
  let gL : ℝ → ℝ := fun t => KShort i d p - p * KShortDeriv i d p * (1 - t / t0) / q
  let gR : ℝ → ℝ := fun t => KShort i d (t ^ qi)
  have hg_left : ∀ t : ℝ, 0 ≤ t → t ≤ t0 → FPure i d (t ^ qi) = gL t := by
    intro t ht0' htle
    have hz_le : t ^ qi ≤ p := by
      rw [← ht0_inv]; exact Real.rpow_le_rpow ht0' htle (le_of_lt hqi_pos)
    rw [FPure_ge_two hd hi2]
    rcases eq_or_lt_of_le hz_le with heq | hlt
    · rw [ite_eq_left (le_of_eq heq.symm), heq]
      have ht_eq : t = t0 := by
        have h1 := congrArg (fun u : ℝ => u ^ q) heq
        rwa [← Real.rpow_mul ht0', hqi_mul, Real.rpow_one] at h1
      dsimp [gL]; rw [ht_eq, div_self (ne_of_gt ht0_pos), sub_self, mul_zero, zero_div, sub_zero]
    · rw [ite_eq_right (not_le_of_gt hlt)]
      dsimp [gL]
      have harg : 4 * t ^ qi / 5 = t ^ qi / p := by dsimp [p]; ring
      rw [harg, Real.div_rpow (Real.rpow_nonneg ht0' _) (le_of_lt hp), ← Real.rpow_mul ht0', hqi_mul,
        Real.rpow_one]
  have hg_right : ∀ t : ℝ, t0 ≤ t → FPure i d (t ^ qi) = gR t := by
    intro t htge
    have hz_ge : p ≤ t ^ qi := by
      rw [← ht0_inv]; exact Real.rpow_le_rpow (le_of_lt ht0_pos) htge (le_of_lt hqi_pos)
    rw [FPure_ge_two hd hi2, ite_eq_left hz_ge]
  have hcont : ContinuousOn (fun t : ℝ => FPure i d (t ^ qi)) (Ici 0) := by
    have hgL_c : Continuous gL :=
      continuous_const.sub ((continuous_const.mul (continuous_const.sub (continuous_id.div_const t0))).div_const q)
    have hgR_c : ContinuousOn gR (Ici 0) :=
      (KShort_continuousOn i d).comp (continuousOn_rpow_const_Ici hqi_pos)
        (fun t ht => Real.rpow_nonneg ht _)
    intro t ht
    rcases lt_trichotomy t t0 with hlt | rfl | hgt
    · have hev : (fun s => FPure i d (s ^ qi)) =ᶠ[𝓝[Ici 0] t] gL := by
        filter_upwards [self_mem_nhdsWithin, nhdsWithin_le_nhds (Iio_mem_nhds hlt)] with s hs1 hs2
        exact hg_left s hs1 (le_of_lt hs2)
      exact hgL_c.continuousWithinAt.congr_of_eventuallyEq hev (hg_left t ht (le_of_lt hlt))
    · rw [Metric.continuousWithinAt_iff]
      intro ε hε
      obtain ⟨δ₁, hδ₁, h1⟩ := Metric.continuousAt_iff.mp (hgL_c.continuousAt (x := t0)) ε hε
      obtain ⟨δ₂, hδ₂, h2⟩ := Metric.continuousWithinAt_iff.mp (hgR_c t0 (le_of_lt ht0_pos)) ε hε
      refine ⟨min δ₁ δ₂, lt_min hδ₁ hδ₂, fun s hs hdist => ?_⟩
      rcases le_total s t0 with hle | hge
      · rw [hg_left s hs hle, hg_left t0 (le_of_lt ht0_pos) le_rfl]
        exact h1 (lt_of_lt_of_le hdist (min_le_left _ _))
      · rw [hg_right s hge, hg_right t0 le_rfl]
        exact h2 hs (lt_of_lt_of_le hdist (min_le_right _ _))
    · have hev : (fun s => FPure i d (s ^ qi)) =ᶠ[𝓝[Ici 0] t] gR := by
        filter_upwards [nhdsWithin_le_nhds (Ioi_mem_nhds hgt)] with s hs
        exact hg_right s (le_of_lt hs)
      exact (hgR_c t ht).congr_of_eventuallyEq hev (hg_right t (le_of_lt hgt))
  let g' : ℝ → ℝ := fun t =>
    if t ≤ t0 then qi * p * KShortDeriv i d p / t0
    else qi * KShortDeriv i d (t ^ qi) * t ^ (qi - 1)
  have hd_gL : ∀ t : ℝ, HasDerivAt gL (qi * p * KShortDeriv i d p / t0) t := by
    intro t
    have h1 : HasDerivAt (fun s => 1 - s / t0) (-1 / t0) t := by
      simpa [div_eq_mul_inv] using hasDerivAt_const_sub (1 : ℝ) ((hasDerivAt_id t).mul_const t0⁻¹)
    have h2 := hasDerivAt_const_sub (KShort i d p) ((h1.const_mul (p * KShortDeriv i d p)).mul_const qi)
    have hfn : (fun s => KShort i d p - p * KShortDeriv i d p * (1 - s / t0) * qi) = gL := by
      funext s; dsimp [gL, qi]; rw [div_eq_mul_inv]; ring
    have hval : -(p * KShortDeriv i d p * (-1 / t0) * qi) = qi * p * KShortDeriv i d p / t0 := by ring
    rwa [hfn, hval] at h2
  have hd_gR : ∀ t > 0, HasDerivAt gR (qi * KShortDeriv i d (t ^ qi) * t ^ (qi - 1)) t := by
    intro t ht
    have hpow := hasDerivAt_rpow_const_real qi ht
    have hK := hasDerivAt_KShort (n := i) (d := d) (Real.rpow_pos_of_pos ht qi)
    have hc := hK.comp t hpow
    have hval : KShortDeriv i d (t ^ qi) * (qi * t ^ (qi - 1)) =
        qi * KShortDeriv i d (t ^ qi) * t ^ (qi - 1) := by ring
    simpa only [gR, Function.comp_def, hval] using hc
  have hd_match : qi * KShortDeriv i d (t0 ^ qi) * t0 ^ (qi - 1) = qi * p * KShortDeriv i d p / t0 := by
    rw [ht0_inv]
    have h1 : t0 ^ (qi - 1) = p / t0 := by
      rw [Real.rpow_sub ht0_pos, ht0_inv, Real.rpow_one]
    rw [h1]; ring
  have hderiv : ∀ t ∈ interior (Ici 0), HasDerivAt (fun s => FPure i d (s ^ qi)) (g' t) t := by
    intro t ht
    rw [interior_Ici] at ht
    rcases lt_trichotomy t t0 with hlt | rfl | hgt
    · have hev : (fun s => FPure i d (s ^ qi)) =ᶠ[𝓝 t] gL := by
        filter_upwards [Ioo_mem_nhds (Set.mem_Ioi.mp ht) hlt] with s hs
        exact hg_left s (le_of_lt hs.1) (le_of_lt hs.2)
      dsimp [g']; rw [ite_eq_left (le_of_lt hlt)]
      exact (hd_gL t).congr_of_eventuallyEq hev
    · dsimp [g']; rw [ite_eq_left le_rfl]
      have hR_at := hd_gR t0 ht0_pos
      rw [hd_match] at hR_at
      have hval_eq : gL t0 = gR t0 := by
        dsimp [gL, gR]; rw [div_self (ne_of_gt ht0_pos), sub_self, mul_zero, zero_div, sub_zero, ht0_inv]
      refine hasDerivAt_of_two_branches (hd_gL t0) hR_at (hg_left t0 (le_of_lt ht0_pos) le_rfl)
        ((hg_left t0 (le_of_lt ht0_pos) le_rfl).trans hval_eq) ?_
      filter_upwards [Ioi_mem_nhds ht0_pos] with s hs
      rcases le_total s t0 with hle | hge
      · exact Or.inl (hg_left s (le_of_lt hs) hle)
      · exact Or.inr (hg_right s hge)
    · have hev : (fun s => FPure i d (s ^ qi)) =ᶠ[𝓝 t] gR := by
        filter_upwards [Ioi_mem_nhds hgt] with s hs
        exact hg_right s (le_of_lt hs)
      dsimp [g']; rw [ite_eq_right (not_le_of_gt hgt)]
      exact (hd_gR t ht).congr_of_eventuallyEq hev
  have hanti : AntitoneOn g' (interior (Ici 0)) := by
    rw [interior_Ici]
    have hR_anti : ∀ s₁ s₂ : ℝ, t0 ≤ s₁ → s₁ ≤ s₂ →
        qi * KShortDeriv i d (s₂ ^ qi) * s₂ ^ (qi - 1) ≤
        qi * KShortDeriv i d (s₁ ^ qi) * s₁ ^ (qi - 1) := by
      intro s₁ s₂ hs₁ hs₁₂
      have hs₁_pos : 0 < s₁ := lt_of_lt_of_le ht0_pos hs₁
      have hs₂_pos : 0 < s₂ := lt_of_lt_of_le hs₁_pos hs₁₂
      have hz₁_ge : p ≤ s₁ ^ qi := by
        rw [← ht0_inv]; exact Real.rpow_le_rpow (le_of_lt ht0_pos) hs₁ (le_of_lt hqi_pos)
      have hz₁₂ : s₁ ^ qi ≤ s₂ ^ qi := Real.rpow_le_rpow (le_of_lt hs₁_pos) hs₁₂ (le_of_lt hqi_pos)
      have hK_le : KShortDeriv i d (s₂ ^ qi) ≤ KShortDeriv i d (s₁ ^ qi) :=
        KShortDeriv_antitoneOn hd (by change (1 : ℝ) ≤ s₁ ^ qi; dsimp [p] at hz₁_ge; linarith)
          (by change (1 : ℝ) ≤ s₂ ^ qi; dsimp [p] at hz₁_ge; linarith) hz₁₂
      have hpow_le : s₂ ^ (qi - 1) ≤ s₁ ^ (qi - 1) := by
        rw [show qi - 1 = -(1 - qi) by ring, Real.rpow_neg (le_of_lt hs₁_pos),
          Real.rpow_neg (le_of_lt hs₂_pos)]
        exact inv_anti₀ (Real.rpow_pos_of_pos hs₁_pos _)
          (Real.rpow_le_rpow (le_of_lt hs₁_pos) hs₁₂ (by linarith))
      have hK2_nn : 0 ≤ KShortDeriv i d (s₂ ^ qi) :=
        le_of_lt (clock_E1_deriv_pos hd (Real.rpow_pos_of_pos hs₂_pos qi))
      have hpow2_nn : 0 ≤ s₂ ^ (qi - 1) := Real.rpow_nonneg (le_of_lt hs₂_pos) _
      have h1 := mul_le_mul hK_le hpow_le hpow2_nn (le_trans hK2_nn hK_le)
      have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hqi_pos)
      linarith
    intro s₁ _ s₂ _ hs₁₂
    dsimp [g']
    split_ifs with h1 h2 h2
    · exact le_rfl
    · exact absurd (le_trans hs₁₂ h1) h2
    · rw [← hd_match]; exact hR_anti t0 s₂ le_rfl (le_of_lt (not_le.mp h1))
    · exact hR_anti s₁ s₂ (le_of_lt (not_le.mp h2)) hs₁₂
  exact concaveOn_of_hasDerivAt_antitoneOn (convex_Ici 0) hcont hderiv hanti

/-- Perspective monotonicity `v ↦ v * FPure i d (L / v)` on `(0, ∞)`. -/
lemma FPure_perspective_mono (i d : ℕ) {v₁ v₂ L : ℝ} (hv₁ : 0 < v₁) (hv : v₁ ≤ v₂) (hL : 0 ≤ L) :
    v₁ * FPure i d (L / v₁) ≤ v₂ * FPure i d (L / v₂) := by
  have hv₂ : 0 < v₂ := lt_of_lt_of_le hv₁ hv
  by_cases hle : i ≤ d
  · rw [FPure_of_le hle, FPure_of_le hle]; linarith
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      rw [FPure_one_zero, FPure_one_zero, mul_max_of_nonneg _ _ (le_of_lt hv₁),
        mul_max_of_nonneg _ _ (le_of_lt hv₂)]
      apply max_le_max (by linarith)
      have hrew : ∀ v > 0, v * (2 * (L / v) / (1 + L / v)) = 2 * v * L / (v + L) := by
        intro v hv0; field_simp [ne_of_gt hv0, ne_of_gt (show 0 < v + L by linarith)]
      rw [hrew v₁ hv₁, hrew v₂ hv₂, div_le_div_iff₀ (by linarith) (by linarith)]
      nlinarith [mul_nonneg (sub_nonneg.mpr hv) (sq_nonneg L)]
    · have hi2 : 2 ≤ i := by omega
      have hdi : d < i := by omega
      rcases eq_or_lt_of_le hL with rfl | hL_pos
      · rw [zero_div, zero_div]
        exact mul_le_mul_of_nonneg_right hv (le_trans zero_le_one (FPure_zero_ge_one i d))
      · set q := qPure i
        have hq_gt1 : 1 < q := by dsimp [q, qPure]; split_ifs <;> norm_num
        have hq_pos : 0 < q := by linarith
        set p : ℝ := 5 / 4
        have hp : 0 < p := by norm_num
        set v0 := L / p
        have hv0_pos : 0 < v0 := div_pos hL_pos hp
        let ψ : ℝ → ℝ := fun v => v * FPure i d (L / v)
        -- On `(0, v0]`: `L / v ≥ 5/4`, derivative is `KShort - z * KShortDeriv > 0` by `(E1)`
        have hψ_le : MonotoneOn ψ (Ioc 0 v0) := by
          have heq : EqOn ψ (fun v => v * KShort i d (L / v)) (Ioc 0 v0) := by
            intro v hv
            have hge : p ≤ L / v := (le_div_iff₀ hv.1).mpr (by
              have := (le_div_iff₀ hp).mp hv.2; linarith)
            dsimp [ψ]; rw [FPure_ge_two hdi hi2, ite_eq_left hge]
          have hcont : ContinuousOn ψ (Ioc 0 v0) := by
            refine ContinuousOn.congr ?_ heq
            exact continuousOn_id.mul ((KShort_continuousOn i d).comp
              (continuousOn_const.div continuousOn_id (fun v hv => ne_of_gt hv.1))
              (fun v hv => div_nonneg (le_of_lt hL_pos) (le_of_lt hv.1)))
          refine monotoneOn_of_hasDerivAt_nonneg (convex_Ioc 0 v0) hcont
            (f' := fun v => KShort i d (L / v) - (L / v) * KShortDeriv i d (L / v)) ?_ ?_
          · intro v hv
            rw [interior_Ioc] at hv
            have hev : ψ =ᶠ[𝓝 v] fun t => t * KShort i d (L / t) := by
              filter_upwards [Ioo_mem_nhds hv.1 hv.2] with t ht
              exact heq ⟨ht.1, le_of_lt ht.2⟩
            have hinv : HasDerivAt (fun t : ℝ => L / t) (-(L / v ^ 2)) v := by
              have heq' : (fun t : ℝ => L / t) = fun t => L * t⁻¹ := funext (fun t => div_eq_mul_inv L t)
              rw [heq']; convert (hasDerivAt_inv_real (ne_of_gt hv.1)).const_mul L using 1; ring
            have hcomp := (hasDerivAt_KShort (n := i) (d := d) (div_pos hL_pos hv.1)).comp v hinv
            have hmul := (hasDerivAt_id v).mul hcomp
            simp only [Function.comp_def, id_eq] at hmul
            have hval : 1 * KShort i d (L / v) + v * (KShortDeriv i d (L / v) * -(L / v ^ 2)) =
                KShort i d (L / v) - (L / v) * KShortDeriv i d (L / v) := by
              field_simp [ne_of_gt hv.1]; ring
            rw [hval] at hmul
            exact hmul.congr_of_eventuallyEq hev
          · intro v hv
            rw [interior_Ioc] at hv
            have hge : p ≤ L / v := (le_div_iff₀ hv.1).mpr (by
              have := (le_div_iff₀ hp).mp (le_of_lt hv.2); linarith)
            exact le_of_lt (clock_E1_sub_z_deriv_pos hdi (by dsimp [p] at hge; linarith))
        -- On `[v0, ∞)`: `L / v ≤ 5/4`, derivative ≥ `KShort(5/4) - (5/4) KShortDeriv(5/4) > 0`
        have hψ_ge : MonotoneOn ψ (Ici v0) := by
          set F0 := KShort i d p - p * KShortDeriv i d p / q
          have heq : EqOn ψ (fun v => F0 * v + (p * KShortDeriv i d p / q) * v0 ^ q * v ^ (1 - q))
              (Ici v0) := by
            intro v hv
            have hv_pos : 0 < v := lt_of_lt_of_le hv0_pos hv
            have hle' : L / v ≤ p := (div_le_iff₀ hv_pos).mpr (by
              have := (div_le_iff₀ hp).mp hv; linarith)
            have hpow : v * (4 * (L / v) / 5) ^ q = v0 ^ q * v ^ (1 - q) := by
              have harg : 4 * (L / v) / 5 = v0 / v := by dsimp [v0, p]; ring
              rw [harg, Real.div_rpow (le_of_lt hv0_pos) (le_of_lt hv_pos),
                Real.rpow_sub hv_pos, Real.rpow_one]
              ring
            dsimp [ψ]; rw [FPure_ge_two hdi hi2]
            rcases eq_or_lt_of_le hle' with hpeq | hlt
            · rw [ite_eq_left (le_of_eq hpeq.symm), hpeq]
              have hv_eq : v = v0 := by
                have := congrArg (fun x => x * v) hpeq
                rw [div_mul_cancel₀ _ (ne_of_gt hv_pos)] at this
                dsimp [v0]; rw [this, mul_div_cancel_left₀ _ (ne_of_gt hp)]
              rw [hv_eq, Real.rpow_sub hv0_pos, Real.rpow_one]
              have hne : v0 ^ q ≠ 0 := ne_of_gt (Real.rpow_pos_of_pos hv0_pos q)
              dsimp [F0]; field_simp [hne]; ring
            · rw [ite_eq_right (not_le_of_gt hlt)]
              have hsplit : v * (KShort i d p - p * KShortDeriv i d p * (1 - (4 * (L / v) / 5) ^ q) / q) =
                  F0 * v + (p * KShortDeriv i d p / q) * (v * (4 * (L / v) / 5) ^ q) := by
                dsimp [F0]; ring
              rw [hsplit, hpow]; ring
          have hcont : ContinuousOn ψ (Ici v0) := by
            refine ContinuousOn.congr ?_ heq
            exact (continuousOn_const.mul continuousOn_id).add
              (continuousOn_const.mul (continuousOn_rpow_const_Ioi.mono
                (fun v hv => lt_of_lt_of_le hv0_pos hv)))
          refine monotoneOn_of_hasDerivAt_nonneg (convex_Ici v0) hcont
            (f' := fun v => F0 - ((q - 1) / q) * p * KShortDeriv i d p * (v0 / v) ^ q) ?_ ?_
          · intro v hv
            rw [interior_Ici] at hv
            have hv_pos : 0 < v := lt_trans hv0_pos hv
            have hev : ψ =ᶠ[𝓝 v] fun t =>
                F0 * t + (p * KShortDeriv i d p / q) * v0 ^ q * t ^ (1 - q) := by
              filter_upwards [Ioi_mem_nhds hv] with t ht
              exact heq (le_of_lt (show v0 < t from ht))
            have hd1 : HasDerivAt (fun t => F0 * t) F0 v := by
              simpa using (hasDerivAt_id v).const_mul F0
            have hd2 := (hasDerivAt_rpow_const_real (1 - q) hv_pos).const_mul
              ((p * KShortDeriv i d p / q) * v0 ^ q)
            have htot := hasDerivAt_add hd1 hd2
            have hval : F0 + (p * KShortDeriv i d p / q) * v0 ^ q * ((1 - q) * v ^ (1 - q - 1)) =
                F0 - ((q - 1) / q) * p * KShortDeriv i d p * (v0 / v) ^ q := by
              rw [show 1 - q - 1 = -q by ring, Real.rpow_neg (le_of_lt hv_pos),
                Real.div_rpow (le_of_lt hv0_pos) (le_of_lt hv_pos)]
              ring
            rw [hval] at htot
            exact htot.congr_of_eventuallyEq hev
          · intro v hv
            rw [interior_Ici] at hv
            have hv_pos : 0 < v := lt_trans hv0_pos hv
            have hrat1 : (v0 / v) ^ q ≤ 1 := by
              calc (v0 / v) ^ q ≤ 1 ^ q :=
                    Real.rpow_le_rpow (div_nonneg (le_of_lt hv0_pos) (le_of_lt hv_pos))
                      ((div_le_one hv_pos).mpr (le_of_lt hv)) (le_of_lt hq_pos)
                _ = 1 := Real.one_rpow _
            have hbase : 0 < KShort i d p - p * KShortDeriv i d p :=
              clock_E1_sub_z_deriv_pos hdi (by dsimp [p]; norm_num)
            have hKp : 0 < KShortDeriv i d p := clock_E1_deriv_pos hdi hp
            have hF0_sub : F0 - ((q - 1) / q) * p * KShortDeriv i d p =
                KShort i d p - p * KShortDeriv i d p := by
              dsimp [F0]; field_simp [ne_of_gt hq_pos]; ring
            have hfac_nn : 0 ≤ ((q - 1) / q) * p * KShortDeriv i d p := by
              have : 0 ≤ q - 1 := by linarith
              positivity
            have hmul := mul_le_mul_of_nonneg_left hrat1 hfac_nn
            rw [mul_one] at hmul
            rw [← hF0_sub] at hbase
            exact le_of_lt (lt_of_lt_of_le hbase (sub_le_sub_left hmul F0))
        change ψ v₁ ≤ ψ v₂
        rcases le_total v₂ v0 with h2le | h2ge
        · exact hψ_le ⟨hv₁, le_trans hv h2le⟩ ⟨hv₂, h2le⟩ hv
        · rcases le_total v₁ v0 with h1le | h1ge
          · exact (hψ_le ⟨hv₁, h1le⟩ ⟨hv0_pos, le_rfl⟩ h1le).trans (hψ_ge self_mem_Ici h2ge h2ge)
          · exact hψ_ge h1ge h2ge hv

/-- Monotonicity of `(1 - y^q) / q` in `q` on `y ∈ [0, 1]` (enlarging child exponent from `50/11` to `5`). -/
private lemma one_sub_rpow_div_anti_q {y q₁ q₂ : ℝ} (hy0 : 0 ≤ y) (hy1 : y ≤ 1)
    (hq1 : 1 < q₁) (hq12 : q₁ ≤ q₂) :
    (1 - y ^ q₂) / q₂ ≤ (1 - y ^ q₁) / q₁ := by
  have hq1_pos : 0 < q₁ := by linarith
  have hq2_pos : 0 < q₂ := by linarith
  rw [div_le_div_iff₀ hq2_pos hq1_pos]
  let g : ℝ → ℝ := fun u => q₂ * (1 - u ^ q₁) - q₁ * (1 - u ^ q₂)
  have hg_cont : ContinuousOn g (Icc 0 1) :=
    (continuousOn_const.mul (continuousOn_const.sub ((continuousOn_rpow_const_Ici hq1_pos).mono
      (fun u (hu : u ∈ Set.Icc 0 1) => hu.1)))).sub
    (continuousOn_const.mul (continuousOn_const.sub ((continuousOn_rpow_const_Ici hq2_pos).mono
      (fun u (hu : u ∈ Set.Icc 0 1) => hu.1))))
  have hg_anti : AntitoneOn g (Icc 0 1) := by
    refine antitoneOn_of_hasDerivAt_nonpos (convex_Icc 0 1) hg_cont
      (f' := fun u => q₁ * q₂ * (u ^ (q₂ - 1) - u ^ (q₁ - 1))) ?_ ?_
    · intro u hu; rw [interior_Icc] at hu
      have h1 := (hasDerivAt_const_sub 1 (hasDerivAt_rpow_const_real q₁ hu.1)).const_mul q₂
      have h2 := (hasDerivAt_const_sub 1 (hasDerivAt_rpow_const_real q₂ hu.1)).const_mul q₁
      convert hasDerivAt_sub h1 h2 using 1; ring
    · intro u hu; rw [interior_Icc] at hu
      have hpow : u ^ (q₂ - 1) ≤ u ^ (q₁ - 1) :=
        Real.rpow_le_rpow_of_exponent_ge hu.1 (le_of_lt hu.2) (by linarith)
      exact mul_nonpos_of_nonneg_of_nonpos (by positivity) (sub_nonpos.mpr hpow)
  have hge := hg_anti ⟨hy0, hy1⟩ ⟨zero_le_one, le_rfl⟩ hy1
  have hg1 : g 1 = 0 := by simp [g]
  dsimp [g] at hge hg1; linarith

/-- Secant bound `(1 - y^q) / q ≤ 1 - y` for `q > 1` and `y ∈ [0, 1]`. -/
private lemma one_sub_rpow_div_le {y q : ℝ} (hy0 : 0 ≤ y) (hy1 : y ≤ 1) (hq : 1 < q) :
    (1 - y ^ q) / q ≤ 1 - y := by
  have hq_pos : 0 < q := by linarith
  rw [div_le_iff₀ hq_pos]
  let f : ℝ → ℝ := fun u => q * (1 - u) - (1 - u ^ q)
  have hf_cont : ContinuousOn f (Icc 0 1) :=
    (continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).sub
      (continuousOn_const.sub ((continuousOn_rpow_const_Ici hq_pos).mono (fun u (hu : u ∈ Set.Icc 0 1) => hu.1)))
  have hf_anti : AntitoneOn f (Icc 0 1) := by
    refine antitoneOn_of_hasDerivAt_nonpos (convex_Icc 0 1) hf_cont
      (f' := fun u => q * (u ^ (q - 1) - 1)) ?_ ?_
    · intro u hu; rw [interior_Icc] at hu
      have h1 : HasDerivAt (fun x => q * (1 - x)) (-q) u := by
        simpa using (hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id u)).const_mul q
      have h2 := hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_rpow_const_real q hu.1)
      convert hasDerivAt_sub h1 h2 using 1; ring
    · intro u hu; rw [interior_Icc] at hu
      have hpow : u ^ (q - 1) ≤ 1 := by
        calc u ^ (q - 1) ≤ 1 ^ (q - 1) :=
              Real.rpow_le_rpow (le_of_lt hu.1) (le_of_lt hu.2) (by linarith)
          _ = 1 := Real.one_rpow _
      exact mul_nonpos_of_nonneg_of_nonpos (le_of_lt hq_pos) (sub_nonpos.mpr hpow)
  have hge := hf_anti ⟨hy0, hy1⟩ ⟨zero_le_one, le_rfl⟩ hy1
  have hf1 : f 1 = 0 := by simp [f]
  dsimp [f] at hge hf1; linarith

/-- One-step inequality for `FPure` when `i ≥ 3` (or `i = 2, d = 1`) and any `z ≥ 0`. -/
lemma FPure_step_ge_three {i d : ℕ} (hd : d < i) (hcase : 3 ≤ i ∨ (i = 2 ∧ d = 1))
    {z : ℝ} (hz : 0 ≤ z) :
    z + (i : ℝ) * z * FPure (i - 1) d z ≤ (1 + (i : ℝ) * z) * FPure i d z := by
  have hi2 : 2 ≤ i := by omega
  set p : ℝ := 5 / 4
  have hp : 0 < p := by norm_num
  by_cases hpz : p ≤ z
  · rw [FPure_eq_KShort_of_ge_5_4 i d hpz, FPure_eq_KShort_of_ge_5_4 (i - 1) d hpz,
      KShort_recurrence_eq hd hz]
  · push Not at hpz
    set y := 4 * z / 5
    have hy0 : 0 ≤ y := by dsimp [y]; linarith
    have hy1 : y ≤ 1 := by dsimp [y]; dsimp [p] at hpz; linarith
    have hz_eq : z = p * y := by dsimp [p, y]; ring
    set q := qPure i
    have hq_gt1 : 1 < q := by dsimp [q, qPure]; split_ifs <;> norm_num
    set s := (1 - y ^ q) / q
    have hFi : FPure i d z = KShort i d p - p * KShortDeriv i d p * s := by
      rw [FPure_ge_two hd hi2, ite_eq_right (not_le_of_gt hpz)]; dsimp [s, q, p, y]; ring
    -- Child bound with common exponent `q = qPure i` (`qPure (i - 1) ≤ qPure i`)
    have hFi1 : FPure (i - 1) d z ≤ KShort (i - 1) d p - p * KShortDeriv (i - 1) d p * s := by
      rcases hcase with hi3 | ⟨rfl, rfl⟩
      · by_cases hdm : d < i - 1
        · rw [FPure_ge_two hdm (by omega), ite_eq_right (not_le_of_gt hpz)]
          have hq_le : qPure (i - 1) ≤ q := by
            by_cases h3 : i = 3
            · subst h3; dsimp [q]; unfold qPure; norm_num
            · have h4 : ¬ i - 1 ≤ 2 := by omega
              have h5 : ¬ i ≤ 2 := by omega
              simp [q, qPure, h4, h5]
          have hq1_gt1 : 1 < qPure (i - 1) := by unfold qPure; split_ifs <;> norm_num
          have hs_le := one_sub_rpow_div_anti_q hy0 hy1 hq1_gt1 hq_le
          have hKp_nn : 0 ≤ p * KShortDeriv (i - 1) d p :=
            mul_nonneg (le_of_lt hp) (le_of_lt (clock_E1_deriv_pos hdm hp))
          have h1 : p * KShortDeriv (i - 1) d p * s ≤
              p * KShortDeriv (i - 1) d p * ((1 - y ^ qPure (i - 1)) / qPure (i - 1)) :=
            mul_le_mul_of_nonneg_left hs_le hKp_nn
          have hrew : (5 / 4 : ℝ) * KShortDeriv (i - 1) d (5 / 4) *
              (1 - (4 * z / 5) ^ qPure (i - 1)) / qPure (i - 1) =
              p * KShortDeriv (i - 1) d p * ((1 - y ^ qPure (i - 1)) / qPure (i - 1)) := by
            dsimp [p, y]; ring
          rw [hrew]; linarith
        · rw [FPure_of_le (by omega)]
          unfold KShort KShortDeriv; rw [ite_eq_right hdm, ite_eq_right hdm]; ring_nf; exact le_rfl
      · rw [FPure_of_le le_rfl]
        unfold KShort KShortDeriv; simp only [Nat.reduceSub, lt_self_iff_false, ↓reduceIte]; ring_nf; exact le_rfl
    have hrec_p := KShort_recurrence_eq hd (le_of_lt hp)
    have hD_p := KShortDeriv_recurrence_eq hd hp
    have hres_id :
        (1 + (i : ℝ) * z) * (KShort i d p - p * KShortDeriv i d p * s) -
          (z + (i : ℝ) * z * (KShort (i - 1) d p - p * KShortDeriv (i - 1) d p * s)) =
        p * (1 - y) * (KShortDeriv i d p + (i : ℝ) * p * (KShortDeriv i d p - KShortDeriv (i - 1) d p)) -
        p * s * (KShortDeriv i d p + (i : ℝ) * p * y * (KShortDeriv i d p - KShortDeriv (i - 1) d p)) := by
      rw [hz_eq]
      have hlin : KShort i d p + (i : ℝ) * (p * y) * (KShort i d p - KShort (i - 1) d p) - p * y =
          p * (1 - y) * (1 - (i : ℝ) * (KShort i d p - KShort (i - 1) d p)) := by linarith
      rw [hD_p]; linarith
    have hs_nn : 0 ≤ s := by
      dsimp [s]
      have hpow : y ^ q ≤ 1 := by
        calc y ^ q ≤ 1 ^ q := Real.rpow_le_rpow hy0 hy1 (by linarith)
          _ = 1 := Real.one_rpow _
      have : 0 ≤ 1 - y ^ q := by linarith
      positivity
    have hs_le : s ≤ 1 - y := one_sub_rpow_div_le hy0 hy1 hq_gt1
    have hK'_pos : 0 < KShortDeriv i d p := clock_E1_deriv_pos hd hp
    have hD'_pos : 0 < KShortDeriv i d p - KShortDeriv (i - 1) d p :=
      KShortDeriv_sub_prev_pos hd (by norm_num)
    have hmid_le : KShortDeriv i d p + (i : ℝ) * p * y * (KShortDeriv i d p - KShortDeriv (i - 1) d p) ≤
        KShortDeriv i d p + (i : ℝ) * p * (KShortDeriv i d p - KShortDeriv (i - 1) d p) := by
      have hi_nn : (0 : ℝ) ≤ (i : ℝ) := Nat.cast_nonneg i
      have hmul : 0 ≤ (i : ℝ) * p * (KShortDeriv i d p - KShortDeriv (i - 1) d p) := by positivity
      nlinarith
    have hmid_nn : 0 ≤ KShortDeriv i d p + (i : ℝ) * p * y * (KShortDeriv i d p - KShortDeriv (i - 1) d p) := by
      have hi_nn : (0 : ℝ) ≤ (i : ℝ) := Nat.cast_nonneg i
      positivity
    have hprod :
        p * s * (KShortDeriv i d p + (i : ℝ) * p * y * (KShortDeriv i d p - KShortDeriv (i - 1) d p)) ≤
          p * (1 - y) * (KShortDeriv i d p + (i : ℝ) * p * (KShortDeriv i d p - KShortDeriv (i - 1) d p)) :=
      mul_le_mul (by nlinarith) hmid_le hmid_nn (by nlinarith)
    have hchild_mul : (i : ℝ) * z * FPure (i - 1) d z ≤
        (i : ℝ) * z * (KShort (i - 1) d p - p * KShortDeriv (i - 1) d p * s) :=
      mul_le_mul_of_nonneg_left hFi1 (mul_nonneg (Nat.cast_nonneg i) hz)
    rw [hFi]; linarith

/-- On `[1, 5/4]`, `KShort i d z ≤ FPure i d z` for `2 ≤ i, d < i`. -/
private lemma KShort_le_FPure_on_Icc_1_54 {i d : ℕ} (hd : d < i) (hi2 : 2 ≤ i)
    {z : ℝ} (hz1 : 1 ≤ z) (hz54 : z ≤ 5 / 4) :
    KShort i d z ≤ FPure i d z := by
  set q := qPure i
  have hq_gt1 : 1 < q := by dsimp [q, qPure]; split_ifs <;> norm_num
  have hq_pos : 0 < q := by linarith
  let h : ℝ → ℝ := fun t =>
    KShort i d (5 / 4) - (5 / 4 : ℝ) * KShortDeriv i d (5 / 4) * (1 - (4 * t / 5) ^ q) / q - KShort i d t
  have hh_cont : ContinuousOn h (Icc 1 (5 / 4)) := by
    have hpow : ContinuousOn (fun t : ℝ => (4 * t / 5) ^ q) (Icc 1 (5 / 4)) :=
      (continuousOn_rpow_const_Ici hq_pos).comp
        ((continuousOn_const.mul continuousOn_id).div_const 5)
        (fun t ht => by change (0 : ℝ) ≤ 4 * t / 5; linarith [ht.1])
    exact (continuousOn_const.sub ((continuousOn_const.mul (continuousOn_const.sub hpow)).div_const q)).sub
      ((KShort_continuousOn i d).mono (fun t ht => by change (0 : ℝ) ≤ t; linarith [ht.1]))
  have hh_anti : AntitoneOn h (Icc 1 (5 / 4)) := by
    refine antitoneOn_of_hasDerivAt_nonpos (convex_Icc 1 (5 / 4)) hh_cont
      (f' := fun t => KShortDeriv i d (5 / 4) * (4 * t / 5) ^ (q - 1) - KShortDeriv i d t) ?_ ?_
    · intro t ht; rw [interior_Icc] at ht
      have hlin : HasDerivAt (fun x : ℝ => 4 * x / 5) (4 / 5 : ℝ) t := by
        simpa using ((hasDerivAt_id t).const_mul (4 : ℝ)).div_const 5
      have hpow := hasDerivAt_comp_fn' hlin
        (hasDerivAt_rpow_const_real q (by linarith [ht.1] : 0 < 4 * t / 5))
      have h1 := hasDerivAt_const_sub (KShort i d (5 / 4))
        (((hasDerivAt_const_sub 1 hpow).const_mul ((5 / 4 : ℝ) * KShortDeriv i d (5 / 4))).div_const q)
      have h2 := hasDerivAt_KShort (n := i) (d := d) (z := t) (by linarith [ht.1])
      convert hasDerivAt_sub h1 h2 using 1
      linear_combination -(KShortDeriv i d (5 / 4) * (4 * t / 5) ^ (q - 1)) * mul_inv_cancel₀ (ne_of_gt hq_pos)
    · intro t ht; rw [interior_Icc] at ht
      have hpow1 : (4 * t / 5) ^ (q - 1) ≤ 1 := by
        calc (4 * t / 5) ^ (q - 1) ≤ 1 ^ (q - 1) :=
              Real.rpow_le_rpow (by linarith [ht.1]) (by linarith [ht.2]) (by linarith)
          _ = 1 := Real.one_rpow _
      have hKp_pos : 0 < KShortDeriv i d (5 / 4) := clock_E1_deriv_pos hd (by norm_num)
      have hK_le : KShortDeriv i d (5 / 4) ≤ KShortDeriv i d t :=
        KShortDeriv_antitoneOn hd (le_of_lt ht.1) (by norm_num) (le_of_lt ht.2)
      nlinarith
  have hge := hh_anti ⟨hz1, hz54⟩ ⟨by norm_num, le_rfl⟩ hz54
  have hh54 : h (5 / 4) = 0 := by dsimp [h]; norm_num
  rw [hh54] at hge
  rw [FPure_ge_two hd hi2]
  rcases eq_or_lt_of_le hz54 with rfl | hlt
  · rw [ite_eq_left le_rfl]
  · rw [ite_eq_right (not_le_of_gt hlt)]
    dsimp [h] at hge; linarith

/-- Helper for `FPure_two_zero_straddle` on `5/4 ≤ z < 9/7` (`BINARY-01` rational straddle check). -/
private lemma straddle_mid_bound {z : ℝ} (hz54 : 5 / 4 ≤ z) (hz97 : z < 9 / 7) :
    (Real.sqrt (1 + 2 * z) - Real.sqrt 2) ^ 2 ≤ 2 * z * (1 / 9) := by
  have h1 : Real.sqrt (7 / 2) ≤ Real.sqrt (1 + 2 * z) := Real.sqrt_le_sqrt (by linarith)
  have hsq72 : Real.sqrt (7 / 2) ^ 2 = 7 / 2 := Real.sq_sqrt (by norm_num)
  have hsq2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hprod : Real.sqrt (7 / 2) * Real.sqrt 2 = Real.sqrt 7 := by
    rw [← Real.sqrt_mul (by norm_num)]; norm_num
  have hrt7 : (5 / 2 : ℝ) < Real.sqrt 7 := by
    have hsq7 : Real.sqrt 7 ^ 2 = 7 := Real.sq_sqrt (by norm_num)
    nlinarith [Real.sqrt_nonneg 7]
  have hden_lb : (21 / 2 : ℝ) ≤ (Real.sqrt (1 + 2 * z) + Real.sqrt 2) ^ 2 := by
    have hsq_le : (Real.sqrt (7 / 2) + Real.sqrt 2) ^ 2 ≤ (Real.sqrt (1 + 2 * z) + Real.sqrt 2) ^ 2 :=
      pow_le_pow_left₀ (by positivity) (by linarith) 2
    have hexp : (Real.sqrt (7 / 2) + Real.sqrt 2) ^ 2 = 11 / 2 + 2 * Real.sqrt 7 := by
      rw [add_sq, hsq72, hsq2, ← hprod]; ring
    linarith
  have hrat_id : (Real.sqrt (1 + 2 * z) - Real.sqrt 2) ^ 2 *
      (Real.sqrt (1 + 2 * z) + Real.sqrt 2) ^ 2 = (2 * z - 1) ^ 2 := by
    have hd : (Real.sqrt (1 + 2 * z) - Real.sqrt 2) * (Real.sqrt (1 + 2 * z) + Real.sqrt 2) =
        2 * z - 1 := by
      have hsq1 : Real.sqrt (1 + 2 * z) ^ 2 = 1 + 2 * z := Real.sq_sqrt (by linarith)
      nlinarith [hsq1, hsq2]
    calc _ = ((Real.sqrt (1 + 2 * z) - Real.sqrt 2) * (Real.sqrt (1 + 2 * z) + Real.sqrt 2)) ^ 2 := by ring
      _ = (2 * z - 1) ^ 2 := by rw [hd]
  have hnum_le : (2 * z - 1) ^ 2 ≤ (121 / 126 : ℝ) * (2 * z) := by
    have hfact : (2 * z - 1) ^ 2 - (121 / 126 : ℝ) * (2 * z) = (z - 9 / 7) * (4 * z - 7 / 9) := by ring
    have hneg := mul_nonpos_of_nonpos_of_nonneg (show z - 9 / 7 ≤ 0 by linarith)
      (show 0 ≤ 4 * z - 7 / 9 by linarith)
    linarith
  have hmul : (Real.sqrt (1 + 2 * z) - Real.sqrt 2) ^ 2 * (21 / 2) ≤ (2 * z - 1) ^ 2 := by
    rw [← hrat_id]
    exact mul_le_mul_of_nonneg_left hden_lb (sq_nonneg _)
  linarith

/-- Helper for `FPure_two_zero_straddle` on `9/10 < z < 5/4` (`BINARY-01` tangent-at-`10/9` endpoints). -/
private lemma straddle_910_54_bound {z : ℝ} (hz910 : 9 / 10 < z) (hz54 : z < 5 / 4) :
    3 * z + 2 - 2 * Real.sqrt (2 + 4 * z) ≤ (1 + 2 * z) * (FPure 2 0 z - 1) := by
  have hchk := checkBinary01_true
  simp only [checkBinary01, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at hchk
  have hK2_val : KShort 2 0 (5 / 4) = 145 / 126 := by
    have hqR := congrArg (fun x : ℚ => (x : ℝ)) hchk.1.2
    have hspec := (CertEngine.KShortDerivQ_spec 2 0 (5 / 4) (by norm_num)).1
    have h54 : (((5 : ℚ) / 4 : ℚ) : ℝ) = (5 / 4 : ℝ) := by norm_num
    rw [h54] at hspec
    simp only [V3.Data.Binary.splice_p0, Rat.cast_sub, Rat.cast_one, Rat.cast_div, Rat.cast_ofNat] at hqR
    rw [hspec] at hqR; linarith
  set c0 : ℝ := (19 / 126 : ℝ) * (4 / 5 : ℝ) ^ 5
  have hF_lb : c0 * z ^ 5 ≤ FPure 2 0 z - 1 := by
    have hF0 := FPure_zero_ge_one 2 0
    rw [FPure_ge_two (by omega) le_rfl, ite_eq_right (by norm_num : ¬ (5 / 4 : ℝ) ≤ 0),
      mul_zero, zero_div, Real.zero_rpow (by unfold qPure; norm_num), sub_zero, mul_one] at hF0
    rw [FPure_ge_two (by omega) le_rfl, ite_eq_right (not_le_of_gt hz54)]
    have hq2 : qPure 2 = 50 / 11 := by simp [qPure]
    rw [hq2] at hF0 ⊢
    have haff :
        KShort 2 0 (5 / 4) - (5 / 4 : ℝ) * KShortDeriv 2 0 (5 / 4) *
          (1 - (4 * z / 5) ^ (50 / 11 : ℝ)) / (50 / 11) - 1 =
        (1 - (4 * z / 5) ^ (50 / 11 : ℝ)) *
          (KShort 2 0 (5 / 4) - (5 / 4 : ℝ) * KShortDeriv 2 0 (5 / 4) / (50 / 11) - 1) +
        (KShort 2 0 (5 / 4) - 1) * (4 * z / 5) ^ (50 / 11 : ℝ) := by ring
    rw [haff]
    have hpow1 : (4 * z / 5) ^ (50 / 11 : ℝ) ≤ 1 := by
      calc (4 * z / 5) ^ (50 / 11 : ℝ) ≤ 1 ^ (50 / 11 : ℝ) :=
            Real.rpow_le_rpow (by linarith) (by linarith) (by norm_num)
        _ = 1 := Real.one_rpow _
    have hpow5 : (4 * z / 5) ^ (5 : ℝ) ≤ (4 * z / 5) ^ (50 / 11 : ℝ) :=
      Real.rpow_le_rpow_of_exponent_ge (by linarith) (by linarith) (by norm_num)
    have hpow5_eq : (4 * z / 5) ^ (5 : ℝ) = (4 / 5 : ℝ) ^ 5 * z ^ 5 := by
      rw [show (5 : ℝ) = ((5 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]; ring
    have ht1 : 0 ≤ (1 - (4 * z / 5) ^ (50 / 11 : ℝ)) *
        (KShort 2 0 (5 / 4) - (5 / 4 : ℝ) * KShortDeriv 2 0 (5 / 4) / (50 / 11) - 1) :=
      mul_nonneg (by linarith) (by linarith)
    have ht2 : c0 * z ^ 5 ≤ (KShort 2 0 (5 / 4) - 1) * (4 * z / 5) ^ (50 / 11 : ℝ) := by
      rw [hK2_val]
      have hmul := mul_le_mul_of_nonneg_left hpow5 (by norm_num : (0 : ℝ) ≤ 145 / 126 - 1)
      rw [hpow5_eq] at hmul
      have heq : (145 / 126 - 1 : ℝ) * ((4 / 5 : ℝ) ^ 5 * z ^ 5) = c0 * z ^ 5 := by dsimp [c0]; ring
      linarith
    linarith
  set t : ℝ := 10 / 9
  set Tz : ℝ := c0 * (t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * (z - t))
  have hL_ge_T : Tz ≤ c0 * (1 + 2 * z) * z ^ 5 := by
    have hid :
        (1 + 2 * z) * z ^ 5 - (t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * (z - t)) =
        (z - t) ^ 2 * (2 * z ^ 4 + (4 * t + 1) * z ^ 3 + (6 * t ^ 2 + 2 * t) * z ^ 2 +
          (8 * t ^ 3 + 3 * t ^ 2) * z + (10 * t ^ 4 + 4 * t ^ 3)) := by ring
    have hpoly_nn : 0 ≤ (z - t) ^ 2 * (2 * z ^ 4 + (4 * t + 1) * z ^ 3 +
        (6 * t ^ 2 + 2 * t) * z ^ 2 + (8 * t ^ 3 + 3 * t ^ 2) * z + (10 * t ^ 4 + 4 * t ^ 3)) := by
      dsimp [t]; positivity
    have hc0_pos : 0 < c0 := by dsimp [c0]; positivity
    have hmul := mul_le_mul_of_nonneg_left (show t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * (z - t) ≤
        (1 + 2 * z) * z ^ 5 by linarith) (le_of_lt hc0_pos)
    dsimp [Tz]; linarith
  let wfun : ℝ → ℝ := fun u =>
    3 * u + 2 - c0 * (t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * (u - t))
  have hep_bound : ∀ (ze reqM : ℚ), (ze, reqM) ∈ V3.Data.Binary.splice_tangentEndpoints →
      wfun (ze : ℝ) ^ 2 < 4 * (2 + 4 * (ze : ℝ)) := by
    intro ze reqM hmem
    have hrow := hchk.2 (ze, reqM) hmem
    rcases hrow with ⟨⟨hrm, _⟩, hsq⟩
    have hrmR : (0 : ℝ) < (reqM : ℝ) := by exact_mod_cast hrm
    have hsqR := (Rat.cast_lt (K := ℝ)).mpr hsq
    simp only [V3.Data.Binary.splice_t_tangent, Rat.cast_sub, Rat.cast_add,
      Rat.cast_mul, Rat.cast_pow, Rat.cast_div, Rat.cast_ofNat, Rat.cast_one] at hsqR
    have hw_le : wfun (ze : ℝ) ≤ 3 * (ze : ℝ) + 2 -
        (c0 * (t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * ((ze : ℝ) - t)) - (reqM : ℝ)) := by
      dsimp [wfun]; linarith
    have hw_nn : 0 ≤ wfun (ze : ℝ) := by
      simp only [V3.Data.Binary.splice_tangentEndpoints, List.mem_cons, List.not_mem_nil,
        or_false, Prod.mk.injEq] at hmem
      rcases hmem with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> (dsimp [wfun, c0, t]; norm_num)
    have hsq_w := pow_le_pow_left₀ hw_nn hw_le 2
    rw [← sq] at hsqR
    have hbase_eq :
        3 * (ze : ℝ) + 2 - (c0 * (t ^ 5 * (1 + 2 * t) + t ^ 4 * (5 + 12 * t) * ((ze : ℝ) - t)) - (reqM : ℝ)) =
        3 * (ze : ℝ) + 2 - ((19 : ℝ) / 126 * ((4 : ℝ) / 5) ^ 5 *
          (((10 : ℝ) / 9) ^ 5 * (1 + 2 * ((10 : ℝ) / 9)) +
            ((10 : ℝ) / 9) ^ 4 * (5 + 12 * ((10 : ℝ) / 9)) * ((ze : ℝ) - (10 : ℝ) / 9)) - (reqM : ℝ)) := by
      dsimp [c0, t]
    rw [hbase_eq] at hsq_w
    exact lt_of_le_of_lt hsq_w hsqR
  have h910 : wfun (9 / 10 : ℝ) ^ 2 < 4 * (2 + 4 * (9 / 10 : ℝ)) := by
    simpa using hep_bound ((9 : ℚ) / 10) ((1 : ℚ) / 100) (by simp [V3.Data.Binary.splice_tangentEndpoints])
  have h54 : wfun (5 / 4 : ℝ) ^ 2 < 4 * (2 + 4 * (5 / 4 : ℝ)) := by
    simpa using hep_bound ((5 : ℚ) / 4) ((1 : ℚ) / 400) (by simp [V3.Data.Binary.splice_tangentEndpoints])
  set α : ℝ := (5 / 4 - z) / (5 / 4 - 9 / 10)
  set β : ℝ := (z - 9 / 10) / (5 / 4 - 9 / 10)
  have hα0 : 0 ≤ α := div_nonneg (by linarith) (by norm_num)
  have hβ_pos : 0 < β := div_pos (by linarith) (by norm_num)
  have hαβ : α + β = 1 := by dsimp [α, β]; ring
  have hw_aff : wfun z = α * wfun (9 / 10) + β * wfun (5 / 4) := by dsimp [wfun, α, β]; ring
  have hw_sq : wfun z ^ 2 ≤ α * wfun (9 / 10) ^ 2 + β * wfun (5 / 4) ^ 2 := by
    rw [hw_aff]
    have hid : α * wfun (9 / 10) ^ 2 + β * wfun (5 / 4) ^ 2 -
        (α * wfun (9 / 10) + β * wfun (5 / 4)) ^ 2 =
        α * β * (wfun (9 / 10) - wfun (5 / 4)) ^ 2 := by
      have : (α + β) * (α * wfun (9 / 10) ^ 2 + β * wfun (5 / 4) ^ 2) -
          (α * wfun (9 / 10) + β * wfun (5 / 4)) ^ 2 =
          α * β * (wfun (9 / 10) - wfun (5 / 4)) ^ 2 := by ring
      rwa [hαβ, one_mul] at this
    have hnn : 0 ≤ α * β * (wfun (9 / 10) - wfun (5 / 4)) ^ 2 := by positivity
    linarith
  have hrad_aff : 4 * (2 + 4 * z) = α * (4 * (2 + 4 * (9 / 10))) + β * (4 * (2 + 4 * (5 / 4))) := by
    dsimp [α, β]; ring
  have hw_lt_rad : wfun z ^ 2 < 4 * (2 + 4 * z) := by
    rw [hrad_aff]
    have ha_le : α * wfun (9 / 10) ^ 2 ≤ α * (4 * (2 + 4 * (9 / 10))) :=
      mul_le_mul_of_nonneg_left (le_of_lt h910) hα0
    have hb_lt : β * wfun (5 / 4) ^ 2 < β * (4 * (2 + 4 * (5 / 4))) :=
      mul_lt_mul_of_pos_left h54 hβ_pos
    linarith
  have hw_le_2rt : wfun z ≤ 2 * Real.sqrt (2 + 4 * z) := by
    have hsq_2rt : (2 * Real.sqrt (2 + 4 * z)) ^ 2 = 4 * (2 + 4 * z) := by
      rw [mul_pow, Real.sq_sqrt (by linarith)]; ring
    nlinarith [Real.sqrt_nonneg (2 + 4 * z)]
  have hTz_ge : 3 * z + 2 - 2 * Real.sqrt (2 + 4 * z) ≤ Tz := by
    dsimp [wfun, Tz] at hw_le_2rt ⊢; linarith
  have hmul_F : c0 * (1 + 2 * z) * z ^ 5 ≤ (1 + 2 * z) * (FPure 2 0 z - 1) := by
    have := mul_le_mul_of_nonneg_left hF_lb (show 0 ≤ 1 + 2 * z by linarith)
    linarith
  linarith

/-- Straddling two-name step (`a' ≤ 1 ≤ b'`, `z = (a' + b') / 2`) using `BINARY-01`. -/
private lemma FPure_two_zero_straddle {a' b' : ℝ} (ha0 : 0 ≤ a') (ha1 : a' ≤ 1) (hb1 : 1 ≤ b') :
    let z := (a' + b') / 2
    z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (1 + 2 * z) * FPure 2 0 z ∧
    (5 / 4 ≤ z → a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (a' + b') * KFun 1 z) ∧
    (z ≤ 1 → z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (13 / 4 : ℝ) * z) := by
  intro z
  have hz_ge_half : 1 / 2 ≤ z := by dsimp [z]; linarith
  have hz_pos : 0 < z := by linarith
  have hFa : FPure 1 0 a' = 1 := by
    rw [FPure_one_zero]; exact max_eq_left (by rw [div_le_one (by linarith)]; linarith)
  have hFb : FPure 1 0 b' = 2 * b' / (1 + b') := by
    rw [FPure_one_zero]; exact max_eq_right (by rw [le_div_iff₀ (by linarith)]; linarith)
  have hsum_id : a' * FPure 1 0 b' + b' * FPure 1 0 a' = 2 * z + a' * (b' - 1) / (1 + b') := by
    rw [hFa, hFb]; dsimp [z]; field_simp [show 1 + b' ≠ 0 by linarith]; ring
  have hex_eighth : a' * (b' - 1) / (1 + b') ≤ 2 * z * (1 / 8) := by
    have h1 : a' / (2 * z) ≤ 1 / (1 + b') := by
      rw [div_le_div_iff₀ (by linarith) (by linarith)]; dsimp [z]; nlinarith
    have h2 : (b' - 1) / (1 + b') ^ 2 ≤ 1 / 8 := by
      rw [div_le_div_iff₀ (sq_pos_of_pos (by linarith)) (by norm_num)]
      nlinarith [sq_nonneg (b' - 3)]
    have h3 : a' * (b' - 1) / (1 + b') = (2 * z) * ((a' / (2 * z)) * ((b' - 1) / (1 + b'))) := by
      field_simp [ne_of_gt hz_pos, show 1 + b' ≠ 0 by linarith]
    have h4 : (a' / (2 * z)) * ((b' - 1) / (1 + b')) ≤ (1 / (1 + b')) * ((b' - 1) / (1 + b')) :=
      mul_le_mul_of_nonneg_right h1 (div_nonneg (by linarith) (by linarith))
    have h5 : (1 / (1 + b')) * ((b' - 1) / (1 + b')) = (b' - 1) / (1 + b') ^ 2 := by
      rw [div_mul_div_comm, one_mul, sq]
    have h4' : (a' / (2 * z)) * ((b' - 1) / (1 + b')) ≤ 1 / 8 := by linarith
    have h6 := mul_le_mul_of_nonneg_left h4' (show 0 ≤ 2 * z by linarith)
    linarith
  have hDz : a' * (b' - 1) / (1 + b') ≤ (Real.sqrt (1 + 2 * z) - Real.sqrt 2) ^ 2 := by
    have hs_pos : 0 < 1 + b' := by linarith
    have ha_eq : a' = 2 * z - b' := by dsimp [z]; ring
    rw [ha_eq, div_le_iff₀ hs_pos]
    have hsq1 : Real.sqrt (1 + 2 * z) ^ 2 = 1 + 2 * z := Real.sq_sqrt (by linarith)
    have hsq2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
    have hprod : Real.sqrt (1 + 2 * z) * Real.sqrt 2 = Real.sqrt (2 * (1 + 2 * z)) := by
      rw [← Real.sqrt_mul (by linarith), mul_comm]
    have hsq3 : Real.sqrt (2 * (1 + 2 * z)) ^ 2 = 2 * (1 + 2 * z) := Real.sq_sqrt (by linarith)
    have hexp : (Real.sqrt (1 + 2 * z) - Real.sqrt 2) ^ 2 * (1 + b') - (2 * z - b') * (b' - 1) =
        (1 + b' - Real.sqrt (2 * (1 + 2 * z))) ^ 2 := by
      nlinarith [hsq1, hsq2, hprod, hsq3]
    linarith [sq_nonneg (1 + b' - Real.sqrt (2 * (1 + 2 * z)))]
  have hge54 : 5 / 4 ≤ z → a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (a' + b') * KFun 1 z := by
    intro hz54
    have hK1 : KFun 1 z = 2 * z / (1 + z) := by
      rw [KFun_eq_KShort, KShort_one_zero (by linarith)]
    rw [hsum_id, hK1, show a' + b' = 2 * z by dsimp [z]; ring]
    rcases le_or_gt (9 / 7 : ℝ) z with hz97 | hz_lt97
    · have hK97 : (9 / 8 : ℝ) ≤ 2 * z / (1 + z) := by
        rw [le_div_iff₀ (by linarith)]; linarith
      have hmul := mul_le_mul_of_nonneg_left hK97 (show 0 ≤ 2 * z by linarith)
      linarith
    · have hK54 : (10 / 9 : ℝ) ≤ 2 * z / (1 + z) := by
        rw [le_div_iff₀ (by linarith)]; linarith
      have hmid := straddle_mid_bound hz54 hz_lt97
      have hmul := mul_le_mul_of_nonneg_left hK54 (show 0 ≤ 2 * z by linarith)
      linarith
  refine ⟨?_, hge54, ?_⟩
  · by_cases hz54 : 5 / 4 ≤ z
    · have h1 := hge54 hz54
      have hrec := KShort_recurrence_eq (i := 2) (d := 0) (by omega) (by linarith : 0 ≤ z)
      norm_num at hrec
      rw [FPure_eq_KShort_of_ge_5_4 2 0 hz54, hrec]
      rw [KFun_eq_KShort] at h1
      have hab : a' + b' = 2 * z := by dsimp [z]; ring
      rw [hab] at h1; linarith
    · push Not at hz54
      have hrhs_bound : z + a' * FPure 1 0 b' + b' * FPure 1 0 a' - (1 + 2 * z) ≤
          3 * z + 2 - 2 * Real.sqrt (2 + 4 * z) := by
        rw [add_assoc, hsum_id]
        have hsq1 : Real.sqrt (1 + 2 * z) ^ 2 = 1 + 2 * z := Real.sq_sqrt (by linarith)
        have hsq2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
        have hprod : Real.sqrt (1 + 2 * z) * Real.sqrt 2 = Real.sqrt (2 + 4 * z) := by
          rw [← Real.sqrt_mul (by linarith)]; congr 1; ring
        have hexp : (Real.sqrt (1 + 2 * z) - Real.sqrt 2) ^ 2 = 3 + 2 * z - 2 * Real.sqrt (2 + 4 * z) := by
          rw [sub_sq, hsq1, hsq2]; linarith [hprod]
        linarith
      suffices hmain : 3 * z + 2 - 2 * Real.sqrt (2 + 4 * z) ≤ (1 + 2 * z) * (FPure 2 0 z - 1) by
        linarith
      rcases le_or_gt z (9 / 10 : ℝ) with hz910 | hz_gt910
      · have hsq_le : (3 * z + 2) ^ 2 ≤ (2 * Real.sqrt (2 + 4 * z)) ^ 2 := by
          rw [mul_pow, Real.sq_sqrt (by linarith)]
          have hpoly : 0 ≤ 2 ^ 2 * (2 + 4 * z) - (3 * z + 2) ^ 2 := by
            rw [show 2 ^ 2 * (2 + 4 * z) - (3 * z + 2) ^ 2 =
              9 * (9 / 10 - z) * (z - 1 / 2) + (86 / 10 : ℝ) * (9 / 10 - z) + 31 / 100 by ring]
            have h1 : 0 ≤ 9 * (9 / 10 - z) * (z - 1 / 2) := by
              have ha : 0 ≤ 9 / 10 - z := by linarith
              have hb : 0 ≤ z - 1 / 2 := by linarith
              positivity
            linarith
          linarith
        have h3z : 3 * z + 2 ≤ 2 * Real.sqrt (2 + 4 * z) := by
          nlinarith only [hsq_le, Real.sqrt_nonneg (2 + 4 * z)]
        have hF1 := FPure_ge_one 2 0 (z := z) (by linarith)
        have hnn := mul_nonneg (show 0 ≤ 1 + 2 * z by linarith) (sub_nonneg.mpr hF1)
        linarith
      · exact straddle_910_54_bound hz_gt910 hz54
  · intro _; rw [add_assoc, hsum_id]; linarith

/-- Complete two-name zero-deficit step (`i = 2, d = 0`) for ALL `0 ≤ a', b'`. -/
private lemma FPure_two_zero_step {a' b' : ℝ} (ha : 0 ≤ a') (hb : 0 ≤ b') :
    let z := (a' + b') / 2
    z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (1 + 2 * z) * FPure 2 0 z ∧
    (5 / 4 ≤ z → a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (a' + b') * KFun 1 z) ∧
    (z ≤ 1 → z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (13 / 4 : ℝ) * z) := by
  intro z
  have hboth_ge1 : 1 ≤ a' → 1 ≤ b' →
      z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (1 + 2 * z) * FPure 2 0 z ∧
      (5 / 4 ≤ z → a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (a' + b') * KFun 1 z) ∧
      (z ≤ 1 → z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (13 / 4 : ℝ) * z) := by
    intro ha1 hb1
    have hz1 : 1 ≤ z := by dsimp [z]; linarith
    have hFa : FPure 1 0 a' = 2 * a' / (1 + a') := by
      rw [FPure_one_zero]; exact max_eq_right (by rw [le_div_iff₀ (by linarith)]; linarith)
    have hFb : FPure 1 0 b' = 2 * b' / (1 + b') := by
      rw [FPure_one_zero]; exact max_eq_right (by rw [le_div_iff₀ (by linarith)]; linarith)
    have hK1_z : KFun 1 z = 2 * z / (1 + z) := by rw [KFun_eq_KShort, KShort_one_zero (by linarith)]
    have hchild : a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (a' + b') * KFun 1 z := by
      rw [hFa, hFb, hK1_z]
      have hid : (a' + b') * (2 * z / (1 + z)) - (a' * (2 * b' / (1 + b')) + b' * (2 * a' / (1 + a'))) =
          (1 + 2 * z) * (a' - b') ^ 2 / ((1 + z) * (1 + a') * (1 + b')) := by
        dsimp [z]
        field_simp [show (1 : ℝ) + (a' + b') / 2 ≠ 0 by linarith,
          show 1 + a' ≠ 0 by linarith, show 1 + b' ≠ 0 by linarith]
        ring
      have hnn : 0 ≤ (1 + 2 * z) * (a' - b') ^ 2 / ((1 + z) * (1 + a') * (1 + b')) := by positivity
      linarith
    have hK2_le : z + a' * FPure 1 0 b' + b' * FPure 1 0 a' ≤ (1 + 2 * z) * KShort 2 0 z := by
      have hrec := KShort_recurrence_eq (i := 2) (d := 0) (by omega) (by linarith : 0 ≤ z)
      norm_num at hrec
      rw [hrec]
      rw [KFun_eq_KShort] at hchild
      have hab : a' + b' = 2 * z := by dsimp [z]; ring
      rw [hab] at hchild; linarith
    refine ⟨?_, fun _ => hchild, ?_⟩
    · by_cases hz54 : 5 / 4 ≤ z
      · rwa [FPure_eq_KShort_of_ge_5_4 2 0 hz54]
      · have hKF := KShort_le_FPure_on_Icc_1_54 (i := 2) (d := 0) (by omega) le_rfl hz1 (le_of_not_ge hz54)
        have hmul := mul_le_mul_of_nonneg_left hKF (show 0 ≤ 1 + 2 * z by linarith)
        linarith
    · intro hz_le1
      have ha_eq : a' = 1 := by dsimp [z] at hz_le1; linarith
      have hb_eq : b' = 1 := by dsimp [z] at hz_le1; linarith
      subst ha_eq; subst hb_eq
      rw [hFa]; dsimp [z]; norm_num
  rcases le_or_gt a' 1 with ha1 | ha1
  · rcases le_or_gt b' 1 with hb1 | hb1
    · have hz1 : z ≤ 1 := by dsimp [z]; linarith
      have hFa : FPure 1 0 a' = 1 := by
        rw [FPure_one_zero]; exact max_eq_left (by rw [div_le_one (by linarith)]; linarith)
      have hFb : FPure 1 0 b' = 1 := by
        rw [FPure_one_zero]; exact max_eq_left (by rw [div_le_one (by linarith)]; linarith)
      rw [hFa, hFb]
      have hF2 := FPure_ge_one 2 0 (z := z) (by dsimp [z]; linarith)
      refine ⟨?_, fun h => by linarith, fun _ => by dsimp [z]; linarith⟩
      have : z + a' * 1 + b' * 1 = 3 * z := by dsimp [z]; ring
      nlinarith
    · exact FPure_two_zero_straddle ha ha1 (le_of_lt hb1)
  · rcases le_or_gt b' 1 with hb1 | hb1
    · have hsym := FPure_two_zero_straddle hb hb1 (le_of_lt ha1)
      have hz_sym : (b' + a') / 2 = z := by dsimp [z]; ring
      rw [hz_sym] at hsym
      exact ⟨by linarith [hsym.1], fun h => by linarith [hsym.2.1 h], fun h => by linarith [hsym.2.2 h]⟩
    · exact hboth_ge1 (le_of_lt ha1) (le_of_lt hb1)

/-- **Theorem 8.8 (`thm:pure-price`, `BINARY-01`)**: stopped pure-price comparison
    `expectedStopped X C A Q r ≤ c * FPure Q.card defic (groupMeanCost Q C / c)`
    under arbitrary unequal shrinking prices and exterior draws. -/
theorem thm_pure_price {d : ℕ} {X A : Finset (Point d)} (hA : A ⊆ X) (defic : ℕ) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))) {c : ℝ},
      C.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) →
      defic ≤ Q.card → r ≤ Q.card - defic → 0 < c → cost A C ≤ c →
      expectedStopped X C A Q r ≤ c * FPure Q.card defic (groupMeanCost Q C / c)
  | 0, C, Q, c, _, _, _, _, _, hc, hAc => by
      rw [expectedStopped_zero]
      have h1 := FPure_ge_one Q.card defic (div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc))
      nlinarith
  | r + 1, C, Q, c, hC, hQ, hAQ, hdQ, hr, hc, hAc => by
      by_cases hA0 : cost A C = 0
      · rw [expectedStopped_costA_zero X A (r + 1) C Q hC hA0]
        exact mul_nonneg (le_of_lt hc)
          (le_trans zero_le_one (FPure_ge_one Q.card defic
            (div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc))))
      · set v := cost A C
        set L := groupMeanCost Q C
        have hv_pos : 0 < v := lt_of_le_of_ne (cost_nonneg A C) (Ne.symm hA0)
        have hXpos : 0 < cost X C := lt_of_lt_of_le hv_pos (cost_mono_left hA)
        have hL_nn : 0 ≤ L := groupMeanCost_nonneg Q C
        have hpersp := FPure_perspective_mono Q.card defic hv_pos hAc hL_nn
        suffices hmain : expectedStopped X C A Q (r + 1) ≤ v * FPure Q.card defic (L / v) by
          exact le_trans hmain hpersp
        have hd_lt : defic < Q.card := by omega
        -- Case 1: `Q.card = 1` (hence `defic = 0`, `r = 0`)
        by_cases hj1 : Q.card = 1
        · have hd0 : defic = 0 := by omega
          have hr0 : r = 0 := by omega
          subst hd0; subst hr0
          rw [hj1, FPure_one_zero]
          have h1 := expectedStopped_one_draw_le hA hC hQ hAQ (by omega) hv_pos le_rfl
          rw [hj1] at h1; norm_num at h1; exact h1
        · -- `Q.card ≥ 2`: expand `expectedStopped_succ_partition`
          have hj2 : 2 ≤ Q.card := by omega
          set z := L / v
          have hz_nn : 0 ≤ z := div_nonneg hL_nn (le_of_lt hv_pos)
          rw [expectedStopped_succ_partition hXpos hA hQ hAQ r]
          -- Exterior draw stays under `v * FPure Q.card defic z`
          have hext :
              ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) *
                expectedStopped X (insert x C) A Q r ≤
              (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * FPure Q.card defic z) := by
            calc
              _ ≤ ∑ x ∈ X \ (A ∪ Q.biUnion id), (distSq x C / cost X C) * (v * FPure Q.card defic z) := by
                    refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                      (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                    have hih := thm_pure_price hA defic r (insert x C) Q (c := v)
                      (Finset.insert_nonempty x C) hQ hAQ hdQ (by omega) hv_pos (cost_insert_le A x hC)
                    have hz_le : groupMeanCost Q (insert x C) / v ≤ z :=
                      div_le_div_of_nonneg_right (groupMeanCost_insert_le Q x hC) (le_of_lt hv_pos)
                    have hF := FPure_mono Q.card defic
                      (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hv_pos)) hz_nn hz_le
                    exact le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hv_pos))
              _ = (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * FPure Q.card defic z) := by
                    rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
          -- Heavy + Named combined bound `≤ ((v + ∑ cost G C) / cost X C) * (v * FPure Q.card defic z)`
          have hhn :
              (v / cost X C) * L +
                ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                  expectedStopped X (insert x C) A (Q.erase G) r ≤
              ((v + ∑ G ∈ Q, cost G C) / cost X C) * (v * FPure Q.card defic z) := by
            -- First bound each named child by `v * FPure (Q.card - 1) defic (L_G / v)`
            have hstep1 :
                ∑ G ∈ Q, ∑ x ∈ G, (distSq x C / cost X C) *
                  expectedStopped X (insert x C) A (Q.erase G) r ≤
                (∑ G ∈ Q, cost G C * (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v))) /
                  cost X C := by
              rw [Finset.sum_div]
              refine Finset.sum_le_sum (fun G hG => ?_)
              have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
              calc
                _ ≤ ∑ x ∈ G, (distSq x C / cost X C) *
                      (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v)) := by
                      refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                        (div_nonneg (distSq_nonneg x C) (le_of_lt hXpos)))
                      have hih := thm_pure_price hA defic r (insert x C) (Q.erase G) (c := v)
                        (Finset.insert_nonempty x C) (isDisjointGroups_erase hQ G)
                        (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
                        (by omega) (by omega) hv_pos (cost_insert_le A x hC)
                      rw [hcard] at hih
                      have hz_le := div_le_div_of_nonneg_right
                        (groupMeanCost_insert_le (Q.erase G) x hC) (le_of_lt hv_pos)
                      have hF := FPure_mono (Q.card - 1) defic
                        (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos))
                        (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)) hz_le
                      exact le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hv_pos))
                _ = cost G C * (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v)) /
                      cost X C := by
                      rw [← Finset.sum_mul, ← Finset.sum_div, div_mul_eq_mul_div]; rfl
            suffices hnum :
                v * L + ∑ G ∈ Q, cost G C * (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v)) ≤
                  (v + ∑ G ∈ Q, cost G C) * (v * FPure Q.card defic z) by
              have hdiv := div_le_div_of_nonneg_right hnum (le_of_lt hXpos)
              have hL1 : (v * L + ∑ G ∈ Q, cost G C *
                    (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v))) / cost X C =
                  (v / cost X C) * L +
                    (∑ G ∈ Q, cost G C *
                      (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v))) / cost X C := by
                ring
              have hR1 : ((v + ∑ G ∈ Q, cost G C) * (v * FPure Q.card defic z)) / cost X C =
                  ((v + ∑ G ∈ Q, cost G C) / cost X C) * (v * FPure Q.card defic z) := by ring
              linarith
            by_cases h20 : Q.card = 2 ∧ defic = 0
            · -- Case 2: `Q.card = 2, defic = 0` via `FPure_two_zero_step`
              rcases h20 with ⟨hj2', hd0⟩
              subst hd0
              obtain ⟨G₁, G₂, hne, rfl⟩ := Finset.card_eq_two.mp hj2'
              have her1 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₁ = {G₂} := by
                ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
                constructor
                · rintro ⟨h1, rfl | rfl⟩
                  · exact absurd rfl h1
                  · rfl
                · rintro rfl; exact ⟨hne.symm, Or.inr rfl⟩
              have her2 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₂ = {G₁} := by
                ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
                constructor
                · rintro ⟨h1, rfl | rfl⟩
                  · rfl
                  · exact absurd rfl h1
                · rintro rfl; exact ⟨hne, Or.inl rfl⟩
              have hmean1 : groupMeanCost ({G₂} : Finset (Finset (Point d))) C = cost G₂ C := by
                simp [groupMeanCost]
              have hmean2 : groupMeanCost ({G₁} : Finset (Finset (Point d))) C = cost G₁ C := by
                simp [groupMeanCost]
              have hsumQ : ∑ G ∈ ({G₁, G₂} : Finset (Finset (Point d))), cost G C = cost G₁ C + cost G₂ C :=
                Finset.sum_pair hne
              have hL_pair : L = (cost G₁ C + cost G₂ C) / 2 := by
                dsimp [L]; unfold groupMeanCost
                rw [Finset.card_pair hne, hsumQ]; simp
              set a' := cost G₁ C / v
              set b' := cost G₂ C / v
              have hz_ab : z = (a' + b') / 2 := by
                dsimp [z, a', b']; rw [hL_pair]; ring
              have h2step := (FPure_two_zero_step (div_nonneg (cost_nonneg G₁ C) (le_of_lt hv_pos))
                (div_nonneg (cost_nonneg G₂ C) (le_of_lt hv_pos))).1
              rw [← hz_ab] at h2step
              rw [Finset.sum_pair hne, her1, her2, hmean1, hmean2, hsumQ, Finset.card_pair hne]
              have hL_eq : L = v * z := by dsimp [z]; field_simp [ne_of_gt hv_pos]
              have hG1 : cost G₁ C = v * a' := by dsimp [a']; field_simp [ne_of_gt hv_pos]
              have hG2 : cost G₂ C = v * b' := by dsimp [b']; field_simp [ne_of_gt hv_pos]
              rw [hL_eq, hG1, hG2]
              have h1 : v * (v * z) + (v * a' * (v * FPure (2 - 1) 0 (v * b' / v)) +
                  v * b' * (v * FPure (2 - 1) 0 (v * a' / v))) =
                  v ^ 2 * (z + a' * FPure 1 0 b' + b' * FPure 1 0 a') := by
                rw [mul_div_cancel_left₀ _ (ne_of_gt hv_pos), mul_div_cancel_left₀ _ (ne_of_gt hv_pos)]
                ring
              have h2 : (v + (v * a' + v * b')) * (v * FPure 2 0 z) =
                  v ^ 2 * ((1 + 2 * z) * FPure 2 0 z) := by
                have hab : a' + b' = 2 * z := by linarith
                calc _ = v ^ 2 * ((1 + (a' + b')) * FPure 2 0 z) := by ring
                  _ = v ^ 2 * ((1 + 2 * z) * FPure 2 0 z) := by rw [hab]
              rw [h1, h2]
              exact mul_le_mul_of_nonneg_left h2step (sq_nonneg v)
            · -- Case 3: `3 ≤ Q.card ∨ (Q.card = 2 ∧ defic = 1)`
              have hcase : 3 ≤ Q.card ∨ (Q.card = 2 ∧ defic = 1) := by omega
              -- Bound the named sum by `(∑ cost G C) * (v * FPure (Q.card - 1) defic z)`
              have hnamed_avg :
                  ∑ G ∈ Q, cost G C * (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v)) ≤
                    (∑ G ∈ Q, cost G C) * (v * FPure (Q.card - 1) defic z) := by
                by_cases hS0 : ∑ G ∈ Q, cost G C = 0
                · have hG0 : ∀ G ∈ Q, cost G C = 0 :=
                    (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hS0
                  rw [Finset.sum_eq_zero (fun G hG => by rw [hG0 G hG, zero_mul]), hS0, zero_mul]
                · have hSpos : 0 < ∑ G ∈ Q, cost G C :=
                    lt_of_le_of_ne (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (Ne.symm hS0)
                  by_cases hdm : Q.card - 1 ≤ defic
                  · simp_rw [FPure_of_le hdm, ← Finset.sum_mul]; exact le_rfl
                  · have hdm' : defic < Q.card - 1 := by omega
                    have hj3 : 3 ≤ Q.card := by omega
                    have hjm1_ge2 : 2 ≤ Q.card - 1 := by omega
                    set S := ∑ G ∈ Q, cost G C
                    set qc := qPure (Q.card - 1)
                    have hqc_pos : 0 < qc := by dsimp [qc, qPure]; split_ifs <;> norm_num
                    have hqc_inv_pos : 0 < qc⁻¹ := inv_pos.mpr hqc_pos
                    have hqc_mul : qc * qc⁻¹ = 1 := mul_inv_cancel₀ (ne_of_gt hqc_pos)
                    have hjensen := (FPure_concave_in_pow hdm' hjm1_ge2).le_map_sum
                      (t := Q) (w := fun G => cost G C / S)
                      (p := fun G => (groupMeanCost (Q.erase G) C / v) ^ qc)
                      (fun G _ => div_nonneg (cost_nonneg G C) (le_of_lt hSpos))
                      (by rw [← Finset.sum_div, div_self (ne_of_gt hSpos)])
                      (fun G _ => Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)) qc)
                    simp only [smul_eq_mul] at hjensen
                    have hrew_pow : ∀ G ∈ Q,
                        ((groupMeanCost (Q.erase G) C / v) ^ qc) ^ qc⁻¹ =
                          groupMeanCost (Q.erase G) C / v := by
                      intro G _
                      rw [← Real.rpow_mul (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)),
                        hqc_mul, Real.rpow_one]
                    have hjensen' :
                        ∑ G ∈ Q, (cost G C / S) * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v) ≤
                          FPure (Q.card - 1) defic
                            ((∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) ^ qc) ^ qc⁻¹) := by
                      refine le_trans (le_of_eq ?_) hjensen
                      exact Finset.sum_congr rfl (fun G hG => by rw [hrew_pow G hG])
                    have hq_cond : qc ≤ (Q.card : ℝ) + 1 ∨ (Q.card = 3 ∧ qc ≤ 50 / 11) := by
                      by_cases hj3' : Q.card = 3
                      · right; refine ⟨hj3', ?_⟩; dsimp [qc, qPure]; rw [hj3']; norm_num
                      · left
                        have hj4 : (4 : ℝ) ≤ (Q.card : ℝ) := by exact_mod_cast (show 4 ≤ Q.card by omega)
                        dsimp [qc, qPure]; split_ifs <;> linarith
                    have hret := lem_retirement_groups_weighted (Q_live := Q) (C := C) hj2 hqc_pos hq_cond
                    have havg_le : ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) ^ qc ≤
                        z ^ qc := by
                      have h1 : ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) ^ qc =
                          (∑ G ∈ Q, cost G C * (groupMeanCost (Q.erase G) C) ^ qc) / (S * v ^ qc) := by
                        rw [Finset.sum_div]
                        refine Finset.sum_congr rfl (fun G _ => ?_)
                        rw [Real.div_rpow (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)]; ring
                      rw [h1, div_le_iff₀ (mul_pos hSpos (Real.rpow_pos_of_pos hv_pos qc))]
                      have h2 : z ^ qc * (S * v ^ qc) = S * L ^ qc := by
                        dsimp [z]; rw [Real.div_rpow hL_nn (le_of_lt hv_pos)]
                        field_simp [ne_of_gt (Real.rpow_pos_of_pos hv_pos qc)]
                      rw [h2]; exact hret
                    have havg_nn : 0 ≤ ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) ^ qc :=
                      Finset.sum_nonneg (fun G _ =>
                        mul_nonneg (div_nonneg (cost_nonneg G C) (le_of_lt hSpos))
                          (Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)) qc))
                    have hrpow_le : (∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / v) ^ qc) ^ qc⁻¹ ≤ z := by
                      calc _ ≤ (z ^ qc) ^ qc⁻¹ := Real.rpow_le_rpow havg_nn havg_le (le_of_lt hqc_inv_pos)
                        _ = z := by rw [← Real.rpow_mul hz_nn, hqc_mul, Real.rpow_one]
                    have hF_le := le_trans hjensen'
                      (FPure_mono (Q.card - 1) defic (Real.rpow_nonneg havg_nn _) hz_nn hrpow_le)
                    have hmul := mul_le_mul_of_nonneg_left hF_le (mul_nonneg (le_of_lt hSpos) (le_of_lt hv_pos))
                    have hlhs : S * v * ∑ G ∈ Q, (cost G C / S) *
                        FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v) =
                        ∑ G ∈ Q, cost G C * (v * FPure (Q.card - 1) defic (groupMeanCost (Q.erase G) C / v)) := by
                      rw [Finset.mul_sum]
                      refine Finset.sum_congr rfl (fun G _ => ?_)
                      field_simp [ne_of_gt hSpos]
                    linarith
              -- Apply `FPure_step_ge_three`
              have hstep := FPure_step_ge_three hd_lt hcase hz_nn
              have hsumQ := sum_cost_Q_eq_card_mul_mean Q C
              have h1 : v * L + (∑ G ∈ Q, cost G C) * (v * FPure (Q.card - 1) defic z) =
                  v ^ 2 * (z + (Q.card : ℝ) * z * FPure (Q.card - 1) defic z) := by
                rw [hsumQ]; dsimp [z, L]; field_simp [ne_of_gt hv_pos]
              have h2 : (v + ∑ G ∈ Q, cost G C) * (v * FPure Q.card defic z) =
                  v ^ 2 * ((1 + (Q.card : ℝ) * z) * FPure Q.card defic z) := by
                rw [hsumQ]; dsimp [z, L]; field_simp [ne_of_gt hv_pos]
              have h3 := mul_le_mul_of_nonneg_left hstep (sq_nonneg v)
              linarith
          have hpart := cost_X_partition (C := C) hA hQ hAQ
          have hsum1 :
              (v + ∑ G ∈ Q, cost G C) / cost X C + cost (X \ (A ∪ Q.biUnion id)) C / cost X C = 1 := by
            rw [← add_div, ← hpart, div_self (ne_of_gt hXpos)]
          calc
            _ ≤ ((v + ∑ G ∈ Q, cost G C) / cost X C) * (v * FPure Q.card defic z) +
                (cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * FPure Q.card defic z) := by
                  linarith
            _ = ((v + ∑ G ∈ Q, cost G C) / cost X C +
                  cost (X \ (A ∪ Q.biUnion id)) C / cost X C) * (v * FPure Q.card defic z) := by ring
            _ = v * FPure Q.card defic z := by rw [hsum1, one_mul]

/-! #### Theorem 8.8 Corollaries, Named-Child Conditional Mean, & `j = 1, 2, 3` No-Exterior Bounds -/

theorem thm_pure_price_ge_5_4 {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {defic r : ℕ} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hdQ : defic ≤ Q.card) (hr : r ≤ Q.card - defic) (hc : 0 < c) (hAc : cost A C ≤ c)
    (hz : 5 / 4 ≤ groupMeanCost Q C / c) :
    expectedStopped X C A Q r ≤ c * KShort Q.card defic (groupMeanCost Q C / c) := by
  have h := thm_pure_price hA defic r C Q hC hQ hAQ hdQ hr hc hAc
  rwa [FPure_eq_KShort_of_ge_5_4 Q.card defic hz] at h

theorem thm_pure_price_le_5_4 {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {defic r : ℕ} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hdQ : defic ≤ Q.card) (hr : r ≤ Q.card - defic) (hc : 0 < c) (hAc : cost A C ≤ c)
    (hz : groupMeanCost Q C / c ≤ 5 / 4) :
    expectedStopped X C A Q r ≤ c * KShort Q.card defic (5 / 4) := by
  have h := thm_pure_price hA defic r C Q hC hQ hAQ hdQ hr hc hAc
  have hmono := FPure_mono Q.card defic
    (div_nonneg (groupMeanCost_nonneg Q C) (le_of_lt hc)) (by norm_num) hz
  rw [FPure_eq_KShort_of_ge_5_4 Q.card defic le_rfl] at hmono
  exact le_trans h (mul_le_mul_of_nonneg_left hmono (le_of_lt hc))

theorem thm_pure_price_lt_5_4 {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {defic r : ℕ} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hd_lt : defic < Q.card) (hr : r ≤ Q.card - defic) (hc : 0 < c) (hAc : cost A C ≤ c)
    (hz : groupMeanCost Q C / c ≤ 5 / 4) :
    expectedStopped X C A Q r < (5 / 4 : ℝ) * c := by
  have h := thm_pure_price_le_5_4 hA hC hQ hAQ (le_of_lt hd_lt) hr hc hAc hz
  have hKlt : KShort Q.card defic (5 / 4) < 5 / 4 := by
    unfold KShort; rw [ite_eq_left hd_lt]
    have hpi : 0 < piShort Q.card defic (5 / 4) := piShort_pos (by norm_num)
    linarith
  have hmul := mul_lt_mul_of_pos_left hKlt hc
  linarith

/-- Named-child conditional mean bound (`thm:pure-price`, last claim):
    for `1 ≤ Q.card` and `5 / 4 ≤ groupMeanCost Q C / c`, the weighted named-child sum
    is bounded by `(∑ cost G C) * (c * KFun (Q.card - 1) (groupMeanCost Q C / c))`. -/
theorem thm_pure_price_named_child {d : ℕ} {X A C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {c : ℝ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj1 : 1 ≤ Q.card) (hc : 0 < c) (hAc : cost A C ≤ c)
    (hz : 5 / 4 ≤ groupMeanCost Q C / c) :
    ∑ G ∈ Q, ∑ x ∈ G, distSq x C * expectedStopped X (insert x C) A (Q.erase G) (Q.card - 1) ≤
      (∑ G ∈ Q, cost G C) * (c * KFun (Q.card - 1) (groupMeanCost Q C / c)) := by
  set z := groupMeanCost Q C / c
  have hz_nn : 0 ≤ z := by linarith
  have hstep1 :
      ∑ G ∈ Q, ∑ x ∈ G, distSq x C * expectedStopped X (insert x C) A (Q.erase G) (Q.card - 1) ≤
      ∑ G ∈ Q, cost G C * (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) C / c)) := by
    refine Finset.sum_le_sum (fun G hG => ?_)
    have hcard : (Q.erase G).card = Q.card - 1 := Finset.card_erase_of_mem hG
    calc
      _ ≤ ∑ x ∈ G, distSq x C * (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) C / c)) := by
            refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_ (distSq_nonneg x C))
            have hih := thm_pure_price hA 0 (Q.card - 1) (insert x C) (Q.erase G)
              (Finset.insert_nonempty x C) (isDisjointGroups_erase hQ G)
              (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG'))
              (Nat.zero_le _) (by omega) hc (le_trans (cost_insert_le A x hC) hAc)
            rw [hcard] at hih
            have hmean := div_le_div_of_nonneg_right (groupMeanCost_insert_le (Q.erase G) x hC) (le_of_lt hc)
            have hF := FPure_mono (Q.card - 1) 0
              (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc))
              (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc)) hmean
            exact le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hc))
      _ = cost G C * (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) C / c)) := by
            rw [← Finset.sum_mul]; rfl
  refine le_trans hstep1 ?_
  by_cases hj1' : Q.card = 1
  · rw [hj1']; simp only [Nat.sub_self, FPure_of_le le_rfl, KFun_zero]
    rw [← Finset.sum_mul]
  · by_cases hj2' : Q.card = 2
    · obtain ⟨G₁, G₂, hne, rfl⟩ := Finset.card_eq_two.mp hj2'
      have her1 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₁ = {G₂} := by
        ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
        constructor
        · rintro ⟨h1, rfl | rfl⟩; exact absurd rfl h1; rfl
        · rintro rfl; exact ⟨hne.symm, Or.inr rfl⟩
      have her2 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₂ = {G₁} := by
        ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
        constructor
        · rintro ⟨h1, rfl | rfl⟩; rfl; exact absurd rfl h1
        · rintro rfl; exact ⟨hne, Or.inl rfl⟩
      have hmean1 : groupMeanCost ({G₂} : Finset (Finset (Point d))) C = cost G₂ C := by
        simp [groupMeanCost]
      have hmean2 : groupMeanCost ({G₁} : Finset (Finset (Point d))) C = cost G₁ C := by
        simp [groupMeanCost]
      have hsumQ : ∑ G ∈ ({G₁, G₂} : Finset (Finset (Point d))), cost G C = cost G₁ C + cost G₂ C :=
        Finset.sum_pair hne
      have hz_ab : z = (cost G₁ C / c + cost G₂ C / c) / 2 := by
        dsimp [z]; unfold groupMeanCost; rw [Finset.card_pair hne, hsumQ]; simp; ring
      have h2step := (FPure_two_zero_step (div_nonneg (cost_nonneg G₁ C) (le_of_lt hc))
        (div_nonneg (cost_nonneg G₂ C) (le_of_lt hc))).2.1 (by rwa [← hz_ab])
      rw [← hz_ab] at h2step
      rw [Finset.sum_pair hne, her1, her2, hmean1, hmean2, hsumQ, Finset.card_pair hne]
      have hmul := mul_le_mul_of_nonneg_left h2step (sq_nonneg c)
      have hL : c ^ 2 * (cost G₁ C / c * FPure 1 0 (cost G₂ C / c) +
            cost G₂ C / c * FPure 1 0 (cost G₁ C / c)) =
          cost G₁ C * (c * FPure (2 - 1) 0 (cost G₂ C / c)) +
            cost G₂ C * (c * FPure (2 - 1) 0 (cost G₁ C / c)) := by
        field_simp [ne_of_gt hc]
      have hR : c ^ 2 * ((cost G₁ C / c + cost G₂ C / c) * KFun 1 z) =
          (cost G₁ C + cost G₂ C) * (c * KFun (2 - 1) z) := by
        field_simp [ne_of_gt hc]
      linarith
    · -- `3 ≤ Q.card`: Jensen on `FPure_concave_in_pow` + `lem_retirement_groups_weighted`
      have hj3 : 3 ≤ Q.card := by omega
      have hjm1_ge2 : 2 ≤ Q.card - 1 := by omega
      by_cases hS0 : ∑ G ∈ Q, cost G C = 0
      · have hG0 : ∀ G ∈ Q, cost G C = 0 :=
          (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hS0
        rw [Finset.sum_eq_zero (fun G hG => by rw [hG0 G hG, zero_mul]), hS0, zero_mul]
      · have hSpos : 0 < ∑ G ∈ Q, cost G C :=
          lt_of_le_of_ne (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (Ne.symm hS0)
        set S := ∑ G ∈ Q, cost G C
        set qc := qPure (Q.card - 1)
        have hqc_pos : 0 < qc := by dsimp [qc, qPure]; split_ifs <;> norm_num
        have hqc_inv_pos : 0 < qc⁻¹ := inv_pos.mpr hqc_pos
        have hqc_mul : qc * qc⁻¹ = 1 := mul_inv_cancel₀ (ne_of_gt hqc_pos)
        have hjensen := (FPure_concave_in_pow (i := Q.card - 1) (d := 0) (by omega) hjm1_ge2).le_map_sum
          (t := Q) (w := fun G => cost G C / S)
          (p := fun G => (groupMeanCost (Q.erase G) C / c) ^ qc)
          (fun G _ => div_nonneg (cost_nonneg G C) (le_of_lt hSpos))
          (by rw [← Finset.sum_div, div_self (ne_of_gt hSpos)])
          (fun G _ => Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc)) qc)
        simp only [smul_eq_mul] at hjensen
        have hjensen' :
            ∑ G ∈ Q, (cost G C / S) * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) C / c) ≤
              FPure (Q.card - 1) 0
                ((∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / c) ^ qc) ^ qc⁻¹) := by
          refine le_trans (le_of_eq ?_) hjensen
          refine Finset.sum_congr rfl (fun G _ => ?_)
          rw [← Real.rpow_mul (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc)), hqc_mul, Real.rpow_one]
        have hq_cond : qc ≤ (Q.card : ℝ) + 1 ∨ (Q.card = 3 ∧ qc ≤ 50 / 11) := by
          by_cases hj3' : Q.card = 3
          · right; refine ⟨hj3', ?_⟩; dsimp [qc, qPure]; rw [hj3']; norm_num
          · left
            have hj4 : (4 : ℝ) ≤ (Q.card : ℝ) := by exact_mod_cast (show 4 ≤ Q.card by omega)
            dsimp [qc, qPure]; split_ifs <;> linarith
        have hret := lem_retirement_groups_weighted (Q_live := Q) (C := C) (by omega : 2 ≤ Q.card) hqc_pos hq_cond
        have havg_le : ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / c) ^ qc ≤ z ^ qc := by
          have h1 : ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / c) ^ qc =
              (∑ G ∈ Q, cost G C * (groupMeanCost (Q.erase G) C) ^ qc) / (S * c ^ qc) := by
            rw [Finset.sum_div]
            refine Finset.sum_congr rfl (fun G _ => ?_)
            rw [Real.div_rpow (groupMeanCost_nonneg _ _) (le_of_lt hc)]; ring
          rw [h1, div_le_iff₀ (mul_pos hSpos (Real.rpow_pos_of_pos hc qc))]
          have h2 : z ^ qc * (S * c ^ qc) = S * (groupMeanCost Q C) ^ qc := by
            dsimp [z]; rw [Real.div_rpow (groupMeanCost_nonneg Q C) (le_of_lt hc)]
            field_simp [ne_of_gt (Real.rpow_pos_of_pos hc qc)]
          rw [h2]; exact hret
        have havg_nn : 0 ≤ ∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / c) ^ qc :=
          Finset.sum_nonneg (fun G _ =>
            mul_nonneg (div_nonneg (cost_nonneg G C) (le_of_lt hSpos))
              (Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc)) qc))
        have hrpow_le : (∑ G ∈ Q, (cost G C / S) * (groupMeanCost (Q.erase G) C / c) ^ qc) ^ qc⁻¹ ≤ z := by
          calc _ ≤ (z ^ qc) ^ qc⁻¹ := Real.rpow_le_rpow havg_nn havg_le (le_of_lt hqc_inv_pos)
            _ = z := by rw [← Real.rpow_mul hz_nn, hqc_mul, Real.rpow_one]
        have hF_le := le_trans hjensen' (FPure_mono (Q.card - 1) 0 (Real.rpow_nonneg havg_nn _) hz_nn hrpow_le)
        rw [FPure_eq_KShort_of_ge_5_4 (Q.card - 1) 0 hz, ← KFun_eq_KShort] at hF_le
        have hmul := mul_le_mul_of_nonneg_left hF_le (mul_nonneg (le_of_lt hSpos) (le_of_lt hc))
        have hlhs : S * c * ∑ G ∈ Q, (cost G C / S) *
            FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) C / c) =
            ∑ G ∈ Q, cost G C * (c * FPure (Q.card - 1) 0 (groupMeanCost (Q.erase G) C / c)) := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl (fun G _ => ?_)
          field_simp [ne_of_gt hSpos]
        linarith

/-- Coupled `y_avg` version of the named-child bound (`thm:pure-price`, direct plug-in for `V3.BinaryComparison`). -/
theorem thm_pure_price_named_child_coupled {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj1 : 1 ≤ Q.card) (hc_pos : 0 < cost A (insert y C))
    (hz : 5 / 4 ≤ (groupMeanCost Q (insert y C) / cost A {y}) / (cost A (insert y C) / cost A {y})) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) (Q.card - 1)) / T
    y_avg ≤ c * KFun (Q.card - 1) (s / c) := by
  intro u c T s y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = s / c := by
    dsimp [s, c, u]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
  have hz' : 5 / 4 ≤ groupMeanCost Q (insert y C) / cost A (insert y C) := by rwa [hL_ratio]
  dsimp [y_avg]
  split_ifs with hT0
  · have hK_nn : 0 ≤ KFun (Q.card - 1) (s / c) := by
      rw [KFun_eq_KShort, ← FPure_eq_KShort_of_ge_5_4 _ _ hz]
      exact le_trans zero_le_one (FPure_ge_one _ 0 (by linarith))
    exact mul_nonneg (le_of_lt hc_div_pos) hK_nn
  · have hT_pos : 0 < T := lt_of_le_of_ne
      (div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)) (Ne.symm hT0)
    rw [div_le_iff₀ hT_pos]
    have hsum := thm_pure_price_named_child hA (Finset.insert_nonempty y C) hQ hAQ hj1 hc_pos le_rfl hz'
    have hdiv := div_le_div_of_nonneg_right hsum (sq_nonneg u)
    have hL_rew :
        (∑ G ∈ Q, ∑ x ∈ G, distSq x (insert y C) *
          expectedStopped X (insert x (insert y C)) A (Q.erase G) (Q.card - 1)) / u ^ 2 =
        ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
          pureAccount X A y (insert x C) (Q.erase G) (Q.card - 1) := by
      rw [Finset.sum_div]
      refine Finset.sum_congr rfl (fun G _ => ?_)
      rw [Finset.sum_div]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      unfold pureAccount; rw [Finset.insert_comm y x C]; dsimp [u]; ring
    have hR_rew :
        ((∑ G ∈ Q, cost G (insert y C)) *
          (cost A (insert y C) * KFun (Q.card - 1) (groupMeanCost Q (insert y C) / cost A (insert y C)))) /
          u ^ 2 =
        c * KFun (Q.card - 1) (s / c) * T := by
      rw [hL_ratio]; dsimp [c, T, u]; ring
    linarith

/-- No-exterior first-draw pure-tag bounds for `j = 1, 2, 3` (`#41`, App. D.6 `BINARY-05`). -/
theorem pure_noExt_j1_le {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (_hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (_hQ : IsDisjointGroups X Q) (_hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : Q.card = 1) (hc_pos : 0 < cost A (insert y C)) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let z := s / c
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) 0) / T
    (c * s + T * y_avg) / (c + T) ≤ c * (2 * z / (1 + z)) := by
  intro u c T s z y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hu)) (le_of_lt hc_div_pos)
  have hTy : T * y_avg ≤ T * c := by
    by_cases hT0 : T = 0
    · simp [y_avg, hT0]
    · have hTy_eq : T * y_avg = ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
          pureAccount X A y (insert x C) (Q.erase G) 0 := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy_eq]
      calc
        _ ≤ ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) * c := by
              refine Finset.sum_le_sum (fun G _ => Finset.sum_le_sum (fun x _ =>
                mul_le_mul_of_nonneg_left ?_ (div_nonneg (distSq_nonneg x _) (le_of_lt hu))))
              unfold pureAccount; rw [expectedStopped_zero, Finset.insert_comm y x C]
              exact div_le_div_of_nonneg_right
                (cost_insert_le A x (Finset.insert_nonempty y C)) (le_of_lt hu)
        _ = T * c := by simp_rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hT_eq : T = s := by
    have := sum_cost_Q_eq_card_mul_mean Q (insert y C)
    rw [hj] at this; norm_num at this; dsimp [T, s, u]; rw [this]
  rw [div_le_iff₀ (by linarith)]
  have hid : c * (2 * z / (1 + z)) * (c + T) = c * s + T * c := by
    have hcs : c + s ≠ 0 := ne_of_gt (by
      have hs : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu); linarith)
    rw [hT_eq]; dsimp [z]; field_simp [ne_of_gt hc_div_pos, hcs]; ring
  linarith

theorem pure_noExt_j2_le_01 {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : Q.card = 2) (hc_pos : 0 < cost A (insert y C))
    (hz1 : (groupMeanCost Q (insert y C) / cost A {y}) / (cost A (insert y C) / cost A {y}) ≤ 1) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let z := s / c
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) 1) / T
    (c * s + T * y_avg) / (c + T) ≤ c * (13 * z / (4 * (1 + 2 * z))) := by
  intro u c T s z y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  obtain ⟨G₁, G₂, hne, rfl⟩ := Finset.card_eq_two.mp hj
  have her1 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₁ = {G₂} := by
    ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
    constructor
    · rintro ⟨h1, rfl | rfl⟩; exact absurd rfl h1; rfl
    · rintro rfl; exact ⟨hne.symm, Or.inr rfl⟩
  have her2 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₂ = {G₁} := by
    ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
    constructor
    · rintro ⟨h1, rfl | rfl⟩; rfl; exact absurd rfl h1
    · rintro rfl; exact ⟨hne, Or.inl rfl⟩
  have hsumQ : ∑ G ∈ ({G₁, G₂} : Finset (Finset (Point d))), cost G (insert y C) =
      cost G₁ (insert y C) + cost G₂ (insert y C) := Finset.sum_pair hne
  set a' := cost G₁ (insert y C) / cost A (insert y C)
  set b' := cost G₂ (insert y C) / cost A (insert y C)
  have ha'_nn : 0 ≤ a' := div_nonneg (cost_nonneg G₁ (insert y C)) (le_of_lt hc_pos)
  have hb'_nn : 0 ≤ b' := div_nonneg (cost_nonneg G₂ (insert y C)) (le_of_lt hc_pos)
  have hz_ab : z = (a' + b') / 2 := by
    dsimp [z, s, c, u, a', b']; unfold groupMeanCost; rw [Finset.card_pair hne, hsumQ]
    simp only [Nat.cast_ofNat, OfNat.ofNat_ne_zero, ↓reduceIte]
    field_simp [ne_of_gt hu, ne_of_gt hc_pos]
  have h2step := (FPure_two_zero_step ha'_nn hb'_nn).2.2 (by rwa [← hz_ab])
  rw [← hz_ab] at h2step
  have hTy_le : T * y_avg ≤
      (cost G₁ (insert y C) / u) * (c * FPure 1 0 b') + (cost G₂ (insert y C) / u) * (c * FPure 1 0 a') := by
    by_cases hT0 : T = 0
    · simp only [y_avg, hT0, ↓reduceIte, mul_zero]
      have hF1 := le_trans zero_le_one (FPure_ge_one 1 0 hb'_nn)
      have hF2 := le_trans zero_le_one (FPure_ge_one 1 0 ha'_nn)
      exact add_nonneg (mul_nonneg (div_nonneg (cost_nonneg G₁ (insert y C)) (le_of_lt hu))
          (mul_nonneg (le_of_lt hc_div_pos) hF1))
        (mul_nonneg (div_nonneg (cost_nonneg G₂ (insert y C)) (le_of_lt hu))
          (mul_nonneg (le_of_lt hc_div_pos) hF2))
    · have hTy_eq : T * y_avg =
          ∑ G ∈ ({G₁, G₂} : Finset (Finset (Point d))), ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (({G₁, G₂} : Finset (Finset (Point d))).erase G) 1 := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy_eq, Finset.sum_pair hne, her1, her2]
      have hbound_one : ∀ (G H : Finset (Point d)),
          IsDisjointGroups X ({H} : Finset (Finset (Point d))) →
          H ∈ ({G₁, G₂} : Finset (Finset (Point d))) →
          ∑ x ∈ G, (distSq x (insert y C) / u) * pureAccount X A y (insert x C) {H} 1 ≤
            (cost G (insert y C) / u) * (c * FPure 1 0 (cost H (insert y C) / cost A (insert y C))) := by
        intro G H hQ' hH
        calc
          _ ≤ ∑ x ∈ G, (distSq x (insert y C) / u) *
                (c * FPure 1 0 (cost H (insert y C) / cost A (insert y C))) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x (insert y C)) (le_of_lt hu)))
                unfold pureAccount; rw [Finset.insert_comm y x C]
                have hAQ' : ∀ G' ∈ ({H} : Finset (Finset (Point d))), Disjoint A G' := fun G' hG' => by
                  rw [Finset.mem_singleton.mp hG']; exact hAQ H hH
                have hih := thm_pure_price hA 0 1 (insert x (insert y C)) {H}
                  (Finset.insert_nonempty x _) hQ' hAQ' (Nat.zero_le _) (by simp)
                  hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                have hmeanH : groupMeanCost ({H} : Finset (Finset (Point d))) (insert x (insert y C)) =
                    cost H (insert x (insert y C)) := by simp [groupMeanCost]
                rw [Finset.card_singleton, hmeanH] at hih
                have hF := FPure_mono 1 0 (div_nonneg (cost_nonneg H (insert x (insert y C))) (le_of_lt hc_pos))
                  (div_nonneg (cost_nonneg H (insert y C)) (le_of_lt hc_pos))
                  (div_le_div_of_nonneg_right (cost_insert_le H x (Finset.insert_nonempty y C))
                    (le_of_lt hc_pos))
                have hdiv := div_le_div_of_nonneg_right
                  (le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hc_pos))) (le_of_lt hu)
                simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
          _ = (cost G (insert y C) / u) * (c * FPure 1 0 (cost H (insert y C) / cost A (insert y C))) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      have hQ_G2 : IsDisjointGroups X ({G₂} : Finset (Finset (Point d))) :=
        her1 ▸ isDisjointGroups_erase hQ G₁
      have hQ_G1 : IsDisjointGroups X ({G₁} : Finset (Finset (Point d))) :=
        her2 ▸ isDisjointGroups_erase hQ G₂
      exact add_le_add
        (hbound_one G₁ G₂ hQ_G2 (Finset.mem_insert_of_mem (Finset.mem_singleton_self _)))
        (hbound_one G₂ G₁ hQ_G1 (Finset.mem_insert_self _ _))
  have hT_eq : T = 2 * s := by
    have := sum_cost_Q_eq_card_mul_mean ({G₁, G₂} : Finset (Finset (Point d))) (insert y C)
    rw [Finset.card_pair hne] at this; norm_num at this; dsimp [T, s, u]; rw [this]; ring
  have hc2s : c + 2 * s ≠ 0 := ne_of_gt (by linarith)
  rw [div_le_iff₀ (by linarith)]
  have h1 : c * s + ((cost G₁ (insert y C) / u) * (c * FPure 1 0 b') +
      (cost G₂ (insert y C) / u) * (c * FPure 1 0 a')) =
      c ^ 2 * (z + a' * FPure 1 0 b' + b' * FPure 1 0 a') := by
    dsimp [z, s, c, u, a', b']; field_simp [ne_of_gt hu, ne_of_gt hc_pos]; ring
  have h2 : c * (13 * z / (4 * (1 + 2 * z))) * (c + T) = c ^ 2 * ((13 / 4 : ℝ) * z) := by
    rw [hT_eq]; dsimp [z]; field_simp [ne_of_gt hc_div_pos, hc2s]
  have h3 := mul_le_mul_of_nonneg_left h2step (sq_nonneg c)
  linarith

theorem pure_noExt_j2_le_1_54 {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : Q.card = 2) (hc_pos : 0 < cost A (insert y C))
    (hz54 : (groupMeanCost Q (insert y C) / cost A {y}) / (cost A (insert y C) / cost A {y}) ≤ 5 / 4) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) 1) / T
    (c * s + T * y_avg) / (c + T) ≤ c * (145 / 126 : ℝ) := by
  intro u c T s y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  set z := s / c
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg hs_nn (le_of_lt hc_div_pos)
  obtain ⟨G₁, G₂, hne, rfl⟩ := Finset.card_eq_two.mp hj
  have her1 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₁ = {G₂} := by
    ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
    constructor
    · rintro ⟨h1, rfl | rfl⟩; exact absurd rfl h1; rfl
    · rintro rfl; exact ⟨hne.symm, Or.inr rfl⟩
  have her2 : ({G₁, G₂} : Finset (Finset (Point d))).erase G₂ = {G₁} := by
    ext G; simp only [Finset.mem_erase, Finset.mem_insert, Finset.mem_singleton]
    constructor
    · rintro ⟨h1, rfl | rfl⟩; rfl; exact absurd rfl h1
    · rintro rfl; exact ⟨hne, Or.inl rfl⟩
  have hsumQ : ∑ G ∈ ({G₁, G₂} : Finset (Finset (Point d))), cost G (insert y C) =
      cost G₁ (insert y C) + cost G₂ (insert y C) := Finset.sum_pair hne
  set a' := cost G₁ (insert y C) / cost A (insert y C)
  set b' := cost G₂ (insert y C) / cost A (insert y C)
  have ha'_nn : 0 ≤ a' := div_nonneg (cost_nonneg G₁ (insert y C)) (le_of_lt hc_pos)
  have hb'_nn : 0 ≤ b' := div_nonneg (cost_nonneg G₂ (insert y C)) (le_of_lt hc_pos)
  have hz_ab : z = (a' + b') / 2 := by
    dsimp [z, s, c, u, a', b']; unfold groupMeanCost; rw [Finset.card_pair hne, hsumQ]
    simp only [Nat.cast_ofNat, OfNat.ofNat_ne_zero, ↓reduceIte]
    field_simp [ne_of_gt hu, ne_of_gt hc_pos]
  have h2step := (FPure_two_zero_step ha'_nn hb'_nn).1
  rw [← hz_ab] at h2step
  have hF2_le : FPure 2 0 z ≤ 145 / 126 := by
    have hmono := FPure_mono 2 0 hz_nn (by norm_num) hz54
    rw [FPure_eq_KShort_of_ge_5_4 2 0 le_rfl] at hmono
    have hK2 : KShort 2 0 (5 / 4) = 145 / 126 := by
      have hchk := checkBinary01_true
      simp only [checkBinary01, Bool.and_eq_true, decide_eq_true_eq] at hchk
      have hqR := congrArg (fun x : ℚ => (x : ℝ)) hchk.1.2
      have hspec := (CertEngine.KShortDerivQ_spec 2 0 (5 / 4) (by norm_num)).1
      have h54 : (((5 : ℚ) / 4 : ℚ) : ℝ) = (5 / 4 : ℝ) := by norm_num
      rw [h54] at hspec
      simp only [V3.Data.Binary.splice_p0, Rat.cast_sub, Rat.cast_one, Rat.cast_div, Rat.cast_ofNat] at hqR
      rw [hspec] at hqR; linarith
    linarith
  have hTy_le : T * y_avg ≤
      (cost G₁ (insert y C) / u) * (c * FPure 1 0 b') + (cost G₂ (insert y C) / u) * (c * FPure 1 0 a') := by
    by_cases hT0 : T = 0
    · simp only [y_avg, hT0, ↓reduceIte, mul_zero]
      have hF1 := le_trans zero_le_one (FPure_ge_one 1 0 hb'_nn)
      have hF2 := le_trans zero_le_one (FPure_ge_one 1 0 ha'_nn)
      exact add_nonneg (mul_nonneg (div_nonneg (cost_nonneg G₁ (insert y C)) (le_of_lt hu))
          (mul_nonneg (le_of_lt hc_div_pos) hF1))
        (mul_nonneg (div_nonneg (cost_nonneg G₂ (insert y C)) (le_of_lt hu))
          (mul_nonneg (le_of_lt hc_div_pos) hF2))
    · have hTy_eq : T * y_avg =
          ∑ G ∈ ({G₁, G₂} : Finset (Finset (Point d))), ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (({G₁, G₂} : Finset (Finset (Point d))).erase G) 1 := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy_eq, Finset.sum_pair hne, her1, her2]
      have hbound_one : ∀ (G H : Finset (Point d)),
          IsDisjointGroups X ({H} : Finset (Finset (Point d))) →
          H ∈ ({G₁, G₂} : Finset (Finset (Point d))) →
          ∑ x ∈ G, (distSq x (insert y C) / u) * pureAccount X A y (insert x C) {H} 1 ≤
            (cost G (insert y C) / u) * (c * FPure 1 0 (cost H (insert y C) / cost A (insert y C))) := by
        intro G H hQ' hH
        calc
          _ ≤ ∑ x ∈ G, (distSq x (insert y C) / u) *
                (c * FPure 1 0 (cost H (insert y C) / cost A (insert y C))) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x (insert y C)) (le_of_lt hu)))
                unfold pureAccount; rw [Finset.insert_comm y x C]
                have hAQ' : ∀ G' ∈ ({H} : Finset (Finset (Point d))), Disjoint A G' := fun G' hG' => by
                  rw [Finset.mem_singleton.mp hG']; exact hAQ H hH
                have hih := thm_pure_price hA 0 1 (insert x (insert y C)) {H}
                  (Finset.insert_nonempty x _) hQ' hAQ' (Nat.zero_le _) (by simp)
                  hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                have hmeanH : groupMeanCost ({H} : Finset (Finset (Point d))) (insert x (insert y C)) =
                    cost H (insert x (insert y C)) := by simp [groupMeanCost]
                rw [Finset.card_singleton, hmeanH] at hih
                have hF := FPure_mono 1 0 (div_nonneg (cost_nonneg H (insert x (insert y C))) (le_of_lt hc_pos))
                  (div_nonneg (cost_nonneg H (insert y C)) (le_of_lt hc_pos))
                  (div_le_div_of_nonneg_right (cost_insert_le H x (Finset.insert_nonempty y C))
                    (le_of_lt hc_pos))
                have hdiv := div_le_div_of_nonneg_right
                  (le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hc_pos))) (le_of_lt hu)
                simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
          _ = (cost G (insert y C) / u) * (c * FPure 1 0 (cost H (insert y C) / cost A (insert y C))) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      have hQ_G2 : IsDisjointGroups X ({G₂} : Finset (Finset (Point d))) :=
        her1 ▸ isDisjointGroups_erase hQ G₁
      have hQ_G1 : IsDisjointGroups X ({G₁} : Finset (Finset (Point d))) :=
        her2 ▸ isDisjointGroups_erase hQ G₂
      exact add_le_add
        (hbound_one G₁ G₂ hQ_G2 (Finset.mem_insert_of_mem (Finset.mem_singleton_self _)))
        (hbound_one G₂ G₁ hQ_G1 (Finset.mem_insert_self _ _))
  have hT_eq : T = 2 * s := by
    have := sum_cost_Q_eq_card_mul_mean ({G₁, G₂} : Finset (Finset (Point d))) (insert y C)
    rw [Finset.card_pair hne] at this; norm_num at this; dsimp [T, s, u]; rw [this]; ring
  rw [div_le_iff₀ (by linarith)]
  have h1 : c * s + ((cost G₁ (insert y C) / u) * (c * FPure 1 0 b') +
      (cost G₂ (insert y C) / u) * (c * FPure 1 0 a')) =
      c ^ 2 * (z + a' * FPure 1 0 b' + b' * FPure 1 0 a') := by
    dsimp [z, s, c, u, a', b']; field_simp [ne_of_gt hu, ne_of_gt hc_pos]; ring
  have h2 : c * (145 / 126 : ℝ) * (c + T) = c ^ 2 * ((1 + 2 * z) * (145 / 126 : ℝ)) := by
    rw [hT_eq]; dsimp [z]; field_simp [ne_of_gt hc_div_pos]
  have h3 := mul_le_mul_of_nonneg_left (le_trans h2step (mul_le_mul_of_nonneg_left hF2_le (by linarith)))
    (sq_nonneg c)
  linarith

theorem pure_noExt_j3_le {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))}
    (hA : A ⊆ X) (_hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj : Q.card = 3) (hc_pos : 0 < cost A (insert y C))
    (hz54 : (groupMeanCost Q (insert y C) / cost A {y}) / (cost A (insert y C) / cost A {y}) ≤ 5 / 4) :
    let u := cost A {y}
    let c := cost A (insert y C) / u
    let T := (∑ G ∈ Q, cost G (insert y C)) / u
    let s := groupMeanCost Q (insert y C) / u
    let z := s / c
    let y_avg := if T = 0 then 0 else
      (∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
        pureAccount X A y (insert x C) (Q.erase G) 2) / T
    (c * s + T * y_avg) / (c + T) ≤ c * (19 * z / (4 * (1 + 3 * z))) := by
  intro u c T s z y_avg
  have hc_div_pos : 0 < c := div_pos hc_pos hu
  have hT_nn : 0 ≤ T := div_nonneg (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (le_of_lt hu)
  have hz_nn : 0 ≤ z := div_nonneg (div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hu)) (le_of_lt hc_div_pos)
  have hL_ratio : groupMeanCost Q (insert y C) / cost A (insert y C) = z := by
    dsimp [z, s, c, u]; field_simp [ne_of_gt hu, ne_of_gt hc_pos]
  -- Bound `T * y_avg ≤ T * (c * (5 / 4))` via `FPure 2 0` Jensen + `(3, 50/11)` retirement!
  have hTy_le : T * y_avg ≤ T * (c * (5 / 4 : ℝ)) := by
    by_cases hT0 : T = 0
    · simp [y_avg, hT0]
    · have hTpos : 0 < T := lt_of_le_of_ne hT_nn (Ne.symm hT0)
      have hTy_eq : T * y_avg =
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (Q.erase G) 2 := by
        dsimp [y_avg]; rw [ite_eq_right hT0, mul_div_cancel₀ _ hT0]
      rw [hTy_eq]
      have hstep1 :
          ∑ G ∈ Q, ∑ x ∈ G, (distSq x (insert y C) / u) *
            pureAccount X A y (insert x C) (Q.erase G) 2 ≤
          ∑ G ∈ Q, (cost G (insert y C) / u) *
            (c * FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
        refine Finset.sum_le_sum (fun G hG => ?_)
        have hcard : (Q.erase G).card = 2 := by rw [Finset.card_erase_of_mem hG, hj]
        calc
          _ ≤ ∑ x ∈ G, (distSq x (insert y C) / u) *
                (c * FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
                refine Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left ?_
                  (div_nonneg (distSq_nonneg x _) (le_of_lt hu)))
                unfold pureAccount; rw [Finset.insert_comm y x C]
                have hih := thm_pure_price hA 0 2 (insert x (insert y C)) (Q.erase G)
                  (Finset.insert_nonempty x _) (isDisjointGroups_erase hQ G)
                  (fun G' hG' => hAQ G' (Finset.mem_of_mem_erase hG')) (Nat.zero_le _) (by omega)
                  hc_pos (cost_insert_le A x (Finset.insert_nonempty y C))
                rw [hcard] at hih
                have hF := FPure_mono 2 0 (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos))
                  (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos))
                  (div_le_div_of_nonneg_right
                    (groupMeanCost_insert_le (Q.erase G) x (Finset.insert_nonempty y C))
                    (le_of_lt hc_pos))
                have hdiv := div_le_div_of_nonneg_right
                  (le_trans hih (mul_le_mul_of_nonneg_left hF (le_of_lt hc_pos))) (le_of_lt hu)
                simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
          _ = (cost G (insert y C) / u) *
                (c * FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      refine le_trans hstep1 ?_
      set S := ∑ G ∈ Q, cost G (insert y C)
      have hSpos : 0 < S := by
        have : S = T * u := by dsimp [T, S, u]; field_simp [ne_of_gt hu]
        nlinarith
      set q2 : ℝ := qPure 2
      have hq2_eq : q2 = 50 / 11 := by simp [q2, qPure]
      have hq2_pos : 0 < q2 := by rw [hq2_eq]; norm_num
      have hq2_inv : 0 < q2⁻¹ := inv_pos.mpr hq2_pos
      have hq2_mul : q2 * q2⁻¹ = 1 := mul_inv_cancel₀ (ne_of_gt hq2_pos)
      have hjensen := (FPure_concave_in_pow (i := 2) (d := 0) (by omega) le_rfl).le_map_sum
        (t := Q) (w := fun G => cost G (insert y C) / S)
        (p := fun G => (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ q2)
        (fun G _ => div_nonneg (cost_nonneg G _) (le_of_lt hSpos))
        (by rw [← Finset.sum_div, div_self (ne_of_gt hSpos)])
        (fun G _ => Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)) q2)
      simp only [smul_eq_mul] at hjensen
      have hjensen' :
          ∑ G ∈ Q, (cost G (insert y C) / S) *
            FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ≤
          FPure 2 0 ((∑ G ∈ Q, (cost G (insert y C) / S) *
            (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ q2) ^ q2⁻¹) := by
        refine le_trans (le_of_eq ?_) hjensen
        refine Finset.sum_congr rfl (fun G _ => ?_)
        rw [← Real.rpow_mul (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)), hq2_mul, Real.rpow_one]
      have hret := lem_retirement_groups_weighted (Q_live := Q) (C := insert y C) (q := q2)
        (by omega) hq2_pos (Or.inr ⟨hj, by rw [hq2_eq]⟩)
      have havg_le : ∑ G ∈ Q, (cost G (insert y C) / S) *
          (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ q2 ≤ z ^ q2 := by
        have h1 : ∑ G ∈ Q, (cost G (insert y C) / S) *
            (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ q2 =
            (∑ G ∈ Q, cost G (insert y C) * (groupMeanCost (Q.erase G) (insert y C)) ^ q2) /
              (S * cost A (insert y C) ^ q2) := by
          rw [Finset.sum_div]
          refine Finset.sum_congr rfl (fun G _ => ?_)
          rw [Real.div_rpow (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)]; ring
        rw [h1, div_le_iff₀ (mul_pos hSpos (Real.rpow_pos_of_pos hc_pos q2)), ← hL_ratio,
          Real.div_rpow (groupMeanCost_nonneg Q _) (le_of_lt hc_pos)]
        have h2 : (groupMeanCost Q (insert y C)) ^ q2 / cost A (insert y C) ^ q2 *
            (S * cost A (insert y C) ^ q2) = S * (groupMeanCost Q (insert y C)) ^ q2 := by
          field_simp [ne_of_gt (Real.rpow_pos_of_pos hc_pos q2)]
        rw [h2]; exact hret
      have havg_nn : 0 ≤ ∑ G ∈ Q, (cost G (insert y C) / S) *
          (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ q2 :=
        Finset.sum_nonneg (fun G _ =>
          mul_nonneg (div_nonneg (cost_nonneg G _) (le_of_lt hSpos))
            (Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hc_pos)) q2))
      have hrpow_le : (∑ G ∈ Q, (cost G (insert y C) / S) *
          (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) ^ q2) ^ q2⁻¹ ≤ z := by
        calc _ ≤ (z ^ q2) ^ q2⁻¹ := Real.rpow_le_rpow havg_nn havg_le (le_of_lt hq2_inv)
          _ = z := by rw [← Real.rpow_mul hz_nn, hq2_mul, Real.rpow_one]
      have hF2_le : FPure 2 0 z ≤ 5 / 4 := by
        have hmono := FPure_mono 2 0 hz_nn (by norm_num) hz54
        rw [FPure_eq_KShort_of_ge_5_4 2 0 le_rfl] at hmono
        have hKlt : KShort 2 0 (5 / 4) ≤ 5 / 4 := by
          unfold KShort; rw [ite_eq_left (by omega)]
          have hpi : 0 < piShort 2 0 (5 / 4) := piShort_pos (by norm_num)
          linarith
        linarith
      have hF_le := le_trans (le_trans hjensen'
        (FPure_mono 2 0 (Real.rpow_nonneg havg_nn _) hz_nn hrpow_le)) hF2_le
      have hmul := mul_le_mul_of_nonneg_left hF_le (mul_nonneg hT_nn (le_of_lt hc_div_pos))
      have hlhs : T * c * ∑ G ∈ Q, (cost G (insert y C) / S) *
          FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) =
          ∑ G ∈ Q, (cost G (insert y C) / u) *
            (c * FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C))) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun G _ => ?_)
        have hT_Su : T = S / u := rfl
        have hcancel : S * (cost G (insert y C) / S) = cost G (insert y C) :=
          mul_div_cancel₀ _ (ne_of_gt hSpos)
        rw [hT_Su]
        linear_combination (c * FPure 2 0 (groupMeanCost (Q.erase G) (insert y C) / cost A (insert y C)) / u) * hcancel
      linarith
  have hT_eq : T = 3 * s := by
    have := sum_cost_Q_eq_card_mul_mean Q (insert y C)
    rw [hj] at this; norm_num at this; dsimp [T, s, u]; rw [this]; ring
  have hs_nn : 0 ≤ s := div_nonneg (groupMeanCost_nonneg Q (insert y C)) (le_of_lt hu)
  have hc3s : c + 3 * s ≠ 0 := ne_of_gt (by linarith)
  rw [div_le_iff₀ (by linarith)]
  have hid : c * (19 * z / (4 * (1 + 3 * z))) * (c + T) = c * s + T * (c * (5 / 4 : ℝ)) := by
    rw [hT_eq]; dsimp [z]; field_simp [ne_of_gt hc_div_pos, hc3s]; ring
  linarith

/-- Universal pure-tag upper bound `pureAccount ≤ KFun Q.card (max PConst (T / Q.card))`
    for ALL `r ≤ Q.card`, covering both full and shortened pure tags (`app-binary-proof.tex` line 106,
    used directly by `lem:bin-rejected`(i) in `V3.BinaryComparison`). -/
theorem pure_tag_le_KFun_max_P {d : ℕ} {X A C : Finset (Point d)} {y : Point d}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hA : A ⊆ X) (hC : C.Nonempty) (hu : 0 < cost A {y})
    (hQ : IsDisjointGroups X Q) (hAQ : ∀ G ∈ Q, Disjoint A G)
    (hj1 : 1 ≤ Q.card) (hr : r ≤ Q.card) :
    let T := (∑ G ∈ Q, cost G (insert y C)) / cost A {y}
    pureAccount X A y C Q r ≤ KFun Q.card (max PConst (T / (Q.card : ℝ))) := by
  intro T
  set j := Q.card
  set u := cost A {y}
  set pM := max PConst (T / (j : ℝ))
  have hpM_geP : PConst ≤ pM := le_max_left _ _
  have hpM_pos : 0 < pM := lt_of_lt_of_le (by unfold PConst; norm_num) hpM_geP
  have hK1_le_Kj : KFun 1 pM ≤ KFun j pM := by
    have hK_mono_rank : ∀ n ≥ 1, KFun n pM ≤ KFun (n + 1) pM := by
      intro n _
      have h := harmonic_slope_K n hpM_pos
      have h1m : 0 < 1 - 1 / pM := by
        rw [sub_pos, div_lt_one hpM_pos]; unfold PConst at hpM_geP; linarith
      have hpi : 0 < piFun (n + 1) pM := piFun_pos (n + 1) hpM_pos
      have hn1 : (0 : ℝ) < ((n + 1 : ℕ) : ℝ) := Nat.cast_pos.mpr (Nat.succ_pos n)
      nlinarith
    have hstep : ∀ k, KFun 1 pM ≤ KFun (1 + k) pM := by
      intro k; induction k with
      | zero => exact le_rfl
      | succ k ih => exact le_trans ih (hK_mono_rank (1 + k) (by omega))
    simpa [show 1 + (j - 1) = j by omega] using hstep (j - 1)
  have hK1_gt54 : (5 / 4 : ℝ) < KFun 1 pM := by
    have hK1_eq : KFun 1 pM = 2 * pM / (1 + pM) := by
      rw [KFun_eq_KShort, KShort_one_zero (le_of_lt hpM_pos)]
    rw [hK1_eq, lt_div_iff₀ (by linarith)]
    unfold PConst at hpM_geP; linarith
  by_cases hc0 : cost A (insert y C) = 0
  · rw [pureAccount_costA_insert_zero hc0]; linarith
  · have hc_pos : 0 < cost A (insert y C) := lt_of_le_of_ne (cost_nonneg A _) (Ne.symm hc0)
    set c := cost A (insert y C) / u
    have hc_div_pos : 0 < c := div_pos hc_pos hu
    have hc_le1 : c ≤ 1 := le_trans (post_heavy_rate_le y hC hu) (min_le_left 1 _)
    have hT_div_eq : T / (j : ℝ) = groupMeanCost Q (insert y C) / u := by
      dsimp [T, j, u]; unfold groupMeanCost; rw [ite_eq_right (by omega)]; ring
    have hratio : groupMeanCost Q (insert y C) / cost A (insert y C) = (T / (j : ℝ)) / c := by
      rw [hT_div_eq]; dsimp [c]; rw [div_div_div_cancel_right₀ (ne_of_gt hu)]
    have hpure_le : pureAccount X A y C Q r ≤ c * FPure j 0 ((T / (j : ℝ)) / c) := by
      unfold pureAccount
      have hth := thm_pure_price hA 0 r (insert y C) Q (Finset.insert_nonempty y C) hQ hAQ
        (Nat.zero_le _) (by omega) hc_pos le_rfl
      rw [hratio] at hth
      have hdiv := div_le_div_of_nonneg_right hth (le_of_lt hu)
      simpa [c, u, div_mul_eq_mul_div, mul_div_assoc] using hdiv
    by_cases hz54 : (T / (j : ℝ)) / c < 5 / 4
    · have hF_le : FPure j 0 ((T / (j : ℝ)) / c) ≤ 5 / 4 := by
        have hmono := FPure_mono j 0 (div_nonneg (by rw [hT_div_eq]; exact div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hu))
          (le_of_lt hc_div_pos)) (by norm_num) (le_of_lt hz54)
        rw [FPure_eq_KShort_of_ge_5_4 j 0 le_rfl] at hmono
        have hKlt : KShort j 0 (5 / 4) ≤ 5 / 4 := by
          unfold KShort; rw [ite_eq_left (by omega)]
          have hpi : 0 < piShort j 0 (5 / 4) := piShort_pos (by norm_num)
          linarith
        linarith
      have h1 : c * FPure j 0 ((T / (j : ℝ)) / c) ≤ (5 / 4 : ℝ) := by nlinarith
      linarith
    · push Not at hz54
      rw [FPure_eq_KShort_of_ge_5_4 j 0 hz54] at hpure_le
      set s := T / (j : ℝ)
      have hs_ge_c : c ≤ s := by
        have h1 : (5 / 4 : ℝ) * c ≤ s := (le_div_iff₀ hc_div_pos).mp hz54
        linarith
      have hs_pos : 0 < s := lt_of_lt_of_le hc_div_pos hs_ge_c
      -- By `(E1)` perspective monotonicity (`clock_E1_sub_z_deriv_pos`), `v ↦ v * KShort j 0 (s / v)` increases on `(0, s]`
      have hpersp_K : ∀ v₁ v₂ : ℝ, 0 < v₁ → v₁ ≤ v₂ → v₂ ≤ s →
          v₁ * KShort j 0 (s / v₁) ≤ v₂ * KShort j 0 (s / v₂) := by
        intro v₁ v₂ hv₁ hv₁₂ hv₂s
        have hmono : MonotoneOn (fun v => v * KShort j 0 (s / v)) (Ioc 0 s) := by
          have hcont : ContinuousOn (fun v => v * KShort j 0 (s / v)) (Ioc 0 s) :=
            continuousOn_id.mul ((KShort_continuousOn j 0).comp
              (continuousOn_const.div continuousOn_id (fun v hv => ne_of_gt hv.1))
              (fun v hv => div_nonneg (le_of_lt hs_pos) (le_of_lt hv.1)))
          refine monotoneOn_of_hasDerivAt_nonneg (convex_Ioc 0 s) hcont
            (f' := fun v => KShort j 0 (s / v) - (s / v) * KShortDeriv j 0 (s / v)) ?_ ?_
          · intro v hv; rw [interior_Ioc] at hv
            have hinv : HasDerivAt (fun t : ℝ => s / t) (-(s / v ^ 2)) v := by
              have heq' : (fun t : ℝ => s / t) = fun t => s * t⁻¹ := funext (fun t => div_eq_mul_inv s t)
              rw [heq']; convert (hasDerivAt_inv_real (ne_of_gt hv.1)).const_mul s using 1; ring
            have hcomp := (hasDerivAt_KShort (n := j) (d := 0) (div_pos hs_pos hv.1)).comp v hinv
            have hmul := (hasDerivAt_id v).mul hcomp
            simp only [Function.comp_def, id_eq] at hmul
            have hval : 1 * KShort j 0 (s / v) + v * (KShortDeriv j 0 (s / v) * -(s / v ^ 2)) =
                KShort j 0 (s / v) - (s / v) * KShortDeriv j 0 (s / v) := by
              field_simp [ne_of_gt hv.1]; ring
            rwa [hval] at hmul
          · intro v hv; rw [interior_Ioc] at hv
            have hge1 : 1 ≤ s / v := (one_le_div hv.1).mpr (le_of_lt hv.2)
            exact le_of_lt (clock_E1_sub_z_deriv_pos (by omega) hge1)
        exact hmono ⟨hv₁, le_trans hv₁₂ hv₂s⟩ ⟨lt_of_lt_of_le hv₁ hv₁₂, hv₂s⟩ hv₁₂
      rcases le_or_gt s 1 with hs1 | hs1
      · have h1 := hpersp_K c s hc_div_pos hs_ge_c le_rfl
        rw [div_self (ne_of_gt hs_pos)] at h1
        have hK_at1 : KShort j 0 1 = 1 := by unfold KShort; split_ifs <;> ring
        rw [hK_at1, mul_one] at h1
        linarith
      · have h1 := hpersp_K c 1 hc_div_pos hc_le1 (le_of_lt hs1)
        rw [div_one, one_mul] at h1
        have h1' : c * KShort j 0 (s / c) ≤ KFun j s := by rwa [KFun_eq_KShort]
        have hs_le_pM : s ≤ pM := le_max_right PConst s
        have hK_mono_z : KFun j s ≤ KFun j pM := by
          rw [KFun_eq_KShort, KFun_eq_KShort]
          have hKm : MonotoneOn (KShort j 0) (Ici 0) :=
            monotoneOn_of_hasDerivAt_nonneg (convex_Ici 0) (KShort_continuousOn j 0)
              (fun t ht => by rw [interior_Ici] at ht; exact hasDerivAt_KShort ht)
              (fun t ht => by rw [interior_Ici] at ht; exact le_of_lt (clock_E1_deriv_pos (by omega) ht))
          exact hKm (le_of_lt hs_pos) (le_of_lt hpM_pos) hs_le_pM
        exact le_trans hpure_le (le_trans h1' hK_mono_z)

end

end V3


==> anc/V3/CertEngine.lean <==
import V3.Defs
import V3.RealAnalysis
import Mathlib.Data.Nat.Choose.Sum
import Mathlib.Data.Rat.Cast.Order

/-!
# Kernel-Checked Rational Reflection & Certificate Engine (`V3.CertEngine`)

Strictly kernel-checked (`--trust=0`, zero `native_decide`, zero `sorry`, zero custom axioms)
rational reflection engine supporting all 50 certificates of submitted v3 (`arxiv-preview-8438883.pdf`):

1. **Computable `ℚ` functions** matching `anc/exact_core.py` & `V3.Defs`, with proven real-cast
   and `HasDerivAt` bridge theorems:
   `harmonicQ`, `harmonic2Q`, `harmonic3Q`, `cClockQ`, `dClockQ`, `piQ`, `piShortQ`,
   `KQ`, `KShortQ`, `GQ`, `hubDerivQ`, `KShortDerivQ`, `hPremQ`, `sigmaQ`, `sigmaGenQ`,
   `CStockQ`, `dSlopeQ`, plus pure-integer zero-`gcd` `hubDerivZ` for fast kernel checks.
2. **Polynomial reflection engine** (`RPoly := List ℚ` and integer-cleared `ZPoly := List ℤ`):
   `evalRPoly`, algebraic ops (`add`, `sub`, `mul`, `smul`, `pow`, `comp`, `shiftAffine`, `deriv`),
   exact Bernstein basis conversion (`bernsteinWeights`, `bernsteinCoeffs`), boolean checkers
   (`checkBernsteinPos`, `checkBernsteinNonneg`, `checkBernsteinGe`, `checkBernsteinGt`,
   `checkBernsteinPosZ`, `checkBernsteinPosFast`, `checkAllPos`, `checkAllNonneg`,
   `checkFormA`, `checkFormA_Ici`, `checkFormB`), all with kernel-proven real soundness theorems.
3. **Contiguous partition verification** (`checkPartition`, `checkPartitionBernsteinPos`,
   `checkPartitionBernsteinNonneg`) with proven coverage soundness.
4. **Rational interval arithmetic** (`QInterval`: `const`, `neg`, `add`, `sub`, `smul`, `mul`,
   `inv`, `div`, `sq`, `pow`, `hull`) with proven real enclosure soundness.
-/

open scoped BigOperators
open Finset

namespace V3.CertEngine

/-! ## Section 1: Computable `ℚ` Hub, Harmonic, and Stock Functions -/

/-- Exact harmonic number `H_n = ∑_{i=1}^n 1/i` in `ℚ`. -/
def harmonicQ : ℕ → ℚ
  | 0     => 0
  | n + 1 => harmonicQ n + 1 / ((n + 1 : ℕ) : ℚ)

theorem harmonicQ_cast (n : ℕ) : (harmonicQ n : ℝ) = KMeansPP.harmonic n := by
  induction n with
  | zero => simp [harmonicQ, KMeansPP.harmonic_zero]
  | succ n ih =>
    simp [harmonicQ, KMeansPP.harmonic_succ, ih, one_div]

/-- Exact second harmonic sum `H_{2,n} = ∑_{i=1}^n 1/i^2` in `ℚ`. -/
def harmonic2Q : ℕ → ℚ
  | 0     => 0
  | n + 1 => harmonic2Q n + 1 / (((n + 1 : ℕ) : ℚ) ^ 2)

theorem harmonic2Q_cast (n : ℕ) : (harmonic2Q n : ℝ) = V3.harmonic2 n := by
  induction n with
  | zero => simp [harmonic2Q, V3.harmonic2]
  | succ n ih =>
    simp only [harmonic2Q, V3.harmonic2, Finset.sum_range_succ, Rat.cast_add,
      Rat.cast_pow, Rat.cast_natCast, Rat.cast_inv, one_div]
    rw [← V3.harmonic2, ih]

/-- Exact third harmonic sum `H_{3,n} = ∑_{i=1}^n 1/i^3` in `ℚ`. -/
def harmonic3Q : ℕ → ℚ
  | 0     => 0
  | n + 1 => harmonic3Q n + 1 / (((n + 1 : ℕ) : ℚ) ^ 3)

theorem harmonic3Q_cast (n : ℕ) : (harmonic3Q n : ℝ) = V3.harmonic3 n := by
  induction n with
  | zero => simp [harmonic3Q, V3.harmonic3]
  | succ n ih =>
    simp only [harmonic3Q, V3.harmonic3, Finset.sum_range_succ, Rat.cast_add,
      Rat.cast_pow, Rat.cast_natCast, Rat.cast_inv, one_div]
    rw [← V3.harmonic3, ih]

/-- Exact covered harmonic clock `c(r, v) = H_v - H_{v - r}` in `ℚ`. -/
def cClockQ (r v : ℕ) : ℚ := harmonicQ v - harmonicQ (v - r)

theorem cClockQ_cast (r v : ℕ) : (cClockQ r v : ℝ) = V3.cClock r v := by
  simp [cClockQ, V3.cClock, harmonicQ_cast]

/-- Exact delayed harmonic clock `d(h, v)` in `ℚ`. -/
def dClockQ (h v : ℕ) : ℚ := if h = 0 then 0 else cClockQ (h - 1) v

theorem dClockQ_cast (h v : ℕ) : (dClockQ h v : ℝ) = V3.dClock h v := by
  by_cases hh : h = 0 <;> simp [dClockQ, V3.dClock, hh, cClockQ_cast]

/-- Exact race probability `π_m(p) = ∏_{i=1}^m (i p)/(1 + i p)` in `ℚ`. -/
def piQ : ℕ → ℚ → ℚ
  | 0, _     => 1
  | m + 1, p => piQ m p * ((((m + 1 : ℕ) : ℚ) * p) / (1 + ((m + 1 : ℕ) : ℚ) * p))

theorem piQ_cast (m : ℕ) (p : ℚ) : (piQ m p : ℝ) = V3.piFun m (p : ℝ) := by
  induction m with
  | zero => simp [piQ, V3.piFun]
  | succ m ih =>
    simp only [piQ, V3.piFun, Finset.prod_range_succ, Rat.cast_mul, Rat.cast_div,
      Rat.cast_add, Rat.cast_one, Rat.cast_natCast]
    rw [ih]
    rfl

/-- Exact shortened race probability `π_{n,d}(z) = ∏_{i=d+1}^n (i z)/(1 + i z)` in `ℚ`. -/
def piShortQ : ℕ → ℕ → ℚ → ℚ
  | 0, _, _     => 1
  | n + 1, d, z =>
      if d < n + 1 then
        piShortQ n d z * ((((n + 1 : ℕ) : ℚ) * z) / (1 + ((n + 1 : ℕ) : ℚ) * z))
      else 1

theorem piShortQ_cast (n d : ℕ) (z : ℚ) : (piShortQ n d z : ℝ) = V3.piShort n d (z : ℝ) := by
  induction n with
  | zero =>
    simp [piShortQ, V3.piShort]
  | succ n ih =>
    unfold piShortQ V3.piShort
    by_cases hlt : d < n + 1
    · simp only [hlt, ↓reduceIte]
      have hIcc : Finset.Icc (d + 1) (n + 1) = insert (n + 1) (Finset.Icc (d + 1) n) := by
        ext i
        simp only [Finset.mem_Icc, Finset.mem_insert]
        omega
      have hnotmem : n + 1 ∉ Finset.Icc (d + 1) n := by simp
      rw [hIcc, Finset.prod_insert hnotmem, mul_comm]
      push_cast
      rw [ih]
      simp [V3.piShort]
    · simp only [hlt, ↓reduceIte]
      have hemp : Finset.Icc (d + 1) (n + 1) = ∅ := by
        ext i
        simp only [Finset.mem_Icc, Finset.notMem_empty, iff_false]
        omega
      simp [hemp]

/-- Exact unit-clock pure hub value `K_m(p)` in `ℚ`. -/
def KQ (m : ℕ) (p : ℚ) : ℚ :=
  if m = 0 then 1 else p + (1 - p) * piQ m p

theorem KQ_cast (m : ℕ) (p : ℚ) : (KQ m p : ℝ) = V3.KFun m (p : ℝ) := by
  by_cases hm : m = 0 <;> simp [KQ, V3.KFun, hm, piQ_cast]

/-- Exact shortened unit-clock pure hub value `K_{n,d}(z)` in `ℚ`. -/
def KShortQ (n d : ℕ) (z : ℚ) : ℚ :=
  if d < n then z + (1 - z) * piShortQ n d z else 1

theorem KShortQ_cast (n d : ℕ) (z : ℚ) : (KShortQ n d z : ℝ) = V3.KShort n d (z : ℝ) := by
  by_cases h : d < n <;> simp [KShortQ, V3.KShort, h, piShortQ_cast]

/-- Linear-time `O(m)` auxiliary state `(H_m, π_m(p), G_m(p))` for `GQ`. -/
def GQAux (p : ℚ) : ℕ → ℚ × ℚ × ℚ
  | 0     => (0, 1, 5)
  | m + 1 =>
      let (h, pi, g) := GQAux p m
      let ii : ℚ := ((m + 1 : ℕ) : ℚ)
      let h' := h + 1 / ii
      let denom := 1 + ii * p
      let pi' := pi * ((ii * p) / denom)
      let g' := (1 + h' + ii * p * g + 4 * p + 4 * (1 - p) * pi') / denom
      (h', pi', g')

/-- Exact unopened hub function `G_m(p)` in `ℚ` (computed in `O(m)` steps). -/
def GQ (m : ℕ) (p : ℚ) : ℚ := (GQAux p m).2.2

private theorem GQAux_spec (m : ℕ) (p : ℚ) :
    (GQAux p m).1 = harmonicQ m ∧
    (GQAux p m).2.1 = piQ m p ∧
    ((GQAux p m).2.2 : ℝ) = V3.GFun m (p : ℝ) := by
  induction m with
  | zero => simp [GQAux, harmonicQ, piQ, V3.GFun]
  | succ m ih =>
    rcases ih with ⟨ih1, ih2, ih3⟩
    refine ⟨?_, ?_, ?_⟩
    · simp only [GQAux, harmonicQ, ih1]
    · simp only [GQAux, piQ, ih2]
    · simp only [GQAux, V3.GFun]
      rw [ih1, ih2]
      push_cast
      rw [ih3, ← harmonicQ_cast, ← piQ_cast]
      simp [harmonicQ, piQ]

theorem GQ_cast (m : ℕ) (p : ℚ) : (GQ m p : ℝ) = V3.GFun m (p : ℝ) :=
  (GQAux_spec m p).2.2

/-! ### Exact Hub Derivatives `hubDerivQ` and `KShortDerivQ` with `HasDerivAt` Bridges -/

/-- Exact recurrence for `KFun` on reals whenever `1 + (m + 1) * x ≠ 0`. -/
theorem KFun_succ_eq (m : ℕ) (x : ℝ) (hx : 1 + ((m + 1 : ℕ) : ℝ) * x ≠ 0) :
    V3.KFun (m + 1) x =
      (x + ((m + 1 : ℕ) : ℝ) * x * V3.KFun m x) / (1 + ((m + 1 : ℕ) : ℝ) * x) := by
  cases m with
  | zero =>
    have hx' : 1 + x ≠ 0 := by simpa using hx
    simp only [V3.KFun, V3.piFun, Nat.reduceEqDiff, ↓reduceIte, Finset.prod_range_one,
      zero_add, Nat.cast_one, one_mul, mul_one]
    field_simp [hx']
    ring
  | succ m =>
    have hpi : V3.piFun (m + 2) x =
        V3.piFun (m + 1) x * ((((m + 2 : ℕ) : ℝ) * x) / (1 + ((m + 2 : ℕ) : ℝ) * x)) := by
      simp only [V3.piFun, Finset.prod_range_succ]
    change x + (1 - x) * V3.piFun (m + 2) x =
      (x + ((m + 2 : ℕ) : ℝ) * x * (x + (1 - x) * V3.piFun (m + 1) x)) /
        (1 + ((m + 2 : ℕ) : ℝ) * x)
    rw [hpi]
    set c : ℝ := ((m + 2 : ℕ) : ℝ)
    have hx' : 1 + c * x ≠ 0 := hx
    rw [eq_div_iff hx']
    have hmul : c * x / (1 + c * x) * (1 + c * x) = c * x := div_mul_cancel₀ _ hx'
    calc
      (x + (1 - x) * (V3.piFun (m + 1) x * (c * x / (1 + c * x)))) * (1 + c * x)
          = x * (1 + c * x) + (1 - x) * V3.piFun (m + 1) x * (c * x / (1 + c * x) * (1 + c * x)) := by ring
      _ = x * (1 + c * x) + (1 - x) * V3.piFun (m + 1) x * (c * x) := by rw [hmul]
      _ = x + c * x * (x + (1 - x) * V3.piFun (m + 1) x) := by ring

/-- Exact recurrence for `GFun` in terms of `KFun (m + 1)`. -/
theorem GFun_succ_eq_KFun (m : ℕ) (x : ℝ) :
    V3.GFun (m + 1) x =
      (1 + KMeansPP.harmonic (m + 1) + 4 * V3.KFun (m + 1) x +
        ((m + 1 : ℕ) : ℝ) * x * V3.GFun m x) / (1 + ((m + 1 : ℕ) : ℝ) * x) := by
  simp only [V3.GFun, V3.KFun, Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte]
  ring

/-- Linear-time `O(m)` exact loop returning `(H_m, K_m(p), K'_m(p), G_m(p), G'_m(p))`. -/
def hubDerivLoop (p : ℚ) : ℕ → ℚ × ℚ × ℚ × ℚ × ℚ
  | 0     => (0, 1, 0, 5, 0)
  | i + 1 =>
      let (h, k, kp, g, gp) := hubDerivLoop p i
      let ii : ℚ := ((i + 1 : ℕ) : ℚ)
      let h' := h + 1 / ii
      let denom := 1 + ii * p
      let k' := (p + ii * p * k) / denom
      let kp' := (1 + ii * k + ii * p * kp - ii * k') / denom
      let g' := (1 + h' + 4 * k' + ii * p * g) / denom
      let gp' := (4 * kp' + ii * g + ii * p * gp - ii * g') / denom
      (h', k', kp', g', gp')

/-- Exact `(K_m(p), K'_m(p), G_m(p), G'_m(p), v_m(p))` matching `exact_core.hub_derivatives`. -/
def hubDerivQ (m : ℕ) (p : ℚ) : ℚ × ℚ × ℚ × ℚ × ℚ :=
  let (_, k, kp, g, gp) := hubDerivLoop p m
  let v := if m = 0 then 0 else -gp / kp
  (k, kp, g, gp, v)

private theorem hubDerivLoop_spec (m : ℕ) (p : ℚ) (hp : 0 ≤ p) :
    (hubDerivLoop p m).1 = harmonicQ m ∧
    ((hubDerivLoop p m).2.1 : ℝ) = V3.KFun m (p : ℝ) ∧
    HasDerivAt (V3.KFun m) ((hubDerivLoop p m).2.2.1 : ℝ) (p : ℝ) ∧
    ((hubDerivLoop p m).2.2.2.1 : ℝ) = V3.GFun m (p : ℝ) ∧
    HasDerivAt (V3.GFun m) ((hubDerivLoop p m).2.2.2.2 : ℝ) (p : ℝ) := by
  have hpR : (0 : ℝ) ≤ (p : ℝ) := by exact_mod_cast hp
  induction m with
  | zero =>
    refine ⟨rfl, ?_, ?_, ?_, ?_⟩
    · simp [hubDerivLoop, V3.KFun]
    · have hK0 : V3.KFun 0 = fun _ => 1 := by funext x; simp [V3.KFun]
      rw [hK0]
      simpa [hubDerivLoop] using hasDerivAt_const (p : ℝ) (1 : ℝ)
    · simp [hubDerivLoop, V3.GFun]
    · simpa [hubDerivLoop, V3.GFun] using hasDerivAt_const (p : ℝ) (5 : ℝ)
  | succ i ih =>
    rcases ih with ⟨ihH, ihK, ihKd, ihG, ihGd⟩
    set st := hubDerivLoop p i
    set ii : ℝ := ((i + 1 : ℕ) : ℝ)
    have hii_pos : (0 : ℝ) < ii := by positivity
    set denom : ℝ := 1 + ii * (p : ℝ)
    have hdenom_pos : (0 : ℝ) < denom := by positivity
    have hdenom_ne : denom ≠ 0 := ne_of_gt hdenom_pos
    have hH' : (hubDerivLoop p (i + 1)).1 = harmonicQ (i + 1) := by
      simp [hubDerivLoop, st, harmonicQ, ihH]
    have hK' : ((hubDerivLoop p (i + 1)).2.1 : ℝ) = V3.KFun (i + 1) (p : ℝ) := by
      rw [KFun_succ_eq i (p : ℝ) hdenom_ne]
      simp only [hubDerivLoop]
      push_cast
      rw [ihK]
    -- Neighborhood where 1 + ii * x > 0
    have hden_cont : ContinuousAt (fun x : ℝ => 1 + ii * x) (p : ℝ) :=
      continuousAt_const.add (continuousAt_const.mul continuousAt_id)
    have hden_ev : ∀ᶠ x in nhds (p : ℝ), (0 : ℝ) < 1 + ii * x :=
      hden_cont.eventually (Ioi_mem_nhds hdenom_pos)
    have hK_ev : V3.KFun (i + 1) =ᶠ[nhds (p : ℝ)]
        (fun x => (x + ii * x * V3.KFun i x) / (1 + ii * x)) := by
      filter_upwards [hden_ev] with x hx
      exact KFun_succ_eq i x (ne_of_gt hx)
    have hden_deriv : HasDerivAt (fun x : ℝ => 1 + ii * x) ii (p : ℝ) := by
      have h1 : HasDerivAt (fun x : ℝ => ii * x) ii (p : ℝ) := by
        simpa using (hasDerivAt_id (p : ℝ)).const_mul ii
      simpa using V3.hasDerivAt_add (hasDerivAt_const (p : ℝ) (1 : ℝ)) h1
    have hKnum_deriv :
        HasDerivAt (fun x : ℝ => x + ii * x * V3.KFun i x)
          (1 + (ii * V3.KFun i (p : ℝ) + ii * (p : ℝ) * (st.2.2.1 : ℝ))) (p : ℝ) := by
      have hlin : HasDerivAt (fun x : ℝ => ii * x) ii (p : ℝ) := by
        simpa using (hasDerivAt_id (p : ℝ)).const_mul ii
      have hmul := hlin.mul ihKd
      exact V3.hasDerivAt_add (hasDerivAt_id (p : ℝ)) hmul
    have hK_div := V3.hasDerivAt_div_real hKnum_deriv hden_deriv hdenom_ne
    have hKd : HasDerivAt (V3.KFun (i + 1)) ((hubDerivLoop p (i + 1)).2.2.1 : ℝ) (p : ℝ) := by
      rw [hK_ev.hasDerivAt_iff]
      convert hK_div using 1
      have hdenom_ne' : 1 + ((i : ℝ) + 1) * (p : ℝ) ≠ 0 := by simpa [denom, ii] using hdenom_ne
      simp only [hubDerivLoop]
      push_cast
      rw [show (hubDerivLoop p i).2.1 = st.2.1 from rfl, ihK]
      dsimp only [ii]
      push_cast
      field_simp [hdenom_ne']
      ring
    have hG' : ((hubDerivLoop p (i + 1)).2.2.2.1 : ℝ) = V3.GFun (i + 1) (p : ℝ) := by
      rw [GFun_succ_eq_KFun i (p : ℝ)]
      have hHcast : ((st.1 + 1 / ((i + 1 : ℕ) : ℚ) : ℚ) : ℝ) = KMeansPP.harmonic (i + 1) := by
        rw [← harmonicQ_cast, harmonicQ, ← ihH]
      have hKcast : (((p + ((i + 1 : ℕ) : ℚ) * p * st.2.1) / (1 + ((i + 1 : ℕ) : ℚ) * p) : ℚ) : ℝ) =
          V3.KFun (i + 1) (p : ℝ) := hK'
      change (((1 + (st.1 + 1 / ((i + 1 : ℕ) : ℚ)) +
          4 * ((p + ((i + 1 : ℕ) : ℚ) * p * st.2.1) / (1 + ((i + 1 : ℕ) : ℚ) * p)) +
          ((i + 1 : ℕ) : ℚ) * p * st.2.2.2.1) / (1 + ((i + 1 : ℕ) : ℚ) * p) : ℚ) : ℝ) = _
      rw [Rat.cast_div]
      simp only [Rat.cast_add, Rat.cast_mul, Rat.cast_one, Rat.cast_ofNat, Rat.cast_natCast]
      rw [← Rat.cast_add, hHcast, hKcast, ihG]
    have hGnum_deriv :
        HasDerivAt
          (fun x : ℝ => 1 + KMeansPP.harmonic (i + 1) + 4 * V3.KFun (i + 1) x +
            ii * x * V3.GFun i x)
          (4 * ((hubDerivLoop p (i + 1)).2.2.1 : ℝ) +
            (ii * V3.GFun i (p : ℝ) + ii * (p : ℝ) * (st.2.2.2.2 : ℝ))) (p : ℝ) := by
      have hc : HasDerivAt (fun _ : ℝ => 1 + KMeansPP.harmonic (i + 1)) 0 (p : ℝ) :=
        hasDerivAt_const _ _
      have h4k := hKd.const_mul (4 : ℝ)
      have hlin : HasDerivAt (fun x : ℝ => ii * x) ii (p : ℝ) := by
        simpa using (hasDerivAt_id (p : ℝ)).const_mul ii
      have hig := hlin.mul ihGd
      simpa using V3.hasDerivAt_add (V3.hasDerivAt_add hc h4k) hig
    have hG_div := V3.hasDerivAt_div_real hGnum_deriv hden_deriv hdenom_ne
    have hG_eq : V3.GFun (i + 1) = fun x =>
        (1 + KMeansPP.harmonic (i + 1) + 4 * V3.KFun (i + 1) x +
          ii * x * V3.GFun i x) / (1 + ii * x) := by
      funext x
      exact GFun_succ_eq_KFun i x
    have hGd : HasDerivAt (V3.GFun (i + 1)) ((hubDerivLoop p (i + 1)).2.2.2.2 : ℝ) (p : ℝ) := by
      rw [hG_eq]
      convert hG_div using 1
      have hdenom_ne' : 1 + ((i : ℝ) + 1) * (p : ℝ) ≠ 0 := by simpa [denom, ii] using hdenom_ne
      have hGnum_eq :
          1 + KMeansPP.harmonic (i + 1) + 4 * V3.KFun (i + 1) (p : ℝ) +
            ii * (p : ℝ) * V3.GFun i (p : ℝ) = V3.GFun (i + 1) (p : ℝ) * (1 + ii * (p : ℝ)) := by
        rw [GFun_succ_eq_KFun i (p : ℝ)]
        dsimp only [ii]
        field_simp [hdenom_ne']
      rw [hGnum_eq]
      have hGcast : (((hubDerivLoop p (i + 1)).2.2.2.1 : ℚ) : ℝ) = V3.GFun (i + 1) (p : ℝ) := hG'
      change (((4 * (hubDerivLoop p (i + 1)).2.2.1 + ((i + 1 : ℕ) : ℚ) * st.2.2.2.1 +
          ((i + 1 : ℕ) : ℚ) * p * st.2.2.2.2 -
          ((i + 1 : ℕ) : ℚ) * (hubDerivLoop p (i + 1)).2.2.2.1) /
          (1 + ((i + 1 : ℕ) : ℚ) * p) : ℚ) : ℝ) = _
      rw [Rat.cast_div]
      simp only [Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_one, Rat.cast_ofNat,
        Rat.cast_natCast]
      rw [ihG, hGcast]
      dsimp only [ii]
      push_cast
      field_simp [hdenom_ne']
      ring
    exact ⟨hH', hK', hKd, hG', hGd⟩

theorem hubDerivQ_K_cast (m : ℕ) (p : ℚ) (hp : 0 ≤ p) :
    ((hubDerivQ m p).1 : ℝ) = V3.KFun m (p : ℝ) :=
  (hubDerivLoop_spec m p hp).2.1

theorem hubDerivQ_K_hasDerivAt (m : ℕ) (p : ℚ) (hp : 0 ≤ p) :
    HasDerivAt (V3.KFun m) ((hubDerivQ m p).2.1 : ℝ) (p : ℝ) :=
  (hubDerivLoop_spec m p hp).2.2.1

theorem hubDerivQ_G_cast (m : ℕ) (p : ℚ) (hp : 0 ≤ p) :
    ((hubDerivQ m p).2.2.1 : ℝ) = V3.GFun m (p : ℝ) :=
  (hubDerivLoop_spec m p hp).2.2.2.1

theorem hubDerivQ_G_hasDerivAt (m : ℕ) (p : ℚ) (hp : 0 ≤ p) :
    HasDerivAt (V3.GFun m) ((hubDerivQ m p).2.2.2.1 : ℝ) (p : ℝ) :=
  (hubDerivLoop_spec m p hp).2.2.2.2

theorem hubDerivQ_v_eq (m : ℕ) (p : ℚ) (hm : m ≠ 0) :
    (hubDerivQ m p).2.2.2.2 = -(hubDerivQ m p).2.2.2.1 / (hubDerivQ m p).2.1 := by
  simp [hubDerivQ, hm]

/-- Exact shortened-clock `(K_{n,d}(z), K'_{n,d}(z))` matching `check_binary._K_short`. -/
def KShortDerivQ : ℕ → ℕ → ℚ → ℚ × ℚ
  | 0, _, _     => (1, 0)
  | n + 1, d, z =>
      if d < n + 1 then
        let (k, kp) := KShortDerivQ n d z
        let ii : ℚ := ((n + 1 : ℕ) : ℚ)
        let denom := 1 + ii * z
        let k' := (z + ii * z * k) / denom
        let kp' := (1 + ii * k + ii * z * kp - ii * k') / denom
        (k', kp')
      else (1, 0)

theorem KShort_succ_eq (n d : ℕ) (h : d < n + 1) (x : ℝ)
    (hx : 1 + ((n + 1 : ℕ) : ℝ) * x ≠ 0) :
    V3.KShort (n + 1) d x =
      (x + ((n + 1 : ℕ) : ℝ) * x * V3.KShort n d x) / (1 + ((n + 1 : ℕ) : ℝ) * x) := by
  have hIcc : Finset.Icc (d + 1) (n + 1) = insert (n + 1) (Finset.Icc (d + 1) n) := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  have hnm : n + 1 ∉ Finset.Icc (d + 1) n := by simp
  have hpi : V3.piShort (n + 1) d x =
      ((((n + 1 : ℕ) : ℝ) * x) / (1 + ((n + 1 : ℕ) : ℝ) * x)) * V3.piShort n d x := by
    simp only [V3.piShort, hIcc, Finset.prod_insert hnm]
  by_cases hdn : d < n
  · simp only [V3.KShort, h, hdn, ↓reduceIte, hpi]
    set c : ℝ := ((n + 1 : ℕ) : ℝ)
    have hx' : 1 + c * x ≠ 0 := hx
    rw [eq_div_iff hx']
    have hmul : c * x / (1 + c * x) * (1 + c * x) = c * x := div_mul_cancel₀ _ hx'
    calc
      (x + (1 - x) * (c * x / (1 + c * x) * V3.piShort n d x)) * (1 + c * x)
          = x * (1 + c * x) + (1 - x) * V3.piShort n d x * (c * x / (1 + c * x) * (1 + c * x)) := by ring
      _ = x * (1 + c * x) + (1 - x) * V3.piShort n d x * (c * x) := by rw [hmul]
      _ = x + c * x * (x + (1 - x) * V3.piShort n d x) := by ring
  · have heq : d = n := by omega
    subst heq
    have hpi0 : V3.piShort d d x = 1 := by simp [V3.piShort]
    simp only [V3.KShort, h, lt_irrefl, ↓reduceIte, hpi, hpi0, mul_one]
    set c : ℝ := ((d + 1 : ℕ) : ℝ)
    have hx' : 1 + c * x ≠ 0 := hx
    rw [eq_div_iff hx']
    have hmul : c * x / (1 + c * x) * (1 + c * x) = c * x := div_mul_cancel₀ _ hx'
    calc
      (x + (1 - x) * (c * x / (1 + c * x))) * (1 + c * x)
          = x * (1 + c * x) + (1 - x) * (c * x / (1 + c * x) * (1 + c * x)) := by ring
      _ = x * (1 + c * x) + (1 - x) * (c * x) := by rw [hmul]
      _ = x + c * x := by ring

theorem KShortDerivQ_spec (n d : ℕ) (z : ℚ) (hz : 0 ≤ z) :
    ((KShortDerivQ n d z).1 : ℝ) = V3.KShort n d (z : ℝ) ∧
    HasDerivAt (V3.KShort n d) ((KShortDerivQ n d z).2 : ℝ) (z : ℝ) := by
  have hzR : (0 : ℝ) ≤ (z : ℝ) := by exact_mod_cast hz
  induction n with
  | zero =>
    refine ⟨by simp [KShortDerivQ, V3.KShort], ?_⟩
    have h0 : V3.KShort 0 d = fun _ => 1 := by funext x; simp [V3.KShort]
    rw [h0]
    simpa [KShortDerivQ] using hasDerivAt_const (z : ℝ) (1 : ℝ)
  | succ n ih =>
    by_cases hlt : d < n + 1
    · rcases ih with ⟨ihK, ihKd⟩
      set st := KShortDerivQ n d z
      set ii : ℝ := ((n + 1 : ℕ) : ℝ)
      have hii_pos : (0 : ℝ) < ii := by positivity
      set denom : ℝ := 1 + ii * (z : ℝ)
      have hdenom_pos : (0 : ℝ) < denom := by positivity
      have hdenom_ne : denom ≠ 0 := ne_of_gt hdenom_pos
      have hK' : ((KShortDerivQ (n + 1) d z).1 : ℝ) = V3.KShort (n + 1) d (z : ℝ) := by
        rw [KShort_succ_eq n d hlt (z : ℝ) hdenom_ne]
        simp only [KShortDerivQ, hlt, ↓reduceIte]
        push_cast
        rw [ihK]
      have hden_ev : ∀ᶠ x in nhds (z : ℝ), (0 : ℝ) < 1 + ii * x :=
        (continuousAt_const.add (continuousAt_const.mul continuousAt_id)).eventually
          (Ioi_mem_nhds hdenom_pos)
      have hK_ev : V3.KShort (n + 1) d =ᶠ[nhds (z : ℝ)]
          (fun x => (x + ii * x * V3.KShort n d x) / (1 + ii * x)) := by
        filter_upwards [hden_ev] with x hx
        exact KShort_succ_eq n d hlt x (ne_of_gt hx)
      have hden_deriv : HasDerivAt (fun x : ℝ => 1 + ii * x) ii (z : ℝ) := by
        simpa using V3.hasDerivAt_add (hasDerivAt_const (z : ℝ) (1 : ℝ)) ((hasDerivAt_id (z : ℝ)).const_mul ii)
      have hnum_deriv :
          HasDerivAt (fun x : ℝ => x + ii * x * V3.KShort n d x)
            (1 + (ii * V3.KShort n d (z : ℝ) + ii * (z : ℝ) * (st.2 : ℝ))) (z : ℝ) := by
        have hlin : HasDerivAt (fun x : ℝ => ii * x) ii (z : ℝ) := by
          simpa using (hasDerivAt_id (z : ℝ)).const_mul ii
        exact V3.hasDerivAt_add (hasDerivAt_id (z : ℝ)) (hlin.mul ihKd)
      refine ⟨hK', ?_⟩
      rw [hK_ev.hasDerivAt_iff]
      convert V3.hasDerivAt_div_real hnum_deriv hden_deriv hdenom_ne using 1
      have hdenom_ne' : 1 + ((n : ℝ) + 1) * (z : ℝ) ≠ 0 := by simpa [denom, ii] using hdenom_ne
      simp only [KShortDerivQ, hlt, ↓reduceIte]
      push_cast
      rw [show (KShortDerivQ n d z).1 = st.1 from rfl, ihK]
      dsimp only [ii]
      push_cast
      field_simp [hdenom_ne']
      ring
    · refine ⟨by simp [KShortDerivQ, V3.KShort, hlt], ?_⟩
      have h1 : V3.KShort (n + 1) d = fun _ => 1 := by funext x; simp [V3.KShort, hlt]
      rw [h1]
      simpa [KShortDerivQ, hlt] using hasDerivAt_const (z : ℝ) (1 : ℝ)

/-! ### Four-Percent Mode Award `hPremQ`, `sigmaQ`, and Explicit Stocks `CStockQ`, `dSlopeQ` -/

/-- Exact rational constants matching `V3.Defs`. -/
def gapConstQ : ℚ := 14117 / 100000
def MThreshQ : ℚ := 485883 / 100000
def P16Q : ℚ := 4445581 / 500000
def q0ConstQ : ℚ := 21 / 10

/-- Linear-time `O(j)` auxiliary state `(H_j, h_j(q0))` for `hPremGenQ`. -/
def hPremAux (q0 : ℚ) : ℕ → ℚ × ℚ
  | 0     => (0, 1)
  | j + 1 =>
      let (h, val) := hPremAux q0 j
      let jj : ℚ := ((j + 1 : ℕ) : ℚ)
      let h' := h + 1 / jj
      let val' := (1 + h' + jj * q0 * val) / (1 + jj * q0)
      (h', val')

/-- Exact `h_j(q0)` for arbitrary rational `q0`. -/
def hPremGenQ (q0 : ℚ) (j : ℕ) : ℚ := (hPremAux q0 j).2

/-- Exact `h_j` at `q0 = 21/10` matching `V3.hPrem`. -/
def hPremQ (j : ℕ) : ℚ := hPremGenQ q0ConstQ j

/-- Exact `σ_j = γ * h_j(q0)` for general `γ, q0`. -/
def sigmaGenQ (j : ℕ) (gamma q0 : ℚ) : ℚ := gamma * hPremGenQ q0 j

/-- Exact four-percent mode award `σ_j = (1/25) h_j` matching `V3.sigmaPrem`. -/
def sigmaQ (j : ℕ) : ℚ := (1 / 25 : ℚ) * hPremQ j

private theorem hPremAux_spec (j : ℕ) :
    (hPremAux q0ConstQ j).1 = harmonicQ j ∧ ((hPremAux q0ConstQ j).2 : ℝ) = V3.hPrem j := by
  induction j with
  | zero => simp [hPremAux, harmonicQ, V3.hPrem]
  | succ j ih =>
    rcases ih with ⟨ihH, ihV⟩
    refine ⟨by simp [hPremAux, harmonicQ, ihH], ?_⟩
    simp only [hPremAux, V3.hPrem]
    rw [ihH]
    push_cast
    rw [ihV, ← harmonicQ_cast]
    simp [harmonicQ, q0ConstQ, V3.q0Const]

theorem hPremQ_cast (j : ℕ) : (hPremQ j : ℝ) = V3.hPrem j :=
  (hPremAux_spec j).2

theorem sigmaQ_cast (j : ℕ) : (sigmaQ j : ℝ) = V3.sigmaPrem j := by
  simp [sigmaQ, V3.sigmaPrem, hPremQ_cast]

/-- Shifted harmonic sums `t_j = H_j - H_4` and `s_j = H_{2,j} - H_{2,4}` in `ℚ`. -/
def tShiftQ (j : ℕ) : ℚ := harmonicQ j - harmonicQ 4
def sShiftQ (j : ℕ) : ℚ := harmonic2Q j - harmonic2Q 4

theorem tShiftQ_cast (j : ℕ) : (tShiftQ j : ℝ) = V3.tShift j := by
  simp [tShiftQ, V3.tShift, harmonicQ_cast]

theorem sShiftQ_cast (j : ℕ) : (sShiftQ j : ℝ) = V3.sShift j := by
  simp [sShiftQ, V3.sShift, harmonic2Q_cast]

/-- Exact formula for `alphaStock` in `ℚ`. -/
def alphaStockQ_raw : ℚ :=
  (GQ 16 (11 / 4) - 347 / 50 - (tShiftQ 16) ^ 2 / (11 / 2) - sShiftQ 16) / tShiftQ 16

/-- Precomputed exact reduced rational literal for `alphaStock`, verified equal to `alphaStockQ_raw`
    once by the kernel so every downstream `CStockQ` / `dSlopeQ` evaluation is instantaneous. -/
def alphaStockQ : ℚ :=
  1263560742204459410262441875745427686325199 / 1104451971319193737924777325974029738450000

theorem alphaStockQ_eq_raw : alphaStockQ = alphaStockQ_raw := by decide +kernel

theorem alphaStockQ_cast : (alphaStockQ : ℝ) = V3.alphaStock := by
  rw [alphaStockQ_eq_raw]
  unfold alphaStockQ_raw V3.alphaStock
  push_cast
  rw [GQ_cast, tShiftQ_cast, sShiftQ_cast]
  norm_num

/-- Exact stock sequence `C_j` in `ℚ` matching `V3.CStock`. -/
def CStockQ (j : ℕ) : ℚ :=
  if j = 0 then MThreshQ
  else if j = 1 then 5663 / 1000
  else if j = 2 then 1551 / 250
  else if j = 3 then 1653 / 250
  else if j = 4 then 347 / 50
  else if j ≤ 16 then 347 / 50 + alphaStockQ * tShiftQ j + (tShiftQ j) ^ 2 / (11 / 2) + sShiftQ j
  else 2 + 2 * harmonicQ (j + 1)

theorem CStockQ_cast (j : ℕ) : (CStockQ j : ℝ) = V3.CStock j := by
  unfold CStockQ V3.CStock
  split_ifs <;>
    simp [MThreshQ, V3.MThresh, alphaStockQ_cast, tShiftQ_cast, sShiftQ_cast, harmonicQ_cast]

/-- Exact mixing slope `d_j` in `ℚ` matching `V3.dSlope`. -/
def dSlopeQ (j : ℕ) : ℚ :=
  if j = 17 then 17 * (CStockQ 17 - P16Q)
  else (j : ℚ) * (CStockQ j - CStockQ (j - 1))

theorem dSlopeQ_cast (j : ℕ) : (dSlopeQ j : ℝ) = V3.dSlope j := by
  unfold dSlopeQ V3.dSlope
  split_ifs <;> simp [CStockQ_cast, P16Q, V3.P16]

/-! ## Section 2: Polynomial Reflection Engine (`RPoly := List ℚ`) -/

/-- Monomial-basis rational polynomial `[c_0, c_1, ..., c_d]` representing `∑ c_i x^i`. -/
abbrev RPoly := List ℚ

/-- Evaluate `p : RPoly` at `x : ℝ` via Horner's rule. -/
def evalRPoly : RPoly → ℝ → ℝ
  | [], _      => 0
  | c :: cs, x => (c : ℝ) + x * evalRPoly cs x

/-- Evaluate `p : RPoly` at `x : ℚ` via Horner's rule. -/
def evalRPolyQ : RPoly → ℚ → ℚ
  | [], _      => 0
  | c :: cs, x => c + x * evalRPolyQ cs x

theorem evalRPolyQ_cast (p : RPoly) (x : ℚ) :
    (evalRPolyQ p x : ℝ) = evalRPoly p (x : ℝ) := by
  induction p with
  | nil => simp [evalRPolyQ, evalRPoly]
  | cons c cs ih => simp [evalRPolyQ, evalRPoly, ih]

theorem evalRPoly_eq_sum (p : RPoly) (x : ℝ) :
    evalRPoly p x = ∑ i ∈ Finset.range p.length, ((p.getD i 0 : ℚ) : ℝ) * x ^ i := by
  induction p with
  | nil => simp [evalRPoly]
  | cons c cs ih =>
    simp only [evalRPoly, List.length_cons, Finset.sum_range_succ', List.getD_cons_zero,
      List.getD_cons_succ, pow_zero, mul_one, ih, Finset.mul_sum]
    rw [add_comm]
    congr 1
    apply Finset.sum_congr rfl
    intro i _
    rw [pow_succ']
    ring

namespace RPoly

def const (c : ℚ) : RPoly := [c]
def var : RPoly := [0, 1]

def add : RPoly → RPoly → RPoly
  | [], q => q
  | p, [] => p
  | a :: p, b :: q => (a + b) :: add p q

def neg : RPoly → RPoly := List.map (fun c => -c)

def sub (p q : RPoly) : RPoly := add p (neg q)

def smul (c : ℚ) : RPoly → RPoly := List.map (fun a => c * a)

def mul : RPoly → RPoly → RPoly
  | [], _      => []
  | a :: p, q  => add (smul a q) (0 :: mul p q)

def pow (p : RPoly) : ℕ → RPoly
  | 0     => [1]
  | n + 1 => mul p (pow p n)

/-- Polynomial composition `p(q(x))` via Horner's rule. -/
def comp (p q : RPoly) : RPoly :=
  p.foldr (fun c acc => add [c] (mul q acc)) []

/-- Affine change of variables `u ↦ p(a + (b - a) * u)`. -/
def shiftAffine (p : RPoly) (a b : ℚ) : RPoly :=
  comp p [a, b - a]

/-- Formal derivative `p'(x)` of `p : RPoly`. -/
def derivAux (k : ℕ) : RPoly → RPoly
  | []      => []
  | c :: cs => ((k : ℚ) * c) :: derivAux (k + 1) cs

def deriv : RPoly → RPoly
  | []      => []
  | _ :: cs => derivAux 1 cs

/-- Trim trailing zero coefficients structurally. -/
def trim : RPoly → RPoly
  | []      => []
  | c :: cs =>
      match trim cs with
      | [] => if c = 0 then [] else [c]
      | ts => c :: ts

/-- True iff every coefficient of `p` is zero. -/
def isAllZero : RPoly → Bool
  | []     => true
  | a :: p => decide (a = 0) && isAllZero p

/-- Semantic equality of rational polynomials (ignoring trailing zeros), purely structural. -/
def polyEq : RPoly → RPoly → Bool
  | [], q          => isAllZero q
  | a :: p, []     => decide (a = 0) && isAllZero p
  | a :: p, b :: q => decide (a = b) && polyEq p q

end RPoly

/-! ### Proven `evalRPoly` Homomorphisms -/

@[simp] theorem evalRPoly_nil (x : ℝ) : evalRPoly [] x = 0 := rfl

@[simp] theorem evalRPoly_const (c : ℚ) (x : ℝ) : evalRPoly (RPoly.const c) x = (c : ℝ) := by
  simp [RPoly.const, evalRPoly]

@[simp] theorem evalRPoly_var (x : ℝ) : evalRPoly RPoly.var x = x := by
  simp [RPoly.var, evalRPoly]

theorem evalRPoly_add (p q : RPoly) (x : ℝ) :
    evalRPoly (RPoly.add p q) x = evalRPoly p x + evalRPoly q x := by
  induction p generalizing q with
  | nil => simp [RPoly.add, evalRPoly]
  | cons a p ih =>
    cases q with
    | nil => simp [RPoly.add, evalRPoly]
    | cons b q =>
      simp only [RPoly.add, evalRPoly, Rat.cast_add, ih q]
      ring

theorem evalRPoly_neg (p : RPoly) (x : ℝ) :
    evalRPoly (RPoly.neg p) x = -evalRPoly p x := by
  induction p with
  | nil => simp [RPoly.neg, evalRPoly]
  | cons a p ih =>
    simp only [RPoly.neg, List.map_cons, evalRPoly, Rat.cast_neg]
    rw [show evalRPoly (List.map (fun c => -c) p) x = -evalRPoly p x from ih]
    ring

theorem evalRPoly_sub (p q : RPoly) (x : ℝ) :
    evalRPoly (RPoly.sub p q) x = evalRPoly p x - evalRPoly q x := by
  rw [RPoly.sub, evalRPoly_add, evalRPoly_neg, sub_eq_add_neg]

theorem evalRPoly_smul (c : ℚ) (p : RPoly) (x : ℝ) :
    evalRPoly (RPoly.smul c p) x = (c : ℝ) * evalRPoly p x := by
  induction p with
  | nil => simp [RPoly.smul, evalRPoly]
  | cons a p ih =>
    simp only [RPoly.smul, List.map_cons, evalRPoly, Rat.cast_mul]
    rw [show evalRPoly (List.map (fun b => c * b) p) x = (c : ℝ) * evalRPoly p x from ih]
    ring

theorem evalRPoly_mul (p q : RPoly) (x : ℝ) :
    evalRPoly (RPoly.mul p q) x = evalRPoly p x * evalRPoly q x := by
  induction p with
  | nil => simp [RPoly.mul, evalRPoly]
  | cons a p ih =>
    simp only [RPoly.mul, evalRPoly_add, evalRPoly_smul, evalRPoly, Rat.cast_zero, zero_add, ih]
    ring

theorem evalRPoly_pow (p : RPoly) (n : ℕ) (x : ℝ) :
    evalRPoly (RPoly.pow p n) x = (evalRPoly p x) ^ n := by
  induction n with
  | zero => simp [RPoly.pow, evalRPoly]
  | succ n ih => simp [RPoly.pow, evalRPoly_mul, ih, pow_succ']

theorem evalRPoly_comp (p q : RPoly) (x : ℝ) :
    evalRPoly (RPoly.comp p q) x = evalRPoly p (evalRPoly q x) := by
  induction p with
  | nil => simp [RPoly.comp, evalRPoly]
  | cons c cs ih =>
    simp only [RPoly.comp, List.foldr_cons]
    rw [evalRPoly_add, evalRPoly_mul]
    simp only [evalRPoly, mul_zero, add_zero]
    rw [show evalRPoly (List.foldr (fun c acc => RPoly.add [c] (RPoly.mul q acc)) [] cs) x =
      evalRPoly cs (evalRPoly q x) from ih]

theorem evalRPoly_shiftAffine (p : RPoly) (a b : ℚ) (u : ℝ) :
    evalRPoly (RPoly.shiftAffine p a b) u = evalRPoly p ((a : ℝ) + ((b : ℝ) - (a : ℝ)) * u) := by
  rw [RPoly.shiftAffine, evalRPoly_comp]
  congr 1
  simp [evalRPoly]
  ring

theorem evalRPoly_trim (p : RPoly) (x : ℝ) : evalRPoly (RPoly.trim p) x = evalRPoly p x := by
  induction p with
  | nil => rfl
  | cons c cs ih =>
    simp only [RPoly.trim]
    cases h : RPoly.trim cs with
    | nil =>
      rw [h] at ih
      simp only [evalRPoly] at ih ⊢
      by_cases hc : c = 0 <;> simp [hc, ← ih, evalRPoly]
    | cons t ts =>
      rw [h] at ih
      simp only [evalRPoly] at ih ⊢
      rw [ih]

theorem evalRPoly_eq_zero_of_isAllZero (p : RPoly) (h : RPoly.isAllZero p = true) (x : ℝ) :
    evalRPoly p x = 0 := by
  induction p with
  | nil => rfl
  | cons a p ih =>
    simp only [RPoly.isAllZero, Bool.and_eq_true, decide_eq_true_eq] at h
    simp [evalRPoly, h.1, ih h.2]

theorem evalRPoly_eq_of_polyEq (p q : RPoly) (h : RPoly.polyEq p q = true) (x : ℝ) :
    evalRPoly p x = evalRPoly q x := by
  induction p generalizing q with
  | nil =>
    simp only [RPoly.polyEq] at h
    simp [evalRPoly, evalRPoly_eq_zero_of_isAllZero q h x]
  | cons a p ihp =>
    cases q with
    | nil =>
      simp only [RPoly.polyEq, Bool.and_eq_true, decide_eq_true_eq] at h
      simp [evalRPoly, h.1, evalRPoly_eq_zero_of_isAllZero p h.2 x]
    | cons b q =>
      simp only [RPoly.polyEq, Bool.and_eq_true, decide_eq_true_eq] at h
      simp [evalRPoly, h.1, ihp q h.2]

/-! ### Clean `HasDerivAt` for `evalRPoly` -/

private theorem evalRPoly_derivAux_shift (p : RPoly) (k : ℕ) (x : ℝ) :
    evalRPoly (RPoly.derivAux k p) x =
      (k : ℝ) * evalRPoly p x + x * evalRPoly (RPoly.deriv p) x := by
  induction p generalizing k with
  | nil => simp [RPoly.derivAux, RPoly.deriv, evalRPoly]
  | cons c cs ih =>
    simp only [RPoly.derivAux, RPoly.deriv, evalRPoly, Rat.cast_mul, Rat.cast_natCast]
    have h1 := ih (k + 1)
    have h2 := ih 1
    simp only [Nat.cast_add, Nat.cast_one, one_mul] at h1 h2
    rw [h1, h2]
    ring

theorem hasDerivAt_evalRPoly (p : RPoly) (x : ℝ) :
    HasDerivAt (fun t => evalRPoly p t) (evalRPoly (RPoly.deriv p) x) x := by
  induction p with
  | nil => simpa [RPoly.deriv, evalRPoly] using hasDerivAt_const x (0 : ℝ)
  | cons c cs ih =>
    have hconst : HasDerivAt (fun _ : ℝ => (c : ℝ)) 0 x := hasDerivAt_const x _
    have hmul : HasDerivAt (fun t => t * evalRPoly cs t)
        (1 * evalRPoly cs x + x * evalRPoly (RPoly.deriv cs) x) x :=
      (hasDerivAt_id x).mul ih
    have hsum := V3.hasDerivAt_add hconst hmul
    change HasDerivAt (fun t => (c : ℝ) + t * evalRPoly cs t) (evalRPoly (RPoly.derivAux 1 cs) x) x
    convert hsum using 1
    rw [evalRPoly_derivAux_shift cs 1 x]
    ring

/-! ### Exact Bernstein Basis Conversion & Soundness -/

/-- Sum of a `List ℚ`. -/
def sumListQ : List ℚ → ℚ
  | []      => 0
  | a :: as => a + sumListQ as

theorem sumListQ_append (l1 l2 : List ℚ) : sumListQ (l1 ++ l2) = sumListQ l1 + sumListQ l2 := by
  induction l1 with
  | nil => simp [sumListQ]
  | cons a l1 ih => simp [sumListQ, ih, add_assoc]

theorem sumListQ_map_range (n : ℕ) (f : ℕ → ℚ) :
    (sumListQ ((List.range n).map f) : ℝ) = ∑ i ∈ Finset.range n, (f i : ℝ) := by
  induction n with
  | zero => simp [sumListQ]
  | succ n ih =>
    rw [List.range_succ, List.map_append, List.map_singleton, sumListQ_append]
    simp only [sumListQ, add_zero, Rat.cast_add, ih, Finset.sum_range_succ]

/-- Weighted Bernstein coefficient `w_i = C(d, i) * b_i = ∑_{j=0}^i q_j C(d - j, i - j)`
    for a polynomial `q` of length `d + 1` on `[0, 1]`. Zero divisions! -/
def bernsteinWeightAt (q : RPoly) (d i : ℕ) : ℚ :=
  sumListQ ((List.range (i + 1)).map (fun j =>
    q.getD j 0 * ((Nat.choose (d - j) (i - j) : ℕ) : ℚ)))

/-- List `[w_0, ..., w_d]` of weighted Bernstein coefficients of `q` on `[0, 1]`. -/
def RPoly.bernsteinWeights (q : RPoly) : List ℚ :=
  match q with
  | [] => []
  | _  =>
    let d := q.length - 1
    (List.range (d + 1)).map (bernsteinWeightAt q d)

/-- Exact Bernstein coefficients `[b_0, ..., b_d]` of `p` on `[a, b]` matching `exact_core.bernstein_from_monomial`. -/
def RPoly.bernsteinCoeffs (p : RPoly) (a b : ℚ) : List ℚ :=
  let q := RPoly.shiftAffine p a b
  match q with
  | [] => []
  | _  =>
    let d := q.length - 1
    (List.range (d + 1)).map (fun i =>
      bernsteinWeightAt q d i / ((Nat.choose d i : ℕ) : ℚ))

/-- Fundamental Bernstein expansion identity on `[0, 1]`:
    `evalRPoly q u = ∑_{i=0}^d w_i u^i (1 - u)^(d - i)`. -/
theorem evalRPoly_eq_bernstein_weights (q : RPoly) (hq : q ≠ []) (u : ℝ) :
    evalRPoly q u =
      ∑ i ∈ Finset.range (q.length - 1 + 1),
        (bernsteinWeightAt q (q.length - 1) i : ℝ) * u ^ i * (1 - u) ^ (q.length - 1 - i) := by
  set d := q.length - 1
  have hlen : q.length = d + 1 := by
    have hpos : 0 < q.length := List.length_pos_of_ne_nil hq
    omega
  rw [evalRPoly_eq_sum, hlen]
  -- Expand each u^j = u^j * (u + (1 - u))^(d - j)
  have hterm : ∀ j ∈ Finset.range (d + 1),
      ((q.getD j 0 : ℚ) : ℝ) * u ^ j =
      ∑ r ∈ Finset.range (d - j + 1),
        ((q.getD j 0 : ℚ) : ℝ) * ((Nat.choose (d - j) r : ℕ) : ℝ) *
          u ^ (j + r) * (1 - u) ^ (d - j - r) := by
    intro j _
    have h1 : (1 : ℝ) = (u + (1 - u)) ^ (d - j) := by ring
    conv_lhs => rw [← mul_one (((q.getD j 0 : ℚ) : ℝ) * u ^ j), h1, add_pow]
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro r _
    rw [pow_add]
    ring
  rw [Finset.sum_congr rfl hterm]
  -- Expand RHS weights as nested sum
  have hrhs : ∀ i ∈ Finset.range (d + 1),
      (bernsteinWeightAt q d i : ℝ) * u ^ i * (1 - u) ^ (d - i) =
      ∑ j ∈ Finset.range (i + 1),
        ((q.getD j 0 : ℚ) : ℝ) * ((Nat.choose (d - j) (i - j) : ℕ) : ℝ) *
          u ^ i * (1 - u) ^ (d - i) := by
    intro i _
    unfold bernsteinWeightAt
    rw [sumListQ_map_range, Finset.sum_mul, Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro j _
    push_cast
    ring
  rw [Finset.sum_congr rfl hrhs]
  -- Reindex double sums via Finset.sum_sigma and bijection (j, r) ↦ (j + r, j)
  have hlhs_sig :
      ∑ j ∈ Finset.range (d + 1), ∑ r ∈ Finset.range (d - j + 1),
        ((q.getD j 0 : ℚ) : ℝ) * ((Nat.choose (d - j) r : ℕ) : ℝ) *
          u ^ (j + r) * (1 - u) ^ (d - j - r) =
      ∑ p ∈ (Finset.range (d + 1)).sigma (fun j => Finset.range (d - j + 1)),
        ((q.getD p.1 0 : ℚ) : ℝ) * ((Nat.choose (d - p.1) p.2 : ℕ) : ℝ) *
          u ^ (p.1 + p.2) * (1 - u) ^ (d - p.1 - p.2) := by
    rw [Finset.sum_sigma]
  have hrhs_sig :
      ∑ i ∈ Finset.range (d + 1), ∑ j ∈ Finset.range (i + 1),
        ((q.getD j 0 : ℚ) : ℝ) * ((Nat.choose (d - j) (i - j) : ℕ) : ℝ) *
          u ^ i * (1 - u) ^ (d - i) =
      ∑ p ∈ (Finset.range (d + 1)).sigma (fun i => Finset.range (i + 1)),
        ((q.getD p.2 0 : ℚ) : ℝ) * ((Nat.choose (d - p.2) (p.1 - p.2) : ℕ) : ℝ) *
          u ^ p.1 * (1 - u) ^ (d - p.1) := by
    rw [Finset.sum_sigma]
  rw [hlhs_sig, hrhs_sig]
  refine Finset.sum_bij (fun p _ => ⟨p.1 + p.2, p.1⟩) ?_ ?_ ?_ ?_
  · intro p hp
    simp only [Finset.mem_sigma, Finset.mem_range] at hp ⊢
    omega
  · intro p1 _ p2 _ heq
    cases p1; cases p2
    simp only [Sigma.mk.inj_iff, heq_eq_eq] at heq
    obtain ⟨h1, h2⟩ := heq
    subst h2
    congr 1
    omega
  · intro b hb
    rcases b with ⟨i, j⟩
    simp only [Finset.mem_sigma, Finset.mem_range] at hb
    refine ⟨⟨j, i - j⟩, ?_, ?_⟩
    · simp only [Finset.mem_sigma, Finset.mem_range]; omega
    · simp only [Sigma.mk.inj_iff, heq_eq_eq, and_true]; omega
  · intro p hp
    simp only [Finset.mem_sigma, Finset.mem_range] at hp
    have h1 : p.1 + p.2 - p.1 = p.2 := by omega
    have h2 : d - (p.1 + p.2) = d - p.1 - p.2 := by omega
    rw [h1, h2]

theorem bernstein_weights_nonneg (q : RPoly) (hq : q ≠ [])
    (hall : ∀ c ∈ RPoly.bernsteinWeights q, (0 : ℚ) ≤ c)
    {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 ≤ evalRPoly q u := by
  rw [evalRPoly_eq_bernstein_weights q hq u]
  apply Finset.sum_nonneg
  intro i hi
  have hmem : bernsteinWeightAt q (q.length - 1) i ∈ RPoly.bernsteinWeights q := by
    cases hq' : q with
    | nil => exact absurd hq' hq
    | cons c cs =>
      simp only [RPoly.bernsteinWeights, List.mem_map, List.mem_range]
      refine ⟨i, ?_, rfl⟩
      rw [← hq']
      exact Finset.mem_range.mp hi
  have hw : (0 : ℝ) ≤ (bernsteinWeightAt q (q.length - 1) i : ℝ) := by
    exact_mod_cast hall _ hmem
  have h1u : 0 ≤ 1 - u := sub_nonneg.mpr hu1
  positivity

theorem bernstein_weights_pos (q : RPoly) (hq : q ≠ [])
    (hall : ∀ c ∈ RPoly.bernsteinWeights q, (0 : ℚ) < c)
    {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 < evalRPoly q u := by
  set d := q.length - 1
  have hmem_at : ∀ i ∈ Finset.range (d + 1),
      bernsteinWeightAt q d i ∈ RPoly.bernsteinWeights q := by
    intro i hi
    cases hq' : q with
    | nil => exact absurd hq' hq
    | cons c cs =>
      have hd : (c :: cs).length - 1 = d := by rw [← hq']
      simp only [RPoly.bernsteinWeights, List.mem_map, List.mem_range]
      refine ⟨i, ?_, ?_⟩
      · rw [hd]; exact Finset.mem_range.mp hi
      · rw [hd]
  have hterm_nn : ∀ i ∈ Finset.range (d + 1),
      0 ≤ (bernsteinWeightAt q d i : ℝ) * u ^ i * (1 - u) ^ (d - i) := by
    intro i hi
    have hw : (0 : ℝ) < (bernsteinWeightAt q d i : ℝ) := by
      exact_mod_cast hall _ (hmem_at i hi)
    have h1u : 0 ≤ 1 - u := sub_nonneg.mpr hu1
    positivity
  rw [evalRPoly_eq_bernstein_weights q hq u]
  rcases lt_or_eq_of_le hu1 with hlt | rfl
  · -- u < 1: i = 0 term is strictly positive
    have h0_mem : 0 ∈ Finset.range (d + 1) := Finset.mem_range.mpr (Nat.succ_pos d)
    have h0_pos : 0 < (bernsteinWeightAt q d 0 : ℝ) * u ^ 0 * (1 - u) ^ (d - 0) := by
      have hw : (0 : ℝ) < (bernsteinWeightAt q d 0 : ℝ) := by
        exact_mod_cast hall _ (hmem_at 0 h0_mem)
      have h1u : 0 < 1 - u := sub_pos.mpr hlt
      simp only [pow_zero, mul_one, Nat.sub_zero]
      positivity
    exact Finset.sum_pos' hterm_nn ⟨0, h0_mem, h0_pos⟩
  · -- u = 1: i = d term is strictly positive
    have hd_mem : d ∈ Finset.range (d + 1) := Finset.mem_range.mpr (Nat.lt_succ_self d)
    have hd_pos : 0 < (bernsteinWeightAt q d d : ℝ) * (1 : ℝ) ^ d * (1 - 1) ^ (d - d) := by
      have hw : (0 : ℝ) < (bernsteinWeightAt q d d : ℝ) := by
        exact_mod_cast hall _ (hmem_at d hd_mem)
      simpa using hw
    exact Finset.sum_pos' hterm_nn ⟨d, hd_mem, hd_pos⟩

/-- Boolean Bernstein strict-positivity checker for `p` on `[a, b]`. -/
def checkBernsteinPos (p : RPoly) (a b : ℚ) : Bool :=
  let q := RPoly.shiftAffine p a b
  !q.isEmpty && (RPoly.bernsteinWeights q).all (fun c => decide (0 < c))

/-- Boolean Bernstein nonnegativity checker for `p` on `[a, b]`. -/
def checkBernsteinNonneg (p : RPoly) (a b : ℚ) : Bool :=
  let q := RPoly.shiftAffine p a b
  !q.isEmpty && (RPoly.bernsteinWeights q).all (fun c => decide (0 ≤ c))

/-- Boolean Bernstein lower-bound checker `c ≤ p(x)` on `[a, b]`. -/
def checkBernsteinGe (p : RPoly) (a b c : ℚ) : Bool :=
  checkBernsteinNonneg (RPoly.sub p [c]) a b

/-- Boolean Bernstein strict lower-bound checker `c < p(x)` on `[a, b]`. -/
def checkBernsteinGt (p : RPoly) (a b c : ℚ) : Bool :=
  checkBernsteinPos (RPoly.sub p [c]) a b

theorem bernstein_pos_sound {p : RPoly} {a b : ℚ} (hab : a < b)
    (hchk : checkBernsteinPos p a b = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 < evalRPoly p x := by
  intro x hax hxb
  simp only [checkBernsteinPos, Bool.and_eq_true, Bool.not_eq_true', List.isEmpty_eq_false_iff,
    List.all_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨hne, hall⟩
  have habR : (a : ℝ) < (b : ℝ) := by exact_mod_cast hab
  have hba_pos : (0 : ℝ) < (b : ℝ) - (a : ℝ) := sub_pos.mpr habR
  let u : ℝ := (x - (a : ℝ)) / ((b : ℝ) - (a : ℝ))
  have hu0 : 0 ≤ u := div_nonneg (sub_nonneg.mpr hax) (le_of_lt hba_pos)
  have hu1 : u ≤ 1 := (div_le_one hba_pos).mpr (sub_le_sub_right hxb (a : ℝ))
  have hx_eq : (a : ℝ) + ((b : ℝ) - (a : ℝ)) * u = x := by
    simp only [u]
    field_simp [ne_of_gt hba_pos]
    ring
  rw [← hx_eq, ← evalRPoly_shiftAffine p a b u]
  exact bernstein_weights_pos _ hne hall hu0 hu1

theorem bernstein_nonneg_sound {p : RPoly} {a b : ℚ} (hab : a < b)
    (hchk : checkBernsteinNonneg p a b = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 ≤ evalRPoly p x := by
  intro x hax hxb
  simp only [checkBernsteinNonneg, Bool.and_eq_true, Bool.not_eq_true', List.isEmpty_eq_false_iff,
    List.all_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨hne, hall⟩
  have habR : (a : ℝ) < (b : ℝ) := by exact_mod_cast hab
  have hba_pos : (0 : ℝ) < (b : ℝ) - (a : ℝ) := sub_pos.mpr habR
  let u : ℝ := (x - (a : ℝ)) / ((b : ℝ) - (a : ℝ))
  have hu0 : 0 ≤ u := div_nonneg (sub_nonneg.mpr hax) (le_of_lt hba_pos)
  have hu1 : u ≤ 1 := (div_le_one hba_pos).mpr (sub_le_sub_right hxb (a : ℝ))
  have hx_eq : (a : ℝ) + ((b : ℝ) - (a : ℝ)) * u = x := by
    simp only [u]
    field_simp [ne_of_gt hba_pos]
    ring
  rw [← hx_eq, ← evalRPoly_shiftAffine p a b u]
  exact bernstein_weights_nonneg _ hne hall hu0 hu1

theorem bernstein_ge_sound {p : RPoly} {a b c : ℚ} (hab : a < b)
    (hchk : checkBernsteinGe p a b c = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → (c : ℝ) ≤ evalRPoly p x := by
  intro x hax hxb
  have h := bernstein_nonneg_sound hab hchk x hax hxb
  rw [evalRPoly_sub] at h
  simp only [evalRPoly, mul_zero, add_zero] at h
  linarith

theorem bernstein_gt_sound {p : RPoly} {a b c : ℚ} (hab : a < b)
    (hchk : checkBernsteinGt p a b c = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → (c : ℝ) < evalRPoly p x := by
  intro x hax hxb
  have h := bernstein_pos_sound hab hchk x hax hxb
  rw [evalRPoly_sub] at h
  simp only [evalRPoly, mul_zero, add_zero] at h
  linarith

theorem bernsteinCoeffs_pos_sound {p : RPoly} {a b : ℚ} (hab : a < b)
    (hne : (RPoly.bernsteinCoeffs p a b) ≠ [])
    (hall : ∀ c ∈ RPoly.bernsteinCoeffs p a b, (0 : ℚ) < c) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 < evalRPoly p x := by
  apply bernstein_pos_sound hab
  simp only [checkBernsteinPos, Bool.and_eq_true, Bool.not_eq_true', List.isEmpty_eq_false_iff,
    List.all_eq_true, decide_eq_true_eq]
  set q := RPoly.shiftAffine p a b
  have hqne : q ≠ [] := by
    intro hemp
    simp [RPoly.bernsteinCoeffs, q, hemp] at hne
  refine ⟨hqne, ?_⟩
  intro w hw
  cases hq' : q with
  | nil => exact absurd hq' hqne
  | cons hd tl =>
    simp only [RPoly.bernsteinWeights, hq', List.mem_map, List.mem_range] at hw
    rcases hw with ⟨i, hi, rfl⟩
    have hmem_b : bernsteinWeightAt (hd :: tl) ((hd :: tl).length - 1) i /
        ((Nat.choose ((hd :: tl).length - 1) i : ℕ) : ℚ) ∈ RPoly.bernsteinCoeffs p a b := by
      simp only [RPoly.bernsteinCoeffs, q, hq', List.mem_map, List.mem_range]
      exact ⟨i, hi, rfl⟩
    have hb_pos : (0 : ℚ) < _ := hall _ hmem_b
    have hch_pos : (0 : ℚ) < ((Nat.choose ((hd :: tl).length - 1) i : ℕ) : ℚ) := by
      exact_mod_cast Nat.choose_pos (Nat.lt_succ_iff.mp hi)
    exact (div_pos_iff_of_pos_right hch_pos).mp hb_pos

/-! ### Fast Pure-Integer (`ZPoly := List ℤ`) Bernstein Checker (Zero Big-Int `gcd`) -/

/-- Monomial-basis integer polynomial `[c_0, ..., c_d]` representing `∑ c_i x^i`. -/
abbrev ZPoly := List ℤ

def evalZPoly : ZPoly → ℝ → ℝ
  | [], _      => 0
  | c :: cs, x => (c : ℝ) + x * evalZPoly cs x

namespace ZPoly

def add : ZPoly → ZPoly → ZPoly
  | [], q => q
  | p, [] => p
  | a :: p, b :: q => (a + b) :: add p q

def smul (c : ℤ) : ZPoly → ZPoly := List.map (fun a => c * a)

def mul : ZPoly → ZPoly → ZPoly
  | [], _     => []
  | a :: p, q => add (smul a q) (0 :: mul p q)

def sumListZ : List ℤ → ℤ
  | []      => 0
  | a :: as => a + sumListZ as

/-- Homogenized affine shift: returns `q : ZPoly` such that for `d = p.length - 1` and `den > 0`,
    `evalZPoly q u = den^d * evalZPoly p ((a_num + (b_num - a_num) * u) / den)`.
    Computed via scaled Horner with ZERO division and ZERO `gcd`. -/
def shiftAffineZAux (aNum diffNum denZ : ℤ) : ZPoly → ZPoly × ℤ
  | []      => ([], 1)
  | [c]     => ([c], 1)
  | c :: cs =>
      let (acc, powD) := shiftAffineZAux aNum diffNum denZ cs
      let powD' := powD * denZ
      (add [c * powD'] (mul [aNum, diffNum] acc), powD')

def shiftAffineZ (p : ZPoly) (aNum bNum : ℤ) (den : ℕ) : ZPoly :=
  (shiftAffineZAux aNum (bNum - aNum) (den : ℤ) p).1

def bernsteinWeightZAt (q : ZPoly) (d i : ℕ) : ℤ :=
  sumListZ ((List.range (i + 1)).map (fun j =>
    q.getD j 0 * (Nat.choose (d - j) (i - j) : ℤ)))

def bernsteinWeightsZ (q : ZPoly) : List ℤ :=
  match q with
  | [] => []
  | _  =>
    let d := q.length - 1
    (List.range (d + 1)).map (bernsteinWeightZAt q d)

end ZPoly

theorem evalZPoly_eq_evalRPoly (p : ZPoly) (x : ℝ) :
    evalZPoly p x = evalRPoly (p.map (fun z : ℤ => (z : ℚ))) x := by
  induction p with
  | nil => simp [evalZPoly]
  | cons c cs ih => simp [evalZPoly, evalRPoly, ih]

theorem evalZPoly_add (p q : ZPoly) (x : ℝ) :
    evalZPoly (ZPoly.add p q) x = evalZPoly p x + evalZPoly q x := by
  induction p generalizing q with
  | nil => simp [ZPoly.add, evalZPoly]
  | cons a p ih =>
    cases q with
    | nil => simp [ZPoly.add, evalZPoly]
    | cons b q => simp only [ZPoly.add, evalZPoly, Int.cast_add, ih q]; ring

theorem evalZPoly_smul (c : ℤ) (p : ZPoly) (x : ℝ) :
    evalZPoly (ZPoly.smul c p) x = (c : ℝ) * evalZPoly p x := by
  induction p with
  | nil => simp [ZPoly.smul, evalZPoly]
  | cons a p ih =>
    simp only [ZPoly.smul, List.map_cons, evalZPoly, Int.cast_mul]
    rw [show evalZPoly (List.map (fun b => c * b) p) x = (c : ℝ) * evalZPoly p x from ih]
    ring

theorem evalZPoly_mul (p q : ZPoly) (x : ℝ) :
    evalZPoly (ZPoly.mul p q) x = evalZPoly p x * evalZPoly q x := by
  induction p with
  | nil => simp [ZPoly.mul, evalZPoly]
  | cons a p ih =>
    simp only [ZPoly.mul, evalZPoly_add, evalZPoly_smul, evalZPoly, Int.cast_zero, zero_add, ih]
    ring

private theorem shiftAffineZAux_spec (p : ZPoly) (aNum diffNum : ℤ) (den : ℕ) (hden : 0 < den)
    (u : ℝ) :
    let res := ZPoly.shiftAffineZAux aNum diffNum (den : ℤ) p
    (0 : ℝ) < (res.2 : ℝ) ∧
    evalZPoly res.1 u =
      (res.2 : ℝ) * evalZPoly p (((aNum : ℝ) + (diffNum : ℝ) * u) / (den : ℝ)) := by
  have hdenR : (0 : ℝ) < (den : ℝ) := by exact_mod_cast hden
  have hden_ne : (den : ℝ) ≠ 0 := ne_of_gt hdenR
  induction p with
  | nil =>
    simp [ZPoly.shiftAffineZAux, evalZPoly]
  | cons c cs ih =>
    cases cs with
    | nil =>
      simp [ZPoly.shiftAffineZAux, evalZPoly]
    | cons c2 cs2 =>
      rcases ih with ⟨ihpos, iheq⟩
      simp only [ZPoly.shiftAffineZAux]
      refine ⟨?_, ?_⟩
      · push_cast
        exact mul_pos ihpos hdenR
      · rw [evalZPoly_add, evalZPoly_mul]
        simp only [evalZPoly, mul_zero, add_zero, Int.cast_mul, Int.cast_natCast] at iheq ⊢
        rw [iheq]
        field_simp [hden_ne]

private theorem getD_map_int_rat (q : ZPoly) (j : ℕ) :
    ((q.getD j 0 : ℤ) : ℚ) = (q.map (fun z : ℤ => (z : ℚ))).getD j 0 := by
  induction q generalizing j with
  | nil => simp
  | cons a tl ih =>
    cases j with
    | zero => simp
    | succ j => exact ih j

private theorem bernsteinWeightZAt_cast (q : ZPoly) (d i : ℕ) :
    ((ZPoly.bernsteinWeightZAt q d i : ℤ) : ℚ) =
      bernsteinWeightAt (q.map (fun z : ℤ => (z : ℚ))) d i := by
  unfold ZPoly.bernsteinWeightZAt bernsteinWeightAt
  have hsum : ∀ l : List ℤ, ((ZPoly.sumListZ l : ℤ) : ℚ) = sumListQ (l.map (fun z : ℤ => (z : ℚ))) := by
    intro l
    induction l with
    | nil => simp [ZPoly.sumListZ, sumListQ]
    | cons a l ih => simp [ZPoly.sumListZ, sumListQ, ih]
  rw [hsum, List.map_map]
  congr 1
  apply List.map_congr_left
  intro j _
  simp only [Function.comp_apply, Int.cast_mul, Int.cast_natCast, getD_map_int_rat]

/-- Pure integer Bernstein positivity checker for `p : ZPoly` on `[aNum / den, bNum / den]` (`den > 0`). -/
def checkBernsteinPosZ (p : ZPoly) (aNum bNum : ℤ) (den : ℕ) : Bool :=
  let q := ZPoly.shiftAffineZ p aNum bNum den
  !q.isEmpty && (ZPoly.bernsteinWeightsZ q).all (fun c => decide (0 < c))

/-- Pure integer Bernstein nonnegativity checker for `p : ZPoly` on `[aNum / den, bNum / den]`. -/
def checkBernsteinNonnegZ (p : ZPoly) (aNum bNum : ℤ) (den : ℕ) : Bool :=
  let q := ZPoly.shiftAffineZ p aNum bNum den
  !q.isEmpty && (ZPoly.bernsteinWeightsZ q).all (fun c => decide (0 ≤ c))

theorem bernsteinZ_pos_sound {p : ZPoly} {aNum bNum : ℤ} {den : ℕ}
    (hden : 0 < den) (hab : aNum < bNum)
    (hchk : checkBernsteinPosZ p aNum bNum den = true) :
    ∀ x : ℝ, ((aNum : ℝ) / (den : ℝ)) ≤ x → x ≤ ((bNum : ℝ) / (den : ℝ)) →
      0 < evalZPoly p x := by
  intro x hax hxb
  simp only [checkBernsteinPosZ, Bool.and_eq_true, Bool.not_eq_true', List.isEmpty_eq_false_iff,
    List.all_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨hne, hall⟩
  have hdenR : (0 : ℝ) < (den : ℝ) := by exact_mod_cast hden
  have hbaR : (0 : ℝ) < (bNum : ℝ) - (aNum : ℝ) := by
    have : (aNum : ℝ) < (bNum : ℝ) := by exact_mod_cast hab
    linarith
  let u : ℝ := (x * (den : ℝ) - (aNum : ℝ)) / ((bNum : ℝ) - (aNum : ℝ))
  have hax' : (aNum : ℝ) ≤ x * (den : ℝ) := (div_le_iff₀ hdenR).mp hax
  have hxb' : x * (den : ℝ) ≤ (bNum : ℝ) := (le_div_iff₀ hdenR).mp hxb
  have hu0 : 0 ≤ u := div_nonneg (sub_nonneg.mpr hax') (le_of_lt hbaR)
  have hu1 : u ≤ 1 := (div_le_one hbaR).mpr (sub_le_sub_right hxb' (aNum : ℝ))
  have hx_eq : ((aNum : ℝ) + (((bNum - aNum : ℤ) : ℝ)) * u) / (den : ℝ) = x := by
    simp only [u, Int.cast_sub]
    field_simp [ne_of_gt hdenR, ne_of_gt hbaR]
    ring
  have hspec := shiftAffineZAux_spec p aNum (bNum - aNum) den hden u
  set q := ZPoly.shiftAffineZ p aNum bNum den
  have hqR : evalZPoly q u = evalRPoly (q.map (fun z : ℤ => (z : ℚ))) u :=
    evalZPoly_eq_evalRPoly q u
  have hqR_ne : q.map (fun z : ℤ => (z : ℚ)) ≠ [] := by
    simpa using hne
  have hqR_pos : 0 < evalRPoly (q.map (fun z : ℤ => (z : ℚ))) u := by
    apply bernstein_weights_pos _ hqR_ne _ hu0 hu1
    intro c hc
    cases hq' : q with
    | nil => exact absurd hq' hne
    | cons hd tl =>
      simp only [RPoly.bernsteinWeights, hq', List.map_cons, List.length_cons,
        List.length_map, List.mem_map, List.mem_range] at hc
      rcases hc with ⟨i, hi, rfl⟩
      rw [← List.map_cons (f := fun z : ℤ => (z : ℚ))]
      rw [← bernsteinWeightZAt_cast (hd :: tl)]
      have hmemZ : ZPoly.bernsteinWeightZAt (hd :: tl) ((hd :: tl).length - 1) i ∈
          ZPoly.bernsteinWeightsZ q := by
        simp only [ZPoly.bernsteinWeightsZ, hq', List.mem_map, List.mem_range]
        exact ⟨i, hi, rfl⟩
      exact_mod_cast hall _ hmemZ
  rw [← hqR] at hqR_pos
  have heq : evalZPoly q u =
      ((ZPoly.shiftAffineZAux aNum (bNum - aNum) (den : ℤ) p).2 : ℝ) * evalZPoly p x := by
    rw [← hx_eq]
    exact hspec.2
  rw [heq] at hqR_pos
  exact pos_of_mul_pos_right hqR_pos (le_of_lt hspec.1)

theorem bernsteinZ_nonneg_sound {p : ZPoly} {aNum bNum : ℤ} {den : ℕ}
    (hden : 0 < den) (hab : aNum < bNum)
    (hchk : checkBernsteinNonnegZ p aNum bNum den = true) :
    ∀ x : ℝ, ((aNum : ℝ) / (den : ℝ)) ≤ x → x ≤ ((bNum : ℝ) / (den : ℝ)) →
      0 ≤ evalZPoly p x := by
  intro x hax hxb
  simp only [checkBernsteinNonnegZ, Bool.and_eq_true, Bool.not_eq_true', List.isEmpty_eq_false_iff,
    List.all_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨hne, hall⟩
  have hdenR : (0 : ℝ) < (den : ℝ) := by exact_mod_cast hden
  have hbaR : (0 : ℝ) < (bNum : ℝ) - (aNum : ℝ) := by
    have : (aNum : ℝ) < (bNum : ℝ) := by exact_mod_cast hab
    linarith
  let u : ℝ := (x * (den : ℝ) - (aNum : ℝ)) / ((bNum : ℝ) - (aNum : ℝ))
  have hax' : (aNum : ℝ) ≤ x * (den : ℝ) := (div_le_iff₀ hdenR).mp hax
  have hxb' : x * (den : ℝ) ≤ (bNum : ℝ) := (le_div_iff₀ hdenR).mp hxb
  have hu0 : 0 ≤ u := div_nonneg (sub_nonneg.mpr hax') (le_of_lt hbaR)
  have hu1 : u ≤ 1 := (div_le_one hbaR).mpr (sub_le_sub_right hxb' (aNum : ℝ))
  have hx_eq : ((aNum : ℝ) + (((bNum - aNum : ℤ) : ℝ)) * u) / (den : ℝ) = x := by
    simp only [u, Int.cast_sub]
    field_simp [ne_of_gt hdenR, ne_of_gt hbaR]
    ring
  have hspec := shiftAffineZAux_spec p aNum (bNum - aNum) den hden u
  set q := ZPoly.shiftAffineZ p aNum bNum den
  have hqR : evalZPoly q u = evalRPoly (q.map (fun z : ℤ => (z : ℚ))) u :=
    evalZPoly_eq_evalRPoly q u
  have hqR_ne : q.map (fun z : ℤ => (z : ℚ)) ≠ [] := by
    simpa using hne
  have hqR_nn : 0 ≤ evalRPoly (q.map (fun z : ℤ => (z : ℚ))) u := by
    apply bernstein_weights_nonneg _ hqR_ne _ hu0 hu1
    intro c hc
    cases hq' : q with
    | nil => exact absurd hq' hne
    | cons hd tl =>
      simp only [RPoly.bernsteinWeights, hq', List.map_cons, List.length_cons,
        List.length_map, List.mem_map, List.mem_range] at hc
      rcases hc with ⟨i, hi, rfl⟩
      rw [← List.map_cons (f := fun z : ℤ => (z : ℚ))]
      rw [← bernsteinWeightZAt_cast (hd :: tl)]
      have hmemZ : ZPoly.bernsteinWeightZAt (hd :: tl) ((hd :: tl).length - 1) i ∈
          ZPoly.bernsteinWeightsZ q := by
        simp only [ZPoly.bernsteinWeightsZ, hq', List.mem_map, List.mem_range]
        exact ⟨i, hi, rfl⟩
      exact_mod_cast hall _ hmemZ
  rw [← hqR] at hqR_nn
  have heq : evalZPoly q u =
      ((ZPoly.shiftAffineZAux aNum (bNum - aNum) (den : ℤ) p).2 : ℝ) * evalZPoly p x := by
    rw [← hx_eq]
    exact hspec.2
  rw [heq] at hqR_nn
  exact nonneg_of_mul_nonneg_right hqR_nn hspec.1

/-- Fast denominator-clearing Bernstein positivity checker for arbitrary `p : RPoly` on `[a, b]`.
    Clears denominators once to `ZPoly` and runs zero-`gcd` GMP integer Bernstein checks. -/
def clearDenPoly (p : RPoly) : ℕ × ZPoly :=
  let L := p.foldl (fun acc q => Nat.lcm acc q.den) 1
  (L, p.map (fun q => q.num * ((L / q.den : ℕ) : ℤ)))

theorem clearDenPoly_spec (p : RPoly) (x : ℝ) :
    0 < (clearDenPoly p).1 ∧
    evalZPoly (clearDenPoly p).2 x = ((clearDenPoly p).1 : ℝ) * evalRPoly p x := by
  set L := p.foldl (fun acc q => Nat.lcm acc q.den) 1
  have hL_pos_dvd : ∀ (l : RPoly) (init : ℕ), 0 < init →
      0 < l.foldl (fun acc q => Nat.lcm acc q.den) init ∧
      init ∣ l.foldl (fun acc q => Nat.lcm acc q.den) init ∧
      ∀ q ∈ l, q.den ∣ l.foldl (fun acc q => Nat.lcm acc q.den) init := by
    intro l
    induction l with
    | nil =>
      intro init hinit
      exact ⟨hinit, dvd_refl init, fun _ h => by simp at h⟩
    | cons a l ih =>
      intro init hinit
      have h1 : 0 < Nat.lcm init a.den := Nat.lcm_pos hinit a.den_pos
      obtain ⟨hpos, hdvd, hall⟩ := ih (Nat.lcm init a.den) h1
      refine ⟨hpos, dvd_trans (Nat.dvd_lcm_left init a.den) hdvd, ?_⟩
      intro q hq
      rcases List.mem_cons.mp hq with rfl | hql
      · exact dvd_trans (Nat.dvd_lcm_right init q.den) hdvd
      · exact hall q hql
  obtain ⟨hLpos, _, hLdvd⟩ := hL_pos_dvd p 1 Nat.one_pos
  refine ⟨hLpos, ?_⟩
  have hmap : ∀ l : RPoly, (∀ q ∈ l, q.den ∣ L) →
      evalZPoly (l.map (fun q => q.num * ((L / q.den : ℕ) : ℤ))) x = (L : ℝ) * evalRPoly l x := by
    intro l hl
    induction l with
    | nil => simp [evalZPoly, evalRPoly]
    | cons a l ih =>
      have ha_dvd : a.den ∣ L := hl a List.mem_cons_self
      have ha_eq : ((a.num * ((L / a.den : ℕ) : ℤ) : ℤ) : ℝ) = (L : ℝ) * (a : ℝ) := by
        rw [Rat.cast_def]
        have hmul : a.den * (L / a.den) = L := Nat.mul_div_cancel' ha_dvd
        have hmulR : (a.den : ℝ) * ((L / a.den : ℕ) : ℝ) = (L : ℝ) := by exact_mod_cast hmul
        have hden_ne : (a.den : ℝ) ≠ 0 := by exact_mod_cast a.den_nz
        rw [Int.cast_mul, Int.cast_natCast]
        field_simp [hden_ne]
        rw [← hmulR]
        ring
      simp only [List.map_cons, evalZPoly, evalRPoly, ha_eq]
      rw [ih (fun q hq => hl q (List.mem_cons_of_mem _ hq))]
      ring
  exact hmap p hLdvd

def checkBernsteinPosFast (p : RPoly) (a b : ℚ) : Bool :=
  let (_, pz) := clearDenPoly p
  let den := Nat.lcm a.den b.den
  let aNum := a.num * ((den / a.den : ℕ) : ℤ)
  let bNum := b.num * ((den / b.den : ℕ) : ℤ)
  checkBernsteinPosZ pz aNum bNum den

theorem bernstein_pos_fast_sound {p : RPoly} {a b : ℚ} (hab : a < b)
    (hchk : checkBernsteinPosFast p a b = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 < evalRPoly p x := by
  intro x hax hxb
  set den := Nat.lcm a.den b.den
  have hden : 0 < den := Nat.lcm_pos a.den_pos b.den_pos
  have hdenR : (0 : ℝ) < (den : ℝ) := by exact_mod_cast hden
  set aNum := a.num * ((den / a.den : ℕ) : ℤ)
  set bNum := b.num * ((den / b.den : ℕ) : ℤ)
  have ha_eq : (aNum : ℝ) / (den : ℝ) = (a : ℝ) := by
    rw [Rat.cast_def]
    have hm : a.den * (den / a.den) = den := Nat.mul_div_cancel' (Nat.dvd_lcm_left a.den b.den)
    have hmR : (a.den : ℝ) * ((den / a.den : ℕ) : ℝ) = (den : ℝ) := by exact_mod_cast hm
    have h1 : (a.den : ℝ) ≠ 0 := by exact_mod_cast a.den_nz
    have h2 : (den : ℝ) ≠ 0 := ne_of_gt hdenR
    simp only [aNum, Int.cast_mul, Int.cast_natCast]
    field_simp [h1, h2]
    rw [← hmR]
    ring
  have hb_eq : (bNum : ℝ) / (den : ℝ) = (b : ℝ) := by
    rw [Rat.cast_def]
    have hm : b.den * (den / b.den) = den := Nat.mul_div_cancel' (Nat.dvd_lcm_right a.den b.den)
    have hmR : (b.den : ℝ) * ((den / b.den : ℕ) : ℝ) = (den : ℝ) := by exact_mod_cast hm
    have h1 : (b.den : ℝ) ≠ 0 := by exact_mod_cast b.den_nz
    have h2 : (den : ℝ) ≠ 0 := ne_of_gt hdenR
    simp only [bNum, Int.cast_mul, Int.cast_natCast]
    field_simp [h1, h2]
    rw [← hmR]
    ring
  have habZ : aNum < bNum := by
    have habR : (a : ℝ) < (b : ℝ) := by exact_mod_cast hab
    rw [← ha_eq, ← hb_eq, div_lt_div_iff_of_pos_right hdenR] at habR
    exact_mod_cast habR
  have hz_pos : 0 < evalZPoly (clearDenPoly p).2 x :=
    bernsteinZ_pos_sound hden habZ hchk x (ha_eq.symm ▸ hax) (hb_eq.symm ▸ hxb)
  have hspec := clearDenPoly_spec p x
  rw [hspec.2] at hz_pos
  have hLpos : (0 : ℝ) < ((clearDenPoly p).1 : ℝ) := by exact_mod_cast hspec.1
  exact pos_of_mul_pos_right hz_pos (le_of_lt hLpos)

def checkBernsteinNonnegFast (p : RPoly) (a b : ℚ) : Bool :=
  let (_, pz) := clearDenPoly p
  let den := Nat.lcm a.den b.den
  let aNum := a.num * ((den / a.den : ℕ) : ℤ)
  let bNum := b.num * ((den / b.den : ℕ) : ℤ)
  checkBernsteinNonnegZ pz aNum bNum den

theorem bernstein_nonneg_fast_sound {p : RPoly} {a b : ℚ} (hab : a < b)
    (hchk : checkBernsteinNonnegFast p a b = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 ≤ evalRPoly p x := by
  intro x hax hxb
  set den := Nat.lcm a.den b.den
  have hden : 0 < den := Nat.lcm_pos a.den_pos b.den_pos
  have hdenR : (0 : ℝ) < (den : ℝ) := by exact_mod_cast hden
  set aNum := a.num * ((den / a.den : ℕ) : ℤ)
  set bNum := b.num * ((den / b.den : ℕ) : ℤ)
  have ha_eq : (aNum : ℝ) / (den : ℝ) = (a : ℝ) := by
    rw [Rat.cast_def]
    have hm : a.den * (den / a.den) = den := Nat.mul_div_cancel' (Nat.dvd_lcm_left a.den b.den)
    have hmR : (a.den : ℝ) * ((den / a.den : ℕ) : ℝ) = (den : ℝ) := by exact_mod_cast hm
    have h1 : (a.den : ℝ) ≠ 0 := by exact_mod_cast a.den_nz
    have h2 : (den : ℝ) ≠ 0 := ne_of_gt hdenR
    simp only [aNum, Int.cast_mul, Int.cast_natCast]
    field_simp [h1, h2]
    rw [← hmR]
    ring
  have hb_eq : (bNum : ℝ) / (den : ℝ) = (b : ℝ) := by
    rw [Rat.cast_def]
    have hm : b.den * (den / b.den) = den := Nat.mul_div_cancel' (Nat.dvd_lcm_right a.den b.den)
    have hmR : (b.den : ℝ) * ((den / b.den : ℕ) : ℝ) = (den : ℝ) := by exact_mod_cast hm
    have h1 : (b.den : ℝ) ≠ 0 := by exact_mod_cast b.den_nz
    have h2 : (den : ℝ) ≠ 0 := ne_of_gt hdenR
    simp only [bNum, Int.cast_mul, Int.cast_natCast]
    field_simp [h1, h2]
    rw [← hmR]
    ring
  have habZ : aNum < bNum := by
    have habR : (a : ℝ) < (b : ℝ) := by exact_mod_cast hab
    rw [← ha_eq, ← hb_eq, div_lt_div_iff_of_pos_right hdenR] at habR
    exact_mod_cast habR
  have hz_nn : 0 ≤ evalZPoly (clearDenPoly p).2 x :=
    bernsteinZ_nonneg_sound hden habZ hchk x (ha_eq.symm ▸ hax) (hb_eq.symm ▸ hxb)
  have hspec := clearDenPoly_spec p x
  rw [hspec.2] at hz_nn
  have hLpos : (0 : ℝ) < ((clearDenPoly p).1 : ℝ) := by exact_mod_cast hspec.1
  exact nonneg_of_mul_nonneg_right hz_nn hLpos

/-! ### `checkAllPos`, `checkAllNonneg`, `checkFormA`, `checkFormB` (Used by `EARLY-04..05`, etc.) -/

/-- True iff `p` is nonempty and every coefficient is strictly positive (`> 0`). -/
def checkAllPos (p : RPoly) : Bool :=
  !p.isEmpty && p.all (fun c => decide (0 < c))

/-- True iff every coefficient of `p` is nonnegative (`≥ 0`). -/
def checkAllNonneg (p : RPoly) : Bool :=
  p.all (fun c => decide (0 ≤ c))

theorem allNonneg_sound_nonneg {p : RPoly} (h : checkAllNonneg p = true) :
    ∀ x : ℝ, 0 ≤ x → 0 ≤ evalRPoly p x := by
  intro x hx
  simp only [checkAllNonneg, List.all_eq_true, decide_eq_true_eq] at h
  induction p with
  | nil => simp [evalRPoly]
  | cons c cs ih =>
    simp only [evalRPoly]
    have hc : (0 : ℝ) ≤ (c : ℝ) := by exact_mod_cast h c List.mem_cons_self
    have hcs : 0 ≤ evalRPoly cs x := ih (fun a ha => h a (List.mem_cons_of_mem _ ha))
    positivity

theorem allPos_sound_nonneg {p : RPoly} (h : checkAllPos p = true) :
    ∀ x : ℝ, 0 ≤ x → 0 < evalRPoly p x := by
  intro x hx
  simp only [checkAllPos, Bool.and_eq_true, Bool.not_eq_true', List.isEmpty_eq_false_iff,
    List.all_eq_true, decide_eq_true_eq] at h
  rcases h with ⟨hne, hall⟩
  cases p with
  | nil => exact absurd rfl hne
  | cons c cs =>
    simp only [evalRPoly]
    have hc : (0 : ℝ) < (c : ℝ) := by exact_mod_cast hall c List.mem_cons_self
    have hcs : 0 ≤ evalRPoly cs x := by
      apply allNonneg_sound_nonneg _ x hx
      simp only [checkAllNonneg, List.all_eq_true, decide_eq_true_eq]
      intro a ha
      exact le_of_lt (hall a (List.mem_cons_of_mem _ ha))
    nlinarith

theorem allPos_sound_Icc {p : RPoly} {a b : ℚ} (ha : 0 ≤ a) (h : checkAllPos p = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 < evalRPoly p x := by
  intro x hax _
  have haR : (0 : ℝ) ≤ (a : ℝ) := by exact_mod_cast ha
  exact allPos_sound_nonneg h x (le_trans haR hax)

/-- Purely structural top-down long division by `(t - r)^2` on reversed coefficients
    (zero `WellFounded.fix`, instant kernel reduction). -/
private def divSquareRevAux (r : ℚ) : ℚ → ℚ → List ℚ → List ℚ × ℚ × ℚ
  | c1, c0, []         => ([], c0, c1)
  | c2, c1, c0 :: rest =>
      let (qRev, α, β) := divSquareRevAux r (c1 + 2 * r * c2) (c0 - r * r * c2) rest
      (c2 :: qRev, α, β)

private def divSquareRev (r : ℚ) : List ℚ → List ℚ × ℚ × ℚ
  | []             => ([], 0, 0)
  | [a0]           => ([], a0, 0)
  | c1 :: c0 :: tl => divSquareRevAux r c1 c0 tl

/-- Exact long division by `(t - r)^2`, returning `(Q, α, β)` with `p(t) = (t - r)^2 Q(t) + α + β t`. -/
def polyDivSquare (p : RPoly) (r : ℚ) : RPoly × ℚ × ℚ :=
  let (qRev, α, β) := divSquareRev r p.reverse
  (qRev.reverse, α, β)

/-- Form-A certificate check (`EARLY-04..05`):
    `p(t) = (t - r)^2 * Q(t) + (α + β t)` with `Q` all-nonneg coefficients and
    `α + β a > 0`, `α + β b > 0` (implies `p(t) > 0` on `[a, b]` when `0 ≤ a ≤ b`). -/
def checkFormA (p : RPoly) (r a b : ℚ) : Bool :=
  let (Q, α, β) := polyDivSquare p r
  let recon := RPoly.add (RPoly.mul [r * r, -2 * r, 1] Q) [α, β]
  RPoly.polyEq p recon && checkAllNonneg Q && decide (0 < α + β * a) && decide (0 < α + β * b)

theorem formA_sound {p : RPoly} {r a b : ℚ} (ha0 : 0 ≤ a) (hab : a ≤ b)
    (hchk : checkFormA p r a b = true) :
    ∀ x : ℝ, (a : ℝ) ≤ x → x ≤ (b : ℝ) → 0 < evalRPoly p x := by
  intro x hax hxb
  simp only [checkFormA, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨heq, hQ⟩, hfa⟩, hfb⟩
  set res := polyDivSquare p r
  set Q := res.1
  set α := res.2.1
  set β := res.2.2
  have hp_eq := evalRPoly_eq_of_polyEq p _ heq x
  rw [hp_eq, evalRPoly_add, evalRPoly_mul]
  have hsq : evalRPoly [r * r, -2 * r, 1] x = (x - (r : ℝ)) ^ 2 := by
    simp [evalRPoly]
    ring
  have hlin : evalRPoly [α, β] x = (α : ℝ) + (β : ℝ) * x := by
    simp [evalRPoly]
    ring
  rw [hsq, hlin]
  have hx0 : 0 ≤ x := le_trans (by exact_mod_cast ha0) hax
  have hQx : 0 ≤ evalRPoly Q x := allNonneg_sound_nonneg hQ x hx0
  have hterm1 : 0 ≤ (x - (r : ℝ)) ^ 2 * evalRPoly Q x := mul_nonneg (sq_nonneg _) hQx
  have hfaR : (0 : ℝ) < (α : ℝ) + (β : ℝ) * (a : ℝ) := by exact_mod_cast hfa
  have hfbR : (0 : ℝ) < (α : ℝ) + (β : ℝ) * (b : ℝ) := by exact_mod_cast hfb
  have hlin_pos : 0 < (α : ℝ) + (β : ℝ) * x := by
    rcases eq_or_lt_of_le hab with rfl | hlt
    · have hx_eq : x = (a : ℝ) := le_antisymm hxb hax
      rw [hx_eq]; exact hfaR
    · have habR : (a : ℝ) < (b : ℝ) := by exact_mod_cast hlt
      have hba : (0 : ℝ) < (b : ℝ) - (a : ℝ) := sub_pos.mpr habR
      have h1 : 0 ≤ x - (a : ℝ) := sub_nonneg.mpr hax
      have h2 : 0 ≤ (b : ℝ) - x := sub_nonneg.mpr hxb
      have hcomb : ((b : ℝ) - (a : ℝ)) * ((α : ℝ) + (β : ℝ) * x) =
          ((b : ℝ) - x) * ((α : ℝ) + (β : ℝ) * (a : ℝ)) +
          (x - (a : ℝ)) * ((α : ℝ) + (β : ℝ) * (b : ℝ)) := by ring
      have hpos_rhs : 0 < ((b : ℝ) - x) * ((α : ℝ) + (β : ℝ) * (a : ℝ)) +
          (x - (a : ℝ)) * ((α : ℝ) + (β : ℝ) * (b : ℝ)) := by
        rcases eq_or_lt_of_le h1 with hxa | hxa
        · have : 0 < (b : ℝ) - x := by linarith
          nlinarith
        · nlinarith
      nlinarith
  linarith

/-- Form-A certificate check on `[0, ∞)`: `Q` all-nonneg, `α > 0`, `β ≥ 0`. -/
def checkFormA_Ici (p : RPoly) (r : ℚ) : Bool :=
  let (Q, α, β) := polyDivSquare p r
  let recon := RPoly.add (RPoly.mul [r * r, -2 * r, 1] Q) [α, β]
  RPoly.polyEq p recon && checkAllNonneg Q && decide (0 < α) && decide (0 ≤ β)

theorem formA_Ici_sound {p : RPoly} {r : ℚ} (hchk : checkFormA_Ici p r = true) :
    ∀ x : ℝ, 0 ≤ x → 0 < evalRPoly p x := by
  intro x hx
  simp only [checkFormA_Ici, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨heq, hQ⟩, hα⟩, hβ⟩
  rw [evalRPoly_eq_of_polyEq p _ heq x, evalRPoly_add, evalRPoly_mul]
  have hsq : evalRPoly [r * r, -2 * r, 1] x = (x - (r : ℝ)) ^ 2 := by simp [evalRPoly]; ring
  have hlin : evalRPoly [(polyDivSquare p r).2.1, (polyDivSquare p r).2.2] x =
      ((polyDivSquare p r).2.1 : ℝ) + ((polyDivSquare p r).2.2 : ℝ) * x := by
    simp [evalRPoly]; ring
  rw [hsq, hlin]
  have hQx : 0 ≤ evalRPoly (polyDivSquare p r).1 x := allNonneg_sound_nonneg hQ x hx
  have hαR : (0 : ℝ) < ((polyDivSquare p r).2.1 : ℝ) := by exact_mod_cast hα
  have hβR : (0 : ℝ) ≤ ((polyDivSquare p r).2.2 : ℝ) := by exact_mod_cast hβ
  have hterm1 : 0 ≤ (x - (r : ℝ)) ^ 2 * evalRPoly (polyDivSquare p r).1 x :=
    mul_nonneg (sq_nonneg _) hQx
  nlinarith

/-- Form-B certificate check (`EARLY-05`):
    `p(x) = (x - r)^2 * q(x) + R(x)` with `q` all-nonneg and `R := trim (p - (x - r)^2 * q)` all-pos!
    Implies `0 < evalRPoly p x` for all `x ≥ 0`. -/
def checkFormB (p q : RPoly) (r : ℚ) : Bool :=
  let R := RPoly.trim (RPoly.sub p (RPoly.mul [r * r, -2 * r, 1] q))
  checkAllNonneg q && checkAllPos R

theorem formB_sound {p q : RPoly} {r : ℚ} (hchk : checkFormB p q r = true) :
    ∀ x : ℝ, 0 ≤ x → 0 < evalRPoly p x := by
  intro x hx
  simp only [checkFormB, Bool.and_eq_true] at hchk
  rcases hchk with ⟨hq, hR⟩
  have hqx : 0 ≤ evalRPoly q x := allNonneg_sound_nonneg hq x hx
  have hRx : 0 < evalRPoly (RPoly.trim (RPoly.sub p (RPoly.mul [r * r, -2 * r, 1] q))) x :=
    allPos_sound_nonneg hR x hx
  rw [evalRPoly_trim, evalRPoly_sub, evalRPoly_mul] at hRx
  have hsq : evalRPoly [r * r, -2 * r, 1] x = (x - (r : ℝ)) ^ 2 := by simp [evalRPoly]; ring
  rw [hsq] at hRx
  have hterm : 0 ≤ (x - (r : ℝ)) ^ 2 * evalRPoly q x := mul_nonneg (sq_nonneg _) hqx
  linarith

/-! ## Section 3: Contiguous Partition Checker -/

/-- Auxiliary chain checker: every interval `(a, b)` has `a < b`, starts at `cur`,
    contiguous with the next, and ends at `hi`. -/
def checkPartitionAux (cur hi : ℚ) : List (ℚ × ℚ) → Bool
  | []              => false
  | [(a, b)]        => decide (a = cur) && decide (a < b) && decide (b = hi)
  | (a, b) :: rest  => decide (a = cur) && decide (a < b) && checkPartitionAux b hi rest

/-- True iff `ivs` forms a nonempty contiguous strictly increasing partition of `[lo, hi]`. -/
def checkPartition (ivs : List (ℚ × ℚ)) (lo hi : ℚ) : Bool :=
  checkPartitionAux lo hi ivs

private theorem checkPartitionAux_sound (ivs : List (ℚ × ℚ)) (cur hi : ℚ)
    (h : checkPartitionAux cur hi ivs = true) :
    ∀ x : ℝ, (cur : ℝ) ≤ x → x ≤ (hi : ℝ) →
      ∃ ab ∈ ivs, ab.1 < ab.2 ∧ (ab.1 : ℝ) ≤ x ∧ x ≤ (ab.2 : ℝ) := by
  induction ivs generalizing cur with
  | nil => simp [checkPartitionAux] at h
  | cons p rest ih =>
    rcases p with ⟨a, b⟩
    cases rest with
    | nil =>
      simp only [checkPartitionAux, Bool.and_eq_true, decide_eq_true_eq] at h
      rcases h with ⟨⟨rfl, hab⟩, rfl⟩
      intro x hax hxb
      exact ⟨(a, b), List.mem_cons_self, hab, hax, hxb⟩
    | cons p2 rest2 =>
      simp only [checkPartitionAux, Bool.and_eq_true, decide_eq_true_eq] at h
      rcases h with ⟨⟨rfl, hab⟩, hrest⟩
      intro x hax hxhi
      by_cases hxb : x ≤ (b : ℝ)
      · exact ⟨(a, b), List.mem_cons_self, hab, hax, hxb⟩
      · have hbx : (b : ℝ) ≤ x := le_of_not_ge hxb
        obtain ⟨ab, hab_mem, hab_lt, h1, h2⟩ := ih b hrest x hbx hxhi
        exact ⟨ab, List.mem_cons_of_mem _ hab_mem, hab_lt, h1, h2⟩

theorem checkPartition_sound {ivs : List (ℚ × ℚ)} {lo hi : ℚ}
    (h : checkPartition ivs lo hi = true) :
    ∀ x : ℝ, (lo : ℝ) ≤ x → x ≤ (hi : ℝ) →
      ∃ ab ∈ ivs, (ab.1 : ℝ) ≤ x ∧ x ≤ (ab.2 : ℝ) := by
  intro x hlo hhi
  obtain ⟨ab, hmem, _, h1, h2⟩ := checkPartitionAux_sound ivs lo hi h x hlo hhi
  exact ⟨ab, hmem, h1, h2⟩

/-- Combined contiguous partition + Bernstein strict-positivity checker. -/
def checkPartitionBernsteinPos (p : RPoly) (ivs : List (ℚ × ℚ)) (lo hi : ℚ) : Bool :=
  checkPartition ivs lo hi && ivs.all (fun ab => checkBernsteinPos p ab.1 ab.2)

theorem partition_bernstein_pos_sound {p : RPoly} {ivs : List (ℚ × ℚ)} {lo hi : ℚ}
    (h : checkPartitionBernsteinPos p ivs lo hi = true) :
    ∀ x : ℝ, (lo : ℝ) ≤ x → x ≤ (hi : ℝ) → 0 < evalRPoly p x := by
  simp only [checkPartitionBernsteinPos, Bool.and_eq_true, List.all_eq_true] at h
  rcases h with ⟨hpart, hbern⟩
  intro x hlo hhi
  obtain ⟨ab, hmem, hab_lt, h1, h2⟩ := checkPartitionAux_sound ivs lo hi hpart x hlo hhi
  exact bernstein_pos_sound hab_lt (hbern ab hmem) x h1 h2

/-- Combined contiguous partition + fast integer Bernstein strict-positivity checker. -/
def checkPartitionBernsteinPosFast (p : RPoly) (ivs : List (ℚ × ℚ)) (lo hi : ℚ) : Bool :=
  checkPartition ivs lo hi && ivs.all (fun ab => checkBernsteinPosFast p ab.1 ab.2)

theorem partition_bernstein_pos_fast_sound {p : RPoly} {ivs : List (ℚ × ℚ)} {lo hi : ℚ}
    (h : checkPartitionBernsteinPosFast p ivs lo hi = true) :
    ∀ x : ℝ, (lo : ℝ) ≤ x → x ≤ (hi : ℝ) → 0 < evalRPoly p x := by
  simp only [checkPartitionBernsteinPosFast, Bool.and_eq_true, List.all_eq_true] at h
  rcases h with ⟨hpart, hbern⟩
  intro x hlo hhi
  obtain ⟨ab, hmem, hab_lt, h1, h2⟩ := checkPartitionAux_sound ivs lo hi hpart x hlo hhi
  exact bernstein_pos_fast_sound hab_lt (hbern ab hmem) x h1 h2

/-- Combined contiguous partition + Bernstein nonnegativity checker. -/
def checkPartitionBernsteinNonneg (p : RPoly) (ivs : List (ℚ × ℚ)) (lo hi : ℚ) : Bool :=
  checkPartition ivs lo hi && ivs.all (fun ab => checkBernsteinNonneg p ab.1 ab.2)

theorem partition_bernstein_nonneg_sound {p : RPoly} {ivs : List (ℚ × ℚ)} {lo hi : ℚ}
    (h : checkPartitionBernsteinNonneg p ivs lo hi = true) :
    ∀ x : ℝ, (lo : ℝ) ≤ x → x ≤ (hi : ℝ) → 0 ≤ evalRPoly p x := by
  simp only [checkPartitionBernsteinNonneg, Bool.and_eq_true, List.all_eq_true] at h
  rcases h with ⟨hpart, hbern⟩
  intro x hlo hhi
  obtain ⟨ab, hmem, hab_lt, h1, h2⟩ := checkPartitionAux_sound ivs lo hi hpart x hlo hhi
  exact bernstein_nonneg_sound hab_lt (hbern ab hmem) x h1 h2

/-! ## Section 4: Rational Interval Arithmetic (`QInterval`) -/

/-- Closed rational interval `[lo, hi]`. -/
structure QInterval where
  lo : ℚ
  hi : ℚ
  deriving DecidableEq, Repr

namespace QInterval

/-- Real containment predicate `x ∈ [I.lo, I.hi]`. -/
def mem (I : QInterval) (x : ℝ) : Prop :=
  (I.lo : ℝ) ≤ x ∧ x ≤ (I.hi : ℝ)

def valid (I : QInterval) : Bool := decide (I.lo ≤ I.hi)
def excludesZero (I : QInterval) : Bool := decide (0 < I.lo ∨ I.hi < 0)
def isPos (I : QInterval) : Bool := decide (0 < I.lo)
def isNeg (I : QInterval) : Bool := decide (I.hi < 0)

def const (q : ℚ) : QInterval := ⟨q, q⟩
def neg (I : QInterval) : QInterval := ⟨-I.hi, -I.lo⟩
def add (I J : QInterval) : QInterval := ⟨I.lo + J.lo, I.hi + J.hi⟩
def sub (I J : QInterval) : QInterval := ⟨I.lo - J.hi, I.hi - J.lo⟩

def smul (c : ℚ) (I : QInterval) : QInterval :=
  if 0 ≤ c then ⟨c * I.lo, c * I.hi⟩ else ⟨c * I.hi, c * I.lo⟩

def mul (I J : QInterval) : QInterval :=
  let p1 := I.lo * J.lo
  let p2 := I.lo * J.hi
  let p3 := I.hi * J.lo
  let p4 := I.hi * J.hi
  ⟨min (min p1 p2) (min p3 p4), max (max p1 p2) (max p3 p4)⟩

def inv (J : QInterval) : QInterval := ⟨1 / J.hi, 1 / J.lo⟩

def div (I J : QInterval) : QInterval := mul I (inv J)

def sq (I : QInterval) : QInterval :=
  let s1 := I.lo * I.lo
  let s2 := I.hi * I.hi
  if I.lo ≤ 0 && 0 ≤ I.hi then ⟨0, max s1 s2⟩ else ⟨min s1 s2, max s1 s2⟩

def pow (I : QInterval) : ℕ → QInterval
  | 0     => const 1
  | n + 1 => mul I (pow I n)

def hull (I J : QInterval) : QInterval := ⟨min I.lo J.lo, max I.hi J.hi⟩

theorem mem_const (q : ℚ) : mem (const q) (q : ℝ) := ⟨le_rfl, le_rfl⟩

theorem mem_neg {I : QInterval} {x : ℝ} (hx : mem I x) : mem (neg I) (-x) := by
  rcases hx with ⟨h1, h2⟩
  refine ⟨?_, ?_⟩ <;> simp only [neg, Rat.cast_neg] <;> linarith

theorem mem_add {I J : QInterval} {x y : ℝ} (hx : mem I x) (hy : mem J y) :
    mem (add I J) (x + y) := by
  rcases hx with ⟨h1, h2⟩; rcases hy with ⟨h3, h4⟩
  refine ⟨?_, ?_⟩ <;> simp only [add, Rat.cast_add] <;> linarith

theorem mem_sub {I J : QInterval} {x y : ℝ} (hx : mem I x) (hy : mem J y) :
    mem (sub I J) (x - y) := by
  rcases hx with ⟨h1, h2⟩; rcases hy with ⟨h3, h4⟩
  refine ⟨?_, ?_⟩ <;> simp only [sub, Rat.cast_sub] <;> linarith

theorem mem_smul (c : ℚ) {I : QInterval} {x : ℝ} (hx : mem I x) :
    mem (smul c I) ((c : ℝ) * x) := by
  rcases hx with ⟨h1, h2⟩
  by_cases hc : 0 ≤ c
  · have hcR : (0 : ℝ) ≤ (c : ℝ) := by exact_mod_cast hc
    simp only [smul, hc, ↓reduceIte, mem, Rat.cast_mul]
    exact ⟨mul_le_mul_of_nonneg_left h1 hcR, mul_le_mul_of_nonneg_left h2 hcR⟩
  · have hcR : (c : ℝ) ≤ 0 := by exact_mod_cast le_of_not_ge hc
    simp only [smul, hc, ↓reduceIte, mem, Rat.cast_mul]
    exact ⟨mul_le_mul_of_nonpos_left h2 hcR, mul_le_mul_of_nonpos_left h1 hcR⟩

theorem mem_mul {I J : QInterval} {x y : ℝ} (hx : mem I x) (hy : mem J y) :
    mem (mul I J) (x * y) := by
  rcases hx with ⟨hx1, hx2⟩
  rcases hy with ⟨hy1, hy2⟩
  simp only [mul, mem, Rat.cast_min, Rat.cast_max, Rat.cast_mul]
  -- For fixed y, x ↦ x * y is affine, so lies between I.lo * y and I.hi * y.
  -- Each of those lies between the corresponding endpoint products with J.lo and J.hi.
  have hbound : ∀ (a : ℝ), (J.lo : ℝ) ≤ y → y ≤ (J.hi : ℝ) →
      min (a * (J.lo : ℝ)) (a * (J.hi : ℝ)) ≤ a * y ∧
      a * y ≤ max (a * (J.lo : ℝ)) (a * (J.hi : ℝ)) := by
    intro a h1 h2
    rcases le_total 0 a with ha | ha
    · exact ⟨le_trans (min_le_left _ _) (mul_le_mul_of_nonneg_left h1 ha),
             le_trans (mul_le_mul_of_nonneg_left h2 ha) (le_max_right _ _)⟩
    · exact ⟨le_trans (min_le_right _ _) (mul_le_mul_of_nonpos_left h2 ha),
             le_trans (mul_le_mul_of_nonpos_left h1 ha) (le_max_left _ _)⟩
  have hlo := hbound (I.lo : ℝ) hy1 hy2
  have hhi := hbound (I.hi : ℝ) hy1 hy2
  have hxy : min ((I.lo : ℝ) * y) ((I.hi : ℝ) * y) ≤ x * y ∧
      x * y ≤ max ((I.lo : ℝ) * y) ((I.hi : ℝ) * y) := by
    rcases le_total 0 y with hy | hy
    · exact ⟨le_trans (min_le_left _ _) (mul_le_mul_of_nonneg_right hx1 hy),
             le_trans (mul_le_mul_of_nonneg_right hx2 hy) (le_max_right _ _)⟩
    · exact ⟨le_trans (min_le_right _ _) (mul_le_mul_of_nonpos_right hx2 hy),
             le_trans (mul_le_mul_of_nonpos_right hx1 hy) (le_max_left _ _)⟩
  constructor
  · exact le_trans (min_le_min hlo.1 hhi.1) hxy.1
  · exact le_trans hxy.2 (max_le_max hlo.2 hhi.2)

theorem mem_inv {J : QInterval} {y : ℝ} (hy : mem J y) (h0 : excludesZero J = true) :
    mem (inv J) (y⁻¹) := by
  rcases hy with ⟨hy1, hy2⟩
  simp only [excludesZero, decide_eq_true_eq] at h0
  simp only [inv, mem, one_div, Rat.cast_inv]
  rcases h0 with hpos | hneg
  · have hlo : (0 : ℝ) < (J.lo : ℝ) := by exact_mod_cast hpos
    have hy_pos : 0 < y := lt_of_lt_of_le hlo hy1
    have hhi_pos : (0 : ℝ) < (J.hi : ℝ) := lt_of_lt_of_le hy_pos hy2
    exact ⟨(inv_le_inv₀ hhi_pos hy_pos).mpr hy2, (inv_le_inv₀ hy_pos hlo).mpr hy1⟩
  · have hhi : (J.hi : ℝ) < 0 := by exact_mod_cast hneg
    have hy_neg : y < 0 := lt_of_le_of_lt hy2 hhi
    have hlo_neg : (J.lo : ℝ) < 0 := lt_of_le_of_lt hy1 hy_neg
    constructor
    · rw [inv_le_inv_of_neg hhi hy_neg]; exact hy2
    · rw [inv_le_inv_of_neg hy_neg hlo_neg]; exact hy1

theorem mem_div {I J : QInterval} {x y : ℝ} (hx : mem I x) (hy : mem J y)
    (h0 : excludesZero J = true) :
    mem (div I J) (x / y) := by
  rw [div_eq_mul_inv]
  exact mem_mul hx (mem_inv hy h0)

theorem mem_sq {I : QInterval} {x : ℝ} (hx : mem I x) : mem (sq I) (x ^ 2) := by
  rcases hx with ⟨h1, h2⟩
  have hsq_le : x ^ 2 ≤ max ((I.lo : ℝ) * (I.lo : ℝ)) ((I.hi : ℝ) * (I.hi : ℝ)) := by
    rcases le_total 0 x with hx0 | hx0
    · exact le_trans (by nlinarith) (le_max_right _ _)
    · exact le_trans (by nlinarith) (le_max_left _ _)
  unfold sq mem
  by_cases h0 : I.lo ≤ 0 ∧ 0 ≤ I.hi
  · have hb : (decide (I.lo ≤ 0) && decide (0 ≤ I.hi)) = true := by simp [h0]
    simp only [hb, ↓reduceIte, Rat.cast_zero, Rat.cast_max, Rat.cast_mul]
    exact ⟨sq_nonneg x, hsq_le⟩
  · have hb : (decide (I.lo ≤ 0) && decide (0 ≤ I.hi)) = false := by
      rw [Bool.and_eq_false_iff, decide_eq_false_iff_not, decide_eq_false_iff_not]
      by_cases hlo : I.lo ≤ 0
      · exact Or.inr (fun hhi => h0 ⟨hlo, hhi⟩)
      · exact Or.inl hlo
    simp only [hb, Bool.false_eq_true, ↓reduceIte, Rat.cast_min, Rat.cast_max, Rat.cast_mul]
    refine ⟨?_, hsq_le⟩
    by_cases hlo : I.lo ≤ 0
    · have hhi : I.hi < 0 := lt_of_not_ge (fun hh => h0 ⟨hlo, hh⟩)
      have hhiR : (I.hi : ℝ) < 0 := by exact_mod_cast hhi
      exact le_trans (min_le_right _ _) (by nlinarith)
    · have hlo' : (0 : ℝ) < (I.lo : ℝ) := by exact_mod_cast lt_of_not_ge hlo
      exact le_trans (min_le_left _ _) (by nlinarith)

theorem mem_pow {I : QInterval} {x : ℝ} (hx : mem I x) (n : ℕ) :
    mem (pow I n) (x ^ n) := by
  induction n with
  | zero => simpa [pow, pow_zero] using mem_const 1
  | succ n ih =>
    rw [pow_succ']
    exact mem_mul hx ih

theorem mem_hull_left {I J : QInterval} {x : ℝ} (hx : mem I x) : mem (hull I J) x := by
  rcases hx with ⟨h1, h2⟩
  simp only [hull, mem, Rat.cast_min, Rat.cast_max]
  exact ⟨le_trans (min_le_left _ _) h1, le_trans h2 (le_max_left _ _)⟩

theorem mem_hull_right {I J : QInterval} {x : ℝ} (hx : mem J x) : mem (hull I J) x := by
  rcases hx with ⟨h1, h2⟩
  simp only [hull, mem, Rat.cast_min, Rat.cast_max]
  exact ⟨le_trans (min_le_right _ _) h1, le_trans h2 (le_max_right _ _)⟩

theorem pos_of_mem {I : QInterval} {x : ℝ} (hx : mem I x) (h : isPos I = true) : 0 < x := by
  simp only [isPos, decide_eq_true_eq] at h
  exact lt_of_lt_of_le (by exact_mod_cast h) hx.1

theorem neg_of_mem {I : QInterval} {x : ℝ} (hx : mem I x) (h : isNeg I = true) : x < 0 := by
  simp only [isNeg, decide_eq_true_eq] at h
  exact lt_of_le_of_lt hx.2 (by exact_mod_cast h)

end QInterval

end V3.CertEngine


==> anc/V3/CheckpointR3.lean <==
import V3.Defs
import V3.HubFunction
import V3.LowerBounds
import V3.ProbFramework
import V3.EarlyOpening
import V3.Projection

/-!
# Early End-to-End Finite-Rank Checkpoint: Exact `R 3 = 185 / 32`

Connects the kernel-checked finite-rank certificates (`RESET-01..05`, `EARLY-01..03`,
`HUB-05..06`, and rank-1 `BINARY-*`) to the genuine finite distinct `k`-means++ seeding law,
proving:
* `V3.CheckpointR3.isStock_rank1_185_32` : `IsStock 1 (185 / 32)` (rank-1 universal stock `J_3`).
* `V3.CheckpointR3.thm_R3_theta_bound`   : eq. (4) `θ`-refined bound at `k = 3`.
* `V3.CheckpointR3.thm_R3_strict`        : strict non-attainment `𝔼[Φ_3] < (185 / 32) * OPT_3`.
* `V3.CheckpointR3.thm_R3_exact`         : `R 3 = 185 / 32`.
-/

open KMeansPP

namespace V3
namespace CheckpointR3

/-- Universal stock at rank `1`: `IsStock 1 (185 / 32)` (i.e. `J_3 = 185/32`). -/
theorem isStock_rank1_185_32 : IsStock 1 (185 / 32) :=
  V3.isStock_rank1_of_lowMean (V3.thm_early (j := 1) (by omega))

/-- **Eq. (4) `θ`-refined bound at `k = 3`:**
    `𝔼[Φ_3] / OPT_3 ≤ (1 - θ) * (185 / 32) + θ * (2 + 2 H_2) < 185 / 32`. -/
theorem thm_R3_theta_bound {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (h3X : 3 ≤ X.card) (hopt : 0 < optCost X 3)
    (hparts : IsOptimalKPartition X 3 parts) :
    expectedKmppCost X 3 / optCost X 3 ≤
      (1 - theta X 3 parts) * (185 / 32) + theta X 3 parts * (2 + 2 * harmonic 2) ∧
    (1 - theta X 3 parts) * (185 / 32) + theta X 3 parts * (2 + 2 * harmonic 2) < 185 / 32 := by
  have hbr := V3.thm_bridge (k := 3) hd (by omega) h3X hopt hparts isStock_rank1_185_32
  have hθ_pos : 0 < theta X 3 parts := theta_pos hparts hopt
  have hH2 : harmonic 2 = 3 / 2 := by
    simp [harmonic, Finset.sum_range_succ]
    norm_num
  refine ⟨hbr, ?_⟩
  rw [hH2]
  nlinarith

/-- **Strict non-attainment at `k = 3`:** for every finite distinct `X ⊂ ℝ^d` (`d ≥ 1`, `|X| ≥ 3`)
    with `OPT_3(X) > 0`, `𝔼[Φ_3] < (185 / 32) * OPT_3(X)`. -/
theorem thm_R3_strict {d : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (h3X : 3 ≤ X.card) (hopt : 0 < optCost X 3) :
    expectedKmppCost X 3 < (185 / 32) * optCost X 3 := by
  obtain ⟨parts, hparts⟩ := exists_optimal_kPartition hd (by omega) h3X
  have ⟨h1, h2⟩ := thm_R3_theta_bound hd h3X hopt hparts
  exact (div_lt_iff₀ hopt).mp (lt_of_le_of_lt h1 h2)

/-- `ratioSet 3` is bounded above by `185 / 32`. -/
theorem bddAbove_ratioSet_three : BddAbove (ratioSet 3) := by
  refine ⟨185 / 32, ?_⟩
  rintro r ⟨d, hd, X, h3X, hopt, rfl⟩
  exact le_of_lt ((div_lt_iff₀ hopt).mpr (thm_R3_strict hd h3X hopt))

/-- **Early End-to-End Finite-Rank Checkpoint: Exact `R 3 = 185 / 32`.** -/
theorem thm_R3_exact : R 3 = 185 / 32 := by
  have hle : R 3 ≤ 185 / 32 := by
    unfold R
    refine csSup_le (V3.ratioSet_nonempty (by omega)) ?_
    rintro r ⟨d, hd, X, h3X, hopt, rfl⟩
    exact le_of_lt ((div_lt_iff₀ hopt).mpr (thm_R3_strict hd h3X hopt))
  have hge : 185 / 32 ≤ R 3 := by
    rw [← V3.JVal_three]
    exact V3.thm_hub (by omega) bddAbove_ratioSet_three
  linarith

end CheckpointR3
end V3


==> anc/V3/Data/BinaryData.lean <==
import Mathlib.Data.Rat.Defs

/-!
# Exact Rational Witness Data for BINARY-01..12

Auto-generated deterministically by `scripts/gen_data.py` from
`.reference-source/anc/witness_binary.py`.
Pure exact rational (`ℚ`) / integer (`ℤ`, `ℕ`) static witness literals ONLY.
Zero floats, zero solvers, zero runtime search.
-/

namespace V3.Data.Binary

/-! ### Global Constants -/

def const_P : ℚ := (273 : ℚ) / 100
def const_q0 : ℚ := (21 : ℚ) / 10
def const_alpha : ℚ := (3 : ℚ) / 20
def const_T0 : ℚ := 72
def const_gamma : ℚ := (1 : ℚ) / 25
def const_P16 : ℚ := (4445581 : ℚ) / 500000
def const_J18_cap_8892 : ℚ := (2223 : ℚ) / 250
def const_J18_sig_cap_900184 : ℚ := (112523 : ℚ) / 12500
def const_J18_sig_cap_90023 : ℚ := (90023 : ℚ) / 10000
def const_s16 : ℚ := (33 : ℚ) / 50
def const_d_split : ℚ := (9 : ℚ) / 10
def const_R71 : ℚ := (71 : ℚ) / 100
def const_p_delta5_lo : ℚ := (243 : ℚ) / 100

/-! ### BINARY-01: Theorem 8.8 Splice & Straddle -/

def splice_p0 : ℚ := (5 : ℚ) / 4
def splice_q2 : ℚ := (50 : ℚ) / 11
def splice_q_hi : ℚ := 5
def splice_straddle_upper : ℚ := (9 : ℚ) / 7
def splice_z_rhs_zero : ℚ := (9 : ℚ) / 10
def splice_t_tangent : ℚ := (10 : ℚ) / 9
def splice_deficits : List ℕ := [0, 1]
def splice_tangentEndpoints : List (ℚ × ℚ) := [((9 : ℚ) / 10, (1 : ℚ) / 100), ((5 : ℚ) / 4, (1 : ℚ) / 400)]

/-! ### BINARY-03: Optimizer Brackets, J Enclosures, Predecessor Gaps -/

structure BracketEntry where
  m : ℕ
  pa : ℚ
  pb : ℚ
  deriving DecidableEq, Repr

structure JEnclosureEntry where
  m : ℕ
  jLo : ℚ
  jHi : ℚ
  deriving DecidableEq, Repr

def brackets : List BracketEntry :=
  [
    { m := 1, pa := (11 : ℚ) / 5, pb := (11 : ℚ) / 5 },
    { m := 2, pa := (9 : ℚ) / 4, pb := (23 : ℚ) / 10 },
    { m := 3, pa := (23 : ℚ) / 10, pb := (12 : ℚ) / 5 },
    { m := 4, pa := (47 : ℚ) / 20, pb := (12 : ℚ) / 5 },
    { m := 5, pa := (243 : ℚ) / 100, pb := (49 : ℚ) / 20 },
    { m := 6, pa := (49 : ℚ) / 20, pb := (5 : ℚ) / 2 },
    { m := 7, pa := (5 : ℚ) / 2, pb := (51 : ℚ) / 20 },
    { m := 8, pa := (127 : ℚ) / 50, pb := (51 : ℚ) / 20 },
    { m := 9, pa := (51 : ℚ) / 20, pb := (13 : ℚ) / 5 },
    { m := 10, pa := (13 : ℚ) / 5, pb := (131 : ℚ) / 50 },
    { m := 11, pa := (131 : ℚ) / 50, pb := (66 : ℚ) / 25 },
    { m := 12, pa := (66 : ℚ) / 25, pb := (2651 : ℚ) / 1000 },
    { m := 13, pa := (267 : ℚ) / 100, pb := (107 : ℚ) / 40 },
    { m := 14, pa := (269 : ℚ) / 100, pb := (539 : ℚ) / 200 },
    { m := 15, pa := (271 : ℚ) / 100, pb := (2713 : ℚ) / 1000 },
    { m := 16, pa := (13649 : ℚ) / 5000, pb := (27299 : ℚ) / 10000 }
  ]
def printedJEnclosures : List JEnclosureEntry :=
  [
    { m := 1, jLo := (185 : ℚ) / 32, jHi := (185 : ℚ) / 32 },
    { m := 2, jLo := (63059631 : ℚ) / 10000000, jHi := (63060913 : ℚ) / 10000000 },
    { m := 3, jLo := (67018057 : ℚ) / 10000000, jHi := (67023591 : ℚ) / 10000000 },
    { m := 4, jLo := (4387779 : ℚ) / 625000, jHi := (70205071 : ℚ) / 10000000 },
    { m := 5, jLo := (72869433 : ℚ) / 10000000, jHi := (36434837 : ℚ) / 5000000 },
    { m := 6, jLo := (37580647 : ℚ) / 5000000, jHi := (75163281 : ℚ) / 10000000 },
    { m := 7, jLo := (77174461 : ℚ) / 10000000, jHi := (77175583 : ℚ) / 10000000 },
    { m := 8, jLo := (39484349 : ℚ) / 5000000, jHi := (15793757 : ℚ) / 2000000 },
    { m := 9, jLo := (20146577 : ℚ) / 2500000, jHi := (20147149 : ℚ) / 2500000 },
    { m := 10, jLo := (3282491 : ℚ) / 400000, jHi := (16412463 : ℚ) / 2000000 },
    { m := 11, jLo := (20854237 : ℚ) / 2500000, jHi := (20854297 : ℚ) / 2500000 },
    { m := 12, jLo := (84669901 : ℚ) / 10000000, jHi := (5291871 : ℚ) / 625000 },
    { m := 13, jLo := (42917651 : ℚ) / 5000000, jHi := (85835317 : ℚ) / 10000000 },
    { m := 14, jLo := (43462369 : ℚ) / 5000000, jHi := (86924759 : ℚ) / 10000000 },
    { m := 15, jLo := (87947599 : ℚ) / 10000000, jHi := (87947609 : ℚ) / 10000000 },
    { m := 16, jLo := (17782323 : ℚ) / 2000000, jHi := (694622 : ℚ) / 78125 }
  ]
def predecessorGapBrackets : List BracketEntry :=
  [
    { m := 2, pa := (9 : ℚ) / 4, pb := (23 : ℚ) / 10 },
    { m := 3, pa := (23 : ℚ) / 10, pb := (12 : ℚ) / 5 },
    { m := 4, pa := (47 : ℚ) / 20, pb := (49 : ℚ) / 20 },
    { m := 5, pa := (12 : ℚ) / 5, pb := (5 : ℚ) / 2 },
    { m := 8, pa := (5 : ℚ) / 2, pb := (13 : ℚ) / 5 }
  ]
def printedECaps : List (ℕ × ℚ) :=
  [
    (1, (7887 : ℚ) / 500000),
    (2, (18359 : ℚ) / 1000000),
    (3, (3477 : ℚ) / 200000),
    (4, (3019 : ℚ) / 200000),
    (5, (12573 : ℚ) / 1000000),
    (8, (6291 : ℚ) / 1000000)
  ]

/-! ### BINARY-04: Rejected Mass, Stops, Rank-0 Base -/

def rejected_pCapLe12 : ℚ := (2651 : ℚ) / 1000
def rejected_highRanks : List ℕ := [13, 14, 15, 16]
def rejected_stopDirectRanks : List ℕ := [1, 2]
def rejected_O1Base : ℚ := 5
def rejected_O2Base : ℚ := (505 : ℚ) / 96

/-! ### BINARY-06 & BINARY-07: Crossing & Global d-Vertex Windows -/

structure CrossingWindow where
  name : String
  ranks : List ℕ
  pa : ℚ
  pb : ℚ
  hasFee : Bool
  splitJs : List ℕ
  deriving DecidableEq, Repr

structure DVertexWindow where
  name : String
  ranks : List ℕ
  pa : ℚ
  pb : ℚ
  hasFee : Bool
  printedMinFloor5 : ℚ
  deriving DecidableEq, Repr

def crossingWindows : List CrossingWindow :=
  [
    { name := "W1", ranks := [2, 3, 4], pa := (11 : ℚ) / 5, pb := (12 : ℚ) / 5, hasFee := false, splitJs := [] },
    { name := "W2", ranks := [5, 6, 7, 8], pa := (12 : ℚ) / 5, pb := (51 : ℚ) / 20, hasFee := false, splitJs := [] },
    { name := "W3", ranks := [9, 10, 11, 12], pa := (51 : ℚ) / 20, pb := (2651 : ℚ) / 1000, hasFee := false, splitJs := [] },
    { name := "H13", ranks := [13], pa := (267 : ℚ) / 100, pb := (107 : ℚ) / 40, hasFee := true, splitJs := [3, 4, 5, 6] },
    { name := "H14", ranks := [14], pa := (269 : ℚ) / 100, pb := (539 : ℚ) / 200, hasFee := true, splitJs := [3, 4, 5, 6] },
    { name := "H15", ranks := [15], pa := (271 : ℚ) / 100, pb := (2713 : ℚ) / 1000, hasFee := true, splitJs := [3, 4, 5, 6] },
    { name := "H16", ranks := [16], pa := (13649 : ℚ) / 5000, pb := (27299 : ℚ) / 10000, hasFee := true, splitJs := [3, 4, 5, 6] }
  ]
def dVertexWindows : List DVertexWindow :=
  [
    { name := "D1", ranks := [2, 3, 4], pa := (11 : ℚ) / 5, pb := (12 : ℚ) / 5, hasFee := false, printedMinFloor5 := (250481 : ℚ) / 100000 },
    { name := "D2", ranks := [5, 6, 7, 8], pa := (12 : ℚ) / 5, pb := (51 : ℚ) / 20, hasFee := false, printedMinFloor5 := (8489 : ℚ) / 25000 },
    { name := "D3", ranks := [9, 10, 11, 12], pa := (51 : ℚ) / 20, pb := (2651 : ℚ) / 1000, hasFee := false, printedMinFloor5 := (8659 : ℚ) / 6250 },
    { name := "D4", ranks := [13, 14, 15, 16], pa := (267 : ℚ) / 100, pb := (273 : ℚ) / 100, hasFee := true, printedMinFloor5 := (39513 : ℚ) / 50000 }
  ]

/-! ### BINARY-09: Upper Ray ET Guards & Shifted Windows -/

def upperRay_g1ChordPivot : ℕ := 8
def upperRay_g2Blocks : List (ℕ × ℕ × ℕ) := [(2, 8, 5), (9, 16, 12)]
def upperRay_shiftedLowJMax : ℕ := 9
structure ShiftedWindow where
  name : String
  ranks : List ℕ
  pa : ℚ
  pb : ℚ
  deriving DecidableEq, Repr

def upperRay_shiftedWindows : List ShiftedWindow :=
  [
    { name := "S1", ranks := [13, 14], pa := (267 : ℚ) / 100, pb := (27 : ℚ) / 10 },
    { name := "S2", ranks := [15, 16], pa := (27 : ℚ) / 10, pb := (273 : ℚ) / 100 }
  ]
def upperRay_g3PrintedFloors : List (ℕ × ℚ × ℚ) :=
  [
    (1, (344477 : ℚ) / 250000, (277823 : ℚ) / 200000),
    (2, (301909 : ℚ) / 200000, (147307 : ℚ) / 100000),
    (3, (237853 : ℚ) / 200000, (1113361 : ℚ) / 1000000),
    (4, (882243 : ℚ) / 1000000, (775581 : ℚ) / 1000000),
    (5, (648241 : ℚ) / 1000000, (517149 : ℚ) / 1000000),
    (6, (241491 : ℚ) / 500000, (82999 : ℚ) / 250000),
    (7, (18629 : ℚ) / 50000, (102511 : ℚ) / 500000),
    (8, (304057 : ℚ) / 1000000, (15303 : ℚ) / 125000),
    (9, (13353 : ℚ) / 50000, (18319 : ℚ) / 250000),
    (10, (126839 : ℚ) / 500000, (6157 : ℚ) / 125000),
    (11, (64483 : ℚ) / 250000, (8817 : ℚ) / 200000),
    (12, (137651 : ℚ) / 500000, (53019 : ℚ) / 1000000),
    (13, (60471 : ℚ) / 200000, (18113 : ℚ) / 250000),
    (14, (67293 : ℚ) / 200000, (797 : ℚ) / 8000),
    (15, (187807 : ℚ) / 500000, (26483 : ℚ) / 200000),
    (16, (1307 : ℚ) / 3125, (169177 : ℚ) / 1000000)
  ]

/-! ### BINARY-10: Shortened Clocks -/

structure ExceptionalClock where
  j : ℕ
  d : ℕ
  W : ℚ
  K : ℚ
  C : ℚ
  O : ℚ
  tb : ℚ
  tT : ℚ
  bon1Floor5 : ℚ
  bon2Floor5 : ℚ
  deriving DecidableEq, Repr

def shortenedClocks_exceptional : List ExceptionalClock :=
  [
    { j := 2, d := 1, W := (505 : ℚ) / 96, K := (3 : ℚ) / 2, C := 5, O := 5, tb := (1 : ℚ) / 9, tT := 0, bon1Floor5 := (31131 : ℚ) / 100000, bon2Floor5 := (19593 : ℚ) / 100000 },
    { j := 3, d := 2, W := (31 : ℚ) / 6, K := (4 : ℚ) / 3, C := 5, O := 5, tb := (1 : ℚ) / 13, tT := 0, bon1Floor5 := (1383 : ℚ) / 3125, bon2Floor5 := (13753 : ℚ) / 50000 },
    { j := 3, d := 1, W := (17 : ℚ) / 3, K := (11 : ℚ) / 6, C := (505 : ℚ) / 96, O := (31 : ℚ) / 6, tb := (1 : ℚ) / 3, tT := (1 : ℚ) / 13, bon1Floor5 := (6689 : ℚ) / 25000, bon2Floor5 := (4881 : ℚ) / 20000 }
  ]
def shortenedClocks_bonusBCap : ℚ := (7 : ℚ) / 20

/-! ### BINARY-11: Mixed Exterior Parameters -/

structure MixedExtParam where
  j : ℕ
  Cj : ℚ
  Dj : ℚ
  tj : ℚ
  deriving DecidableEq, Repr

def mixedExterior_earlyParams : List MixedExtParam :=
  [
    { j := 1, Cj := 2, Dj := 0, tj := 0 },
    { j := 2, Cj := 3, Dj := (4 : ℚ) / 3, tj := (1 : ℚ) / 3 },
    { j := 3, Cj := (11 : ℚ) / 3, Dj := (8 : ℚ) / 5, tj := (2 : ℚ) / 5 }
  ]
def mixedExterior_ge4Params : ℚ × ℚ × ℚ := ((19 : ℚ) / 5, (8 : ℚ) / 5, (2 : ℚ) / 5)
def mixedExterior_b6TangentZ : ℚ := (5 : ℚ) / 2
def mixedExterior_bonusBCap : ℚ := (7 : ℚ) / 20
def mixedExterior_minMarginFloor : ℚ := (129907 : ℚ) / 10000000

/-! ### BINARY-12: Radius Tiers & Affine Tag Roofs -/

def radiusTiers_tiers : List (ℚ × ℚ) :=
  [
    ((2 : ℚ) / 5, (1 : ℚ) / 3),
    ((1 : ℚ) / 2, (1 : ℚ) / 4),
    ((1 : ℚ) / 2, (9 : ℚ) / 40),
    ((71 : ℚ) / 100, (1 : ℚ) / 32)
  ]
def radiusTiers_earlyRoofs : List (ℕ × ℚ × ℚ) :=
  [
    (1, (8 : ℚ) / 9, (2 : ℚ) / 9),
    (2, 1, (1 : ℚ) / 3)
  ]
def radiusTiers_ge3Roof : ℚ × ℚ := ((317 : ℚ) / 250, (7 : ℚ) / 20)
def radiusTiers_b7TangentZ : ℚ := (7 : ℚ) / 2
def radiusTiers_minMarginFloor : ℚ := (110049 : ℚ) / 10000000

end V3.Data.Binary


==> anc/V3/Data/HubResetEarlyData.lean <==
import Mathlib.Data.Rat.Defs

/-!
# Exact Rational Witness Data for HUB-01..07, RESET-01..05, EARLY-01..05

Auto-generated deterministically by `scripts/gen_data.py` from
`.reference-source/anc/witness_hub_reset_early.py`.
Pure exact rational (`ℚ`) / integer (`ℤ`, `ℕ`) static witness literals ONLY.
Zero floats, zero solvers, zero runtime search.
-/

namespace V3.Data.HubResetEarly

/-! ### HUB-01: Crossover Brackets -/

def hub01_evalPoints : List (ℕ × ℚ) :=
  [
    (16, (4 : ℚ) / 11),
    (17, (4 : ℚ) / 11),
    (16, (100 : ℚ) / 273),
    (16, (1000 : ℚ) / 2729)
  ]
def hub01_P16 : ℚ := (4445581 : ℚ) / 500000
def hub01_G16_11_4_gap_lb : ℚ := (11973 : ℚ) / 1000000
def hub01_G16_273_ub : ℚ := (4445580789 : ℚ) / 500000000
def hub01_Gp16_273_ub : ℚ := (44841 : ℚ) / 100000000
def hub01_Gp16_2729_ub : ℚ := (-13 : ℚ) / 5000
def hub01_J18_exact_ub : ℚ := (11113952047 : ℚ) / 1250000000
def hub01_J18_prose_ub : ℚ := (44455808191 : ℚ) / 5000000000
def hub01_J19_ub : ℚ := (44941643 : ℚ) / 5000000
def hub01_laplace_decay_factor : ℚ := (8 : ℚ) / 11

/-! ### HUB-02: Stationary-Increment Monotonicity -/

def hub02_smallMMargins : List (ℕ × ℚ) :=
  [(1, 0), (2, (21 : ℚ) / 2), (3, (74 : ℚ) / 3), (4, (455 : ℚ) / 12)]
def hub02_p1_star : ℚ := (11 : ℚ) / 5
def hub02_H17_exact : ℚ := (42142223 : ℚ) / 12252240
def hub02_H17_ub : ℚ := (7 : ℚ) / 2
def hub02_drop_m16_to_17_lb : ℚ := (2 : ℚ) / 153
def hub02_s_ub : ℚ := (9 : ℚ) / 5
def hub02_exp_9_5_ub : ℚ := (61 : ℚ) / 10
def hub02_quad_coeff_ub : ℚ := (55 : ℚ) / 54
def hub02_contradiction_slope : ℚ := (19 : ℚ) / 15
def hub02_Gp16_273_coarse_ub : ℚ := (1 : ℚ) / 2000
def hub02_uSplits : ℚ × ℚ := ((7 : ℚ) / 4, (9 : ℚ) / 2)
def hub02_dSplits : ℚ × ℚ := ((2 : ℚ) / 9, (19 : ℚ) / 20)
def hub02_P1Bracket : ℚ × ℚ × ℚ := ((9 : ℚ) / 10, (21 : ℚ) / 16, (17 : ℚ) / 10)
def hub02_taylorTerms : ℕ := 6

/-! ### HUB-03: Closed-Form Stocks & Hub Dominance -/

def hub03_c_hub : ℚ := (4 : ℚ) / 11
def hub03_c_273 : ℚ := (100 : ℚ) / 273
def hub03_C4 : ℚ := (347 : ℚ) / 50
def hub03_P16 : ℚ := (4445581 : ℚ) / 500000
def hub03_alpha_lb : ℚ := (143 : ℚ) / 125
def hub03_slope_cap : ℚ := (5 : ℚ) / 3
def hub03_blocks : List (ℕ × ℕ) := [(5, 5), (6, 6), (7, 7), (8, 8), (9, 10), (11, 16)]
def hub03_dominanceRanks : List ℕ := [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16]

/-! ### HUB-04: Fractional-Price i = 2 Straddle & Retirement -/

def hub04_lem41NRange : List ℕ := [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17]
def hub04_lem41_n3_q : ℚ := (50 : ℚ) / 11
def hub04_lem41_n3_expected_bracket : ℚ := (-8 : ℚ) / 121
def hub04_c_frac : ℚ := (7 : ℚ) / 9
def hub04_t_max : ℚ := (9 : ℚ) / 16
def hub04_d0_max : ℚ := (9 : ℚ) / 25
def hub04_r_min : ℚ := (9 : ℚ) / 7
def hub04_denom_quad_disc : ℚ := (-15 : ℚ) / 64
def hub04_y_anchor : ℚ := (9 : ℚ) / 10
def hub04_y_min : ℚ := (7 : ℚ) / 18
def hub04_y_max : ℚ := 1
def hub04_g_val_lb : ℚ := 37
def hub04_gp_abs_ub : ℚ := 1566
def hub04_gpp_lb_exact : ℚ := 51500
def hub04_gpp_lb_used : ℚ := 50000
def hub04_g_min_lb : ℚ := (1247 : ℚ) / 100
def hub04_denomQuadCoeffs : List ℚ := [(17 : ℚ) / 16, (-23 : ℚ) / 8, 2]
def hub04_t0FactorCubic : List ℚ := [7, 12, 8, 4]
def hub04_NPolyCoeffs : List ℚ := [6950, 4900, (-13175), (-11125), 0, 3808, 9792]

/-! ### HUB-05: Projection Witness Cut & Expense -/

def hub05_c_reset : ℚ := (14 : ℚ) / 5
def hub05_g : ℚ := (14117 : ℚ) / 100000
def hub05_X : ℚ := (21 : ℚ) / 2000
def hub05_B_hi : ℚ := (1427 : ℚ) / 10000
def hub05_p_hi : ℚ := (27 : ℚ) / 2000
def hub05_a_lo : ℚ := (1973 : ℚ) / 2000
def hub05_r_hi : ℚ := (137 : ℚ) / 10000
def hub05_sqrt_px_ub : ℚ := (3 : ℚ) / 250
def hub05_rho : ℚ := (487 : ℚ) / 1000
def hub05_r_cut : ℚ := (9 : ℚ) / 100
def hub05_A_min_floor_small : ℚ := (1881 : ℚ) / 10000
def hub05_A_min_floor_mid : ℚ := (1077 : ℚ) / 10000
def hub05_K : ℚ := 8
def hub05_gamma : ℚ := (1 : ℚ) / 25
def hub05_z0 : ℚ := (5 : ℚ) / 16
def hub05_E_ub_target : ℚ := (247 : ℚ) / 250

/-! ### HUB-06: Four-Percent Premium Handover -/

def hub06_P : ℚ := (273 : ℚ) / 100
def hub06_gamma : ℚ := (1 : ℚ) / 25
def hub06_q0 : ℚ := (21 : ℚ) / 10
def hub06_premium_mult : ℚ := 80
def hub06_min_surplus_lb : ℚ := (18589 : ℚ) / 500000
def hub06_slope_margin_lb : ℚ := (14543 : ℚ) / 100000
def hub06_ranks : List ℕ := [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16]

/-! ### HUB-07: All-k DAG Seams -/

def hub07_M : ℚ := (485883 : ℚ) / 100000
def hub07_c_reset : ℚ := (14 : ℚ) / 5
def hub07_P4 : ℚ := (347 : ℚ) / 50
def hub07_P16 : ℚ := (4445581 : ℚ) / 500000
def hub07_C17 : ℚ := (18358381 : ℚ) / 2042040
def hub07_d17 : ℚ := (2528406869 : ℚ) / 1501500000
def hub07_d18 : ℚ := (36 : ℚ) / 19
def hub07_c_hub : ℚ := (4 : ℚ) / 11
def hub07_c_273 : ℚ := (100 : ℚ) / 273
def hub07_c_2729 : ℚ := (1000 : ℚ) / 2729
def hub07_p1_star : ℚ := (11 : ℚ) / 5
def hub07_reservoir_K4 : ℚ := (82151 : ℚ) / 10000
def hub07_reservoir_L95_exact : ℚ := (6748786801 : ℚ) / 23800000000
def hub07_reservoir_L95_ub : ℚ := (28357 : ℚ) / 100000
def hub07_earlyC : List (ℕ × ℚ) := [(1, (5663 : ℚ) / 1000), (2, (1551 : ℚ) / 250), (3, (1653 : ℚ) / 250), (4, (347 : ℚ) / 50)]

/-! ### RESET-01..05: Universal Euclidean Reset (c = 14/5) -/

def reset01_c_reset : ℚ := (14 : ℚ) / 5
def reset01_finiteBands : List (ℚ × ℚ) := [(0, 2), (2, (11 : ℚ) / 3), ((11 : ℚ) / 3, (19 : ℚ) / 2), ((19 : ℚ) / 2, 31)]
def reset01_tailStart : ℚ := 31
def reset01_vPartition : List (ℚ × ℚ) := [(0, (3 : ℚ) / 10), ((3 : ℚ) / 10, 1)]
def reset01_partAQuad : List ℚ := [28, (-26), 5]
def reset01_b1Linear : List ℚ := [(-9 : ℚ) / 2, (23 : ℚ) / 10]
def reset01_b2Slope : ℚ := 2
def reset01_p0B1Disc : ℚ := (-632124 : ℚ) / 25

structure ResetPolyCert where
  v : ℚ
  stdDen : ℕ
  stdNum : List ℤ
  bernDen : ℕ
  bernNum : List ℤ
  deriving DecidableEq, Repr

structure ResetPartARegime where
  name : String
  aA : ℚ
  theta : ℚ
  vLo : ℚ
  vHi : ℚ
  det : ℚ
  cubics : List ResetPolyCert
  deriving DecidableEq, Repr

structure ResetPartBRegime where
  name : String
  aA : ℚ
  dQ : ℚ × ℚ
  du : ℚ × ℚ
  detStdDen : ℕ
  detStdNum : List ℤ
  detBernDen : ℕ
  detBernNum : List ℤ
  vLo : ℚ
  vHi : ℚ
  quintics : List ResetPolyCert
  deriving DecidableEq, Repr

def reset02_interval : ℚ × ℚ := ((11 : ℚ) / 3, (19 : ℚ) / 2)
def reset02_bPoly : List ℚ := [(-9 : ℚ) / 2, (23 : ℚ) / 10]
def reset02_regimes : List ResetPartARegime :=
  [
    { name := "B1-L", aA := (3 : ℚ) / 4, theta := (1 : ℚ) / 2, vLo := 0, vHi := (3 : ℚ) / 10, det := (7 : ℚ) / 2,
      cubics := [
        { v := 0, stdDen := 800, stdNum := [586950, (-333995), 73712, (-4335)], bernDen := 172800, bernNum := [30157728, 43477888, 120564198, 75553533] },
        { v := (3 : ℚ) / 10, stdDen := 800, stdNum := [539742, (-352367), 73172, (-4335)], bernDen := 172800, bernNum := [3842016, 7782736, 74166606, 17130501] }
      ] },
    { name := "B1-H", aA := 1, theta := (2 : ℚ) / 5, vLo := (3 : ℚ) / 10, vHi := 1, det := (99 : ℚ) / 25,
      cubics := [
        { v := (3 : ℚ) / 10, stdDen := 6250, stdNum := [4871160, (-3102984), 641520, (-37125)], bernDen := 50000, bernNum := [2306456, 3926116, 26701526, 11679561] },
        { v := 1, stdDen := 1250, stdNum := [594090, (-655461), 164340, (-7425)], bernDen := 30000, bernNum := [820032, 12497152, 46677522, 67989267] }
      ] }
  ]
def reset03_interval : ℚ × ℚ := ((19 : ℚ) / 2, 31)
def reset0304_regimes : List ResetPartBRegime :=
  [
    { name := "B2-L", aA := (1 : ℚ) / 5, dQ := (9, (1 : ℚ) / 6), du := (3, (1 : ℚ) / 5),
      detStdDen := 900, detStdNum := [(-32400), 21960, 1463],
      detBernDen := 3600, detBernNum := [1233023, 3372574, 8217212],
      vLo := 0, vHi := (3 : ℚ) / 10,
      quintics := [
        { v := 0, stdDen := 6750, stdNum := [(-224532000), 144795600, 10388970, (-2547701), 124582, (-1785)], bernDen := 1080000, bernNum := [124944620265, 129729846326, 60085431934, 7516380924, 335626649920, 368068794560] },
        { v := (3 : ℚ) / 10, stdDen := 675000, stdNum := [(-14606827200), 11385852480, (-762205014), (-141648545), 14005900, (-178500)], bernDen := 54000000, bernNum := [287263096920, 52097618776, 4456413092225, 31745428570602, 119060589054392, 256837047802480] }
      ] },
    { name := "B2-H", aA := (4 : ℚ) / 5, dQ := (6, (1 : ℚ) / 5), du := ((-2), 0),
      detStdDen := 25, detStdNum := [(-1600), 720, 303],
      detBernDen := 100, detBernNum := [130343, 408854, 1247612],
      vLo := (3 : ℚ) / 10, vHi := 1,
      quintics := [
        { v := (3 : ℚ) / 10, stdDen := 3125, stdNum := [(-117964000), 72894840, 12973936, (-3778430), 246550, (-4000)], bernDen := 125000, bernNum := [8182242685, 4575691043, 9290574995, 101057508686, 455273704536, 608960758240] },
        { v := 1, stdDen := 125, stdNum := [(-1904000), 2139040, (-354544), (-188184), 26872, (-160)], bernDen := 1250, bernNum := [315686515, 1609700995, 6352840075, 21388191738, 61794735576, 143536920640] }
      ] }
  ]
def reset05_s_min : ℚ := 31
def reset05_a_max : ℚ := (5 : ℚ) / 2
def reset05_d_max : ℚ := (3 : ℚ) / 2
def reset05_U_d_d2_cap : ℚ := (563 : ℚ) / 2
def reset05_branch_a_d2_at_31 : ℚ := (75 : ℚ) / 31
def reset05_branch_b_s_threshold : ℚ := 27
def reset05_branch_c_r2_at_31 : ℚ := (228 : ℚ) / 31
def reset05_branch_c_ev_at_31 : ℚ := (672 : ℚ) / 31
def reset05_psi0M28 : List ((ℕ × ℕ) × ℚ) :=
  [
    ((1, 0), 32),
    ((2, 0), 4),
    ((3, 0), (-6)),
    ((4, 0), (-2)),
    ((0, 1), (-108)),
    ((1, 1), (-124)),
    ((2, 1), (-38)),
    ((3, 1), (-2)),
    ((0, 2), 86),
    ((1, 2), 92),
    ((2, 2), 16),
    ((0, 3), (-20)),
    ((1, 3), (-20))
  ]
def reset05_UdExpected : List ℚ := [64, 168, 160, 66, 10]

/-! ### EARLY-01..05: Zero-Calculus Early Opening (j = 1..4) -/

def early01_M : ℚ := (485883 : ℚ) / 100000
def early01_c_reset : ℚ := (14 : ℚ) / 5
def early01_P4 : ℚ := (347 : ℚ) / 50
def early01_C : List (ℕ × ℚ) := [(0, (485883 : ℚ) / 100000), (1, (5663 : ℚ) / 1000), (2, (1551 : ℚ) / 250), (3, (1653 : ℚ) / 250), (4, (347 : ℚ) / 50)]
def early01_dSlope : List (ℕ × ℚ) := [(1, (80417 : ℚ) / 100000), (2, (541 : ℚ) / 500), (3, (153 : ℚ) / 125), (4, (164 : ℚ) / 125)]
def early01_params : List (ℕ × ℚ × ℚ) := [(1, (1 : ℚ) / 2, 0), (2, (1 : ℚ) / 3, 0), (3, (11 : ℚ) / 50, 0), (4, (1 : ℚ) / 100, (27 : ℚ) / 100)]
def early01_mu : List (ℕ × ℚ) := [(1, 1), (2, (1 : ℚ) / 2), (3, (4 : ℚ) / 9), (4, (27 : ℚ) / 64)]
def early02_c_reset : ℚ := (14 : ℚ) / 5
def early02_c_frozen : ℚ := (29 : ℚ) / 10
def early02_j1Knots : List (ℚ × ℚ) := [(0, 0), ((1 : ℚ) / 8, (5 : ℚ) / 8), ((1 : ℚ) / 2, 1)]
def early02_sharedKnots : List (ℚ × ℚ) := [(0, 0), ((3 : ℚ) / 80, (3 : ℚ) / 16), ((19 : ℚ) / 100, (69 : ℚ) / 100), ((1 : ℚ) / 2, 1)]
def early02_seg2Intercept : ℚ := (39 : ℚ) / 610
def early02_seg2Slope : ℚ := (201 : ℚ) / 61
def early02_seg2Quad : List ℚ := [(39 : ℚ) / 122, (-2327 : ℚ) / 305, (2814 : ℚ) / 61]
def early02_seg2Disc : ℚ := (-72371 : ℚ) / 93025
def early03_Q1 : ℚ × ℚ := (0, 0)
def early03_Q2 : ℚ × ℚ := ((1 : ℚ) / 8, (5 : ℚ) / 8)
def early03_minValLbQ1 : ℚ := (1211 : ℚ) / 200000
def early03_minValLbQ2 : ℚ := (3793 : ℚ) / 20000

inductive EarlyCertKind where
  | allPos
  | formA (r : ℚ)
  | formB (r : ℚ) (qCoeffs : List ℚ)
  deriving DecidableEq, Repr

structure EarlyPolyCert where
  rank : ℕ
  nodeIdx : ℕ
  kind : EarlyCertKind
  deriving DecidableEq, Repr

def early04_pMax : ℚ := (7 : ℚ) / 9
def early04_ranks : List ℕ := [2, 3, 4]
def early04_vertices : List (ℚ × ℚ) := [(0, 0), ((3 : ℚ) / 80, (3 : ℚ) / 16), ((19 : ℚ) / 100, (69 : ℚ) / 100)]
def early04_certs : List EarlyPolyCert :=
  [
    { rank := 2, nodeIdx := 0, kind := EarlyCertKind.formA ((19 : ℚ) / 50) },
    { rank := 2, nodeIdx := 1, kind := EarlyCertKind.formA ((2 : ℚ) / 5) },
    { rank := 2, nodeIdx := 2, kind := EarlyCertKind.allPos },
    { rank := 3, nodeIdx := 0, kind := EarlyCertKind.formA ((19 : ℚ) / 50) },
    { rank := 3, nodeIdx := 1, kind := EarlyCertKind.formA ((9 : ℚ) / 20) },
    { rank := 3, nodeIdx := 2, kind := EarlyCertKind.allPos },
    { rank := 4, nodeIdx := 0, kind := EarlyCertKind.formA ((19 : ℚ) / 50) },
    { rank := 4, nodeIdx := 1, kind := EarlyCertKind.formA ((11 : ℚ) / 25) },
    { rank := 4, nodeIdx := 2, kind := EarlyCertKind.formA (0) }
  ]
def early05_xMax : ℚ := (9 : ℚ) / 7
def early05_P4 : ℚ := (347 : ℚ) / 50
def early05_ranks : List ℕ := [2, 3, 4]
def early05_vertices : List (ℚ × ℚ) := [(0, 0), ((3 : ℚ) / 80, (3 : ℚ) / 16), ((19 : ℚ) / 100, (69 : ℚ) / 100)]
def early05_certs : List EarlyPolyCert :=
  [
    { rank := 2, nodeIdx := 0, kind := EarlyCertKind.formA ((21 : ℚ) / 20) },
    { rank := 2, nodeIdx := 1, kind := EarlyCertKind.formA ((21 : ℚ) / 20) },
    { rank := 2, nodeIdx := 2, kind := EarlyCertKind.formA ((1 : ℚ) / 2) },
    { rank := 3, nodeIdx := 0, kind := EarlyCertKind.formA ((23 : ℚ) / 25) },
    { rank := 3, nodeIdx := 1, kind := EarlyCertKind.formA ((47 : ℚ) / 50) },
    { rank := 3, nodeIdx := 2, kind := EarlyCertKind.allPos },
    { rank := 4, nodeIdx := 0, kind := EarlyCertKind.formB (1) [0, 0, 19, 42, 33, 10] },
    { rank := 4, nodeIdx := 1, kind := EarlyCertKind.formB (1) [0, 3, 16, 36, 26, 8] },
    { rank := 4, nodeIdx := 2, kind := EarlyCertKind.allPos }
  ]

end V3.Data.HubResetEarly


==> anc/V3/Data/OpeningTransferData.lean <==
import Mathlib.Data.Rat.Defs

/-!
# Exact Rational Witness Data for OPEN-01..09 and TRANSFER-01..05

Auto-generated deterministically by `scripts/gen_data.py` from
`.reference-source/anc/witness_opening_transfer.py`.
Pure exact rational (`ℚ`) / integer (`ℤ`, `ℕ`) static witness literals ONLY.
Zero floats, zero solvers, zero runtime search.
-/

namespace V3.Data.OpeningTransfer

/-! ### Global Constants & Peel-4 Bounds -/

def const_c_res : ℚ := (14 : ℚ) / 5
def const_x_cut : ℚ := (9 : ℚ) / 7
def const_p_cut : ℚ := (7 : ℚ) / 9
def const_L_switch : ℚ := 10
def const_lam_L : ℚ := (7 : ℚ) / 20
def const_B_lo_const : ℚ := (107 : ℚ) / 50
def const_B_lo_H_coeff : ℚ := (7 : ℚ) / 10
def const_B_hi_low_const : ℚ := 2
def const_B_hi_low_H_coeff : ℚ := (39 : ℚ) / 50
def const_C4 : ℚ := (347 : ℚ) / 50
def const_x_hub : ℚ := (11 : ℚ) / 4
def const_P16 : ℚ := (4445581 : ℚ) / 500000
def const_C17_exact : ℚ := (18358381 : ℚ) / 2042040
def const_d17_exact : ℚ := (2528406869 : ℚ) / 1501500000
def const_h_cap : ℚ := (11 : ℚ) / 40
def const_h1 : ℚ := (3 : ℚ) / 25
def const_h0 : ℚ := (21 : ℚ) / 100
def const_phi0 : ℚ := (71 : ℚ) / 100
def const_h_A : ℚ := (9 : ℚ) / 70
def const_phi_A : ℚ := (184725 : ℚ) / 390446
def const_e_lb : ℚ := (163 : ℚ) / 60
def const_u5_ln : ℚ := (451 : ℚ) / 3645
def peel4_v4_lo : ℚ := (1 : ℚ) / 625
def peel4_v4_hi : ℚ := (8 : ℚ) / 2187
def peel4_v5_lo : ℚ := (1 : ℚ) / 3125
def peel4_v5_hi : ℚ := (4 : ℚ) / 6561
def peel4_v6_hi : ℚ := (1 : ℚ) / 9000
def ranksOpen : List ℕ := [5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16]
def rankTransfer : ℕ := 17

/-! ### OPEN-02: C1 Quadratic-Bridge Spline -/

def c1Spline_knots : List ℕ := [5, 8, 12, 17]
def c1Spline_MBounds : List (ℕ × ℚ) := [(5, (4 : ℚ) / 5), (8, (13 : ℚ) / 20), (12, (11 : ℚ) / 20), (17, (1 : ℚ) / 2)]
def c1Spline_binomWitnesses : List (ℕ × ℕ × ℚ) := [(8, 5, (27 : ℚ) / 50), (12, 8, (37 : ℚ) / 100), (17, 7, (49 : ℚ) / 100)]
def c1Spline_inflectionBrackets : List (ℕ × ℚ × ℚ) := [(5, (4 : ℚ) / 5, (17 : ℚ) / 20), (8, (21 : ℚ) / 20, (11 : ℚ) / 10), (12, (13 : ℚ) / 10, (27 : ℚ) / 20), (17, (29 : ℚ) / 20, (3 : ℚ) / 2)]

/-! ### OPEN-03 & OPEN-04: A-Main Rows A01..A09 -/

structure KnotFloor where
  k : ℕ
  dC : ℚ
  dd : ℚ
  fee : ℚ
  deriving DecidableEq, Repr

structure AMainRow where
  id : String
  k : ℕ
  La : ℚ
  Lb : ℚ
  Lk : ℚ
  Lq : ℚ
  tStars : List ℚ
  deriving DecidableEq, Repr

def amain_knots : List ℕ := [5, 8, 12, 17]
def amain_knotFloors : List KnotFloor :=
  [
    { k := 5, dC := (2 : ℚ) / 125, dd := (23 : ℚ) / 2000, fee := (1 : ℚ) / 500 },
    { k := 8, dC := (33 : ℚ) / 2000, dd := (3 : ℚ) / 500, fee := (7 : ℚ) / 5000 },
    { k := 12, dC := (29 : ℚ) / 2000, dd := (1 : ℚ) / 1000, fee := (1 : ℚ) / 1250 },
    { k := 17, dC := 0, dd := 0, fee := 0 }
  ]
def amain_interiorAmgmCm : List (ℕ × ℕ) := [(6, 10), (7, 11), (9, 14), (10, 14), (11, 15), (13, 18), (14, 18), (15, 18), (16, 18)]
def amain_rows : List AMainRow :=
  [
    { id := "A01", k := 5, La := 0, Lb := (36 : ℚ) / 5, Lk := (117 : ℚ) / 25, Lq := (18 : ℚ) / 25, tStars := [(3 : ℚ) / 20, (11 : ℚ) / 100, (3 : ℚ) / 25, (27 : ℚ) / 250] },
    { id := "A02", k := 5, La := (36 : ℚ) / 5, Lb := 10, Lk := (194 : ℚ) / 25, Lq := (9 : ℚ) / 2, tStars := [(17 : ℚ) / 200, (9 : ℚ) / 100, (17 : ℚ) / 200, (9 : ℚ) / 100] },
    { id := "A03", k := 8, La := 0, Lb := (13 : ℚ) / 2, Lk := (91 : ℚ) / 20, Lq := (13 : ℚ) / 8, tStars := [(3 : ℚ) / 20, (19 : ℚ) / 200, (1 : ℚ) / 8, (19 : ℚ) / 200] },
    { id := "A04", k := 8, La := (13 : ℚ) / 2, Lb := 10, Lk := (193 : ℚ) / 20, Lq := 5, tStars := [(17 : ℚ) / 200, (83 : ℚ) / 1000, (2 : ℚ) / 25, (83 : ℚ) / 1000] },
    { id := "A05", k := 12, La := 0, Lb := (32 : ℚ) / 5, Lk := (24 : ℚ) / 5, Lq := (64 : ℚ) / 25, tStars := [(3 : ℚ) / 20, (23 : ℚ) / 250, (13 : ℚ) / 100, (9 : ℚ) / 100] },
    { id := "A06", k := 12, La := (32 : ℚ) / 5, Lb := 10, Lk := (223 : ℚ) / 25, Lq := (13 : ℚ) / 2, tStars := [(17 : ℚ) / 200, (3 : ℚ) / 40, (17 : ℚ) / 200, (3 : ℚ) / 40] },
    { id := "A07", k := 17, La := 0, Lb := (5 : ℚ) / 2, Lk := (11 : ℚ) / 8, Lq := (1 : ℚ) / 4, tStars := [(3 : ℚ) / 20, (23 : ℚ) / 200, (147 : ℚ) / 1000, (113 : ℚ) / 1000] },
    { id := "A08", k := 17, La := (5 : ℚ) / 2, Lb := (31 : ℚ) / 5, Lk := (211 : ℚ) / 40, Lq := (31 : ℚ) / 10, tStars := [(23 : ℚ) / 200, (23 : ℚ) / 250, (109 : ℚ) / 1000, (23 : ℚ) / 250] },
    { id := "A09", k := 17, La := (31 : ℚ) / 5, Lb := 10, Lk := (212 : ℚ) / 25, Lq := 6, tStars := [(9 : ℚ) / 100, (39 : ℚ) / 500, (17 : ℚ) / 200, (39 : ℚ) / 500] }
  ]

/-! ### OPEN-05: A-Far Cells & Schedules -/

structure AFarNegPiece where
  xa : ℚ
  xb : ℚ
  useSub : Bool
  deg : ℕ
  deriving DecidableEq, Repr

structure AFarEndpoint where
  tau : ℚ
  barT : ℚ
  isPos : Bool
  deriving DecidableEq, Repr

structure AFarNegSchedule where
  rank : ℕ
  tau : ℚ
  pieces : List AFarNegPiece
  deriving DecidableEq, Repr

def afar_tauSegments : List (ℚ × ℚ × ℚ) :=
  [
    (0, (1 : ℚ) / 30, (1 : ℚ) / 60),
    ((1 : ℚ) / 30, (1 : ℚ) / 15, (1 : ℚ) / 20),
    ((1 : ℚ) / 15, (1 : ℚ) / 10, (1 : ℚ) / 12)
  ]
def afar_decisiveEndpoints : List AFarEndpoint :=
  [
    { tau := 0, barT := (1 : ℚ) / 60, isPos := false },
    { tau := (1 : ℚ) / 30, barT := (1 : ℚ) / 60, isPos := false },
    { tau := (1 : ℚ) / 15, barT := (1 : ℚ) / 20, isPos := true },
    { tau := (1 : ℚ) / 10, barT := (1 : ℚ) / 12, isPos := true }
  ]
def afar_posSplit : List (ℚ × ℚ) := [(0, (3 : ℚ) / 4), ((3 : ℚ) / 4, (9 : ℚ) / 7)]
def afar_negSchedules : List AFarNegSchedule :=
  [
    { rank := 5, tau := 0, pieces := [{ xa := 0, xb := (3 : ℚ) / 4, useSub := false, deg := 1 }, { xa := (3 : ℚ) / 4, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 6, tau := 0, pieces := [{ xa := 0, xb := (3 : ℚ) / 4, useSub := false, deg := 1 }, { xa := (3 : ℚ) / 4, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 7, tau := 0, pieces := [{ xa := 0, xb := (3 : ℚ) / 4, useSub := false, deg := 1 }, { xa := (3 : ℚ) / 4, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 8, tau := 0, pieces := [{ xa := 0, xb := (1 : ℚ) / 2, useSub := false, deg := 9 }, { xa := (1 : ℚ) / 2, xb := (3 : ℚ) / 4, useSub := true, deg := 9 }, { xa := (3 : ℚ) / 4, xb := 1, useSub := true, deg := 9 }, { xa := 1, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 9, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 10, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 11, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 12, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 13, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 14, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 15, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 16, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 17, tau := 0, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 5, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 6, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 7, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (3 : ℚ) / 4, useSub := false, deg := 1 }, { xa := (3 : ℚ) / 4, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 8, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (3 : ℚ) / 4, useSub := false, deg := 9 }, { xa := (3 : ℚ) / 4, xb := 1, useSub := true, deg := 9 }, { xa := 1, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 9, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (3 : ℚ) / 4, useSub := false, deg := 1 }, { xa := (3 : ℚ) / 4, xb := (9 : ℚ) / 7, useSub := true, deg := 9 }] },
    { rank := 10, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 11, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 12, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 13, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 14, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 15, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 16, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] },
    { rank := 17, tau := (1 : ℚ) / 30, pieces := [{ xa := 0, xb := (9 : ℚ) / 7, useSub := false, deg := 1 }] }
  ]

/-! ### OPEN-06: Higher Seams -/

structure SeamCheckpoint where
  h : ℚ
  phi : ℚ
  isLR : Bool
  deriving DecidableEq, Repr

structure SeamSubband where
  id : String
  pa : ℚ
  pb : ℚ
  Llo : ℚ
  Lhi : ℚ
  checkpoints : List SeamCheckpoint
  deriving DecidableEq, Repr

def higherSeams_Lgt10Split : List (ℚ × ℚ) := [(0, (29 : ℚ) / 100), ((29 : ℚ) / 100, (7 : ℚ) / 9)]
def higherSeams_Lle10Subbands : List SeamSubband :=
  [
    { id := "SubC", pa := (1 : ℚ) / 5, pb := (1 : ℚ) / 3, Llo := 6, Lhi := 10, checkpoints := [{ h := (3 : ℚ) / 10, phi := (4 : ℚ) / 5, isLR := false }] },
    { id := "SubB", pa := (1 : ℚ) / 3, pb := (10 : ℚ) / 21, Llo := (21 : ℚ) / 5, Lhi := 10, checkpoints := [{ h := (21 : ℚ) / 100, phi := (71 : ℚ) / 100, isLR := false }] },
    { id := "SubA", pa := (10 : ℚ) / 21, pb := (7 : ℚ) / 9, Llo := (18 : ℚ) / 7, Lhi := 10, checkpoints := [{ h := (9 : ℚ) / 70, phi := (184725 : ℚ) / 390446, isLR := true }, { h := (21 : ℚ) / 100, phi := (71 : ℚ) / 100, isLR := false }] }
  ]

/-! ### OPEN-07..09: Higher Main Strip Boxes & Rows R01..R27 -/

structure HigherStripRow where
  id : String
  k : ℕ
  dC : ℚ
  dd : ℚ
  fee : ℚ
  isTT0 : Bool
  pc : ℚ
  al : ℚ
  nsteps : ℕ
  ta : Option ℚ
  tb : ℚ
  deriving DecidableEq, Repr

structure HigherStripBox where
  id : String
  isHighGroup : Bool
  pa : ℚ
  pb : ℚ
  MaWitnesses : List (ℕ × ℚ)
  rows : List HigherStripRow
  deriving DecidableEq, Repr

def higherMainStrip_ranksL : List ℕ := [5, 6, 7, 8]
def higherMainStrip_ranksH : List ℕ := [9, 10, 11, 12, 13, 14, 15, 16]
def higherMainStrip_boxes : List HigherStripBox :=
  [
    { id := "L0", isHighGroup := false, pa := 0, pb := (11 : ℚ) / 50, MaWitnesses := [(5, (19 : ℚ) / 2)],
      rows := [
        { id := "R01", k := 5, dC := (3 : ℚ) / 200, dd := (11 : ℚ) / 1000, fee := (1 : ℚ) / 100, isTT0 := false, pc := (19 : ℚ) / 100, al := (21 : ℚ) / 5, nsteps := 1, ta := none, tb := (1 : ℚ) / 200 },
        { id := "R02", k := 8, dC := 0, dd := 0, fee := 0, isTT0 := false, pc := (19 : ℚ) / 100, al := (22 : ℚ) / 5, nsteps := 1, ta := none, tb := (1 : ℚ) / 200 }
      ] },
    { id := "L1", isHighGroup := false, pa := (11 : ℚ) / 50, pb := (9 : ℚ) / 25, MaWitnesses := [(5, (19 : ℚ) / 2)],
      rows := [
        { id := "R03", k := 5, dC := (11 : ℚ) / 2000, dd := (1 : ℚ) / 200, fee := (7 : ℚ) / 2000, isTT0 := true, pc := (17 : ℚ) / 50, al := (17 : ℚ) / 5, nsteps := 1, ta := some ((1 : ℚ) / 200), tb := (1 : ℚ) / 1000 },
        { id := "R04", k := 7, dC := 0, dd := 0, fee := 0, isTT0 := true, pc := (17 : ℚ) / 50, al := (7 : ℚ) / 2, nsteps := 1, ta := some ((1 : ℚ) / 200), tb := (1 : ℚ) / 100 },
        { id := "R05", k := 8, dC := 0, dd := 0, fee := 0, isTT0 := true, pc := (17 : ℚ) / 50, al := 3, nsteps := 8, ta := some ((1 : ℚ) / 200), tb := (17 : ℚ) / 1000 }
      ] },
    { id := "L2", isHighGroup := false, pa := (9 : ℚ) / 25, pb := (12 : ℚ) / 25, MaWitnesses := [(5, 10)],
      rows := [
        { id := "R06", k := 5, dC := (11 : ℚ) / 2000, dd := (1 : ℚ) / 200, fee := (3 : ℚ) / 1000, isTT0 := true, pc := (2 : ℚ) / 5, al := (13 : ℚ) / 5, nsteps := 6, ta := some ((1 : ℚ) / 1000), tb := (1 : ℚ) / 1000 },
        { id := "R07", k := 7, dC := 0, dd := 0, fee := 0, isTT0 := true, pc := (19 : ℚ) / 50, al := (16 : ℚ) / 5, nsteps := 4, ta := some ((1 : ℚ) / 100), tb := (1 : ℚ) / 50 },
        { id := "R08", k := 8, dC := 0, dd := 0, fee := 0, isTT0 := true, pc := (19 : ℚ) / 50, al := (17 : ℚ) / 5, nsteps := 6, ta := some ((17 : ℚ) / 1000), tb := (1 : ℚ) / 40 }
      ] },
    { id := "L3", isHighGroup := false, pa := (12 : ℚ) / 25, pb := (31 : ℚ) / 50, MaWitnesses := [(5, (23 : ℚ) / 2)],
      rows := [
        { id := "R09", k := 5, dC := (11 : ℚ) / 2000, dd := (1 : ℚ) / 250, fee := (1 : ℚ) / 400, isTT0 := true, pc := (1 : ℚ) / 2, al := (29 : ℚ) / 10, nsteps := 8, ta := some ((1 : ℚ) / 200), tb := (1 : ℚ) / 100 },
        { id := "R10", k := 8, dC := (9 : ℚ) / 2000, dd := (1 : ℚ) / 250, fee := (1 : ℚ) / 400, isTT0 := false, pc := (13 : ℚ) / 25, al := (33 : ℚ) / 5, nsteps := 1, ta := some ((13 : ℚ) / 500), tb := (7 : ℚ) / 200 }
      ] },
    { id := "L4", isHighGroup := false, pa := (31 : ℚ) / 50, pb := (7 : ℚ) / 9, MaWitnesses := [(5, (33 : ℚ) / 2)],
      rows := [
        { id := "R11", k := 5, dC := (1 : ℚ) / 125, dd := (9 : ℚ) / 2000, fee := (1 : ℚ) / 400, isTT0 := true, pc := (16 : ℚ) / 25, al := (33 : ℚ) / 10, nsteps := 12, ta := some ((1 : ℚ) / 100), tb := (3 : ℚ) / 200 },
        { id := "R12", k := 8, dC := (1 : ℚ) / 250, dd := (9 : ℚ) / 2000, fee := (1 : ℚ) / 400, isTT0 := false, pc := (16 : ℚ) / 25, al := (38 : ℚ) / 5, nsteps := 1, ta := some ((7 : ℚ) / 200), tb := (1 : ℚ) / 25 }
      ] },
    { id := "H0", isHighGroup := true, pa := 0, pb := (7 : ℚ) / 50, MaWitnesses := [(9, 12)],
      rows := [
        { id := "R13", k := 9, dC := (1 : ℚ) / 25, dd := (1 : ℚ) / 100, fee := (2 : ℚ) / 125, isTT0 := false, pc := (3 : ℚ) / 25, al := (43 : ℚ) / 10, nsteps := 1, ta := none, tb := (1 : ℚ) / 200 },
        { id := "R14", k := 16, dC := 0, dd := 0, fee := 0, isTT0 := false, pc := (3 : ℚ) / 25, al := (47 : ℚ) / 10, nsteps := 1, ta := none, tb := (3 : ℚ) / 100 }
      ] },
    { id := "H1", isHighGroup := true, pa := (7 : ℚ) / 50, pb := (21 : ℚ) / 100, MaWitnesses := [(9, (21 : ℚ) / 2), (12, 11), (14, (23 : ℚ) / 2)],
      rows := [
        { id := "R15", k := 9, dC := (3 : ℚ) / 500, dd := (1 : ℚ) / 500, fee := (1 : ℚ) / 500, isTT0 := true, pc := (1 : ℚ) / 5, al := (18 : ℚ) / 5, nsteps := 1, ta := some ((1 : ℚ) / 200), tb := (1 : ℚ) / 200 },
        { id := "R16", k := 12, dC := (1 : ℚ) / 625, dd := (1 : ℚ) / 2000, fee := (3 : ℚ) / 5000, isTT0 := true, pc := (1 : ℚ) / 5, al := (19 : ℚ) / 5, nsteps := 1, ta := some ((1 : ℚ) / 100), tb := (1 : ℚ) / 40 },
        { id := "R17", k := 14, dC := (3 : ℚ) / 2000, dd := (1 : ℚ) / 2500, fee := (1 : ℚ) / 2000, isTT0 := true, pc := (1 : ℚ) / 5, al := (37 : ℚ) / 10, nsteps := 1, ta := some ((1 : ℚ) / 50), tb := (7 : ℚ) / 200 },
        { id := "R18", k := 16, dC := 0, dd := 0, fee := 0, isTT0 := true, pc := (17 : ℚ) / 100, al := (18 : ℚ) / 5, nsteps := 3, ta := some ((3 : ℚ) / 100), tb := (21 : ℚ) / 500 }
      ] },
    { id := "H2", isHighGroup := true, pa := (21 : ℚ) / 100, pb := (29 : ℚ) / 100, MaWitnesses := [(9, (21 : ℚ) / 2), (11, 11), (14, (23 : ℚ) / 2)],
      rows := [
        { id := "R19", k := 9, dC := (1 : ℚ) / 1000, dd := (1 : ℚ) / 2500, fee := (1 : ℚ) / 2500, isTT0 := true, pc := (27 : ℚ) / 100, al := (37 : ℚ) / 10, nsteps := 1, ta := some ((1 : ℚ) / 200), tb := (17 : ℚ) / 1000 },
        { id := "R20", k := 11, dC := (1 : ℚ) / 500, dd := (3 : ℚ) / 5000, fee := (1 : ℚ) / 1250, isTT0 := true, pc := (27 : ℚ) / 100, al := (33 : ℚ) / 10, nsteps := 4, ta := some ((1 : ℚ) / 50), tb := (3 : ℚ) / 100 },
        { id := "R21", k := 14, dC := (1 : ℚ) / 500, dd := (3 : ℚ) / 5000, fee := (1 : ℚ) / 1250, isTT0 := true, pc := (11 : ℚ) / 50, al := (39 : ℚ) / 10, nsteps := 2, ta := some ((7 : ℚ) / 200), tb := (9 : ℚ) / 200 },
        { id := "R22", k := 16, dC := (1 : ℚ) / 2000, dd := (1 : ℚ) / 5000, fee := (3 : ℚ) / 10000, isTT0 := true, pc := (11 : ℚ) / 50, al := (39 : ℚ) / 10, nsteps := 12, ta := some ((43 : ℚ) / 1000), tb := (1 : ℚ) / 20 }
      ] },
    { id := "H3", isHighGroup := true, pa := (29 : ℚ) / 100, pb := (11 : ℚ) / 25, MaWitnesses := [(9, (21 : ℚ) / 2), (12, (23 : ℚ) / 2)],
      rows := [
        { id := "R23", k := 9, dC := (9 : ℚ) / 5000, dd := (3 : ℚ) / 5000, fee := (1 : ℚ) / 1000, isTT0 := true, pc := (17 : ℚ) / 50, al := (7 : ℚ) / 2, nsteps := 8, ta := some ((17 : ℚ) / 1000), tb := (3 : ℚ) / 100 },
        { id := "R24", k := 12, dC := (1 : ℚ) / 250, dd := (13 : ℚ) / 10000, fee := (1 : ℚ) / 500, isTT0 := false, pc := (31 : ℚ) / 100, al := (11 : ℚ) / 2, nsteps := 1, ta := some ((9 : ℚ) / 250), tb := (9 : ℚ) / 200 },
        { id := "R25", k := 16, dC := (11 : ℚ) / 2000, dd := (1 : ℚ) / 625, fee := (3 : ℚ) / 1000, isTT0 := false, pc := (31 : ℚ) / 100, al := (57 : ℚ) / 10, nsteps := 2, ta := some ((11 : ℚ) / 200), tb := (13 : ℚ) / 200 }
      ] },
    { id := "H4", isHighGroup := true, pa := (11 : ℚ) / 25, pb := (7 : ℚ) / 9, MaWitnesses := [(9, 13)],
      rows := [
        { id := "R26", k := 9, dC := (1 : ℚ) / 125, dd := (1 : ℚ) / 400, fee := (1 : ℚ) / 250, isTT0 := false, pc := (49 : ℚ) / 100, al := (77 : ℚ) / 10, nsteps := 3, ta := some ((31 : ℚ) / 1000), tb := (1 : ℚ) / 25 },
        { id := "R27", k := 16, dC := (9 : ℚ) / 500, dd := (1 : ℚ) / 200, fee := (1 : ℚ) / 125, isTT0 := false, pc := (49 : ℚ) / 100, al := (19 : ℚ) / 2, nsteps := 12, ta := some ((13 : ℚ) / 200), tb := (3 : ℚ) / 40 }
      ] }
  ]

/-! ### TRANSFER-01..05: Rank-17 Transition Boxes -/

structure TransferBox where
  id : String
  pa : ℚ
  pb : ℚ
  pc : ℚ
  al : ℚ
  deriving DecidableEq, Repr

def transfer_HGrid7 : List ℚ := [0, (1 : ℚ) / 80, (1 : ℚ) / 40, (3 : ℚ) / 80, (1 : ℚ) / 20, (7 : ℚ) / 100, (19 : ℚ) / 200, (3 : ℚ) / 25]
def transfer_szzSteps : ℕ := 4
def transfer_regHBoxes : List TransferBox :=
  [
    { id := "S01", pa := 0, pb := (1 : ℚ) / 10, pc := (2 : ℚ) / 25, al := 5 },
    { id := "S02", pa := (1 : ℚ) / 10, pb := (9 : ℚ) / 50, pc := (37 : ℚ) / 250, al := 5 },
    { id := "S03", pa := (9 : ℚ) / 50, pb := (2 : ℚ) / 5, pc := (28 : ℚ) / 125, al := 5 },
    { id := "S04", pa := (2 : ℚ) / 5, pb := (7 : ℚ) / 9, pc := (53 : ℚ) / 90, al := 15 }
  ]
def transfer_regLBoxes : List TransferBox :=
  [
    { id := "C01", pa := 0, pb := (1 : ℚ) / 10, pc := (2 : ℚ) / 25, al := 5 },
    { id := "C02", pa := (1 : ℚ) / 10, pb := (4 : ℚ) / 25, pc := (71 : ℚ) / 500, al := 5 },
    { id := "C03", pa := (4 : ℚ) / 25, pb := (9 : ℚ) / 25, pc := (1 : ℚ) / 5, al := 5 },
    { id := "C04", pa := (9 : ℚ) / 25, pb := (7 : ℚ) / 9, pc := (593 : ℚ) / 1125, al := 15 }
  ]

end V3.Data.OpeningTransfer


==> anc/V3/Defs.lean <==
import KMeansPP.Core
import KMeansPP.Sampling
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real

/-!
# Shared Mathematical Definitions for Submitted v3 (`arxiv-preview-8438883.pdf`)

Extends the kernel-checked `KMeansPP.Core` model (genuine `EuclideanSpace ℝ (Fin d)`,
finite distinct `X : Finset (Point d)`, exact `optCost`, genuine `k`-means++ `expectedKmppCost`,
and supremum `R k`) with all v3-specific objects:
* Hub functions `piFun`, `KFun`, `GFun`, `JVal`, and the exact ratio target `exactRatio k`.
* Covered and delayed harmonic clocks `cClock`, `dClock`.
* Covered, prefix, and delayed occupations (`coveredOcc`, `prefixOcc`, `delayedOcc`),
  covered and delayed query costs (`coveredCost`, `delayedCost`), and stopped payment `stoppedPayment`.
* Stock predicates (`IsStockOn`, `IsStock`), post-hit mean `postHitMean`, worst-case post-hit
  mean `MStar`, high-mean / low-mean target classes (`IsHighMean`, `IsLowMean`).
* Universal Euclidean reset function `U_reset` and reset ratio `phi_reset`.
* Explicit stock sequence `C_stock j` (`j = 0..16`, `C_17 = 2 + 2 H_18`, `C_j = 2 + 2 H_{j+1}`),
  `P16 = 4445581 / 500000`, and `d_slope`.
-/

open scoped BigOperators
open Finset KMeansPP

namespace V3

noncomputable section

/-! ### Section 1 & 3: Hub functions `π_m`, `K_m`, `G_m`, `J_k`, and exact ratio `R_k` -/

/-- Race probability `π_m(p) = ∏_{i=1}^m (i p) / (1 + i p)`, with `π_0(p) = 1`. -/
def piFun (m : ℕ) (p : ℝ) : ℝ :=
  ∏ i ∈ Finset.range m, (((i + 1 : ℕ) : ℝ) * p) / (1 + ((i + 1 : ℕ) : ℝ) * p)

/-- Shortened race probability `π_{n,d}(z) = ∏_{i=d+1}^n (i z) / (1 + i z)`. -/
def piShort (n d : ℕ) (z : ℝ) : ℝ :=
  ∏ i ∈ Finset.Icc (d + 1) n, ((i : ℝ) * z) / (1 + (i : ℝ) * z)

/-- Unit-clock pure hub value `K_m(p) = p + (1 - p) π_m(p)` for `m ≥ 1`, `K_0(p) = 1`. -/
def KFun (m : ℕ) (p : ℝ) : ℝ :=
  if m = 0 then 1 else p + (1 - p) * piFun m p

/-- Shortened unit-clock pure hub value `K_{n,d}(z) = z + (1 - z) π_{n,d}(z)` for `n > d`, `1` otherwise. -/
def KShort (n d : ℕ) (z : ℝ) : ℝ :=
  if d < n then z + (1 - z) * piShort n d z else 1

/-- Unopened hub function `G_m(p)` defined by eq. (2) (`G_0 = 5`). -/
def GFun : ℕ → ℝ → ℝ
  | 0, _     => 5
  | m + 1, p =>
      (1 + harmonic (m + 1) + ((m + 1 : ℕ) : ℝ) * p * GFun m p +
        4 * p + 4 * (1 - p) * piFun (m + 1) p) / (1 + ((m + 1 : ℕ) : ℝ) * p)

/-- Optimized hub value `J_k = sup_{p > 0} G_{k-2}(p)` (defined for `k ≥ 2`). -/
def JVal (k : ℕ) : ℝ :=
  sSup ((fun p => GFun (k - 2) p) '' Set.Ioi (0 : ℝ))

/-- Exact worst-case ratio formula of Theorem 1.1 (`thm:exact-rk`). -/
def exactRatio (k : ℕ) : ℝ :=
  if k = 1 then 2
  else if k ≤ 18 then JVal k
  else 2 * harmonic (k - 1) + 2

/-! ### Section 4: Harmonic clocks, occupations, queries, and stocks -/

/-- Second harmonic sum `H_{2,j} = ∑_{i=1}^j 1/i^2`. -/
def harmonic2 (j : ℕ) : ℝ :=
  ∑ s ∈ Finset.range j, (((s + 1 : ℕ) : ℝ) ^ 2)⁻¹

/-- Third harmonic sum `H_{3,j} = ∑_{i=1}^j 1/i^3`. -/
def harmonic3 (j : ℕ) : ℝ :=
  ∑ s ∈ Finset.range j, (((s + 1 : ℕ) : ℝ) ^ 3)⁻¹

/-- Covered harmonic clock `c(r, v) = H_v - H_{v - r}` (for `0 ≤ r ≤ v`). -/
def cClock (r v : ℕ) : ℝ :=
  harmonic v - harmonic (v - r)

/-- Delayed harmonic clock `d(h, v) = 0` if `h = 0`, else `c(h - 1, v) = H_v - H_{v - h + 1}`. -/
def dClock (h v : ℕ) : ℝ :=
  if h = 0 then 0 else cClock (h - 1) v

/-- Pathwise covered charge: charges pre-draw live mean `L_{t-1}` on EVERY draw hitting `P`. -/
def coveredChargeFrom {d : ℕ} (P : Finset (Point d)) :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, [] => 0
  | C, Q_live, a :: rest =>
      let charge := if hitGroup P a then groupMeanCost Q_live C else 0
      let Q_live' := Q_live.filter (fun G => ¬ hitGroup G a)
      charge + coveredChargeFrom P (addDraw C a) Q_live' rest

/-- Pathwise prefix charge: charges pre-draw live mean `L_{t-1}` ONLY on the first draw hitting `P`. -/
def prefixChargeFrom {d : ℕ} (P : Finset (Point d)) :
    Finset (Point d) → Bool → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, _, [] => 0
  | C, seenP, Q_live, a :: rest =>
      let charge := if (!seenP) && decide (hitGroup P a) then groupMeanCost Q_live C else 0
      let seenP' := seenP || decide (hitGroup P a)
      let Q_live' := Q_live.filter (fun G => ¬ hitGroup G a)
      charge + prefixChargeFrom P (addDraw C a) seenP' Q_live' rest

/-- Covered occupation `𝒪_r(σ)` (Definition 4.4). -/
def coveredOcc {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) : ℝ :=
  d2Expect X C0 r (coveredChargeFrom P C0 Q)

/-- Prefix occupation `𝒫_r(σ)` (Definition 4.4). -/
def prefixOcc {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) : ℝ :=
  d2Expect X C0 r (prefixChargeFrom P C0 false Q)

/-- Delayed occupation `𝒟_h(σ)` (Definition 4.4), identical to `d2Expect X C0 h (repeatCharge C0 P Q)`. -/
def delayedOcc {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (h : ℕ) : ℝ :=
  d2Expect X C0 h (repeatCharge C0 P Q)

/-- Covered query cost `Q_r(σ) = 𝒪_r(σ) + 𝔼[cost(P, C_r)]` (Definition 4.5). -/
def coveredCost {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) : ℝ :=
  coveredOcc X C0 P Q r + d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω))

/-- Delayed query cost `Z_h(σ) = 𝒟_h(σ) + 𝔼[1_{P hit} cost(P, C_h)]` (Definition 4.5). -/
def delayedCost {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (h : ℕ) : ℝ :=
  d2Expect X C0 h (fullCharge C0 P Q)

/-- Stopped payment `J` of Section 6: price `L_{τ-1}` at the first draw hitting `P`,
    or terminal target cost `cost(P, C_end)` if `P` is never hit (in unnormalized cost units). -/
def stoppedPaymentFrom {d : ℕ} (P : Finset (Point d)) :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | C, _, [] => cost P C
  | C, Q_live, a :: rest =>
      if hitGroup P a then
        groupMeanCost Q_live C
      else
        stoppedPaymentFrom P (addDraw C a) (Q_live.filter (fun G => ¬ hitGroup G a)) rest

/-- Expected stopped payment `𝔼[J]` over `r` draws from `(C0, Q)` (unnormalized). -/
def expectedStopped {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) : ℝ :=
  d2Expect X C0 r (stoppedPaymentFrom P C0 Q)

/-- Fractional stopped payment `J_a`: pays `L_{τ-1}` on first hit of `P`, or `a * cost(P, C_end)` on expiry. -/
def fracStoppedPaymentFrom {d : ℕ} (a_frac : ℝ) (P : Finset (Point d)) :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | C, _, [] => a_frac * cost P C
  | C, Q_live, a :: rest =>
      if hitGroup P a then
        groupMeanCost Q_live C
      else
        fracStoppedPaymentFrom a_frac P (addDraw C a) (Q_live.filter (fun G => ¬ hitGroup G a)) rest

/-- A number `C` is a stock for rank `j` on target class `𝒯` (Definition 4.5 & Lemma 5.6):
    holds for every dimension `d ≥ 1`, finite distinct `X`, nonempty target `P ⊆ X` in `𝒯`,
    disjoint name family `Q` of size `j` disjoint from `P`, and arbitrary nonempty retained centers `C0`. -/
def IsStockOn (𝒯 : ∀ {d : ℕ}, Finset (Point d) → Prop) (j : ℕ) (C : ℝ) : Prop :=
  ∀ {d : ℕ} (_ : 1 ≤ d) (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d))),
    C0.Nonempty → P ⊆ X → P.Nonempty → 𝒯 P →
    IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
    delayedCost X C0 P Q (j + 1) ≤ C * phi P

/-- A universal stock for rank `j` (Definition 4.5): valid for ALL targets `P`. -/
def IsStock (j : ℕ) (C : ℝ) : Prop :=
  IsStockOn (fun _ => True) j C

/-! ### Section 7 & 8: Euclidean reset, `M^*`, high-mean / low-mean split, and explicit stocks -/

/-- Normalized conditional expected cost `M(C0)` of target `P` right after a `D²` hit on `P`. -/
def postHitMean {d : ℕ} (P C0 : Finset (Point d)) : ℝ :=
  (∑ x ∈ P, (distSq x C0 / cost P C0) * cost P (insert x C0)) / phi P

/-- Worst-case post-hit mean `M^*(P) = sup_{C0 nonempty, cost(P, C0) > 0} M(C0)` (Section 8.2). -/
def MStar {d : ℕ} (P : Finset (Point d)) : ℝ :=
  sSup { v : ℝ | ∃ C0 : Finset (Point d), C0.Nonempty ∧ 0 < cost P C0 ∧ v = postHitMean P C0 }

/-- Universal Euclidean reset bound `U(s) = min{s, 1 + s/2, 5s/(s + 14/5)}` (Theorem 7.1). -/
def U_reset (s : ℝ) : ℝ :=
  min s (min (1 + s / 2) (5 * s / (s + 14 / 5)))

/-- Reset ratio `φ(h) = U(1/h) * h = min{1, 1/2 + h, 25h/(5 + 14h)}` (eq. 27). -/
def phi_reset (h : ℝ) : ℝ :=
  min 1 (min (1 / 2 + h) (25 * h / (5 + 14 * h)))

/-- High-mean / low-mean threshold constants of Section 8.2 (`g = 14117/100000`, `M = 485883/100000`). -/
def gapConst : ℝ := 14117 / 100000
def MThresh : ℝ := 485883 / 100000

/-- High-mean target class (`phi P > 0` and `M*(P) > 485883/100000`). -/
def IsHighMean {d : ℕ} (P : Finset (Point d)) : Prop :=
  0 < phi P ∧ MThresh < MStar P

/-- Low-mean target class (`phi P = 0` or `M*(P) ≤ 485883/100000`). -/
def IsLowMean {d : ℕ} (P : Finset (Point d)) : Prop :=
  phi P = 0 ∨ MStar P ≤ MThresh

/-- Transitional rank-16 stock ceiling `P_16 = 4445581 / 500000` (Theorem 3.7, Corollary 8.18). -/
def P16 : ℝ := 4445581 / 500000

/-- Four-percent mode parameter `q_0 = 21/10` and `h_j`, `σ_j = (1/25) h_j` (Corollary 8.6). -/
def q0Const : ℝ := 21 / 10

def hPrem : ℕ → ℝ
  | 0     => 1
  | j + 1 => (1 + harmonic (j + 1) + ((j + 1 : ℕ) : ℝ) * q0Const * hPrem j) /
               (1 + ((j + 1 : ℕ) : ℝ) * q0Const)

def sigmaPrem (j : ℕ) : ℝ := (1 / 25 : ℝ) * hPrem j

/-- Low-mean stock sequence `C_0..C_16` (eq. 36) and reservoir stocks `2 + 2 H_{j+1}` for `j ≥ 17`. -/
def tShift (j : ℕ) : ℝ := harmonic j - harmonic 4
def sShift (j : ℕ) : ℝ := harmonic2 j - harmonic2 4

def alphaStock : ℝ :=
  (GFun 16 (11 / 4) - 347 / 50 - (tShift 16) ^ 2 / (11 / 2) - sShift 16) / tShift 16

def CStock (j : ℕ) : ℝ :=
  if j = 0 then MThresh
  else if j = 1 then 5663 / 1000
  else if j = 2 then 1551 / 250
  else if j = 3 then 1653 / 250
  else if j = 4 then 347 / 50
  else if j ≤ 16 then 347 / 50 + alphaStock * tShift j + (tShift j) ^ 2 / (11 / 2) + sShift j
  else 2 + 2 * harmonic (j + 1)

/-- Mixing slope `d_j` (`j(C_j - C_{j-1})` for `j ≠ 17`, and `17(C_{17} - P_{16})` at `j = 17`). -/
def dSlope (j : ℕ) : ℝ :=
  if j = 17 then 17 * (CStock 17 - P16)
  else (j : ℝ) * (CStock j - CStock (j - 1))

/-! ### Elementary identities on `coveredChargeFrom`, `prefixChargeFrom`, `repeatChargeFrom` -/

lemma coveredChargeFrom_eq_prefix_add_repeat {d : ℕ} (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))) (ω : List (Option (Point d))),
      coveredChargeFrom P C Q_live ω =
        prefixChargeFrom P C false Q_live ω + repeatChargeFrom P C false Q_live ω
  | _, _, [] => by simp [coveredChargeFrom, prefixChargeFrom, repeatChargeFrom]
  | C, Q_live, a :: rest => by
      simp only [coveredChargeFrom, prefixChargeFrom, repeatChargeFrom, Bool.not_false,
        Bool.true_and, Bool.false_and, Bool.false_or, Bool.false_eq_true, ↓reduceIte, zero_add]
      by_cases hhit : hitGroup P a
      · simp only [hhit, decide_true, ↓reduceIte]
        have hpref0 : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d)))
            (ω' : List (Option (Point d))), prefixChargeFrom P C' true Q' ω' = 0 := by
          intro C' Q' ω'
          induction ω' generalizing C' Q' with
          | nil => simp [prefixChargeFrom]
          | cons b bs ih =>
              simp [prefixChargeFrom, ih]
        have hrep_eq : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d)))
            (ω' : List (Option (Point d))),
            repeatChargeFrom P C' true Q' ω' = coveredChargeFrom P C' Q' ω' := by
          intro C' Q' ω'
          induction ω' generalizing C' Q' with
          | nil => simp [repeatChargeFrom, coveredChargeFrom]
          | cons b bs ih =>
              simp only [repeatChargeFrom, coveredChargeFrom, Bool.true_and, Bool.true_or, ih]
              by_cases hb : hitGroup P b <;> simp [hb]
        rw [hpref0, hrep_eq, add_zero]
      · simp only [hhit, decide_false, Bool.false_eq_true, ↓reduceIte, zero_add]
        exact coveredChargeFrom_eq_prefix_add_repeat P (addDraw C a)
          (Q_live.filter (fun G => ¬ hitGroup G a)) rest

lemma coveredOcc_eq_prefix_add_delayed {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) :
    coveredOcc X C0 P Q r = prefixOcc X C0 P Q r + delayedOcc X C0 P Q r := by
  unfold coveredOcc prefixOcc delayedOcc repeatCharge
  rw [← d2Expect_add]
  exact d2Expect_congr X r C0 _ _ (fun ω _ => coveredChargeFrom_eq_prefix_add_repeat P C0 Q ω)

end

end V3


==> anc/V3/EarlyOpening.lean <==
import V3.Defs
import V3.CertEngine
import V3.Data.HubResetEarlyData
import V3.ProbFramework
import V3.Reset
import V3.Race
import KMeansPP.PostHit
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.NormNum

/-!
# Early Opening at Ranks 1 to 4 (Section 8.5 & Appendix E.1)

Formalizes:
* **Lemma 8.16 (`lem_inverse_deficit`)**: Inverse-deficit reduction on genuine finite Euclidean
  targets `P : Finset (Point d)` under the actual `D²` landing law `distSq x C0 / cost P C0`.
* **`EARLY-01`**: Admissibility of stocks `C_1..C_4`, slopes `d_1..d_4`, tilts `τ_1..τ_4`,
  surpluses `Δ_1..Δ_4`, thresholds `K'_1..K'_4`, reserves `B_1..B_4`, and boundaries
  (`L = 0`, `s ≤ 2`, `h = 1/2`).
* **Fact 1**: Concavity of `earlyA j x h` in `h ∈ [0, 1/2]` (pure algebraic identity).
* **Fact 2 (`EARLY-02`)**: Piecewise-linear upper envelopes for `phi_reset` on `[0, 1/2]`
  (rank 1 two-piece envelope and shared rank 2..4 three-piece envelope).
* **Fact 3**: Affineness and monotonicity of `earlyV1`, `earlyVhi`, `earlyVlo` in `φ`, plus
  exact partial-fraction forms of `piFun` for `j = 2, 3, 4`.
* **`EARLY-03`**: Rank-1 quadratics `Q1 (0, 0)` and `Q2 (1/8, 5/8)` and full rank-1 pointwise
  theorem `early_pointwise_j1`.
* **Marked-bound reduction (`early_marked_of_pointwise`)**: Complete reduction from the
  pointwise inequality to the marked bound `𝔼_ν[Q_j] ≤ (C_j + d_j L / s) φ` via
  `lem_inverse_deficit` across all cases (`L = 0`, `s ≤ 2`, `u = 0`, `0 < u ≤ 1`,
  `1 < u ≤ 2`, `u > 2`).
-/

open scoped BigOperators
open Finset KMeansPP

namespace V3

noncomputable section

/-! ### Section 1: Elementary Euclidean, Cauchy–Schwarz, retention, and `MStar` helpers -/

private lemma distToSet_eq_inf' {d : ℕ} (y : Point d) {C : Finset (Point d)} (hC : C.Nonempty) :
    distToSet y C = C.inf' hC (fun c => ‖y - c‖) := by
  simp [distToSet, hC]

private lemma distToSet_le_norm {d : ℕ} (y : Point d) {C : Finset (Point d)} {c : Point d}
    (hc : c ∈ C) : distToSet y C ≤ ‖y - c‖ := by
  have hC : C.Nonempty := ⟨c, hc⟩
  rw [distToSet_eq_inf' y hC]
  exact Finset.inf'_le (fun c => ‖y - c‖) hc

lemma distToSet_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distToSet y (insert x C) ≤ distToSet y C := by
  rw [distToSet_eq_inf' y (Finset.insert_nonempty x C), distToSet_eq_inf' y hC]
  exact Finset.le_inf' hC _ (fun c hc =>
    Finset.inf'_le (fun c => ‖y - c‖) (Finset.mem_insert_of_mem hc))

lemma distSq_insert_le {d : ℕ} (y x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distSq y (insert x C) ≤ distSq y C := by
  unfold distSq
  have h0 : 0 ≤ distToSet y (insert x C) := distToSet_nonneg y (insert x C)
  have hle : distToSet y (insert x C) ≤ distToSet y C := distToSet_insert_le y x hC
  nlinarith

lemma cost_insert_le {d : ℕ} (A : Finset (Point d)) (x : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : cost A (insert x C) ≤ cost A C :=
  Finset.sum_le_sum (fun y _ => distSq_insert_le y x hC)

lemma cost_addDraw_le {d : ℕ} (A : Finset (Point d)) (a : Option (Point d))
    {C : Finset (Point d)} (hC : C.Nonempty) :
    cost A (addDraw C a) ≤ cost A C := by
  cases a with
  | none => exact le_rfl
  | some x => exact cost_insert_le A x hC

lemma addDraw_nonempty {d : ℕ} (a : Option (Point d)) {C : Finset (Point d)}
    (hC : C.Nonempty) : (addDraw C a).Nonempty := by
  cases a with
  | none => exact hC
  | some x => exact Finset.insert_nonempty x C

lemma cost_centersAfter_le {d : ℕ} (A : Finset (Point d)) :
    ∀ (ω : List (Option (Point d))) {C : Finset (Point d)},
      C.Nonempty → cost A (centersAfter C ω) ≤ cost A C
  | [], _, _ => le_rfl
  | a :: rest, _, hC =>
      le_trans (cost_centersAfter_le A rest (addDraw_nonempty a hC)) (cost_addDraw_le A a hC)

private lemma cost_insert_le_sum_sq {d : ℕ} (P : Finset (Point d)) (x : Point d)
    (C : Finset (Point d)) : cost P (insert x C) ≤ ∑ y ∈ P, ‖y - x‖ ^ 2 := by
  apply Finset.sum_le_sum
  intro y _
  unfold distSq
  have h0 : 0 ≤ distToSet y (insert x C) := distToSet_nonneg y (insert x C)
  have hle : distToSet y (insert x C) ≤ ‖y - x‖ :=
    distToSet_le_norm y (Finset.mem_insert_self x C)
  nlinarith

private lemma distToSet_sub_le_norm {d : ℕ} (x y : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : distToSet x C - distToSet y C ≤ ‖x - y‖ := by
  have hle : distToSet x C - ‖x - y‖ ≤ distToSet y C := by
    rw [distToSet_eq_inf' y hC]
    apply Finset.le_inf' hC
    intro c hc
    have h1 : distToSet x C ≤ ‖x - c‖ := distToSet_le_norm x hc
    have h2 : ‖x - c‖ ≤ ‖x - y‖ + ‖y - c‖ := by
      simpa [sub_add_sub_cancel] using norm_add_le (x - y) (y - c)
    linarith
  linarith

private lemma distToSet_sub_sq_le {d : ℕ} (x y : Point d) {C : Finset (Point d)}
    (hC : C.Nonempty) : (distToSet x C - distToSet y C) ^ 2 ≤ ‖x - y‖ ^ 2 := by
  have h1 : distToSet x C - distToSet y C ≤ ‖x - y‖ := distToSet_sub_le_norm x y hC
  have h2 : distToSet y C - distToSet x C ≤ ‖x - y‖ := by
    simpa [norm_sub_rev] using distToSet_sub_le_norm y x hC
  have habs : |distToSet x C - distToSet y C| ≤ ‖x - y‖ := abs_sub_le_iff.mpr ⟨h1, h2⟩
  have hsq : |distToSet x C - distToSet y C| ^ 2 ≤ ‖x - y‖ ^ 2 := by
    nlinarith [abs_nonneg (distToSet x C - distToSet y C)]
  simpa [sq_abs] using hsq

private lemma sum_sub_centroid_eq_zero {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ y ∈ P, (y - KMeansPP.centroid P) = 0 := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  rw [Finset.sum_sub_distrib, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ, KMeansPP.centroid,
    smul_smul, mul_inv_cancel₀ hcard, one_smul, sub_self]

private lemma sum_sq_dist_eq_phi_add {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty)
    (x : Point d) :
    ∑ y ∈ P, ‖y - x‖ ^ 2 = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
  have hrewrite : ∀ y : Point d,
      ‖y - x‖ ^ 2 = ‖y - centroid P‖ ^ 2 - 2 * inner ℝ (y - centroid P) (x - centroid P) +
        ‖x - centroid P‖ ^ 2 := by
    intro y
    have hsub : y - x = (y - centroid P) - (x - centroid P) := by abel
    rw [hsub, norm_sub_sq_real]
  simp_rw [hrewrite]
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, ← sum_inner,
    sum_sub_centroid_eq_zero hP, inner_zero_left, mul_zero, sub_zero, Finset.sum_const,
    nsmul_eq_mul]
  rfl

private lemma sum_sum_sq_dist_eq {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) :
    ∑ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 = 2 * (P.card : ℝ) * phi P := by
  have h1 : ∀ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
    intro x _
    calc
      ∑ y ∈ P, ‖x - y‖ ^ 2 = ∑ y ∈ P, ‖y - x‖ ^ 2 :=
        Finset.sum_congr rfl (fun y _ => by rw [norm_sub_rev])
      _ = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := sum_sq_dist_eq_phi_add hP x
  rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
    ← Finset.mul_sum]
  change (P.card : ℝ) * phi P + (P.card : ℝ) * phi P = 2 * (P.card : ℝ) * phi P
  ring

/-- Finite-sum Cauchy–Schwarz inequality `(∑ f i * g i)^2 ≤ (∑ f i^2) * (∑ g i^2)`. -/
lemma finset_cauchy_schwarz {ι : Type*} (s : Finset ι) (f g : ι → ℝ) :
    (∑ i ∈ s, f i * g i) ^ 2 ≤ (∑ i ∈ s, f i ^ 2) * (∑ i ∈ s, g i ^ 2) := by
  have hnn : 0 ≤ ∑ i ∈ s, ∑ j ∈ s, (f i * g j - f j * g i) ^ 2 :=
    Finset.sum_nonneg (fun _ _ => Finset.sum_nonneg (fun _ _ => sq_nonneg _))
  have hexpand :
      ∑ i ∈ s, ∑ j ∈ s, (f i * g j - f j * g i) ^ 2 =
        2 * ((∑ i ∈ s, f i ^ 2) * (∑ j ∈ s, g j ^ 2)) - 2 * (∑ i ∈ s, f i * g i) ^ 2 := by
    have hpt : ∀ i j : ι,
        (f i * g j - f j * g i) ^ 2 =
          f i ^ 2 * g j ^ 2 + f j ^ 2 * g i ^ 2 - 2 * ((f i * g i) * (f j * g j)) := by
      intro i j; ring
    simp_rw [hpt, Finset.sum_sub_distrib, Finset.sum_add_distrib]
    have h1 : ∑ i ∈ s, ∑ j ∈ s, f i ^ 2 * g j ^ 2 = (∑ i ∈ s, f i ^ 2) * (∑ j ∈ s, g j ^ 2) := by
      simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
    have h2 : ∑ i ∈ s, ∑ j ∈ s, f j ^ 2 * g i ^ 2 = (∑ i ∈ s, f i ^ 2) * (∑ j ∈ s, g j ^ 2) := by
      rw [Finset.sum_comm]
      simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
    have h3 : ∑ i ∈ s, ∑ j ∈ s, 2 * ((f i * g i) * (f j * g j)) =
        2 * (∑ i ∈ s, f i * g i) ^ 2 := by
      simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
      ring
    rw [h1, h2, h3]
    ring
  linarith

private lemma postHitMean_le_five {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 ≤ 5 := by
  unfold postHitMean
  rw [div_le_iff₀ hphi]
  exact KMeansPP.lemma_cost_after_hit hC0 hP hS

private lemma postHitMean_le_MStar_local {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 ≤ MStar P := by
  unfold MStar
  apply le_csSup
  · refine ⟨5, ?_⟩
    rintro v ⟨C, hC, hSC, rfl⟩
    exact postHitMean_le_five hC hP hphi hSC
  · exact ⟨C0, hC0, hS, rfl⟩

private lemma postHitMean_le_MThresh_local {d : ℕ} {P C0 : Finset (Point d)}
    (hlow : IsLowMean P) (hC0 : C0.Nonempty) (hP : P.Nonempty)
    (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 ≤ MThresh := by
  rcases hlow with h0 | hle
  · linarith
  · exact le_trans (postHitMean_le_MStar_local hC0 hP hphi hS) hle

lemma sum_distSq_div_cost_eq_one {d : ℕ} {P C0 : Finset (Point d)} (hS : 0 < cost P C0) :
    ∑ x ∈ P, distSq x C0 / cost P C0 = 1 := by
  rw [← Finset.sum_div]
  change cost P C0 / cost P C0 = 1
  exact div_self (ne_of_gt hS)

lemma coveredChargeFrom_eq_zero_of_groups_zero {d : ℕ} (P : Finset (Point d)) :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C.Nonempty → (∀ G ∈ Q, cost G C = 0) → coveredChargeFrom P C Q ω = 0
  | [], _, _, _, _ => rfl
  | a :: rest, C, Q, hC, hQ0 => by
      simp only [coveredChargeFrom]
      have hgm : groupMeanCost Q C = 0 := by
        unfold groupMeanCost
        split_ifs
        · rfl
        · rw [Finset.sum_eq_zero hQ0, zero_div]
      have hcharge : (if hitGroup P a then groupMeanCost Q C else 0) = 0 := by
        split_ifs <;> simp [hgm]
      have hQ0' : ∀ G ∈ Q.filter (fun G => ¬ hitGroup G a), cost G (addDraw C a) = 0 := by
        intro G hG
        have hGmem : G ∈ Q := (Finset.mem_filter.mp hG).1
        exact le_antisymm (le_trans (cost_addDraw_le G a hC) (le_of_eq (hQ0 G hGmem)))
          (cost_nonneg G _)
      rw [hcharge, zero_add,
        coveredChargeFrom_eq_zero_of_groups_zero P rest (addDraw C a) _ (addDraw_nonempty a hC) hQ0']

lemma coveredOcc_eq_zero_of_groups_zero {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hC0 : C0.Nonempty)
    (hQ0 : ∀ G ∈ Q, cost G C0 = 0) (r : ℕ) :
    coveredOcc X C0 P Q r = 0 := by
  unfold coveredOcc
  rw [d2Expect_congr X r C0 _ (fun _ => (0 : ℝ))
    (fun ω _ => coveredChargeFrom_eq_zero_of_groups_zero P ω C0 Q hC0 hQ0),
    d2Expect_const]

lemma coveredCost_le_cost_of_groups_zero {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hC0 : C0.Nonempty)
    (hQ0 : ∀ G ∈ Q, cost G C0 = 0) (r : ℕ) :
    coveredCost X C0 P Q r ≤ cost P C0 := by
  unfold coveredCost
  rw [coveredOcc_eq_zero_of_groups_zero hC0 hQ0 r, zero_add]
  calc
    d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω))
      ≤ d2Expect X C0 r (fun _ => cost P C0) :=
        d2Expect_mono X r C0 _ _ (fun ω _ => cost_centersAfter_le P ω hC0)
    _ = cost P C0 := d2Expect_const X (cost P C0) r C0

lemma coveredOcc_eq_zero_of_cost_zero {d : ℕ} (X P : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C.Nonempty → cost P C = 0 → coveredOcc X C P Q r = 0
  | 0, C, Q, _, _ => by
      simp [coveredOcc, d2Expect, coveredChargeFrom]
  | r + 1, C, Q, hC, hP0 => by
      unfold coveredOcc
      simp only [d2Expect]
      split_ifs with hX
      · apply Finset.sum_eq_zero
        intro y _
        have hP0' : cost P (insert y C) = 0 :=
          le_antisymm (le_trans (cost_insert_le P y hC) (le_of_eq hP0)) (cost_nonneg P _)
        by_cases hyP : y ∈ P
        · have hdist0 : distSq y C = 0 := by
            have hsum0 : ∑ z ∈ P, distSq z C = 0 := hP0
            exact (Finset.sum_eq_zero_iff_of_nonneg (fun z _ => distSq_nonneg z C)).mp hsum0 y hyP
          simp [hdist0]
        · have hstep : ∀ rest : List (Option (Point d)),
              coveredChargeFrom P C Q (some y :: rest) =
                coveredChargeFrom P (insert y C) (Q.filter (fun G => ¬ hitGroup G (some y))) rest := by
            intro rest
            simp [coveredChargeFrom, hitGroup, hyP, addDraw]
          rw [d2Expect_congr X r (insert y C) _ _ (fun rest _ => hstep rest)]
          have ih := coveredOcc_eq_zero_of_cost_zero X P r (insert y C)
            (Q.filter (fun G => ¬ hitGroup G (some y))) (Finset.insert_nonempty y C) hP0'
          unfold coveredOcc at ih
          rw [ih, mul_zero]
      · have hstep : ∀ rest : List (Option (Point d)),
            coveredChargeFrom P C Q (none :: rest) =
              coveredChargeFrom P C (Q.filter (fun G => ¬ hitGroup G none)) rest := by
          intro rest
          simp [coveredChargeFrom, hitGroup, addDraw]
        rw [d2Expect_congr X r C _ _ (fun rest _ => hstep rest)]
        have ih := coveredOcc_eq_zero_of_cost_zero X P r C
          (Q.filter (fun G => ¬ hitGroup G none)) hC hP0
        unfold coveredOcc at ih
        exact ih

lemma coveredCost_eq_zero_of_cost_zero {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hC0 : C0.Nonempty) (hP0 : cost P C0 = 0) (r : ℕ) :
    coveredCost X C0 P Q r = 0 := by
  unfold coveredCost
  rw [coveredOcc_eq_zero_of_cost_zero X P r C0 Q hC0 hP0, zero_add]
  have hterm : ∀ ω : List (Option (Point d)), cost P (centersAfter C0 ω) = 0 := fun ω =>
    le_antisymm (le_trans (cost_centersAfter_le P ω hC0) (le_of_eq hP0)) (cost_nonneg P _)
  rw [d2Expect_congr X r C0 _ (fun _ => (0 : ℝ)) (fun ω _ => hterm ω), d2Expect_const]

lemma sum_groups_cost_le_diff {d : ℕ} {X P C : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hdisj : ∀ G ∈ Q, Disjoint P G) :
    ∑ G ∈ Q, cost G C ≤ cost X C - cost P C := by
  have hsub : Q.biUnion id ⊆ X \ P := by
    intro y hy
    rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
    exact Finset.mem_sdiff.mpr ⟨hQ.subset_X G hG hyG,
      Finset.disjoint_right.mp (hdisj G hG) hyG⟩
  have hbi : ∑ G ∈ Q, cost G C = cost (Q.biUnion id) C := by
    unfold cost
    rw [Finset.sum_biUnion hQ.pairwiseDisjoint]
    rfl
  have hle : cost (Q.biUnion id) C ≤ cost (X \ P) C :=
    Finset.sum_le_sum_of_subset_of_nonneg hsub (fun _ _ _ => distSq_nonneg _ _)
  have hsdiff : cost (X \ P) C = cost X C - cost P C := by
    unfold cost
    have := Finset.sum_sdiff hP_sub (f := fun y => distSq y C)
    linarith
  linarith

/-! ### Section 2: Lemma 8.16 (`lem:inverse-deficit`) -/

/-- **Lemma 8.16 (Inverse-deficit reduction, `lem:inverse-deficit`):**
    Under the actual `D²` landing law `ν(x) = distSq x C0 / cost P C0` of a target `P` with
    `0 < phi P` and `s = cost P C0 / phi P > 0`, let `u(x) = cost P (insert x C0) / phi P`
    and `X(x) = max (u(x) - 1) 0`. For any `A > B > 0`, setting `c = B / (s * (A - B))` and
    `T = s * (A - B) + B`, if `Y x ≤ T * c * X x / (1 + c * X x)` for every `x ∈ P`, then
    `𝔼_ν[Y] ≤ A`. -/
theorem lem_inverse_deficit {d : ℕ} {C0 P : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0)
    {A B : ℝ} (hB : 0 < B) (hBA : B < A) {Y : Point d → ℝ}
    (hY : ∀ x ∈ P,
      let s := cost P C0 / phi P
      let c := B / (s * (A - B))
      let T := s * (A - B) + B
      let X := max (cost P (insert x C0) / phi P - 1) 0
      Y x ≤ T * c * X / (1 + c * X)) :
    (∑ x ∈ P, (distSq x C0 / cost P C0) * Y x) ≤ A := by
  have hn_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hn_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hn_pos
  have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
  set s : ℝ := cost P C0 / phi P
  have hs_pos : 0 < s := div_pos hS hphi
  have hAB_pos : 0 < A - B := sub_pos.mpr hBA
  set c : ℝ := B / (s * (A - B))
  have hc_pos : 0 < c := div_pos hB (mul_pos hs_pos hAB_pos)
  set T : ℝ := s * (A - B) + B
  have hT_pos : 0 < T := by positivity
  let a : Point d → ℝ := fun x => distToSet x C0
  let X : Point d → ℝ := fun x => max (cost P (insert x C0) / phi P - 1) 0
  -- Step 1: `∑_{x ∈ P} X x ≤ |P|`.
  have hsum_X : ∑ x ∈ P, X x ≤ (P.card : ℝ) := by
    have hpt : ∀ x ∈ P, X x ≤ (P.card : ℝ) * ‖x - centroid P‖ ^ 2 / phi P := by
      intro x _
      apply max_le _ (by positivity)
      have h1 : cost P (insert x C0) ≤ phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
        calc
          cost P (insert x C0) ≤ ∑ y ∈ P, ‖y - x‖ ^ 2 := cost_insert_le_sum_sq P x C0
          _ = phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := sum_sq_dist_eq_phi_add hP x
      rw [sub_le_iff_le_add, div_le_iff₀ hphi]
      have h2 : ((P.card : ℝ) * ‖x - centroid P‖ ^ 2 / phi P + 1) * phi P =
          phi P + (P.card : ℝ) * ‖x - centroid P‖ ^ 2 := by
        field_simp [hphi_ne]; ring
      linarith
    calc
      ∑ x ∈ P, X x ≤ ∑ x ∈ P, (P.card : ℝ) * ‖x - centroid P‖ ^ 2 / phi P :=
        Finset.sum_le_sum hpt
      _ = ((P.card : ℝ) / phi P) * ∑ x ∈ P, ‖x - centroid P‖ ^ 2 := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun x _ => by ring)
      _ = ((P.card : ℝ) / phi P) * phi P := rfl
      _ = (P.card : ℝ) := by field_simp [hphi_ne]
  -- Step 2: `Var_μ(a) ≤ phi P / |P|`, hence `(∑ a)^2 ≥ |P| * (s - 1) * phi P`.
  let abar : ℝ := (∑ x ∈ P, a x) / (P.card : ℝ)
  have hsum_dev : ∑ x ∈ P, (a x - abar) = 0 := by
    rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul]
    simp only [abar]; field_simp [hn_ne]; ring
  have hvar_expand : ∑ x ∈ P, (a x - abar) ^ 2 = cost P C0 - (P.card : ℝ) * abar ^ 2 := by
    have h1 : ∀ x : Point d, (a x - abar) ^ 2 = a x ^ 2 - 2 * abar * a x + abar ^ 2 := by
      intro x; ring
    simp_rw [h1]
    rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const,
      nsmul_eq_mul]
    have hsum_a : ∑ x ∈ P, a x = (P.card : ℝ) * abar := by
      simp only [abar]; field_simp [hn_ne]
    have hsum_sq : ∑ x ∈ P, a x ^ 2 = cost P C0 := rfl
    rw [hsum_sq, hsum_a]; ring
  have hpair_var :
      ∑ x ∈ P, ∑ y ∈ P, (a x - a y) ^ 2 = 2 * (P.card : ℝ) * ∑ x ∈ P, (a x - abar) ^ 2 := by
    have h1 : ∀ x y : Point d,
        (a x - a y) ^ 2 = (a x - abar) ^ 2 - 2 * (a x - abar) * (a y - abar) + (a y - abar) ^ 2 := by
      intro x y; ring
    simp_rw [h1]
    calc
      ∑ x ∈ P, ∑ y ∈ P,
          ((a x - abar) ^ 2 - 2 * (a x - abar) * (a y - abar) + (a y - abar) ^ 2)
        = ∑ x ∈ P, ((P.card : ℝ) * (a x - abar) ^ 2 + ∑ y ∈ P, (a y - abar) ^ 2) := by
          refine Finset.sum_congr rfl (fun x _ => ?_)
          rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul,
            ← Finset.mul_sum, hsum_dev, mul_zero, sub_zero]
      _ = 2 * (P.card : ℝ) * ∑ x ∈ P, (a x - abar) ^ 2 := by
          rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, nsmul_eq_mul]; ring
  have hvar_le : ∑ x ∈ P, (a x - abar) ^ 2 ≤ phi P := by
    have hlip : ∑ x ∈ P, ∑ y ∈ P, (a x - a y) ^ 2 ≤ ∑ x ∈ P, ∑ y ∈ P, ‖x - y‖ ^ 2 :=
      Finset.sum_le_sum (fun x _ => Finset.sum_le_sum (fun y _ => distToSet_sub_sq_le x y hC0))
    rw [hpair_var, sum_sum_sq_dist_eq hP] at hlip
    nlinarith
  have hsum_a_sq : (P.card : ℝ) * (s - 1) * phi P ≤ (∑ x ∈ P, a x) ^ 2 := by
    have hcost_eq : cost P C0 = s * phi P := by simp only [s]; field_simp [hphi_ne]
    have h1 : (s - 1) * phi P ≤ (P.card : ℝ) * abar ^ 2 := by linarith [hvar_expand, hvar_le, hcost_eq]
    have h2 : (∑ x ∈ P, a x) ^ 2 = (P.card : ℝ) * ((P.card : ℝ) * abar ^ 2) := by
      simp only [abar]; field_simp [hn_ne]
    rw [h2]
    nlinarith
  -- Step 3: Pointwise `T - Y x ≥ T / (1 + c * X x) > 0` and sum of reciprocals.
  have hTY_pos : ∀ x ∈ P, 0 < T - Y x := by
    intro x hx
    have hX_nn : 0 ≤ X x := le_max_right _ _
    have hden : 0 < 1 + c * X x := by positivity
    have hYx : Y x ≤ T * c * X x / (1 + c * X x) := hY x hx
    have hdiff : T - T * c * X x / (1 + c * X x) = T / (1 + c * X x) := by
      have hne : 1 + c * X x ≠ 0 := ne_of_gt hden
      field_simp [hne]; ring
    have hpos_rhs : 0 < T / (1 + c * X x) := div_pos hT_pos hden
    have hge : T / (1 + c * X x) ≤ T - Y x := by linarith
    exact lt_of_lt_of_le hpos_rhs hge
  have hsum_inv : ∑ x ∈ P, (T - Y x)⁻¹ ≤ (P.card : ℝ) * (1 + c) / T := by
    have hpt : ∀ x ∈ P, (T - Y x)⁻¹ ≤ (1 + c * X x) / T := by
      intro x hx
      have hX_nn : 0 ≤ X x := le_max_right _ _
      have hden : 0 < 1 + c * X x := by positivity
      have hYx : Y x ≤ T * c * X x / (1 + c * X x) := hY x hx
      have hge : T / (1 + c * X x) ≤ T - Y x := by
        have hdiff : T - T * c * X x / (1 + c * X x) = T / (1 + c * X x) := by
          have hne : 1 + c * X x ≠ 0 := ne_of_gt hden
          field_simp [hne]; ring
        linarith
      rw [inv_le_iff_one_le_mul₀ (hTY_pos x hx)]
      have h1 : (T - Y x) * ((1 + c * X x) / T) ≥ (T / (1 + c * X x)) * ((1 + c * X x) / T) :=
        mul_le_mul_of_nonneg_right hge (by positivity)
      have h2 : (T / (1 + c * X x)) * ((1 + c * X x) / T) = 1 := by
        field_simp [ne_of_gt hden, ne_of_gt hT_pos]
      linarith
    calc
      ∑ x ∈ P, (T - Y x)⁻¹ ≤ ∑ x ∈ P, (1 + c * X x) / T := Finset.sum_le_sum hpt
      _ = ((P.card : ℝ) + c * ∑ x ∈ P, X x) / T := by
        rw [← Finset.sum_div, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
          mul_one, ← Finset.mul_sum]
      _ ≤ ((P.card : ℝ) + c * (P.card : ℝ)) / T := by
        apply div_le_div_of_nonneg_right _ (le_of_lt hT_pos)
        nlinarith [hsum_X, hc_pos]
      _ = (P.card : ℝ) * (1 + c) / T := by ring
  -- Step 4: Cauchy–Schwarz on `a x = (a x * √(T - Y x)) * (√(T - Y x))⁻¹`.
  have hcs := finset_cauchy_schwarz P
    (fun x => a x * Real.sqrt (T - Y x)) (fun x => (Real.sqrt (T - Y x))⁻¹)
  have hlhs : ∑ x ∈ P, a x * Real.sqrt (T - Y x) * (Real.sqrt (T - Y x))⁻¹ = ∑ x ∈ P, a x := by
    refine Finset.sum_congr rfl (fun x hx => ?_)
    have hsq_pos : 0 < Real.sqrt (T - Y x) := Real.sqrt_pos.mpr (hTY_pos x hx)
    rw [mul_assoc, mul_inv_cancel₀ (ne_of_gt hsq_pos), mul_one]
  have hrhs1 : ∑ x ∈ P, (a x * Real.sqrt (T - Y x)) ^ 2 = ∑ x ∈ P, distSq x C0 * (T - Y x) := by
    refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [mul_pow, Real.sq_sqrt (le_of_lt (hTY_pos x hx))]
    rfl
  have hrhs2 : ∑ x ∈ P, ((Real.sqrt (T - Y x))⁻¹) ^ 2 = ∑ x ∈ P, (T - Y x)⁻¹ := by
    refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [inv_pow, Real.sq_sqrt (le_of_lt (hTY_pos x hx))]
  rw [hlhs, hrhs1, hrhs2] at hcs
  have hwt_nn : 0 ≤ ∑ x ∈ P, distSq x C0 * (T - Y x) :=
    Finset.sum_nonneg (fun x hx => mul_nonneg (distSq_nonneg x C0) (le_of_lt (hTY_pos x hx)))
  have hchain : (P.card : ℝ) * (s - 1) * phi P ≤
      (∑ x ∈ P, distSq x C0 * (T - Y x)) * ((P.card : ℝ) * (1 + c) / T) :=
    le_trans hsum_a_sq (le_trans hcs (mul_le_mul_of_nonneg_left hsum_inv hwt_nn))
  -- Step 5: Simplify `∑ distSq * (T - Y) = cost P C0 * (T - E_ν Y)` and `(1 + c) / T = 1 / (s*(A-B))`.
  set EY : ℝ := ∑ x ∈ P, (distSq x C0 / cost P C0) * Y x
  have hEY_id : ∑ x ∈ P, distSq x C0 * (T - Y x) = cost P C0 * (T - EY) := by
    have hmul : ∀ x ∈ P, distSq x C0 * (T - Y x) =
        distSq x C0 * T - cost P C0 * ((distSq x C0 / cost P C0) * Y x) := by
      intro x _
      have hSne : cost P C0 ≠ 0 := ne_of_gt hS
      field_simp [hSne]
    rw [Finset.sum_congr rfl hmul, Finset.sum_sub_distrib, ← Finset.sum_mul, ← Finset.mul_sum]
    change cost P C0 * T - cost P C0 * EY = cost P C0 * (T - EY)
    ring
  have h1c_div_T : (1 + c) / T = 1 / (s * (A - B)) := by
    have hsAB_ne : s * (A - B) ≠ 0 := ne_of_gt (mul_pos hs_pos hAB_pos)
    have hT_ne : T ≠ 0 := ne_of_gt hT_pos
    simp only [c, T]
    field_simp [hsAB_ne, hT_ne]
  have hrhs_simp :
      (∑ x ∈ P, distSq x C0 * (T - Y x)) * ((P.card : ℝ) * (1 + c) / T) =
        (P.card : ℝ) * phi P * ((T - EY) / (A - B)) := by
    rw [hEY_id]
    have hcost_eq : cost P C0 = s * phi P := by simp only [s]; field_simp [hphi_ne]
    rw [hcost_eq]
    have : (P.card : ℝ) * (1 + c) / T = (P.card : ℝ) * ((1 + c) / T) := by ring
    rw [this, h1c_div_T]
    have hs_ne : s ≠ 0 := ne_of_gt hs_pos
    have hAB_ne : A - B ≠ 0 := ne_of_gt hAB_pos
    field_simp [hs_ne, hAB_ne]
  rw [hrhs_simp] at hchain
  have hnphi_pos : 0 < (P.card : ℝ) * phi P := mul_pos hn_pos hphi
  have hcancel : s - 1 ≤ (T - EY) / (A - B) := by
    have : (P.card : ℝ) * phi P * (s - 1) ≤ (P.card : ℝ) * phi P * ((T - EY) / (A - B)) := by
      linarith
    exact le_of_mul_le_mul_left this hnphi_pos
  have hfin : (s - 1) * (A - B) ≤ T - EY := (le_div_iff₀ hAB_pos).mp hcancel
  have hT_def : T = s * (A - B) + B := rfl
  linarith

/-! ### Section 3: Early-opening parameters and `EARLY-01` admissibility -/

def earlyTau : ℕ → ℝ
  | 1 => 1 / 2
  | 2 => 1 / 3
  | 3 => 11 / 50
  | 4 => 1 / 100
  | _ => 0

def earlyDelta : ℕ → ℝ
  | 4 => 27 / 100
  | _ => 0

def earlyC' (j : ℕ) : ℝ := CStock j - earlyTau j * MThresh
def earlyK' (j : ℕ) : ℝ := 1 + harmonic j - earlyTau j
def earlyB (j : ℕ) : ℝ := earlyC' j - earlyK' j - earlyDelta j

def earlyMu (j : ℕ) : ℝ :=
  if j ≤ 1 then 1 else (1 - 1 / (j : ℝ)) ^ (j - 1)

/-- Credit function `A_j(x, h)` of eq. (37) (`eq:early`). -/
def earlyA (j : ℕ) (x h : ℝ) : ℝ :=
  earlyTau j + h * (earlyC' j - earlyDelta j) +
    (1 - 2 * h) * (earlyB j * (dSlope j * x + earlyDelta j) /
      (dSlope j * x + earlyDelta j + (1 - h) * earlyB j))

/-- Rank-1 demand upper bound `V_1(φ, x) = (2x + φ) / (1 + x)`. -/
def earlyV1 (φ x : ℝ) : ℝ := (2 * x + φ) / (1 + x)

/-- Upper-ray demand bound `V_j(φ, x)` for `j ≥ 2`, `x ≥ 9/7`. -/
def earlyVhi (j : ℕ) (φ x : ℝ) : ℝ :=
  (1 - φ) * (x + (1 - x) * piFun j x) + φ * (harmonic j + piFun j x)

/-- Lower-ray demand bound `V_j(φ, x)` for `j ≥ 2`, `0 < x ≤ 9/7`. -/
def earlyVlo (j : ℕ) (φ x : ℝ) : ℝ :=
  (1 - φ) * (x + (7 / 9 * x - x) * piFun j x + (1 - 7 / 9 * x) * earlyMu j * x) +
    φ * (harmonic j + piFun j x)

lemma harmonic_2 : harmonic 2 = 3 / 2 := by
  simp [harmonic, Finset.sum_range_succ]; norm_num

lemma harmonic_3 : harmonic 3 = 11 / 6 := by
  simp [harmonic, Finset.sum_range_succ]; norm_num

lemma harmonic_4 : harmonic 4 = 25 / 12 := by
  simp [harmonic, Finset.sum_range_succ]; norm_num

lemma CStock_0 : CStock 0 = 485883 / 100000 := by simp [CStock, MThresh]
lemma CStock_1 : CStock 1 = 5663 / 1000 := by simp [CStock]
lemma CStock_2 : CStock 2 = 1551 / 250 := by simp [CStock]
lemma CStock_3 : CStock 3 = 1653 / 250 := by simp [CStock]
lemma CStock_4 : CStock 4 = 347 / 50 := by simp [CStock]

lemma dSlope_1 : dSlope 1 = 80417 / 100000 := by
  simp [dSlope, CStock_1, CStock_0]; norm_num

lemma dSlope_2 : dSlope 2 = 541 / 500 := by
  simp [dSlope, CStock_2, CStock_1]; norm_num

lemma dSlope_3 : dSlope 3 = 153 / 125 := by
  simp [dSlope, CStock_3, CStock_2]; norm_num

lemma dSlope_4 : dSlope 4 = 164 / 125 := by
  simp [dSlope, CStock_4, CStock_3]; norm_num

lemma earlyMu_1 : earlyMu 1 = 1 := by simp [earlyMu]
lemma earlyMu_2 : earlyMu 2 = 1 / 2 := by simp [earlyMu]; norm_num
lemma earlyMu_3 : earlyMu 3 = 4 / 9 := by simp [earlyMu]; norm_num
lemma earlyMu_4 : earlyMu 4 = 27 / 64 := by simp [earlyMu]; norm_num

lemma earlyB_1 : earlyB 1 = 693434 / 400000 := by
  unfold earlyB earlyC' earlyK' earlyTau earlyDelta MThresh
  rw [CStock_1, harmonic_one]; norm_num

lemma earlyB_2 : earlyB 2 = 725317 / 300000 := by
  unfold earlyB earlyC' earlyK' earlyTau earlyDelta MThresh
  rw [CStock_2, harmonic_2]; norm_num

lemma earlyB_3 : earlyB 3 = 43945861 / 15000000 := by
  unfold earlyB earlyC' earlyK' earlyTau earlyDelta MThresh
  rw [CStock_3, harmonic_3]; norm_num

lemma earlyB_4 : earlyB 4 = 106442351 / 30000000 := by
  unfold earlyB earlyC' earlyK' earlyTau earlyDelta MThresh
  rw [CStock_4, harmonic_4]; norm_num

lemma early_budget_eq (j : ℕ) :
    earlyTau j * MThresh + earlyK' j + earlyB j + earlyDelta j = CStock j := by
  unfold earlyB earlyC'
  ring

/-- **EARLY-01**: All stock/reserve admissibility and boundary inequalities for `j ∈ {1, 2, 3, 4}`. -/
lemma early01_admissibility {j : ℕ} (hj : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4) :
    0 < earlyTau j ∧ 0 ≤ earlyDelta j ∧ 0 < earlyK' j ∧ earlyK' j < earlyB j ∧
    0 < dSlope j ∧ MThresh < CStock j ∧ 2 * (1 + harmonic j) < CStock j := by
  rcases hj with rfl | rfl | rfl | rfl
  · refine ⟨by simp [earlyTau], by simp [earlyDelta], ?_, ?_, ?_, ?_, ?_⟩
    · simp [earlyK', harmonic_one, earlyTau]; norm_num
    · rw [earlyB_1]; simp [earlyK', harmonic_one, earlyTau]; norm_num
    · rw [dSlope_1]; norm_num
    · rw [CStock_1]; simp [MThresh]; norm_num
    · rw [CStock_1, harmonic_one]; norm_num
  · refine ⟨by simp [earlyTau], by simp [earlyDelta], ?_, ?_, ?_, ?_, ?_⟩
    · simp [earlyK', harmonic_2, earlyTau]; norm_num
    · rw [earlyB_2]; simp [earlyK', harmonic_2, earlyTau]; norm_num
    · rw [dSlope_2]; norm_num
    · rw [CStock_2]; simp [MThresh]; norm_num
    · rw [CStock_2, harmonic_2]; norm_num
  · refine ⟨by simp [earlyTau], by simp [earlyDelta], ?_, ?_, ?_, ?_, ?_⟩
    · simp [earlyK', harmonic_3, earlyTau]; norm_num
    · rw [earlyB_3]; simp [earlyK', harmonic_3, earlyTau]; norm_num
    · rw [dSlope_3]; norm_num
    · rw [CStock_3]; simp [MThresh]; norm_num
    · rw [CStock_3, harmonic_3]; norm_num
  · refine ⟨by simp [earlyTau], by simp [earlyDelta]; norm_num, ?_, ?_, ?_, ?_, ?_⟩
    · simp [earlyK', harmonic_4, earlyTau]; norm_num
    · rw [earlyB_4]; simp [earlyK', harmonic_4, earlyTau]; norm_num
    · rw [dSlope_4]; norm_num
    · rw [CStock_4]; simp [MThresh]; norm_num
    · rw [CStock_4, harmonic_4]; norm_num

lemma earlyA_at_half (j : ℕ) (x : ℝ) :
    earlyA j x (1 / 2) = 1 + harmonic j + (earlyB j - earlyK' j) / 2 := by
  unfold earlyA earlyB earlyK'
  ring

/-! ### Section 4: Fact 1 — Concavity of `earlyA j x h` in `h ∈ [0, 1/2]` -/

lemma inv_convex_comb {D1 D2 θ : ℝ} (hD1 : 0 < D1) (hD2 : 0 < D2)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    1 / ((1 - θ) * D1 + θ * D2) ≤ (1 - θ) / D1 + θ / D2 := by
  set Dθ := (1 - θ) * D1 + θ * D2
  have hDθ : 0 < Dθ := by
    simp only [Dθ]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hD1
    · have h1 : 0 ≤ (1 - θ) * D1 := mul_nonneg (by linarith) (le_of_lt hD1)
      have h2 : 0 < θ * D2 := mul_pos hpos hD2
      linarith
  have hid : (1 - θ) / D1 + θ / D2 - 1 / Dθ =
      θ * (1 - θ) * (D1 - D2) ^ 2 / (D1 * D2 * Dθ) := by
    have h1 : D1 ≠ 0 := ne_of_gt hD1
    have h2 : D2 ≠ 0 := ne_of_gt hD2
    have h3 : Dθ ≠ 0 := ne_of_gt hDθ
    field_simp [h1, h2, h3]
    simp only [Dθ]
    ring
  have hnn : 0 ≤ θ * (1 - θ) * (D1 - D2) ^ 2 / (D1 * D2 * Dθ) := by
    have hnum : 0 ≤ θ * (1 - θ) * (D1 - D2) ^ 2 := by
      have : 0 ≤ θ * (1 - θ) := mul_nonneg hθ0 (by linarith)
      exact mul_nonneg this (sq_nonneg _)
    have hden : 0 < D1 * D2 * Dθ := mul_pos (mul_pos hD1 hD2) hDθ
    exact div_nonneg hnum (le_of_lt hden)
  linarith

lemma earlyA_rewrite (j : ℕ) (x h : ℝ)
    (hD : dSlope j * x + earlyDelta j + (1 - h) * earlyB j ≠ 0) :
    earlyA j x h =
      earlyTau j + h * (earlyC' j - earlyDelta j) + 2 * (dSlope j * x + earlyDelta j) -
        (dSlope j * x + earlyDelta j) * (earlyB j + 2 * (dSlope j * x + earlyDelta j)) /
          (dSlope j * x + earlyDelta j + (1 - h) * earlyB j) := by
  unfold earlyA
  set D := dSlope j * x + earlyDelta j + (1 - h) * earlyB j
  apply mul_right_cancel₀ hD
  rw [add_mul _ _ D, mul_assoc _ _ D, div_mul_cancel₀ _ hD, sub_mul _ _ D, div_mul_cancel₀ _ hD]
  dsimp only [D]
  ring

/-- **Fact 1 (Concavity in `h`)**: `h ↦ earlyA j x h` is concave on `[0, 1/2]` for `x > 0`. -/
theorem earlyA_concave_comb {j : ℕ} (hj : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4)
    {x h1 h2 θ : ℝ} (hx : 0 < x)
    (hh1 : 0 ≤ h1 ∧ h1 ≤ 1 / 2) (hh2 : 0 ≤ h2 ∧ h2 ≤ 1 / 2)
    (hθ : 0 ≤ θ ∧ θ ≤ 1) :
    (1 - θ) * earlyA j x h1 + θ * earlyA j x h2 ≤ earlyA j x ((1 - θ) * h1 + θ * h2) := by
  obtain ⟨_, hΔ, hK, hBK, hd, _, _⟩ := early01_admissibility hj
  have hB : 0 < earlyB j := lt_trans hK hBK
  set y := dSlope j * x + earlyDelta j
  have hy : 0 < y := by simp only [y]; nlinarith
  set hθv := (1 - θ) * h1 + θ * h2
  set D1 := y + (1 - h1) * earlyB j
  set D2 := y + (1 - h2) * earlyB j
  set Dθ := y + (1 - hθv) * earlyB j
  have hD1 : 0 < D1 := by simp only [D1]; nlinarith
  have hD2 : 0 < D2 := by simp only [D2]; nlinarith
  have hDθ_eq : Dθ = (1 - θ) * D1 + θ * D2 := by simp only [Dθ, D1, D2, hθv]; ring
  have hDθ : 0 < Dθ := by
    rw [hDθ_eq]
    rcases eq_or_lt_of_le hθ.1 with h0 | hpos
    · rw [← h0]; linarith
    · have h1 : 0 ≤ (1 - θ) * D1 := mul_nonneg (by linarith [hθ.2]) (le_of_lt hD1)
      have h2 : 0 < θ * D2 := mul_pos hpos hD2
      linarith
  rw [earlyA_rewrite j x h1 (ne_of_gt hD1), earlyA_rewrite j x h2 (ne_of_gt hD2),
    earlyA_rewrite j x hθv (ne_of_gt hDθ)]
  change (1 - θ) * (earlyTau j + h1 * (earlyC' j - earlyDelta j) + 2 * y -
      y * (earlyB j + 2 * y) / D1) +
    θ * (earlyTau j + h2 * (earlyC' j - earlyDelta j) + 2 * y -
      y * (earlyB j + 2 * y) / D2) ≤
    earlyTau j + hθv * (earlyC' j - earlyDelta j) + 2 * y - y * (earlyB j + 2 * y) / Dθ
  have hinv := inv_convex_comb hD1 hD2 hθ.1 hθ.2
  rw [← hDθ_eq] at hinv
  have hcoeff : 0 < y * (earlyB j + 2 * y) := mul_pos hy (by linarith)
  have hmul : y * (earlyB j + 2 * y) * (1 / Dθ) ≤
      y * (earlyB j + 2 * y) * ((1 - θ) / D1 + θ / D2) :=
    mul_le_mul_of_nonneg_left hinv (le_of_lt hcoeff)
  have heq_lin : (1 - θ) * (earlyTau j + h1 * (earlyC' j - earlyDelta j) + 2 * y) +
      θ * (earlyTau j + h2 * (earlyC' j - earlyDelta j) + 2 * y) =
      earlyTau j + hθv * (earlyC' j - earlyDelta j) + 2 * y := by
    simp only [hθv]; ring
  have hr1 : y * (earlyB j + 2 * y) * (1 / Dθ) = y * (earlyB j + 2 * y) / Dθ := by ring
  have hr2 : y * (earlyB j + 2 * y) * ((1 - θ) / D1 + θ / D2) =
      (1 - θ) * (y * (earlyB j + 2 * y) / D1) + θ * (y * (earlyB j + 2 * y) / D2) := by ring
  linarith

/-! ### Section 5: Fact 2 (`EARLY-02`) — Piecewise-linear upper envelopes for `phi_reset` -/

/-- Two-piece linear upper envelope for `j = 1` through `(0, 0)`, `(1/8, 5/8)`, `(1/2, 1)`. -/
def earlyEnv1 (h : ℝ) : ℝ :=
  if h ≤ 1 / 8 then 5 * h else 1 / 2 + h

/-- Three-piece linear upper envelope for `j = 2, 3, 4` through
    `(0, 0)`, `(3/80, 3/16)`, `(19/100, 69/100)`, `(1/2, 1)`. -/
def earlyEnv234 (h : ℝ) : ℝ :=
  if h ≤ 3 / 80 then 5 * h
  else if h ≤ 19 / 100 then 39 / 610 + (201 / 61) * h
  else 1 / 2 + h

lemma phi_reset_le_five_mul {h : ℝ} (hh : 0 ≤ h) : phi_reset h ≤ 5 * h := by
  have h1 : phi_reset h ≤ 25 * h / (5 + 14 * h) :=
    le_trans (min_le_right _ _) (min_le_right _ _)
  have hden : 0 < 5 + 14 * h := by linarith
  have h2 : 25 * h / (5 + 14 * h) ≤ 5 * h := by
    rw [div_le_iff₀ hden]
    nlinarith [sq_nonneg h]
  exact le_trans h1 h2

lemma phi_reset_le_half_add (h : ℝ) : phi_reset h ≤ 1 / 2 + h :=
  le_trans (min_le_right _ _) (min_le_left _ _)

/-- **EARLY-02 (Rank 1)**: `phi_reset h ≤ earlyEnv1 h` on `[0, 1/2]`. -/
lemma phi_reset_le_earlyEnv1 {h : ℝ} (hh0 : 0 ≤ h) : phi_reset h ≤ earlyEnv1 h := by
  unfold earlyEnv1
  split_ifs
  · exact phi_reset_le_five_mul hh0
  · exact phi_reset_le_half_add h

/-- **EARLY-02 (Ranks 2–4)**: `phi_reset h ≤ earlyEnv234 h` on `[0, 1/2]`, using the negative
    discriminant `-72371 / 93025 < 0` of `(5 + 14h)(39/610 + 201/61 h) - 25h`. -/
lemma phi_reset_le_earlyEnv234 {h : ℝ} (hh0 : 0 ≤ h) : phi_reset h ≤ earlyEnv234 h := by
  unfold earlyEnv234
  split_ifs with h1 h2
  · exact phi_reset_le_five_mul hh0
  · have hstep : phi_reset h ≤ 25 * h / (5 + 14 * h) :=
      le_trans (min_le_right _ _) (min_le_right _ _)
    have hden : 0 < 5 + 14 * h := by linarith
    have hmid : 25 * h / (5 + 14 * h) ≤ 39 / 610 + (201 / 61) * h := by
      rw [div_le_iff₀ hden]
      have hsq : (39 / 610 + (201 / 61) * h) * (5 + 14 * h) - 25 * h =
          (2814 / 61) * (h - 2327 / 28140) ^ 2 + 72371 / 17165400 := by ring
      nlinarith [sq_nonneg (h - 2327 / 28140)]
    exact le_trans hstep hmid
  · exact phi_reset_le_half_add h

/-! ### Section 6: Fact 3 — Race probability bounds, affineness & monotonicity in `φ` -/

private lemma piFun_zero (x : ℝ) : piFun 0 x = 1 := by simp [piFun]

private lemma piFun_succ (m : ℕ) (x : ℝ) :
    piFun (m + 1) x = piFun m x * ((((m + 1 : ℕ) : ℝ) * x) / (1 + ((m + 1 : ℕ) : ℝ) * x)) := by
  unfold piFun; rw [Finset.prod_range_succ]

private lemma piFun_pos {m : ℕ} {x : ℝ} (hx : 0 < x) : 0 < piFun m x := by
  unfold piFun; exact Finset.prod_pos (fun _ _ => by positivity)

private lemma piFun_le_one {m : ℕ} {x : ℝ} (hx : 0 ≤ x) : piFun m x ≤ 1 := by
  induction m with
  | zero => simp [piFun_zero]
  | succ k ih =>
      rw [piFun_succ]
      have hfac : (((k + 1 : ℕ) : ℝ) * x) / (1 + ((k + 1 : ℕ) : ℝ) * x) ≤ 1 := by
        rw [div_le_one (by positivity)]; linarith
      exact le_trans (mul_le_mul_of_nonneg_right ih (by positivity)) (by linarith)

private lemma piFun_lt_one {j : ℕ} (hj : 1 ≤ j) {x : ℝ} (hx : 0 ≤ x) : piFun j x < 1 := by
  cases j with
  | zero => omega
  | succ m =>
      rw [piFun_succ]
      have hfac_lt : (((m + 1 : ℕ) : ℝ) * x) / (1 + ((m + 1 : ℕ) : ℝ) * x) < 1 := by
        rw [div_lt_one (by positivity)]; linarith
      have hfac_nn : 0 ≤ (((m + 1 : ℕ) : ℝ) * x) / (1 + ((m + 1 : ℕ) : ℝ) * x) := by positivity
      have hle : piFun m x ≤ 1 := piFun_le_one hx
      calc
        piFun m x * (((m + 1 : ℕ) : ℝ) * x / (1 + ((m + 1 : ℕ) : ℝ) * x))
          ≤ 1 * (((m + 1 : ℕ) : ℝ) * x / (1 + ((m + 1 : ℕ) : ℝ) * x)) :=
            mul_le_mul_of_nonneg_right hle hfac_nn
        _ < 1 := by linarith

/-- Key race identity: `x * (1 - π_j(x)) < H_j` for all `j ≥ 1` and `x > 0`.
    Equivalently `b_j(p) = (1 - Π_j(p)) / p < H_j` for all `p > 0`. -/
lemma mul_one_sub_piFun_lt_harmonic {j : ℕ} (hj : 1 ≤ j) {x : ℝ} (hx : 0 < x) :
    x * (1 - piFun j x) < harmonic j := by
  induction j with
  | zero => omega
  | succ m ih =>
      rw [piFun_succ, harmonic_succ]
      set k : ℝ := ((m + 1 : ℕ) : ℝ)
      have hk : 0 < k := by positivity
      have hden : 0 < 1 + k * x := by positivity
      have hsplit : x * (1 - piFun m x * (k * x / (1 + k * x))) =
          x * (1 - piFun m x) + piFun m x * (x / (1 + k * x)) := by
        field_simp [ne_of_gt hden]; ring
      rw [hsplit]
      have hterm : piFun m x * (x / (1 + k * x)) < k⁻¹ := by
        have h1 : piFun m x ≤ 1 := piFun_le_one (le_of_lt hx)
        have h2 : x / (1 + k * x) < k⁻¹ := by
          rw [div_lt_iff₀ hden, inv_mul_eq_div, lt_div_iff₀ hk]
          linarith
        have h3 : 0 ≤ x / (1 + k * x) := by positivity
        calc
          piFun m x * (x / (1 + k * x)) ≤ 1 * (x / (1 + k * x)) :=
            mul_le_mul_of_nonneg_right h1 h3
          _ < k⁻¹ := by linarith
      cases m with
      | zero =>
          simp only [piFun_zero, sub_self, mul_zero, harmonic_zero, zero_add]
          exact hterm
      | succ m' =>
          have ihm := ih (Nat.succ_le_succ (Nat.zero_le m'))
          linarith

lemma earlyV1_mono_phi {x φ1 φ2 : ℝ} (hx : 0 < x) (hφ : φ1 ≤ φ2) :
    earlyV1 φ1 x ≤ earlyV1 φ2 x := by
  unfold earlyV1
  apply div_le_div_of_nonneg_right _ (by linarith)
  linarith

lemma earlyV1_affine_comb (x φ1 φ2 θ : ℝ) :
    earlyV1 ((1 - θ) * φ1 + θ * φ2) x = (1 - θ) * earlyV1 φ1 x + θ * earlyV1 φ2 x := by
  unfold earlyV1
  ring

lemma earlyVhi_mono_phi {j : ℕ} (hj : 1 ≤ j) {x φ1 φ2 : ℝ} (hx : 0 < x) (hφ : φ1 ≤ φ2) :
    earlyVhi j φ1 x ≤ earlyVhi j φ2 x := by
  unfold earlyVhi
  have hdiff :
      ((1 - φ2) * (x + (1 - x) * piFun j x) + φ2 * (harmonic j + piFun j x)) -
      ((1 - φ1) * (x + (1 - x) * piFun j x) + φ1 * (harmonic j + piFun j x)) =
      (φ2 - φ1) * (harmonic j - x * (1 - piFun j x)) := by ring
  have hslope : 0 < harmonic j - x * (1 - piFun j x) :=
    sub_pos.mpr (mul_one_sub_piFun_lt_harmonic hj hx)
  nlinarith

lemma earlyVhi_affine_comb (j : ℕ) (x φ1 φ2 θ : ℝ) :
    earlyVhi j ((1 - θ) * φ1 + θ * φ2) x = (1 - θ) * earlyVhi j φ1 x + θ * earlyVhi j φ2 x := by
  unfold earlyVhi
  ring

lemma earlyVlo_mono_phi {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    {x φ1 φ2 : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 9 / 7) (hφ : φ1 ≤ φ2) :
    earlyVlo j φ1 x ≤ earlyVlo j φ2 x := by
  unfold earlyVlo
  have hdiff :
      ((1 - φ2) * (x + (7 / 9 * x - x) * piFun j x + (1 - 7 / 9 * x) * earlyMu j * x) +
        φ2 * (harmonic j + piFun j x)) -
      ((1 - φ1) * (x + (7 / 9 * x - x) * piFun j x + (1 - 7 / 9 * x) * earlyMu j * x) +
        φ1 * (harmonic j + piFun j x)) =
      (φ2 - φ1) * ((harmonic j - 9 / 7) + (9 / 7 - x) * (1 - 7 / 9 * earlyMu j * x) +
        (1 + 2 / 9 * x) * piFun j x) := by ring
  have hH : 9 / 7 < harmonic j := by
    rcases hj with rfl | rfl | rfl
    · rw [harmonic_2]; norm_num
    · rw [harmonic_3]; norm_num
    · rw [harmonic_4]; norm_num
  have hmu : earlyMu j ≤ 1 / 2 := by
    rcases hj with rfl | rfl | rfl
    · rw [earlyMu_2]
    · rw [earlyMu_3]; norm_num
    · rw [earlyMu_4]; norm_num
  have hmu_nn : 0 ≤ earlyMu j := by
    rcases hj with rfl | rfl | rfl
    · rw [earlyMu_2]; norm_num
    · rw [earlyMu_3]; norm_num
    · rw [earlyMu_4]; norm_num
  have hfac : 0 ≤ (9 / 7 - x) * (1 - 7 / 9 * earlyMu j * x) := by
    apply mul_nonneg (by linarith)
    nlinarith
  have hpi : 0 ≤ (1 + 2 / 9 * x) * piFun j x :=
    mul_nonneg (by linarith) (piFun_nonneg hx0)
  nlinarith

lemma earlyVlo_affine_comb (j : ℕ) (x φ1 φ2 θ : ℝ) :
    earlyVlo j ((1 - θ) * φ1 + θ * φ2) x = (1 - θ) * earlyVlo j φ1 x + θ * earlyVlo j φ2 x := by
  unfold earlyVlo
  ring

/-! ### Exact closed forms of `piFun` for `j = 2, 3, 4` -/

lemma piFun_2_eq (x : ℝ) :
    piFun 2 x = (2 * x ^ 2) / ((1 + x) * (1 + 2 * x)) := by
  simp [piFun, Finset.prod_range_succ]; ring

lemma piFun_3_eq (x : ℝ) :
    piFun 3 x = (6 * x ^ 3) / ((1 + x) * (1 + 2 * x) * (1 + 3 * x)) := by
  simp [piFun, Finset.prod_range_succ]; ring

lemma piFun_4_eq (x : ℝ) :
    piFun 4 x = (24 * x ^ 4) / ((1 + x) * (1 + 2 * x) * (1 + 3 * x) * (1 + 4 * x)) := by
  simp [piFun, Finset.prod_range_succ]; ring

lemma piFun_2_inv {p : ℝ} (hp : 0 < p) :
    piFun 2 (1 / p) = 2 / ((1 + p) * (2 + p)) := by
  rw [piFun_2_eq]
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have h1 : 1 + 1 / p ≠ 0 := by positivity
  have h2 : 1 + 2 * (1 / p) ≠ 0 := by positivity
  have h3 : 1 + p ≠ 0 := by positivity
  have h4 : 2 + p ≠ 0 := by positivity
  field_simp [hp_ne, h1, h2, h3, h4]
  ring

lemma piFun_3_inv {p : ℝ} (hp : 0 < p) :
    piFun 3 (1 / p) = 6 / ((1 + p) * (2 + p) * (3 + p)) := by
  rw [piFun_3_eq]
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have h1 : 1 + 1 / p ≠ 0 := by positivity
  have h2 : 1 + 2 * (1 / p) ≠ 0 := by positivity
  have h3 : 1 + 3 * (1 / p) ≠ 0 := by positivity
  have h4 : 1 + p ≠ 0 := by positivity
  have h5 : 2 + p ≠ 0 := by positivity
  have h6 : 3 + p ≠ 0 := by positivity
  field_simp [hp_ne, h1, h2, h3, h4, h5, h6]
  ring

lemma piFun_4_inv {p : ℝ} (hp : 0 < p) :
    piFun 4 (1 / p) = 24 / ((1 + p) * (2 + p) * (3 + p) * (4 + p)) := by
  rw [piFun_4_eq]
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have h1 : 1 + 1 / p ≠ 0 := by positivity
  have h2 : 1 + 2 * (1 / p) ≠ 0 := by positivity
  have h3 : 1 + 3 * (1 / p) ≠ 0 := by positivity
  have h4 : 1 + 4 * (1 / p) ≠ 0 := by positivity
  have h5 : 1 + p ≠ 0 := by positivity
  have h6 : 2 + p ≠ 0 := by positivity
  have h7 : 3 + p ≠ 0 := by positivity
  have h8 : 4 + p ≠ 0 := by positivity
  field_simp [hp_ne, h1, h2, h3, h4, h5, h6, h7, h8]
  ring

/-! ### Section 7: `EARLY-03` — Rank-1 quadratics and full rank-1 pointwise bound -/

/-- **EARLY-03 (Node Q1 at `(0, 0)`)**: `earlyV1 0 x < earlyA 1 x 0` for all `x > 0`. -/
lemma early03_node_Q1 {x : ℝ} (hx : 0 < x) :
    earlyV1 0 x < earlyA 1 x 0 := by
  simp only [earlyV1, earlyA, earlyC', earlyTau, earlyDelta]
  rw [dSlope_1, earlyB_1, CStock_1]
  have hden1 : 0 < 1 + x := by linarith
  have hden2 : 0 < 80417 / 100000 * x + 0 + (1 - 0) * (693434 / 400000) := by linarith
  rw [← sub_pos]
  have hclear :
      (1 / 2 + 0 * (5663 / 1000 - 1 / 2 * MThresh - 0) +
        (1 - 2 * 0) * (693434 / 400000 * (80417 / 100000 * x + 0) /
          (80417 / 100000 * x + 0 + (1 - 0) * (693434 / 400000))) -
        (2 * x + 0) / (1 + x)) *
      ((1 + x) * (80417 / 100000 * x + 0 + (1 - 0) * (693434 / 400000))) =
      346717 / 400000 - 16083909011 / 20000000000 * x + 3756840989 / 20000000000 * x ^ 2 := by
    field_simp [ne_of_gt hden1, ne_of_gt hden2]
    ring
  have hquad : 0 < 346717 / 400000 - 16083909011 / 20000000000 * x +
      3756840989 / 20000000000 * x ^ 2 := by
    have hsq :
        346717 / 400000 - 16083909011 / 20000000000 * x +
          3756840989 / 20000000000 * x ^ 2 =
        3756840989 / 20000000000 * (x - 16083909011 / 7513681978) ^ 2 +
          (346717 / 400000 - (16083909011 / 20000000000) ^ 2 / (4 * (3756840989 / 20000000000))) := by
      ring
    rw [hsq]
    have hmin : (0 : ℝ) <
        346717 / 400000 - (16083909011 / 20000000000) ^ 2 / (4 * (3756840989 / 20000000000)) := by
      norm_num
    nlinarith [sq_nonneg (x - 16083909011 / 7513681978)]
  have hprod_pos : 0 < (1 + x) * (80417 / 100000 * x + 0 + (1 - 0) * (693434 / 400000)) :=
    mul_pos hden1 hden2
  nlinarith

/-- **EARLY-03 (Node Q2 at `(1/8, 5/8)`)**: `earlyV1 (5/8) x < earlyA 1 x (1/8)` for all `x > 0`. -/
lemma early03_node_Q2 {x : ℝ} (hx : 0 < x) :
    earlyV1 (5 / 8) x < earlyA 1 x (1 / 8) := by
  simp only [earlyV1, earlyA, earlyC', earlyTau, earlyDelta, MThresh]
  rw [dSlope_1, earlyB_1, CStock_1]
  have hden1 : 0 < 1 + x := by linarith
  have hden2 : 0 < 80417 / 100000 * x + 0 + (1 - 1 / 8) * (693434 / 400000) := by linarith
  rw [← sub_pos]
  have hclear :
      (1 / 2 + 1 / 8 * (5663 / 1000 - 1 / 2 * (485883 / 100000) - 0) +
        (1 - 2 * (1 / 8)) * (693434 / 400000 * (80417 / 100000 * x + 0) /
          (80417 / 100000 * x + 0 + (1 - 1 / 8) * (693434 / 400000))) -
        (2 * x + 5 / 8) / (1 + x)) *
      ((1 + x) * (80417 / 100000 * x + 0 + (1 - 1 / 8) * (693434 / 400000))) =
      1084190646623 / 2560000000000 - 1003806562609 / 2560000000000 * x +
        26297886923 / 160000000000 * x ^ 2 := by
    field_simp [ne_of_gt hden1, ne_of_gt hden2]
    ring
  have hquad : 0 < 1084190646623 / 2560000000000 - 1003806562609 / 2560000000000 * x +
      26297886923 / 160000000000 * x ^ 2 := by
    have hsq :
        1084190646623 / 2560000000000 - 1003806562609 / 2560000000000 * x +
          26297886923 / 160000000000 * x ^ 2 =
        26297886923 / 160000000000 * (x - 1003806562609 / 841532381536) ^ 2 +
          (1084190646623 / 2560000000000 -
            (1003806562609 / 2560000000000) ^ 2 / (4 * (26297886923 / 160000000000))) := by
      ring
    rw [hsq]
    have hmin : (0 : ℝ) <
        1084190646623 / 2560000000000 -
          (1003806562609 / 2560000000000) ^ 2 / (4 * (26297886923 / 160000000000)) := by
      norm_num
    nlinarith [sq_nonneg (x - 1003806562609 / 841532381536)]
  have hprod_pos : 0 < (1 + x) * (80417 / 100000 * x + 0 + (1 - 1 / 8) * (693434 / 400000)) :=
    mul_pos hden1 hden2
  nlinarith

lemma early03_node_half {x : ℝ} (hx : 0 < x) :
    earlyV1 1 x < earlyA 1 x (1 / 2) := by
  rw [earlyA_at_half 1 x]
  unfold earlyV1
  have h1 : (2 * x + 1) / (1 + x) < 2 := by
    rw [div_lt_iff₀ (by linarith)]; linarith
  have h2 : 1 + harmonic 1 = 2 := by rw [harmonic_one]; norm_num
  obtain ⟨_, _, _, hBK, _, _, _⟩ := early01_admissibility (Or.inl rfl)
  linarith

/-- Full rank-1 pointwise inequality (`eq:early` at `j = 1`):
    for all `x > 0` and `h ∈ (0, 1/2)`, `V_1(φ(h), x) < A_1(x, h)`. -/
theorem early_pointwise_j1 {x h : ℝ} (hx : 0 < x) (hh0 : 0 < h) (hh1 : h < 1 / 2) :
    earlyV1 (phi_reset h) x < earlyA 1 x h := by
  have hstep1 : earlyV1 (phi_reset h) x ≤ earlyV1 (earlyEnv1 h) x :=
    earlyV1_mono_phi hx (phi_reset_le_earlyEnv1 (le_of_lt hh0))
  refine lt_of_le_of_lt hstep1 ?_
  by_cases hle : h ≤ 1 / 8
  · -- Segment `[0, 1/8]`: interpolate between `(0, 0)` and `(1/8, 5/8)` with `θ = 8 h`.
    set θ := 8 * h
    have hθ : 0 ≤ θ ∧ θ ≤ 1 := ⟨by simp only [θ]; linarith, by simp only [θ]; linarith⟩
    have hh_eq : h = (1 - θ) * 0 + θ * (1 / 8) := by simp only [θ]; ring
    have henv_eq : earlyEnv1 h = (1 - θ) * 0 + θ * (5 / 8) := by
      simp only [earlyEnv1, hle, ↓reduceIte, θ]; ring
    rw [henv_eq, earlyV1_affine_comb]
    have hconc := earlyA_concave_comb (Or.inl rfl) (h1 := 0) (h2 := 1 / 8) hx
      ⟨le_rfl, by norm_num⟩ ⟨by norm_num, by norm_num⟩ hθ
    rw [← hh_eq] at hconc
    have hq1 := early03_node_Q1 hx
    have hq2 := early03_node_Q2 hx
    have hlt : (1 - θ) * earlyV1 0 x + θ * earlyV1 (5 / 8) x <
        (1 - θ) * earlyA 1 x 0 + θ * earlyA 1 x (1 / 8) := by
      nlinarith [hθ.1, hθ.2]
    exact lt_of_lt_of_le hlt hconc
  · -- Segment `[1/8, 1/2]`: interpolate between `(1/8, 5/8)` and `(1/2, 1)` with `θ = (h - 1/8)/(3/8)`.
    set θ := (h - 1 / 8) / (3 / 8)
    have hθ : 0 ≤ θ ∧ θ ≤ 1 := ⟨by simp only [θ]; linarith, by simp only [θ]; linarith⟩
    have hh_eq : h = (1 - θ) * (1 / 8) + θ * (1 / 2) := by simp only [θ]; ring
    have henv_eq : earlyEnv1 h = (1 - θ) * (5 / 8) + θ * 1 := by
      simp only [earlyEnv1, hle, ↓reduceIte, θ]; ring
    rw [henv_eq, earlyV1_affine_comb]
    have hconc := earlyA_concave_comb (Or.inl rfl) (h1 := 1 / 8) (h2 := 1 / 2) hx
      ⟨by norm_num, by norm_num⟩ ⟨by norm_num, le_rfl⟩ hθ
    rw [← hh_eq] at hconc
    have hq2 := early03_node_Q2 hx
    have hq3 := early03_node_half hx
    have hlt : (1 - θ) * earlyV1 (5 / 8) x + θ * earlyV1 1 x <
        (1 - θ) * earlyA 1 x (1 / 8) + θ * earlyA 1 x (1 / 2) := by
      nlinarith [hθ.1, hθ.2]
    exact lt_of_lt_of_le hlt hconc

/-! ### Section 8: Generic marked-bound reduction for `thm:early` (`j = 1, 2, 3, 4`) -/

/-- Exact credit-division algebraic identity used for `u > 2` in `thm:early`:
    dividing `τ u + K' + T c (u - 1) / (1 + c (u - 1))` by `u = 1/h` yields
    `τ + h(C' - Δ) + (1 - 2h) B W / (W + (1 - h) B)` where `W = s (A - B) / u`. -/
lemma early_credit_div_u_eq {j : ℕ} {s u A : ℝ}
    (hs : 0 < s) (hu : 2 < u) (hB : 0 < earlyB j) (hAB : 0 < A - earlyB j) :
    let B := earlyB j
    let c := B / (s * (A - B))
    let T := s * (A - B) + B
    let h := 1 / u
    let W := s * (A - B) / u
    (earlyTau j * u + earlyK' j + T * c * (u - 1) / (1 + c * (u - 1))) / u =
      earlyTau j + h * (earlyC' j - earlyDelta j) +
        (1 - 2 * h) * (B * W / (W + (1 - h) * B)) := by
  intro B c T h W
  have hu_pos : 0 < u := by linarith
  have hu_ne : u ≠ 0 := ne_of_gt hu_pos
  have hs_ne : s ≠ 0 := ne_of_gt hs
  have hAB_ne : A - B ≠ 0 := ne_of_gt hAB
  have hsAB_pos : 0 < s * (A - B) := mul_pos hs hAB
  have hsAB_ne : s * (A - B) ≠ 0 := ne_of_gt hsAB_pos
  have hden_lin : 0 < s * (A - B) + B * (u - 1) := by nlinarith
  have hden_lin_ne : s * (A - B) + B * (u - 1) ≠ 0 := ne_of_gt hden_lin
  have h1cX : 1 + c * (u - 1) = (s * (A - B) + B * (u - 1)) / (s * (A - B)) := by
    simp only [c]; field_simp [hs_ne, hAB_ne]
  have hdenW : W + (1 - h) * B = (s * (A - B) + B * (u - 1)) / u := by
    simp only [W, h]; field_simp [hu_ne]
  have hKB : earlyK' j + B = earlyC' j - earlyDelta j := by
    simp only [B, earlyB]; ring
  rw [← hKB, h1cX, hdenW]
  simp only [c, T, h, W]
  field_simp [hu_ne, hs_ne, hAB_ne, hden_lin_ne]
  ring

/-- Monotonicity of `W ↦ B W / (W + (1 - h) B)` in `W > 0`. -/
lemma early_reserve_mono_W {B h W1 W2 : ℝ} (hB : 0 < B) (hh : h < 1)
    (hW1 : 0 < W1) (hW12 : W1 ≤ W2) :
    B * W1 / (W1 + (1 - h) * B) ≤ B * W2 / (W2 + (1 - h) * B) := by
  have hd1 : 0 < W1 + (1 - h) * B := by nlinarith
  have hd2 : 0 < W2 + (1 - h) * B := by nlinarith
  rw [div_le_div_iff₀ hd1 hd2]
  have hdiff : B * W2 * (W1 + (1 - h) * B) - B * W1 * (W2 + (1 - h) * B) =
      B ^ 2 * (1 - h) * (W2 - W1) := by ring
  have hnn : 0 ≤ B ^ 2 * (1 - h) * (W2 - W1) :=
    mul_nonneg (mul_nonneg (sq_nonneg B) (by linarith)) (by linarith)
  linarith

/-- **Reduction step of Theorem 8.17 (`thm:early`)**:
    Given persistence (`coveredOcc ≤ cost * H_j`) and a pointwise covered-query bound
    `coveredCost X (insert x C0) P Q j / cost P (insert x C0) ≤ earlyA j (L / u) (1 / u)`
    whenever `u = cost P (insert x C0) / phi P > 2` and `L > 0`, establishes the marked bound
    `𝔼_ν[Q_j] ≤ (C_j + d_j L / s) φ` for every low-mean target `P` with `0 < phi P` and `0 < cost P C0`. -/
theorem early_marked_of_pointwise {d j : ℕ} (hj : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4)
    {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP : P.Nonempty)
    (hlow : IsLowMean P) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hdisj : ∀ G ∈ Q, Disjoint P G)
    (hS : 0 < cost P C0)
    (hpersist : ∀ x ∈ P, coveredOcc X (insert x C0) P Q j ≤ cost P (insert x C0) * harmonic j)
    (hgt2 : ∀ x ∈ P,
      let s := cost P C0 / phi P
      let L := (cost X C0 - cost P C0) / ((j : ℝ) * phi P)
      let u := cost P (insert x C0) / phi P
      2 < s → 0 < L → 2 < u →
      coveredCost X (insert x C0) P Q j / cost P (insert x C0) ≤ earlyA j (L / u) (1 / u)) :
    (∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j) ≤
      (CStock j + dSlope j * ((cost X C0 - cost P C0) / ((j : ℝ) * phi P)) /
        (cost P C0 / phi P)) * phi P := by
  obtain ⟨hτ_pos, hΔ_nn, hK'_pos, hBK', hd_pos, hCM, hC2K⟩ := early01_admissibility hj
  have hB_pos : 0 < earlyB j := lt_trans hK'_pos hBK'
  have hj_pos : (0 : ℝ) < (j : ℝ) := by
    rcases hj with rfl | rfl | rfl | rfl <;> norm_num
  set s : ℝ := cost P C0 / phi P
  have hs_pos : 0 < s := div_pos hS hphi
  set L : ℝ := (cost X C0 - cost P C0) / ((j : ℝ) * phi P)
  have hcost_le : cost P C0 ≤ cost X C0 :=
    Finset.sum_le_sum_of_subset_of_nonneg hP_sub (fun _ _ _ => distSq_nonneg _ _)
  have hL_nn : 0 ≤ L := div_nonneg (sub_nonneg.mpr hcost_le) (mul_nonneg (le_of_lt hj_pos) (le_of_lt hphi))
  have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
  have hw_sum : ∑ x ∈ P, distSq x C0 / cost P C0 = 1 := sum_distSq_div_cost_eq_one hS
  have hw_nn : ∀ x ∈ P, 0 ≤ distSq x C0 / cost P C0 := fun x _ =>
    div_nonneg (distSq_nonneg x C0) (le_of_lt hS)
  -- Helper: persistence gives `coveredCost ≤ (1 + H_j) * cost P (insert x C0)`.
  have hQ_persist : ∀ x ∈ P,
      coveredCost X (insert x C0) P Q j ≤ (1 + harmonic j) * cost P (insert x C0) := by
    intro x hx
    unfold coveredCost
    have hocc := hpersist x hx
    have hterm : d2Expect X (insert x C0) j (fun ω => cost P (centersAfter (insert x C0) ω)) ≤
        cost P (insert x C0) := by
      calc
        d2Expect X (insert x C0) j (fun ω => cost P (centersAfter (insert x C0) ω))
          ≤ d2Expect X (insert x C0) j (fun _ => cost P (insert x C0)) :=
            d2Expect_mono X j (insert x C0) _ _
              (fun ω _ => cost_centersAfter_le P ω (Finset.insert_nonempty x C0))
        _ = cost P (insert x C0) := d2Expect_const _ _ _ _
    linarith
  -- Case 1: `L = 0`.
  by_cases hL0 : L = 0
  · have hdiff0 : cost X C0 - cost P C0 = 0 := by
      have hden_ne : (j : ℝ) * phi P ≠ 0 := ne_of_gt (mul_pos hj_pos hphi)
      exact (div_eq_zero_iff.mp hL0).resolve_right hden_ne
    have hQ0 : ∀ G ∈ Q, cost G C0 = 0 := by
      have hsum_le : ∑ G ∈ Q, cost G C0 ≤ 0 := by
        linarith [sum_groups_cost_le_diff hP_sub hQ hdisj (C := C0)]
      have hsum0 : ∑ G ∈ Q, cost G C0 = 0 :=
        le_antisymm hsum_le (Finset.sum_nonneg (fun G _ => cost_nonneg G C0))
      exact (Finset.sum_eq_zero_iff_of_nonneg (fun G _ => cost_nonneg G C0)).mp hsum0
    have hpt : ∀ x ∈ P, coveredCost X (insert x C0) P Q j ≤ cost P (insert x C0) := by
      intro x _
      have hQ0' : ∀ G ∈ Q, cost G (insert x C0) = 0 := fun G hG =>
        le_antisymm (le_trans (cost_insert_le G x hC0) (le_of_eq (hQ0 G hG))) (cost_nonneg G _)
      exact coveredCost_le_cost_of_groups_zero (Finset.insert_nonempty x C0) hQ0' j
    have hmean : (∑ x ∈ P, (distSq x C0 / cost P C0) * cost P (insert x C0)) ≤ MThresh * phi P := by
      have hpm := postHitMean_le_MThresh_local hlow hC0 hP hphi hS
      unfold postHitMean at hpm
      exact (div_le_iff₀ hphi).mp hpm
    calc
      ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j
        ≤ ∑ x ∈ P, (distSq x C0 / cost P C0) * cost P (insert x C0) :=
          Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hpt x hx) (hw_nn x hx))
      _ ≤ MThresh * phi P := hmean
      _ ≤ (CStock j + dSlope j * L / s) * phi P := by
          rw [hL0, mul_zero, zero_div, add_zero]
          nlinarith
  · have hL_pos : 0 < L := lt_of_le_of_ne hL_nn (Ne.symm hL0)
    -- Case 2: `s ≤ 2`.
    by_cases hs2 : s ≤ 2
    · have hpt : ∀ x ∈ P, coveredCost X (insert x C0) P Q j ≤ 2 * (1 + harmonic j) * phi P := by
        intro x hx
        have hret : cost P (insert x C0) ≤ cost P C0 := cost_insert_le P x hC0
        have hcost_le2 : cost P C0 ≤ 2 * phi P := (div_le_iff₀ hphi).mp hs2
        have h1H : 0 ≤ 1 + harmonic j := by linarith [harmonic_nonneg j]
        calc
          coveredCost X (insert x C0) P Q j
            ≤ (1 + harmonic j) * cost P (insert x C0) := hQ_persist x hx
          _ ≤ (1 + harmonic j) * (2 * phi P) := mul_le_mul_of_nonneg_left (le_trans hret hcost_le2) h1H
          _ = 2 * (1 + harmonic j) * phi P := by ring
      calc
        ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j
          ≤ ∑ x ∈ P, (distSq x C0 / cost P C0) * (2 * (1 + harmonic j) * phi P) :=
            Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hpt x hx) (hw_nn x hx))
        _ = (∑ x ∈ P, distSq x C0 / cost P C0) * (2 * (1 + harmonic j) * phi P) := by
            rw [← Finset.sum_mul]
        _ = 2 * (1 + harmonic j) * phi P := by rw [hw_sum, one_mul]
        _ ≤ (CStock j + dSlope j * L / s) * phi P := by
            have hdLs : 0 ≤ dSlope j * L / s := by positivity
            nlinarith
    · -- Case 3: `s > 2` and `L > 0`. Apply `lem_inverse_deficit`!
      have hs_gt2 : 2 < s := lt_of_not_ge hs2
      set B := earlyB j
      set A := B + earlyDelta j + dSlope j * L / s
      have hAB_pos : 0 < A - B := by
        have : A - B = earlyDelta j + dSlope j * L / s := by simp only [A]; ring
        rw [this]
        have : 0 < dSlope j * L / s := div_pos (mul_pos hd_pos hL_pos) hs_pos
        linarith
      have hBA : B < A := sub_pos.mp hAB_pos
      set c := B / (s * (A - B))
      set T := s * (A - B) + B
      have hc_pos : 0 < c := div_pos hB_pos (mul_pos hs_pos hAB_pos)
      have hT_pos : 0 < T := by positivity
      let Y : Point d → ℝ := fun x =>
        max (coveredCost X (insert x C0) P Q j / phi P -
          earlyTau j * (cost P (insert x C0) / phi P) - earlyK' j) 0
      -- Verify the pointwise hypothesis of `lem_inverse_deficit` for every `x ∈ P`.
      have hY_pt : ∀ x ∈ P,
          let Xx := max (cost P (insert x C0) / phi P - 1) 0
          Y x ≤ T * c * Xx / (1 + c * Xx) := by
        intro x hx
        dsimp only []
        set u := cost P (insert x C0) / phi P
        set Qn := coveredCost X (insert x C0) P Q j / phi P
        set Xx := max (u - 1) 0
        have hXx_nn : 0 ≤ Xx := le_max_right _ _
        have hrhs_nn : 0 ≤ T * c * Xx / (1 + c * Xx) := by positivity
        have hu_nn : 0 ≤ u := div_nonneg (cost_nonneg _ _) (le_of_lt hphi)
        have hu_le_s : u ≤ s :=
          div_le_div_of_nonneg_right (cost_insert_le P x hC0) (le_of_lt hphi)
        -- Subcase 3a/3b: `u ≤ 1`.
        by_cases hu1 : u ≤ 1
        · have hQn_le : Qn ≤ (1 + harmonic j) * u := by
            simp only [Qn, u]
            rw [div_le_iff₀ hphi]
            calc
              coveredCost X (insert x C0) P Q j
                ≤ (1 + harmonic j) * cost P (insert x C0) := hQ_persist x hx
              _ = (1 + harmonic j) * (cost P (insert x C0) / phi P) * phi P := by
                  field_simp [hphi_ne]
          have hsub_le : Qn - earlyTau j * u - earlyK' j ≤ 0 := by
            have hKu : earlyK' j * u ≤ earlyK' j := by
              calc earlyK' j * u ≤ earlyK' j * 1 := mul_le_mul_of_nonneg_left hu1 (le_of_lt hK'_pos)
                _ = earlyK' j := mul_one _
            have hKeq : (1 + harmonic j) * u - earlyTau j * u = earlyK' j * u := by
              unfold earlyK'; ring
            linarith
          have hY0 : Y x = 0 := max_eq_right hsub_le
          rw [hY0]; exact hrhs_nn
        · -- Subcase 3c: `1 < u ≤ 2`.
          have hu_gt1 : 1 < u := lt_of_not_ge hu1
          by_cases hu2 : u ≤ 2
          · have hXx_eq : Xx = u - 1 := max_eq_left (by linarith)
            have hQn_le : Qn ≤ (1 + harmonic j) * u := by
              simp only [Qn, u]
              rw [div_le_iff₀ hphi]
              calc
                coveredCost X (insert x C0) P Q j
                  ≤ (1 + harmonic j) * cost P (insert x C0) := hQ_persist x hx
                _ = (1 + harmonic j) * (cost P (insert x C0) / phi P) * phi P := by
                    field_simp [hphi_ne]
            have hY_le_KX : Y x ≤ earlyK' j * Xx := by
              apply max_le _ (mul_nonneg (le_of_lt hK'_pos) hXx_nn)
              have hKeq : (1 + harmonic j) * u - earlyTau j * u - earlyK' j =
                  earlyK' j * (u - 1) := by unfold earlyK'; ring
              rw [hXx_eq]; linarith
            have hTc_eq : T * c = B * (1 + c) := by
              have hsAB_ne : s * (A - B) ≠ 0 := ne_of_gt (mul_pos hs_pos hAB_pos)
              simp only [T, c]; field_simp [hsAB_ne]
            have hBX_le : B * Xx ≤ T * c * Xx / (1 + c * Xx) := by
              rw [hTc_eq, le_div_iff₀ (by positivity)]
              have hXx_le1 : Xx ≤ 1 := by rw [hXx_eq]; linarith
              have h1c : 1 + c * Xx ≤ 1 + c := by
                have := mul_le_mul_of_nonneg_left hXx_le1 (le_of_lt hc_pos)
                linarith
              have hBX_nn : 0 ≤ B * Xx := mul_nonneg (le_of_lt hB_pos) hXx_nn
              calc
                B * Xx * (1 + c * Xx) ≤ B * Xx * (1 + c) := mul_le_mul_of_nonneg_left h1c hBX_nn
                _ = B * (1 + c) * Xx := by ring
            exact le_trans hY_le_KX (le_trans (mul_le_mul_of_nonneg_right (le_of_lt hBK') hXx_nn) hBX_le)
          · -- Subcase 3d: `u > 2`.
            have hu_gt2 : 2 < u := lt_of_not_ge hu2
            have hu_pos : 0 < u := by linarith
            have hXx_eq : Xx = u - 1 := max_eq_left (by linarith)
            apply max_le _ hrhs_nn
            have hcred := early_credit_div_u_eq (j := j) hs_pos hu_gt2 hB_pos hAB_pos
            -- `W = s * (A - B) / u = earlyDelta j / (u / s) + dSlope j * (L / u) ≥ earlyDelta j + dSlope j * (L / u)`.
            set W := s * (A - B) / u
            set W0 := dSlope j * (L / u) + earlyDelta j
            have hW0_pos : 0 < W0 := by
              have : 0 < dSlope j * (L / u) := mul_pos hd_pos (div_pos hL_pos hu_pos)
              simp only [W0]; linarith
            have hW0_le_W : W0 ≤ W := by
              have hW_eq : W = earlyDelta j * (s / u) + dSlope j * (L / u) := by
                have hAB_eq : A - B = earlyDelta j + dSlope j * L / s := by simp only [A]; ring
                simp only [W, hAB_eq]
                field_simp [ne_of_gt hs_pos, ne_of_gt hu_pos]
              have hsu : 1 ≤ s / u := (one_le_div hu_pos).mpr hu_le_s
              have hdel : earlyDelta j ≤ earlyDelta j * (s / u) := by
                calc earlyDelta j = earlyDelta j * 1 := (mul_one _).symm
                  _ ≤ earlyDelta j * (s / u) := mul_le_mul_of_nonneg_left hsu hΔ_nn
              rw [hW_eq]; simp only [W0]; linarith
            have h1mh : 1 / u < 1 := by
              rw [div_lt_one hu_pos]; linarith
            have h1m2h : 0 < 1 - 2 * (1 / u) := by
              have : 2 * (1 / u) < 1 := by
                have : 2 * (1 / u) = 2 / u := by ring
                rw [this, div_lt_one hu_pos]; exact hu_gt2
              linarith
            have hA_le_cred :
                earlyA j (L / u) (1 / u) ≤
                  (earlyTau j * u + earlyK' j + T * c * Xx / (1 + c * Xx)) / u := by
              rw [hXx_eq]
              have hcred' : (earlyTau j * u + earlyK' j + T * c * (u - 1) / (1 + c * (u - 1))) / u =
                  earlyTau j + (1 / u) * (earlyC' j - earlyDelta j) +
                    (1 - 2 * (1 / u)) * (B * W / (W + (1 - 1 / u) * B)) := hcred
              rw [hcred']
              unfold earlyA
              have hmono := early_reserve_mono_W hB_pos h1mh hW0_pos hW0_le_W
              have hmul_m := mul_le_mul_of_nonneg_left hmono (le_of_lt h1m2h)
              have hBeq : earlyB j = B := rfl
              rw [hBeq]
              linarith
            have hQ_div_u : Qn / u ≤ earlyA j (L / u) (1 / u) := by
              have h1 : Qn / u = coveredCost X (insert x C0) P Q j / cost P (insert x C0) := by
                simp only [Qn, u]
                have hPc_ne : cost P (insert x C0) ≠ 0 := by
                  intro h0; simp only [u, h0, zero_div] at hu_pos; linarith
                field_simp [hphi_ne, hPc_ne]
              rw [h1]
              exact hgt2 x hx hs_gt2 hL_pos hu_gt2
            have hQ_le_rhs : Qn ≤ earlyTau j * u + earlyK' j + T * c * Xx / (1 + c * Xx) := by
              have h2 := le_trans hQ_div_u hA_le_cred
              exact (div_le_div_iff_of_pos_right hu_pos).mp h2
            linarith
      -- Apply `lem_inverse_deficit`!
      have hEY_le : (∑ x ∈ P, (distSq x C0 / cost P C0) * Y x) ≤ A :=
        lem_inverse_deficit hC0 hP hphi hS hB_pos hBA hY_pt
      -- Recombine `Qn ≤ τ u + K' + Y` and average under `ν`.
      have hEu_le :
          (∑ x ∈ P, (distSq x C0 / cost P C0) * (cost P (insert x C0) / phi P)) ≤ MThresh := by
        have heq :
            (∑ x ∈ P, (distSq x C0 / cost P C0) * (cost P (insert x C0) / phi P)) =
              postHitMean P C0 := by
          unfold postHitMean
          rw [Finset.sum_div]
          refine Finset.sum_congr rfl (fun x _ => by ring)
        rw [heq]
        exact postHitMean_le_MThresh_local hlow hC0 hP hphi hS
      have hQ_sum_le :
          (∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P)) ≤
            CStock j + dSlope j * L / s := by
        have hpt_comb : ∀ x ∈ P,
            coveredCost X (insert x C0) P Q j / phi P ≤
              earlyTau j * (cost P (insert x C0) / phi P) + earlyK' j + Y x := by
          intro x _
          have : coveredCost X (insert x C0) P Q j / phi P -
              earlyTau j * (cost P (insert x C0) / phi P) - earlyK' j ≤ Y x := le_max_left _ _
          linarith
        have havg :
            ∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P) ≤
              earlyTau j * (∑ x ∈ P, (distSq x C0 / cost P C0) * (cost P (insert x C0) / phi P)) +
              earlyK' j + (∑ x ∈ P, (distSq x C0 / cost P C0) * Y x) := by
          calc
            ∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P)
              ≤ ∑ x ∈ P, (distSq x C0 / cost P C0) *
                  (earlyTau j * (cost P (insert x C0) / phi P) + earlyK' j + Y x) :=
                Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hpt_comb x hx) (hw_nn x hx))
            _ = earlyTau j * (∑ x ∈ P, (distSq x C0 / cost P C0) * (cost P (insert x C0) / phi P)) +
                (∑ x ∈ P, distSq x C0 / cost P C0) * earlyK' j +
                (∑ x ∈ P, (distSq x C0 / cost P C0) * Y x) := by
                simp_rw [mul_add, Finset.sum_add_distrib, ← Finset.sum_mul, Finset.mul_sum]
                refine congrArg (fun a => a + _ + _) ?_
                refine Finset.sum_congr rfl (fun x _ => by ring)
            _ = earlyTau j * (∑ x ∈ P, (distSq x C0 / cost P C0) * (cost P (insert x C0) / phi P)) +
                earlyK' j + (∑ x ∈ P, (distSq x C0 / cost P C0) * Y x) := by
                rw [hw_sum, one_mul]
        have hbud := early_budget_eq j
        have hA_def : A = earlyB j + earlyDelta j + dSlope j * L / s := rfl
        have hτEu : earlyTau j *
            (∑ x ∈ P, (distSq x C0 / cost P C0) * (cost P (insert x C0) / phi P)) ≤
            earlyTau j * MThresh :=
          mul_le_mul_of_nonneg_left hEu_le (le_of_lt hτ_pos)
        linarith
      -- Multiply back by `phi P > 0`.
      have hdiv_lhs :
          (∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j) / phi P =
            ∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P) := by
        rw [Finset.sum_div]
        refine Finset.sum_congr rfl (fun x _ => by ring)
      exact (div_le_iff₀ hphi).mp (hdiv_lhs.symm ▸ hQ_sum_le)

/-! ### Section 9: `EARLY-04` and `EARLY-05` — Kernel-Checked Certificates via `V3.CertEngine` -/

section EarlyCerts

open V3.CertEngine V3.Data.HubResetEarly

def earlyTauQ : ℕ → ℚ
  | 1 => 1 / 2
  | 2 => 1 / 3
  | 3 => 11 / 50
  | 4 => 1 / 100
  | _ => 0

def earlyDeltaQ : ℕ → ℚ
  | 4 => 27 / 100
  | _ => 0

def earlyCpQ (j : ℕ) : ℚ := CStockQ j - earlyTauQ j * MThreshQ
def earlyKpQ (j : ℕ) : ℚ := 1 + harmonicQ j - earlyTauQ j
def earlyBQ (j : ℕ) : ℚ := earlyCpQ j - earlyKpQ j - earlyDeltaQ j

def earlyMuQ : ℕ → ℚ
  | 1 => 1
  | 2 => 1 / 2
  | 3 => 4 / 9
  | 4 => 27 / 64
  | _ => 0

private lemma earlyTauQ_cast (j : ℕ) : (earlyTauQ j : ℝ) = earlyTau j := by
  match j with
  | 0 => simp [earlyTauQ, earlyTau]
  | 1 => simp [earlyTauQ, earlyTau]
  | 2 => simp [earlyTauQ, earlyTau]
  | 3 => simp [earlyTauQ, earlyTau]
  | 4 => simp [earlyTauQ, earlyTau]
  | n + 5 => simp [earlyTauQ, earlyTau]

private lemma earlyDeltaQ_cast (j : ℕ) : (earlyDeltaQ j : ℝ) = earlyDelta j := by
  match j with
  | 0 => simp [earlyDeltaQ, earlyDelta]
  | 1 => simp [earlyDeltaQ, earlyDelta]
  | 2 => simp [earlyDeltaQ, earlyDelta]
  | 3 => simp [earlyDeltaQ, earlyDelta]
  | 4 => simp [earlyDeltaQ, earlyDelta]
  | n + 5 => simp [earlyDeltaQ, earlyDelta]

private lemma earlyCpQ_cast (j : ℕ) : (earlyCpQ j : ℝ) = earlyC' j := by
  simp [earlyCpQ, earlyC', CStockQ_cast, earlyTauQ_cast, MThreshQ, MThresh]

private lemma earlyKpQ_cast (j : ℕ) : (earlyKpQ j : ℝ) = earlyK' j := by
  simp [earlyKpQ, earlyK', harmonicQ_cast, earlyTauQ_cast]

private lemma earlyBQ_cast (j : ℕ) : (earlyBQ j : ℝ) = earlyB j := by
  simp [earlyBQ, earlyB, earlyCpQ_cast, earlyKpQ_cast, earlyDeltaQ_cast]

private lemma earlyMuQ_cast {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4) :
    (earlyMuQ j : ℝ) = earlyMu j := by
  rcases hj with rfl | rfl | rfl
  · rw [earlyMu_2]; simp [earlyMuQ]
  · rw [earlyMu_3]; simp [earlyMuQ]
  · rw [earlyMu_4]; simp [earlyMuQ]

/-- Product polynomial `∏_{i=1}^j (i + p)` in `p`. -/
def prodUpperQ : ℕ → RPoly
  | 0     => [1]
  | j + 1 => RPoly.mul (prodUpperQ j) [((j + 1 : ℕ) : ℚ), 1]

/-- Product polynomial `∏_{i=1}^j (1 + i * x)` in `x`. -/
def prodLowerQ : ℕ → RPoly
  | 0     => [1]
  | j + 1 => RPoly.mul (prodLowerQ j) [1, ((j + 1 : ℕ) : ℚ)]

/-- Exact cleared upper-ray polynomial `P_hi(p)` of degree `j + 1` on `[0, 7/9]` (`EARLY-04`). -/
def earlyPolyUpperQ (j : ℕ) (h f : ℚ) : RPoly :=
  let tau := earlyTauQ j
  let del := earlyDeltaQ j
  let Cp := earlyCpQ j
  let B := earlyBQ j
  let dj := dSlopeQ j
  let DA : RPoly := [dj, del + (1 - h) * B]
  let NA : RPoly := RPoly.add (RPoly.smul (tau + h * (Cp - del) - f * harmonicQ j) DA)
    [(1 - 2 * h) * B * dj, (1 - 2 * h) * B * del]
  let Pprod := prodUpperQ j
  let factQ : ℚ := (Nat.factorial j : ℚ)
  let Prest := Pprod.tail
  RPoly.sub (RPoly.mul NA Pprod)
    (RPoly.mul DA (RPoly.add (RPoly.smul (1 - f) Prest) [factQ]))

/-- Exact cleared lower-ray polynomial `P_lo(x)` of degree `j + 3` on `[0, 9/7]` (`EARLY-05`). -/
def earlyPolyLowerQ (j : ℕ) (h f : ℚ) : RPoly :=
  let tau := earlyTauQ j
  let del := earlyDeltaQ j
  let Cp := earlyCpQ j
  let B := earlyBQ j
  let dj := dSlopeQ j
  let muj := earlyMuQ j
  let DA : RPoly := [del + (1 - h) * B, dj]
  let NA : RPoly := RPoly.add (RPoly.smul (tau + h * (Cp - del)) DA)
    [(1 - 2 * h) * B * del, (1 - 2 * h) * B * dj]
  let Vpoly : RPoly := [f * harmonicQ j, (1 - f) * (1 + muj), -(1 - f) * (7 / 9 : ℚ) * muj]
  let Pprod := prodLowerQ j
  let part1 := RPoly.mul (RPoly.sub NA (RPoly.mul DA Vpoly)) Pprod
  let piNum : RPoly := RPoly.smul (Nat.factorial j : ℚ) (RPoly.pow RPoly.var j)
  let piCoeff : RPoly := [f, -(2 / 9 : ℚ) * (1 - f)]
  let part2 := RPoly.mul DA (RPoly.mul piCoeff piNum)
  RPoly.sub part1 part2

/-- Unified boolean certificate checker for `EarlyCertKind` on `[lo, hi]`. -/
def checkEarlyCert (p : RPoly) (lo hi : ℚ) (kind : EarlyCertKind) : Bool :=
  match kind with
  | .allPos => checkAllPos p
  | .formA r => checkFormA p r lo hi
  | .formB r q => checkFormB p q r

theorem checkEarlyCert_sound {p : RPoly} {lo hi : ℚ} {kind : EarlyCertKind}
    (hlo : 0 ≤ lo) (hlohi : lo ≤ hi) (hchk : checkEarlyCert p lo hi kind = true) :
    ∀ x : ℝ, (lo : ℝ) ≤ x → x ≤ (hi : ℝ) → 0 < evalRPoly p x := by
  cases kind with
  | allPos => exact allPos_sound_Icc hlo hchk
  | formA r => exact formA_sound hlo hlohi hchk
  | formB r q =>
      intro x hx _
      exact formB_sound hchk x (le_trans (by exact_mod_cast hlo) hx)

/-- Check all 9 upper-ray certificates of `EARLY-04` against `V3.Data.HubResetEarly.early04_certs`. -/
def checkAllEarly04 : Bool :=
  early04_certs.all (fun c =>
    match early04_vertices[c.nodeIdx]? with
    | some (h, f) => checkEarlyCert (earlyPolyUpperQ c.rank h f) 0 early04_pMax c.kind
    | none => false)

/-- Check all 9 lower-ray certificates of `EARLY-05` against `V3.Data.HubResetEarly.early05_certs`. -/
def checkAllEarly05 : Bool :=
  early05_certs.all (fun c =>
    match early05_vertices[c.nodeIdx]? with
    | some (h, f) => checkEarlyCert (earlyPolyLowerQ c.rank h f) 0 early05_xMax c.kind
    | none => false)

/-- **EARLY-04 (Kernel-checked)**: All 9 upper-ray polynomials `U2.0..U4.2` certified strictly
    positive on `[0, 7/9]` using `checkAllPos` / `checkFormA` (zero `native_decide`). -/
theorem early04_certs_ok : checkAllEarly04 = true := by decide +kernel

/-- **EARLY-05 (Kernel-checked)**: All 9 lower-ray polynomials `L2.0..L4.2` certified strictly
    positive on `[0, 9/7]` using `checkAllPos` / `checkFormA` / `checkFormB` (zero `native_decide`). -/
theorem early05_certs_ok : checkAllEarly05 = true := by decide +kernel

private lemma eval_prodUpperQ_pos (j : ℕ) {p : ℝ} (hp : 0 < p) :
    0 < evalRPoly (prodUpperQ j) p := by
  induction j with
  | zero => simp [prodUpperQ, evalRPoly]
  | succ m ih =>
      rw [prodUpperQ, evalRPoly_mul]
      have hfac : evalRPoly [((m + 1 : ℕ) : ℚ), 1] p = ((m + 1 : ℕ) : ℝ) + p := by
        simp [evalRPoly]
      rw [hfac]
      exact mul_pos ih (by positivity)

private lemma eval_prodUpperQ_spec (j : ℕ) (p : ℝ) :
    evalRPoly (prodUpperQ j) p = (Nat.factorial j : ℝ) + p * evalRPoly (prodUpperQ j).tail p := by
  have hhead : (prodUpperQ j).head? = some (Nat.factorial j : ℚ) := by
    induction j with
    | zero => rfl
    | succ m ih =>
        cases hm : prodUpperQ m with
        | nil => simp [hm] at ih
        | cons a tl =>
            rw [hm] at ih
            simp only [List.head?_cons, Option.some.injEq] at ih
            subst ih
            simp [prodUpperQ, hm, RPoly.mul, RPoly.smul, RPoly.add, Nat.factorial_succ]
            ring
  cases h : prodUpperQ j with
  | nil => simp [h] at hhead
  | cons a tl =>
      rw [h] at hhead
      simp only [List.head?_cons, Option.some.injEq] at hhead
      subst hhead
      simp [evalRPoly]

private lemma piFun_inv_eq_fact_div_prodUpperQ (j : ℕ) {p : ℝ} (hp : 0 < p) :
    piFun j (1 / p) = (Nat.factorial j : ℝ) / evalRPoly (prodUpperQ j) p := by
  induction j with
  | zero => simp [piFun_zero, prodUpperQ, evalRPoly]
  | succ m ih =>
      rw [piFun_succ, ih, prodUpperQ, evalRPoly_mul]
      have hfac : evalRPoly [((m + 1 : ℕ) : ℚ), 1] p = ((m + 1 : ℕ) : ℝ) + p := by
        simp [evalRPoly]
      rw [hfac, Nat.factorial_succ, Nat.cast_mul]
      have hp_ne : p ≠ 0 := ne_of_gt hp
      have hprod_ne : evalRPoly (prodUpperQ m) p ≠ 0 := ne_of_gt (eval_prodUpperQ_pos m hp)
      have hd1 : 1 + ((m + 1 : ℕ) : ℝ) * (1 / p) ≠ 0 := by positivity
      have hd2 : ((m + 1 : ℕ) : ℝ) + p ≠ 0 := by positivity
      field_simp [hp_ne, hprod_ne, hd1, hd2]
      ring

private lemma eval_prodLowerQ_pos (j : ℕ) {x : ℝ} (hx : 0 ≤ x) :
    0 < evalRPoly (prodLowerQ j) x := by
  induction j with
  | zero => simp [prodLowerQ, evalRPoly]
  | succ m ih =>
      rw [prodLowerQ, evalRPoly_mul]
      have hfac : evalRPoly [1, ((m + 1 : ℕ) : ℚ)] x = 1 + ((m + 1 : ℕ) : ℝ) * x := by
        simp [evalRPoly]; ring
      rw [hfac]
      exact mul_pos ih (by positivity)

private lemma piFun_eq_fact_mul_pow_div_prodLowerQ (j : ℕ) {x : ℝ} (hx : 0 ≤ x) :
    piFun j x = (Nat.factorial j : ℝ) * x ^ j / evalRPoly (prodLowerQ j) x := by
  induction j with
  | zero => simp [piFun_zero, prodLowerQ, evalRPoly]
  | succ m ih =>
      rw [piFun_succ, ih, prodLowerQ, evalRPoly_mul]
      have hfac : evalRPoly [1, ((m + 1 : ℕ) : ℚ)] x = 1 + ((m + 1 : ℕ) : ℝ) * x := by
        simp [evalRPoly]; ring
      rw [hfac, Nat.factorial_succ, Nat.cast_mul, pow_succ]
      have hprod_ne : evalRPoly (prodLowerQ m) x ≠ 0 := ne_of_gt (eval_prodLowerQ_pos m hx)
      have hd : 1 + ((m + 1 : ℕ) : ℝ) * x ≠ 0 := by positivity
      field_simp [hprod_ne, hd]

/-- Exact clearing soundness for `EARLY-04`: `evalRPoly (earlyPolyUpperQ j h f) p > 0`
    implies `earlyVhi j f (1/p) < earlyA j (1/p) h` for `j ∈ {2, 3, 4}`, `h ≤ 1/2`, `p > 0`. -/
lemma earlyVhi_lt_earlyA_of_polyUpper_pos {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    {h f : ℚ} (hh1 : h ≤ 1 / 2) {p : ℝ} (hp : 0 < p)
    (hpos : 0 < evalRPoly (earlyPolyUpperQ j h f) p) :
    earlyVhi j (f : ℝ) (1 / p) < earlyA j (1 / p) (h : ℝ) := by
  have hj14 : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4 := Or.inr hj
  obtain ⟨_, hΔ, hK, hBK, hd, _, _⟩ := early01_admissibility hj14
  have hB : 0 < earlyB j := lt_trans hK hBK
  have hhR1 : (h : ℝ) ≤ 1 / 2 := by
    have hq : (h : ℝ) ≤ ((1 / 2 : ℚ) : ℝ) := by exact_mod_cast hh1
    simpa using hq
  have h1mh : 0 < 1 - (h : ℝ) := by linarith
  have hDA_pos : 0 < dSlope j + (earlyDelta j + (1 - (h : ℝ)) * earlyB j) * p := by positivity
  have hDA_x_pos : 0 < dSlope j * (1 / p) + earlyDelta j + (1 - (h : ℝ)) * earlyB j := by
    have : dSlope j * (1 / p) + earlyDelta j + (1 - (h : ℝ)) * earlyB j =
        (dSlope j + (earlyDelta j + (1 - (h : ℝ)) * earlyB j) * p) / p := by
      field_simp [ne_of_gt hp]; ring
    rw [this]; exact div_pos hDA_pos hp
  have hP_pos : 0 < evalRPoly (prodUpperQ j) p := eval_prodUpperQ_pos j hp
  have hclear :
      (earlyA j (1 / p) (h : ℝ) - earlyVhi j (f : ℝ) (1 / p)) *
        ((dSlope j + (earlyDelta j + (1 - (h : ℝ)) * earlyB j) * p) * evalRPoly (prodUpperQ j) p) =
      evalRPoly (earlyPolyUpperQ j h f) p := by
    unfold earlyPolyUpperQ
    rw [evalRPoly_sub, evalRPoly_mul, evalRPoly_mul, evalRPoly_add, evalRPoly_smul,
      evalRPoly_add, evalRPoly_smul]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul,
      Rat.cast_one, Rat.cast_ofNat, Rat.cast_natCast,
      earlyTauQ_cast, earlyDeltaQ_cast, earlyCpQ_cast, earlyBQ_cast, dSlopeQ_cast, harmonicQ_cast]
    unfold earlyA earlyVhi
    rw [piFun_inv_eq_fact_div_prodUpperQ j hp]
    have hspec := eval_prodUpperQ_spec j p
    have hrest : evalRPoly (prodUpperQ j).tail p =
        (evalRPoly (prodUpperQ j) p - (Nat.factorial j : ℝ)) / p := by
      rw [eq_div_iff (ne_of_gt hp)]; linarith
    rw [hrest]
    field_simp [ne_of_gt hp, ne_of_gt hDA_x_pos, ne_of_gt hP_pos]
    ring
  have hprod_pos : 0 < (dSlope j + (earlyDelta j + (1 - (h : ℝ)) * earlyB j) * p) *
      evalRPoly (prodUpperQ j) p := mul_pos hDA_pos hP_pos
  have hdiff_pos : 0 < earlyA j (1 / p) (h : ℝ) - earlyVhi j (f : ℝ) (1 / p) :=
    pos_of_mul_pos_left (hclear.symm ▸ hpos) (le_of_lt hprod_pos)
  linarith

/-- Exact clearing soundness for `EARLY-05`: `evalRPoly (earlyPolyLowerQ j h f) x > 0`
    implies `earlyVlo j f x < earlyA j x h` for `j ∈ {2, 3, 4}`, `h ≤ 1/2`, `x ≥ 0`. -/
lemma earlyVlo_lt_earlyA_of_polyLower_pos {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    {h f : ℚ} (hh1 : h ≤ 1 / 2) {x : ℝ} (hx : 0 ≤ x)
    (hpos : 0 < evalRPoly (earlyPolyLowerQ j h f) x) :
    earlyVlo j (f : ℝ) x < earlyA j x (h : ℝ) := by
  have hj14 : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4 := Or.inr hj
  obtain ⟨_, hΔ, hK, hBK, hd, _, _⟩ := early01_admissibility hj14
  have hB : 0 < earlyB j := lt_trans hK hBK
  have hhR1 : (h : ℝ) ≤ 1 / 2 := by
    have hq : (h : ℝ) ≤ ((1 / 2 : ℚ) : ℝ) := by exact_mod_cast hh1
    simpa using hq
  have h1mh : 0 < 1 - (h : ℝ) := by linarith
  have hDA_pos : 0 < dSlope j * x + earlyDelta j + (1 - (h : ℝ)) * earlyB j := by positivity
  have hP_pos : 0 < evalRPoly (prodLowerQ j) x := eval_prodLowerQ_pos j hx
  have hclear :
      (earlyA j x (h : ℝ) - earlyVlo j (f : ℝ) x) *
        ((dSlope j * x + earlyDelta j + (1 - (h : ℝ)) * earlyB j) * evalRPoly (prodLowerQ j) x) =
      evalRPoly (earlyPolyLowerQ j h f) x := by
    unfold earlyPolyLowerQ
    rw [evalRPoly_sub, evalRPoly_mul, evalRPoly_sub, evalRPoly_mul, evalRPoly_add, evalRPoly_smul,
      evalRPoly_mul, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow, evalRPoly_var]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul,
      Rat.cast_neg, Rat.cast_div, Rat.cast_one, Rat.cast_ofNat, Rat.cast_natCast,
      earlyTauQ_cast, earlyDeltaQ_cast, earlyCpQ_cast, earlyBQ_cast, dSlopeQ_cast, harmonicQ_cast,
      earlyMuQ_cast hj]
    unfold earlyA earlyVlo
    rw [piFun_eq_fact_mul_pow_div_prodLowerQ j hx]
    field_simp [ne_of_gt hDA_pos, ne_of_gt hP_pos]
    ring
  have hprod_pos : 0 < (dSlope j * x + earlyDelta j + (1 - (h : ℝ)) * earlyB j) *
      evalRPoly (prodLowerQ j) x := mul_pos hDA_pos hP_pos
  have hdiff_pos : 0 < earlyA j x (h : ℝ) - earlyVlo j (f : ℝ) x :=
    pos_of_mul_pos_left (hclear.symm ▸ hpos) (le_of_lt hprod_pos)
  linarith

/-- Extract individual node certificate positivity from `early04_certs_ok`. -/
private lemma early04_node_pos {j idx : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    (hidx : idx = 0 ∨ idx = 1 ∨ idx = 2) {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) :
    let vf := early04_vertices.getD idx (0, 0)
    earlyVhi j (vf.2 : ℝ) (1 / p) < earlyA j (1 / p) (vf.1 : ℝ) := by
  have hall : ∀ c ∈ early04_certs,
      (match early04_vertices[c.nodeIdx]? with
      | some (h, f) => checkEarlyCert (earlyPolyUpperQ c.rank h f) 0 early04_pMax c.kind
      | none => false) = true := by
    simpa [checkAllEarly04, List.all_eq_true] using early04_certs_ok
  have hpL : ((0 : ℚ) : ℝ) ≤ p := by simpa using le_of_lt hp0
  have hpR : p ≤ (early04_pMax : ℝ) := by simpa [early04_pMax] using hp1
  have hpMax_nn : (0 : ℚ) ≤ early04_pMax := by unfold early04_pMax; norm_num
  have hget : ∀ (k : ℕ) (hk : k < early04_certs.length),
      (match early04_vertices[(early04_certs.get ⟨k, hk⟩).nodeIdx]? with
      | some (h, f) => checkEarlyCert (earlyPolyUpperQ (early04_certs.get ⟨k, hk⟩).rank h f)
          0 early04_pMax (early04_certs.get ⟨k, hk⟩).kind
      | none => false) = true :=
    fun k hk => hall _ (List.get_mem _ _)
  rcases hj with rfl | rfl | rfl <;> rcases hidx with rfl | rfl | rfl
  · have hc := hget 0 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem?_cons_zero, List.getD_cons_zero] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inl rfl) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 1 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inl rfl) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 2 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inl rfl) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 3 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getD_cons_zero] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inr (Or.inl rfl)) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 4 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inr (Or.inl rfl)) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 5 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inr (Or.inl rfl)) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 6 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getD_cons_zero] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inr (Or.inr rfl)) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 7 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inr (Or.inr rfl)) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)
  · have hc := hget 8 (by decide)
    simp only [early04_certs, early04_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVhi_lt_earlyA_of_polyUpper_pos (Or.inr (Or.inr rfl)) (by norm_num) hp0
      (checkEarlyCert_sound le_rfl hpMax_nn hc p hpL hpR)

/-- Extract individual node certificate positivity from `early05_certs_ok`. -/
private lemma early05_node_pos {j idx : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    (hidx : idx = 0 ∨ idx = 1 ∨ idx = 2) {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) :
    let vf := early05_vertices.getD idx (0, 0)
    earlyVlo j (vf.2 : ℝ) x < earlyA j x (vf.1 : ℝ) := by
  have hall : ∀ c ∈ early05_certs,
      (match early05_vertices[c.nodeIdx]? with
      | some (h, f) => checkEarlyCert (earlyPolyLowerQ c.rank h f) 0 early05_xMax c.kind
      | none => false) = true := by
    simpa [checkAllEarly05, List.all_eq_true] using early05_certs_ok
  have hxL : ((0 : ℚ) : ℝ) ≤ x := by simpa using le_of_lt hx0
  have hxR : x ≤ (early05_xMax : ℝ) := by simpa [early05_xMax] using hx1
  have hxMax_nn : (0 : ℚ) ≤ early05_xMax := by unfold early05_xMax; norm_num
  have hget : ∀ (k : ℕ) (hk : k < early05_certs.length),
      (match early05_vertices[(early05_certs.get ⟨k, hk⟩).nodeIdx]? with
      | some (h, f) => checkEarlyCert (earlyPolyLowerQ (early05_certs.get ⟨k, hk⟩).rank h f)
          0 early05_xMax (early05_certs.get ⟨k, hk⟩).kind
      | none => false) = true :=
    fun k hk => hall _ (List.get_mem _ _)
  rcases hj with rfl | rfl | rfl <;> rcases hidx with rfl | rfl | rfl
  · have hc := hget 0 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem?_cons_zero, List.getD_cons_zero] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inl rfl) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 1 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inl rfl) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 2 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inl rfl) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 3 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getD_cons_zero] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inr (Or.inl rfl)) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 4 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inr (Or.inl rfl)) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 5 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inr (Or.inl rfl)) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 6 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getD_cons_zero] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inr (Or.inr rfl)) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 7 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inr (Or.inr rfl)) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)
  · have hc := hget 8 (by decide)
    simp only [early05_certs, early05_vertices, List.get_eq_getElem, List.getElem_cons_zero,
      List.getElem_cons_succ, List.getElem?_cons_zero, List.getElem?_cons_succ,
      List.getD_cons_zero, List.getD_cons_succ] at hc ⊢
    exact earlyVlo_lt_earlyA_of_polyLower_pos (Or.inr (Or.inr rfl)) (by norm_num) (le_of_lt hx0)
      (checkEarlyCert_sound le_rfl hxMax_nn hc x hxL hxR)

private lemma early_node_half_j234 {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4) {x : ℝ} (hx : 0 < x) :
    earlyVhi j 1 x < earlyA j x (1 / 2) ∧ earlyVlo j 1 x < earlyA j x (1 / 2) := by
  have hj14 : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4 := Or.inr hj
  obtain ⟨_, _, _, hBK, _, _, _⟩ := early01_admissibility hj14
  have hpi : piFun j x < 1 := piFun_lt_one (by rcases hj with rfl | rfl | rfl <;> omega) (le_of_lt hx)
  rw [earlyA_at_half j x]
  constructor
  · unfold earlyVhi; linarith
  · unfold earlyVlo; linarith

/-- **Full Ranks 2–4 Pointwise Inequality (`eq:early` for `j = 2, 3, 4`)**:
    For all `j ∈ {2, 3, 4}`, `x > 0`, and `h ∈ (0, 1/2)`,
    `V_j(φ(h), x) < A_j(x, h)` on both the upper ray (`x ≥ 9/7`, `EARLY-04`) and
    lower ray (`0 < x ≤ 9/7`, `EARLY-05`). -/
theorem early_pointwise_j234 {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    {x h : ℝ} (hx : 0 < x) (hh0 : 0 < h) (hh1 : h < 1 / 2) :
    (if 9 / 7 ≤ x then earlyVhi j (phi_reset h) x else earlyVlo j (phi_reset h) x) <
      earlyA j x h := by
  have hj14 : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4 := Or.inr hj
  have hj1 : 1 ≤ j := by rcases hj with rfl | rfl | rfl <;> omega
  -- Helper: given an affine `V` with `V_0 < A(0)`, `V_1 < A(3/80)`, `V_2 < A(19/100)`, `V_3 < A(1/2)`,
  -- concavity of `earlyA` in `h` yields `V(earlyEnv234 h) < earlyA j x h` on `(0, 1/2)`.
  have hinterp : ∀ (V : ℝ → ℝ),
      (∀ φ1 φ2 θ, V ((1 - θ) * φ1 + θ * φ2) = (1 - θ) * V φ1 + θ * V φ2) →
      V 0 < earlyA j x 0 →
      V (3 / 16) < earlyA j x (3 / 80) →
      V (69 / 100) < earlyA j x (19 / 100) →
      V 1 < earlyA j x (1 / 2) →
      V (earlyEnv234 h) < earlyA j x h := by
    intro V haff h0 h1 h2 h3
    by_cases hs1 : h ≤ 3 / 80
    · set θ := h / (3 / 80)
      have hθ : 0 ≤ θ ∧ θ ≤ 1 := ⟨by simp only [θ]; linarith, by simp only [θ]; linarith⟩
      have hh_eq : h = (1 - θ) * 0 + θ * (3 / 80) := by simp only [θ]; ring
      have he_eq : earlyEnv234 h = (1 - θ) * 0 + θ * (3 / 16) := by
        simp only [earlyEnv234, hs1, ↓reduceIte, θ]; ring
      rw [he_eq, haff]
      have hconc := earlyA_concave_comb hj14 (h1 := 0) (h2 := 3 / 80) hx
        ⟨le_rfl, by norm_num⟩ ⟨by norm_num, by norm_num⟩ hθ
      rw [← hh_eq] at hconc
      have hlt : (1 - θ) * V 0 + θ * V (3 / 16) <
          (1 - θ) * earlyA j x 0 + θ * earlyA j x (3 / 80) := by nlinarith [hθ.1, hθ.2]
      exact lt_of_lt_of_le hlt hconc
    · by_cases hs2 : h ≤ 19 / 100
      · set θ := (h - 3 / 80) / (19 / 100 - 3 / 80)
        have hθ : 0 ≤ θ ∧ θ ≤ 1 := by
          simp only [θ]
          exact ⟨div_nonneg (by linarith) (by norm_num), (div_le_one (by norm_num)).mpr (by linarith)⟩
        have hh_eq : h = (1 - θ) * (3 / 80) + θ * (19 / 100) := by simp only [θ]; ring
        have he_eq : earlyEnv234 h = (1 - θ) * (3 / 16) + θ * (69 / 100) := by
          simp only [earlyEnv234, hs1, hs2, ↓reduceIte, θ]; ring
        rw [he_eq, haff]
        have hconc := earlyA_concave_comb hj14 (h1 := 3 / 80) (h2 := 19 / 100) hx
          ⟨by norm_num, by norm_num⟩ ⟨by norm_num, by norm_num⟩ hθ
        rw [← hh_eq] at hconc
        have hlt : (1 - θ) * V (3 / 16) + θ * V (69 / 100) <
            (1 - θ) * earlyA j x (3 / 80) + θ * earlyA j x (19 / 100) := by nlinarith [hθ.1, hθ.2]
        exact lt_of_lt_of_le hlt hconc
      · set θ := (h - 19 / 100) / (1 / 2 - 19 / 100)
        have hθ : 0 ≤ θ ∧ θ ≤ 1 := by
          simp only [θ]
          exact ⟨div_nonneg (by linarith) (by norm_num), (div_le_one (by norm_num)).mpr (by linarith)⟩
        have hh_eq : h = (1 - θ) * (19 / 100) + θ * (1 / 2) := by simp only [θ]; ring
        have he_eq : earlyEnv234 h = (1 - θ) * (69 / 100) + θ * 1 := by
          simp only [earlyEnv234, hs1, hs2, ↓reduceIte, θ]; ring
        rw [he_eq, haff]
        have hconc := earlyA_concave_comb hj14 (h1 := 19 / 100) (h2 := 1 / 2) hx
          ⟨by norm_num, by norm_num⟩ ⟨by norm_num, le_rfl⟩ hθ
        rw [← hh_eq] at hconc
        have hlt : (1 - θ) * V (69 / 100) + θ * V 1 <
            (1 - θ) * earlyA j x (19 / 100) + θ * earlyA j x (1 / 2) := by nlinarith [hθ.1, hθ.2]
        exact lt_of_lt_of_le hlt hconc
  split_ifs with hray
  · -- Upper ray `x ≥ 9/7`: put `p = 1/x ∈ (0, 7/9]`.
    set p := 1 / x
    have hp0 : 0 < p := div_pos one_pos hx
    have hp1 : p ≤ 7 / 9 := by
      simp only [p]; rw [div_le_iff₀ hx]; linarith
    have hx_eq : 1 / p = x := one_div_one_div x
    have hmono := earlyVhi_mono_phi hj1 hx (phi_reset_le_earlyEnv234 (le_of_lt hh0))
    refine lt_of_le_of_lt hmono ?_
    have hn0 := early04_node_pos hj (Or.inl rfl) hp0 hp1
    have hn1 := early04_node_pos hj (Or.inr (Or.inl rfl)) hp0 hp1
    have hn2 := early04_node_pos hj (Or.inr (Or.inr rfl)) hp0 hp1
    simp only [early04_vertices, List.getD_cons_zero, List.getD_cons_succ, hx_eq,
      Rat.cast_zero, Rat.cast_div, Rat.cast_ofNat] at hn0 hn1 hn2
    exact hinterp (fun φ => earlyVhi j φ x) (earlyVhi_affine_comb j x)
      hn0 hn1 hn2 (early_node_half_j234 hj hx).1
  · -- Lower ray `0 < x < 9/7`.
    have hx1 : x ≤ 9 / 7 := le_of_not_ge hray
    have hmono := earlyVlo_mono_phi hj (le_of_lt hx) hx1 (phi_reset_le_earlyEnv234 (le_of_lt hh0))
    refine lt_of_le_of_lt hmono ?_
    have hn0 := early05_node_pos hj (Or.inl rfl) hx hx1
    have hn1 := early05_node_pos hj (Or.inr (Or.inl rfl)) hx hx1
    have hn2 := early05_node_pos hj (Or.inr (Or.inr rfl)) hx hx1
    simp only [early05_vertices, List.getD_cons_zero, List.getD_cons_succ,
      Rat.cast_zero, Rat.cast_div, Rat.cast_ofNat] at hn0 hn1 hn2
    exact hinterp (fun φ => earlyVlo j φ x) (earlyVlo_affine_comb j x)
      hn0 hn1 hn2 (early_node_half_j234 hj hx).2

end EarlyCerts

/-! ### Section 10: Rank 0 Base & `thm:early` Stock Induction Bridge -/

/-- Rank-0 low-mean stock `IsStockOn IsLowMean 0 (CStock 0)` (`C_0 = M = 485883/100000`). -/
theorem isStockOn_lowMean_0 : IsStockOn IsLowMean 0 (CStock 0) := by
  intro d _hd X C0 P Q hC0 hP_sub hP_ne hlow _hQ _hdisj _hQcard
  rw [CStock_0]
  by_cases hphi : phi P = 0
  · rw [delayedCost_eq_zero_of_phi_eq_zero X C0 P Q 1 hphi, hphi, mul_zero]
  have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi)
  by_cases hS0 : cost P C0 = 0
  · rw [delayedCost_eq_zero_of_cost_eq_zero 1 hC0 hS0]
    have hM_nn : (0 : ℝ) ≤ 485883 / 100000 := by norm_num
    exact mul_nonneg hM_nn (le_of_lt hphi_pos)
  have hS_pos : 0 < cost P C0 := lt_of_le_of_ne (cost_nonneg P C0) (Ne.symm hS0)
  have hT_pos : 0 < cost X C0 :=
    lt_of_lt_of_le hS_pos (Finset.sum_le_sum_of_subset_of_nonneg hP_sub (fun _ _ _ => distSq_nonneg _ _))
  -- Unfold the single draw of `delayedCost X C0 P Q 1`:
  unfold delayedCost
  simp only [d2Expect, hT_pos, ↓reduceIte, fullCharge, repeatCharge, repeatChargeFrom,
    Bool.false_and, Bool.false_eq_true, add_zero, centersAfter, addDraw]
  have hsplit :
      ∑ y ∈ X, (distSq y C0 / cost X C0) *
        (if visited P [some y] then cost P (insert y C0) else 0) =
      ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) := by
    rw [← Finset.sum_sdiff hP_sub]
    have h0 : ∑ y ∈ X \ P, (distSq y C0 / cost X C0) *
        (if visited P [some y] then cost P (insert y C0) else 0) = 0 := by
      apply Finset.sum_eq_zero
      intro y hy
      have hyP : y ∉ P := (Finset.mem_sdiff.mp hy).2
      have hnv : ¬ visited P [some y] := by simp [visited, hitGroup, hyP]
      simp [hnv]
    rw [h0, zero_add]
    refine Finset.sum_congr rfl (fun y hy => ?_)
    have hv : visited P [some y] := ⟨some y, List.mem_cons_self, hy⟩
    simp [hv]
  rw [hsplit]
  have hfac :
      ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) =
        (cost P C0 / cost X C0) *
          ∑ y ∈ P, (distSq y C0 / cost P C0) * cost P (insert y C0) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    field_simp [ne_of_gt hS_pos, ne_of_gt hT_pos]
  rw [hfac]
  have hpm := postHitMean_le_MThresh_local hlow hC0 hP_ne hphi_pos hS_pos
  unfold postHitMean at hpm
  have hhit : ∑ y ∈ P, (distSq y C0 / cost P C0) * cost P (insert y C0) ≤ MThresh * phi P :=
    (div_le_iff₀ hphi_pos).mp hpm
  have hrat_le : cost P C0 / cost X C0 ≤ 1 := by
    rw [div_le_one hT_pos]
    exact Finset.sum_le_sum_of_subset_of_nonneg hP_sub (fun _ _ _ => distSq_nonneg _ _)
  have hrat_nn : 0 ≤ cost P C0 / cost X C0 := div_nonneg (le_of_lt hS_pos) (le_of_lt hT_pos)
  calc
    (cost P C0 / cost X C0) * ∑ y ∈ P, (distSq y C0 / cost P C0) * cost P (insert y C0)
      ≤ (cost P C0 / cost X C0) * (MThresh * phi P) := mul_le_mul_of_nonneg_left hhit hrat_nn
    _ ≤ 1 * (MThresh * phi P) := mul_le_mul_of_nonneg_right hrat_le
          (mul_nonneg (by unfold MThresh; norm_num) (le_of_lt hphi_pos))
    _ = (485883 / 100000) * phi P := by unfold MThresh; ring

/-- Rank-1 low-mean stock `IsStockOn IsLowMean 1 (5663 / 1000)` given the 1-name race bound
    (`eq:one-name` + `cor:reset-monotone`). Ready to specialize immediately once `V3.Race` + `V3.Reset` land! -/
theorem isStockOn_lowMean_one_of_oneName
    (hone : ∀ {d : ℕ} (X C1 P : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C1.Nonempty → P ⊆ X → P.Nonempty → 0 < phi P →
      IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = 1 →
      0 < cost P C1 → ∀ {x : ℝ}, 0 < x →
      cost X C1 - cost P C1 ≤ x * cost P C1 →
      coveredCost X C1 P Q 1 / cost P C1 ≤
        earlyV1 (phi_reset (phi P / cost P C1)) x) :
    IsStockOn IsLowMean 1 (CStock 1) := by
  apply lem_mixing IsLowMean (j := 1) (C_prev := CStock 0) (C_curr := CStock 1)
    (by omega) isStockOn_lowMean_0 (by rw [CStock_0, CStock_1]; norm_num)
  intro d _hd X C0 P Q hC0 hP_sub hP_ne hlow hphi hQ hdisj hQcard hS
  have hd_eq : ((1 : ℕ) : ℝ) * (CStock 1 - CStock 0) = dSlope 1 := by simp [dSlope]
  dsimp only []
  rw [hd_eq]
  apply early_marked_of_pointwise (Or.inl rfl) hC0 hP_sub hP_ne hlow hphi hQ hdisj hS
  · intro x _
    have hp := lem_persistent (Finset.insert_nonempty x C0) hP_sub hQ (by omega : 1 ≤ Q.card)
    rwa [hQcard, cClock_self] at hp
  · intro x _ s L u hs2 hLpos hu2
    have hu_pos : 0 < u := by linarith
    have hPc_pos : 0 < cost P (insert x C0) := by
      have : u * phi P = cost P (insert x C0) := div_mul_cancel₀ _ (ne_of_gt hphi)
      nlinarith
    have hx_pos : 0 < L / u := div_pos hLpos hu_pos
    have hdiff_le : cost X (insert x C0) - cost P (insert x C0) ≤ (L / u) * cost P (insert x C0) := by
      have h1 : cost X (insert x C0) - cost P (insert x C0) = cost (X \ P) (insert x C0) := by
        unfold cost; have := Finset.sum_sdiff hP_sub (f := fun y => distSq y (insert x C0)); linarith
      have h2 : cost (X \ P) (insert x C0) ≤ cost (X \ P) C0 := cost_insert_le (X \ P) x hC0
      have h3 : cost (X \ P) C0 = cost X C0 - cost P C0 := by
        unfold cost; have := Finset.sum_sdiff hP_sub (f := fun y => distSq y C0); linarith
      have h4 : (L / u) * cost P (insert x C0) = cost X C0 - cost P C0 := by
        simp only [L, u, Nat.cast_one, one_mul]
        field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
      linarith
    have h1u : phi P / cost P (insert x C0) = 1 / u := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    have hbound := hone X (insert x C0) P Q (Finset.insert_nonempty x C0) hP_sub hP_ne hphi
      hQ hdisj hQcard hPc_pos hx_pos hdiff_le
    rw [h1u] at hbound
    have hhh0 : 0 < 1 / u := div_pos one_pos hu_pos
    have hhh1 : 1 / u < 1 / 2 := by rw [div_lt_div_iff₀ hu_pos (by norm_num)]; linarith
    exact le_trans hbound (le_of_lt (early_pointwise_j1 hx_pos hhh0 hhh1))

/-- **Ranks 2–4 low-mean stock induction step (`IsStockOn IsLowMean j (CStock j)` for `j ∈ {2, 3, 4}`)**,
    parameterized by the exact signatures of `V3.cor_reset_monotone`, `V3.thm_transfer`, and `V3.thm_stopped`. -/
theorem isStockOn_lowMean_j234_of_race {j : ℕ} (hj : j = 2 ∨ j = 3 ∨ j = 4)
    (hprev : IsStockOn IsLowMean (j - 1) (CStock (j - 1)))
    (hreset : ∀ {d : ℕ} {P C0 C : Finset (Point d)} {u : ℝ},
      C0.Nonempty → C0 ⊆ C → 0 < phi P → cost P C0 ≤ u * phi P → 0 < cost P C →
      postHitMean P C ≤ phi_reset (1 / u) * u)
    (htransfer : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {L φ : ℝ},
      1 ≤ j → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
      0 < cost P C0 → groupMeanCost Q C0 ≤ L → 0 ≤ φ → φ ≤ 1 →
      (∀ C : Finset (Point d), C0 ⊆ C → 0 < cost P C →
        (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ φ * cost P C0) →
      coveredCost X C0 P Q j / cost P C0 ≤
        (1 - φ) * (expectedStopped X C0 P Q j / cost P C0) + φ * (harmonic j + piFun j (L / cost P C0)))
    (hstopped : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {x : ℝ},
      2 ≤ j → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
      0 < cost P C0 → groupMeanCost Q C0 ≤ x * cost P C0 →
      cost X C0 - cost P C0 ≤ (j : ℝ) * x * cost P C0 →
      expectedStopped X C0 P Q j / cost P C0 ≤
        x + (min ((7 / 9 : ℝ) * x) 1 - x) * piFun j x +
          (1 - min ((7 / 9 : ℝ) * x) 1) * (1 - 1 / (j : ℝ)) ^ (j - 1) * x) :
    IsStockOn IsLowMean j (CStock j) := by
  have hj14 : j = 1 ∨ j = 2 ∨ j = 3 ∨ j = 4 := Or.inr hj
  have hj1 : 1 ≤ j := by rcases hj with rfl | rfl | rfl <;> omega
  have hj2 : 2 ≤ j := by rcases hj with rfl | rfl | rfl <;> omega
  have hC_mono : CStock (j - 1) ≤ CStock j := by
    rcases hj with rfl | rfl | rfl
    · rw [CStock_1, CStock_2]; norm_num
    · rw [CStock_2, CStock_3]; norm_num
    · rw [CStock_3, CStock_4]; norm_num
  apply lem_mixing IsLowMean (j := j) (C_prev := CStock (j - 1)) (C_curr := CStock j) hj1 hprev hC_mono
  intro d _hd X C0 P Q hC0 hP_sub hP_ne hlow hphi hQ hdisj hQcard hS
  have hd_eq : (j : ℝ) * (CStock j - CStock (j - 1)) = dSlope j := by
    rcases hj with rfl | rfl | rfl <;> simp [dSlope]
  dsimp only []
  rw [hd_eq]
  apply early_marked_of_pointwise hj14 hC0 hP_sub hP_ne hlow hphi hQ hdisj hS
  · intro x _
    have hp := lem_persistent (Finset.insert_nonempty x C0) hP_sub hQ (by omega : j ≤ Q.card)
    rwa [hQcard, cClock_self] at hp
  · intro x _ s L u hs2 hLpos hu2
    have hu_pos : 0 < u := by linarith
    have hPc_pos : 0 < cost P (insert x C0) := by
      have : u * phi P = cost P (insert x C0) := div_mul_cancel₀ _ (ne_of_gt hphi)
      nlinarith
    have hx_pos : 0 < L / u := div_pos hLpos hu_pos
    have hdiff_le : cost X (insert x C0) - cost P (insert x C0) ≤ (j : ℝ) * (L / u) * cost P (insert x C0) := by
      have h1 : cost X (insert x C0) - cost P (insert x C0) = cost (X \ P) (insert x C0) := by
        unfold cost; have := Finset.sum_sdiff hP_sub (f := fun y => distSq y (insert x C0)); linarith
      have h2 : cost (X \ P) (insert x C0) ≤ cost (X \ P) C0 := cost_insert_le (X \ P) x hC0
      have h3 : cost (X \ P) C0 = cost X C0 - cost P C0 := by
        unfold cost; have := Finset.sum_sdiff hP_sub (f := fun y => distSq y C0); linarith
      have hj_ne : (j : ℝ) ≠ 0 := by positivity
      have h4 : (j : ℝ) * (L / u) * cost P (insert x C0) = cost X C0 - cost P C0 := by
        simp only [L, u]; field_simp [hj_ne, ne_of_gt hphi, ne_of_gt hPc_pos]
      linarith
    have hgrp_le : groupMeanCost Q (insert x C0) ≤ (L / u) * cost P (insert x C0) := by
      have hsum := sum_groups_cost_le_diff (C := insert x C0) hP_sub hQ hdisj
      unfold groupMeanCost
      rw [hQcard, ite_eq_right (by omega : j ≠ 0)]
      have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
      rw [div_le_iff₀ hj_pos]
      linarith
    have hL_mul : (L / u) * cost P (insert x C0) = L * phi P := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    have h1u_pos : 0 < 1 / u := div_pos one_pos hu_pos
    have h1u_lt : 1 / u < 1 / 2 := by rw [div_lt_div_iff₀ hu_pos (by norm_num)]; linarith
    have hφ0 : 0 ≤ phi_reset (1 / u) := by
      unfold phi_reset
      exact le_min (by norm_num) (le_min (by linarith) (by positivity))
    have hφ1 : phi_reset (1 / u) ≤ 1 := min_le_left _ _
    have hpost : ∀ C : Finset (Point d), insert x C0 ⊆ C → 0 < cost P C →
        (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤
          phi_reset (1 / u) * cost P (insert x C0) := by
      intro C hsub hPC
      have hbound : cost P (insert x C0) ≤ u * phi P := by
        simp only [u]; rw [div_mul_cancel₀ _ (ne_of_gt hphi)]
      have hr := hreset (Finset.insert_nonempty x C0) hsub hphi hbound hPC
      unfold postHitMean at hr
      have hmul := (div_le_iff₀ hphi).mp hr
      have heq : phi_reset (1 / u) * u * phi P = phi_reset (1 / u) * cost P (insert x C0) := by
        simp only [u]; field_simp [ne_of_gt hphi]
      linarith
    have htr := htransfer hj1 (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos
      (hL_mul ▸ hgrp_le) hφ0 hφ1 hpost
    have hdiv_eq : L * phi P / cost P (insert x C0) = L / u := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    rw [hdiv_eq] at htr
    have hst := hstopped hj2 (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos
      hgrp_le hdiff_le
    have hcomb : coveredCost X (insert x C0) P Q j / cost P (insert x C0) ≤
        (1 - phi_reset (1 / u)) *
          (L / u + (min ((7 / 9 : ℝ) * (L / u)) 1 - L / u) * piFun j (L / u) +
            (1 - min ((7 / 9 : ℝ) * (L / u)) 1) * (1 - 1 / (j : ℝ)) ^ (j - 1) * (L / u)) +
        phi_reset (1 / u) * (harmonic j + piFun j (L / u)) := by
      have hmul := mul_le_mul_of_nonneg_left hst (by linarith : 0 ≤ 1 - phi_reset (1 / u))
      linarith
    have hmu_eq : (1 - 1 / (j : ℝ)) ^ (j - 1) = earlyMu j := by
      unfold earlyMu
      have hj_ne : (j : ℝ) ≠ 0 := by positivity
      have hbase : 1 - 1 / (j : ℝ) = ((j - 1 : ℕ) : ℝ) / (j : ℝ) := by
        rw [Nat.cast_sub hj1, Nat.cast_one]; field_simp [hj_ne]
      rw [hbase, div_pow, ite_eq_right (by omega : ¬ j ≤ 1)]
    rw [hmu_eq] at hcomb
    have hpt := early_pointwise_j234 hj hx_pos h1u_pos h1u_lt
    by_cases hray : 9 / 7 ≤ L / u
    · have ha : min ((7 / 9 : ℝ) * (L / u)) 1 = 1 := min_eq_right (by linarith)
      simp only [hray, ↓reduceIte, earlyVhi] at hpt
      rw [ha] at hcomb
      have heq : (1 - phi_reset (1 / u)) * (L / u + (1 - L / u) * piFun j (L / u) + (1 - 1) * earlyMu j * (L / u)) +
          phi_reset (1 / u) * (harmonic j + piFun j (L / u)) =
          (1 - phi_reset (1 / u)) * (L / u + (1 - L / u) * piFun j (L / u)) +
          phi_reset (1 / u) * (harmonic j + piFun j (L / u)) := by ring
      linarith
    · have ha : min ((7 / 9 : ℝ) * (L / u)) 1 = (7 / 9 : ℝ) * (L / u) := min_eq_left (by linarith)
      simp only [hray, ↓reduceIte, earlyVlo] at hpt
      rw [ha] at hcomb
      have heq : (1 - phi_reset (1 / u)) * (L / u + ((7 / 9) * (L / u) - L / u) * piFun j (L / u) +
            (1 - (7 / 9) * (L / u)) * earlyMu j * (L / u)) +
          phi_reset (1 / u) * (harmonic j + piFun j (L / u)) =
          (1 - phi_reset (1 / u)) * (L / u - (2 / 9) * (L / u) * piFun j (L / u) +
            (1 - (7 / 9) * (L / u)) * earlyMu j * (L / u)) +
          phi_reset (1 / u) * (harmonic j + piFun j (L / u)) := by ring
      linarith

/-- **Unconditional Rank-1 Low-Mean Stock (`IsStockOn IsLowMean 1 (5663 / 1000)`)**:
    Instantiates `isStockOn_lowMean_one_of_oneName` directly with `V3.Race.coveredCost_one_name_le`
    and `V3.Reset.cor_reset_monotone` (unblocking the early `R 3 = 185/32` checkpoint!). -/
theorem isStockOn_lowMean_1 : IsStockOn IsLowMean 1 (CStock 1) := by
  apply isStockOn_lowMean_one_of_oneName
  intro d X C1 P Q hC1 hP_sub _hP_ne hphi hQ hdisj hQcard hPc x hx hdiff
  have hφ_le : phi_reset (phi P / cost P C1) ≤ 1 := min_le_left _ _
  have hpost : (∑ y ∈ P, (distSq y C1 / cost P C1) * cost P (insert y C1)) ≤
      phi_reset (phi P / cost P C1) * cost P C1 := by
    set u := cost P C1 / phi P
    have hu_pos : 0 < u := div_pos hPc hphi
    have hbound : cost P C1 ≤ u * phi P := by simp only [u]; rw [div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hr := (cor_reset_monotone hC1 Subset.rfl hphi hbound hPc).2
    unfold postHitMean at hr
    have hmul := (div_le_iff₀ hphi).mp hr
    have h1u : 1 / u = phi P / cost P C1 := by simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc]
    have heq : phi_reset (1 / u) * u * phi P = phi_reset (phi P / cost P C1) * cost P C1 := by
      rw [h1u]; simp only [u]; field_simp [ne_of_gt hphi]
    linarith
  have h := coveredCost_one_name_le hC1 hP_sub hQ hdisj hQcard hPc hdiff hφ_le hpost
  simpa [earlyV1] using h

/-- **Unconditional Rank-2 Low-Mean Stock (`IsStockOn IsLowMean 2 (1551 / 250)`)**. -/
theorem isStockOn_lowMean_2 : IsStockOn IsLowMean 2 (CStock 2) :=
  isStockOn_lowMean_j234_of_race (Or.inl rfl) isStockOn_lowMean_1
    (fun hC0 hsub hphi hb hSC => (cor_reset_monotone hC0 hsub hphi hb hSC).2)
    (fun hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost =>
      thm_transfer hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost)
    (fun hj hC0 hP hQ hPQ hQc hv hL hnt =>
      thm_stopped hj hC0 hP hQ hPQ hQc hv hL hnt)

/-- **Unconditional Rank-3 Low-Mean Stock (`IsStockOn IsLowMean 3 (1653 / 250)`)**. -/
theorem isStockOn_lowMean_3 : IsStockOn IsLowMean 3 (CStock 3) :=
  isStockOn_lowMean_j234_of_race (Or.inr (Or.inl rfl)) isStockOn_lowMean_2
    (fun hC0 hsub hphi hb hSC => (cor_reset_monotone hC0 hsub hphi hb hSC).2)
    (fun hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost =>
      thm_transfer hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost)
    (fun hj hC0 hP hQ hPQ hQc hv hL hnt =>
      thm_stopped hj hC0 hP hQ hPQ hQc hv hL hnt)

/-- **Unconditional Rank-4 Low-Mean Stock (`IsStockOn IsLowMean 4 (347 / 50)`)**. -/
theorem isStockOn_lowMean_4 : IsStockOn IsLowMean 4 (CStock 4) :=
  isStockOn_lowMean_j234_of_race (Or.inr (Or.inr rfl)) isStockOn_lowMean_3
    (fun hC0 hsub hphi hb hSC => (cor_reset_monotone hC0 hsub hphi hb hSC).2)
    (fun hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost =>
      thm_transfer hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost)
    (fun hj hC0 hP hQ hPQ hQc hv hL hnt =>
      thm_stopped hj hC0 hP hQ hPQ hQc hv hL hnt)

/-- **Theorem 8.17 (`thm:early`, Unconditional)**:
    For every `j ∈ {0, 1, 2, 3, 4}`, `CStock j` is a stock on low-mean targets (`IsStockOn IsLowMean j (CStock j)`),
    with `CStock 1 = 5663 / 1000` and `CStock 4 = 347 / 50`. -/
theorem thm_early {j : ℕ} (hj : j ≤ 4) : IsStockOn IsLowMean j (CStock j) := by
  interval_cases j
  · exact isStockOn_lowMean_0
  · exact isStockOn_lowMean_1
  · exact isStockOn_lowMean_2
  · exact isStockOn_lowMean_3
  · exact isStockOn_lowMean_4

end

end V3


==> anc/V3/HubFunction.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.CertEngine
import V3.Data.HubResetEarlyData

/-!
# Analytic Properties of the Hub Function (Sections 3.3, 8.5, Appendix B)

Formalizes:
* **Lemma 3.5 (`lem:binomial`)**: Closed form of `GFun m (1/c)`, exact difference identity
  `eq:hub-difference`, binomial partial-fraction form `eq:G-binomial`, exact `c`- and `p`-derivatives
  of `piFun`, `KFun`, and `GFun`, plus explicit values `JVal 2 = 5`, `GFun 1 (11/5) = 185/32`,
  `pStar 1 = 11/5`, `JVal 3 = 185/32`.
* **Theorem 3.6 (`thm:laplace`)**: Laplace unimodality of `c ↦ GFun m (1/c) + v * KFun m (1/c)` for
  all `m ≥ 1, v ≥ -1` (using explicit finite exponential-polynomial antiderivatives and
  `V3.antideriv_lt_of_deriv_pos_at`, zero MeasureTheory), derivative upper bounds (b), and strict
  monotonicity of maximizers `pStar m < pStar (m + 1)` (c).
* **Theorem 3.7 (`thm:brackets`, `HUB-01`, App. B.1)** and **Theorem 3.9 (`thm:gap`, `HUB-02`)**:
  Strict decrease of `JVal (m + 2) - (2 + 2 * harmonic (m + 1))` across all three ranges
  (`1 ≤ m ≤ 4`, `5 ≤ m ≤ 17`, `m ≥ 17` with `exp (9/5) < 61/10`), and exact crossover brackets.
* **Theorem 8.15 (`thm:hub-stocks`, `HUB-03`, App. B.2)**: Comparison of low-mean stocks `CStock j`,
  hub values `GFun j (11/4)`, optimized values `JVal (j + 2)`, and reservoir values `2 + 2 H_{j+1}`.
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP

namespace V3

noncomputable section

/-! ### Local derivative-of-sum helper -/

private lemma hasDerivAt_finset_sum {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ} {d : ι → ℝ} {x : ℝ}
    (hf : ∀ i ∈ s, HasDerivAt (f i) (d i) x) :
    HasDerivAt (fun t => ∑ i ∈ s, f i t) (∑ i ∈ s, d i) x :=
  hasDerivAt_sum s (f' := fun i _ => d i) hf

/-! ### Auxiliary sums and derivative formulas -/

/-- First shifted harmonic sum `s_{1,m}(c) = ∑_{i=1}^m 1 / (i + c)`. -/
def s1Fun (m : ℕ) (c : ℝ) : ℝ :=
  ∑ i ∈ Finset.range m, (((i + 1 : ℕ) : ℝ) + c)⁻¹

/-- Second shifted harmonic sum `s_{2,m}(c) = ∑_{i=1}^m 1 / (i + c)^2`. -/
def s2Fun (m : ℕ) (c : ℝ) : ℝ :=
  ∑ i ∈ Finset.range m, ((((i + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹

/-- Closed form of `G_m(1/c)` in terms of `c = 1/p`, `π_m(1/c)`, and `s_{1,m}(c)`. -/
def GFunClosed (m : ℕ) (c : ℝ) : ℝ :=
  1 + harmonic m + 3 * (1 - piFun m (1 / c)) / c + 4 * piFun m (1 / c) -
    4 * (1 - c) * piFun m (1 / c) * s1Fun m c

/-- Exact derivative `G'_m(c) = d/dc [G_m(1/c)]` from eq. (`eq:Gprime`). -/
def GDerivC (m : ℕ) (c : ℝ) : ℝ :=
  3 * (piFun m (1 / c) - 1) / c ^ 2 +
    3 * piFun m (1 / c) * s1Fun m c / c +
    4 * (1 - c) * piFun m (1 / c) * (s1Fun m c ^ 2 + s2Fun m c)

/-- Exact derivative `K'_m(c) = d/dc [K_m(1/c)]`. -/
def KDerivC (m : ℕ) (c : ℝ) : ℝ :=
  if m = 0 then 0
  else (piFun m (1 / c) - 1) / c ^ 2 + (1 - c) * piFun m (1 / c) * s1Fun m c / c

/-- Exact `p`-derivative `d/dp [G_m(p)]`. -/
def GDerivP (m : ℕ) (p : ℝ) : ℝ :=
  -GDerivC m (1 / p) / p ^ 2

/-- Exact `p`-derivative `d/dp [K_m(p)]`. -/
def KDerivP (m : ℕ) (p : ℝ) : ℝ :=
  -KDerivC m (1 / p) / p ^ 2

/-- Exact `p`-derivative `d/dp [π_m(p)]`. -/
def piDerivP (m : ℕ) (p : ℝ) : ℝ :=
  piFun m p * s1Fun m (1 / p) / p ^ 2

/-! ### Elementary identities for `piFun`, `s1Fun`, `s2Fun`, `KFun`, and `harmonic` -/

lemma piFun_zero (p : ℝ) : piFun 0 p = 1 := by
  simp [piFun]

lemma piFun_succ (m : ℕ) (p : ℝ) :
    piFun (m + 1) p = piFun m p * ((((m + 1 : ℕ) : ℝ) * p) / (1 + ((m + 1 : ℕ) : ℝ) * p)) := by
  unfold piFun
  rw [Finset.prod_range_succ]

lemma piFun_pos (m : ℕ) {p : ℝ} (hp : 0 < p) : 0 < piFun m p := by
  unfold piFun
  apply Finset.prod_pos
  intro i _
  have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
  positivity

lemma piFun_le_one (m : ℕ) {p : ℝ} (hp : 0 < p) : piFun m p ≤ 1 := by
  induction m with
  | zero => simp [piFun_zero]
  | succ m ih =>
      rw [piFun_succ]
      have hpos : 0 < piFun m p := piFun_pos m hp
      have hm : (0 : ℝ) < ((m + 1 : ℕ) : ℝ) * p := by positivity
      have hfac : ((m + 1 : ℕ) : ℝ) * p / (1 + ((m + 1 : ℕ) : ℝ) * p) ≤ 1 := by
        rw [div_le_one (by linarith)]
        linarith
      nlinarith

lemma piFun_lt_one {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) : piFun m p < 1 := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  rw [piFun_succ]
  have hle : piFun k p ≤ 1 := piFun_le_one k hp
  have hpos : 0 < piFun k p := piFun_pos k hp
  have hmp : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) * p := by positivity
  have hfac : ((k + 1 : ℕ) : ℝ) * p / (1 + ((k + 1 : ℕ) : ℝ) * p) < 1 := by
    rw [div_lt_one (by linarith)]
    linarith
  have hfac_pos : 0 < ((k + 1 : ℕ) : ℝ) * p / (1 + ((k + 1 : ℕ) : ℝ) * p) := by positivity
  nlinarith

lemma piFun_inv_eq_prod (m : ℕ) {c : ℝ} (hc : 0 < c) :
    piFun m (1 / c) = ∏ i ∈ Finset.range m, ((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + c) := by
  unfold piFun
  apply Finset.prod_congr rfl
  intro i _
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hden1 : 1 + ((i + 1 : ℕ) : ℝ) * (1 / c) ≠ 0 := by positivity
  have hden2 : ((i + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
  rw [div_eq_div_iff hden1 hden2]
  calc ((i + 1 : ℕ) : ℝ) * (1 / c) * (((i + 1 : ℕ) : ℝ) + c)
      = ((i + 1 : ℕ) : ℝ) * ((1 / c) * (((i + 1 : ℕ) : ℝ) + c)) := by ring
    _ = ((i + 1 : ℕ) : ℝ) * (1 + ((i + 1 : ℕ) : ℝ) * (1 / c)) := by
        congr 1; field_simp [hc_ne]; ring

lemma piFun_inv_succ (m : ℕ) {c : ℝ} (hc : 0 < c) :
    piFun (m + 1) (1 / c) = piFun m (1 / c) * (((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + c)) := by
  rw [piFun_inv_eq_prod (m + 1) hc, Finset.prod_range_succ, ← piFun_inv_eq_prod m hc]

lemma piFun_inv_eq_factorial (m : ℕ) {c : ℝ} (hc : 0 < c) :
    piFun m (1 / c) = (Nat.factorial m : ℝ) / ∏ i ∈ Finset.range m, (((i + 1 : ℕ) : ℝ) + c) := by
  induction m with
  | zero => simp [piFun_zero]
  | succ m ih =>
      rw [piFun_inv_succ m hc, ih, Finset.prod_range_succ, Nat.factorial_succ, Nat.cast_mul]
      have hden1 : (∏ i ∈ Finset.range m, (((i + 1 : ℕ) : ℝ) + c)) ≠ 0 :=
        ne_of_gt (Finset.prod_pos (fun i _ => by positivity))
      have hden2 : ((m + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
      field_simp [hden1, hden2]

lemma s1Fun_zero (c : ℝ) : s1Fun 0 c = 0 := by
  simp [s1Fun]

lemma s1Fun_succ (m : ℕ) (c : ℝ) :
    s1Fun (m + 1) c = s1Fun m c + (((m + 1 : ℕ) : ℝ) + c)⁻¹ := by
  simp [s1Fun, Finset.sum_range_succ]

lemma s1Fun_nonneg (m : ℕ) {c : ℝ} (hc : 0 < c) : 0 ≤ s1Fun m c := by
  unfold s1Fun
  exact Finset.sum_nonneg (fun i _ => by positivity)

lemma s1Fun_pos {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) : 0 < s1Fun m c := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  rw [s1Fun_succ]
  have h1 : 0 ≤ s1Fun k c := s1Fun_nonneg k hc
  have h2 : (0 : ℝ) < (((k + 1 : ℕ) : ℝ) + c)⁻¹ := by positivity
  linarith

lemma s2Fun_zero (c : ℝ) : s2Fun 0 c = 0 := by
  simp [s2Fun]

lemma s2Fun_succ (m : ℕ) (c : ℝ) :
    s2Fun (m + 1) c = s2Fun m c + ((((m + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹ := by
  simp [s2Fun, Finset.sum_range_succ]

lemma s2Fun_nonneg (m : ℕ) {c : ℝ} (hc : 0 < c) : 0 ≤ s2Fun m c := by
  unfold s2Fun
  exact Finset.sum_nonneg (fun i _ => by positivity)

lemma s2Fun_pos {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) : 0 < s2Fun m c := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  rw [s2Fun_succ]
  have h1 : 0 ≤ s2Fun k c := s2Fun_nonneg k hc
  have h2 : (0 : ℝ) < ((((k + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹ := by positivity
  linarith

lemma s1Fun_lt_harmonic {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) :
    s1Fun m c < harmonic m := by
  unfold s1Fun harmonic
  apply Finset.sum_lt_sum
  · intro i _
    have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
    exact ((inv_lt_inv₀ (by linarith) hi).mpr (by linarith)).le
  · refine ⟨0, Finset.mem_range.mpr hm, ?_⟩
    have h1 : (0 : ℝ) < ((0 + 1 : ℕ) : ℝ) := by norm_num
    exact (inv_lt_inv₀ (by linarith) h1).mpr (by linarith)

lemma harmonic_pos {m : ℕ} (hm : 1 ≤ m) : 0 < harmonic m := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  rw [harmonic_succ]
  have h1 : 0 ≤ harmonic k := harmonic_nonneg k
  have h2 : (0 : ℝ) < (((k + 1 : ℕ) : ℝ))⁻¹ := by positivity
  linarith

private lemma harmonic_mono' : Monotone harmonic := by
  intro a b hab
  induction hab with
  | refl => exact le_rfl
  | @step m _ ih =>
      rw [harmonic_succ]
      have : (0 : ℝ) ≤ (((m + 1 : ℕ) : ℝ))⁻¹ := by positivity
      linarith

lemma KFun_zero (p : ℝ) : KFun 0 p = 1 := by
  simp [KFun]

lemma KFun_of_pos {m : ℕ} (hm : 1 ≤ m) (p : ℝ) :
    KFun m p = p + (1 - p) * piFun m p := by
  have hm0 : m ≠ 0 := by omega
  simp [KFun, hm0]

lemma KFun_inv_eq {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : c ≠ 0) :
    KFun m (1 / c) = piFun m (1 / c) + (1 - piFun m (1 / c)) / c := by
  rw [KFun_of_pos hm]
  field_simp [hc]
  ring

lemma KFun_succ_rec (m : ℕ) {p : ℝ} (hp : 0 < p) :
    KFun (m + 1) p = (p + ((m + 1 : ℕ) : ℝ) * p * KFun m p) / (1 + ((m + 1 : ℕ) : ℝ) * p) := by
  have hden : 1 + ((m + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
  cases m with
  | zero =>
      rw [KFun_of_pos (by omega : 1 ≤ 1), KFun_zero, piFun_succ, piFun_zero]
      field_simp [hden]
      ring
  | succ m =>
      rw [KFun_of_pos (by omega), KFun_of_pos (by omega), piFun_succ]
      field_simp [hden]
      ring

lemma KFun_pos (m : ℕ) {p : ℝ} (hp : 0 < p) : 0 < KFun m p := by
  induction m with
  | zero => rw [KFun_zero]; norm_num
  | succ m ih =>
      rw [KFun_succ_rec m hp]
      positivity

/-! ### Section 1: Lemma 3.5 (`lem:binomial`), closed form, difference identity, and derivatives -/

lemma GFunClosed_diff (m : ℕ) {c : ℝ} (hc : 0 < c) :
    ((m + 1 : ℕ) : ℝ) * (GFunClosed (m + 1) c - GFunClosed m c) =
      1 + piFun (m + 1) (1 / c) * (4 * (1 - c) * c * s1Fun (m + 1) c - 1) := by
  unfold GFunClosed
  have hpi : piFun (m + 1) (1 / c) =
      piFun m (1 / c) * (((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + c)) :=
    piFun_inv_succ m hc
  have hs1 : s1Fun (m + 1) c = s1Fun m c + (((m + 1 : ℕ) : ℝ) + c)⁻¹ := s1Fun_succ m c
  have hH : harmonic (m + 1) = harmonic m + (((m + 1 : ℕ) : ℝ))⁻¹ := harmonic_succ m
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hm_ne : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  have hmc_ne : ((m + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
  rw [hpi, hs1, hH]
  field_simp [hc_ne, hm_ne, hmc_ne]
  ring

/-- Closed form of `G_m(1/c)` agrees with the recurrence `GFun` (`eq:G`) for all `m ≥ 0, c > 0`. -/
theorem GFun_eq_closed (m : ℕ) {c : ℝ} (hc : 0 < c) :
    GFun m (1 / c) = GFunClosed m c := by
  induction m with
  | zero =>
      simp [GFun, GFunClosed, harmonic_zero, piFun_zero, s1Fun_zero]
      norm_num
  | succ m ih =>
      have hdiff := GFunClosed_diff m hc
      have hc_ne : c ≠ 0 := ne_of_gt hc
      have hden : 1 + ((m + 1 : ℕ) : ℝ) * (1 / c) ≠ 0 := by positivity
      simp only [GFun, ih]
      rw [div_eq_iff hden]
      have hkey : GFunClosed (m + 1) c * (1 + ((m + 1 : ℕ) : ℝ) * (1 / c)) -
          ((m + 1 : ℕ) : ℝ) * (1 / c) * GFunClosed m c =
          GFunClosed (m + 1) c +
            ((m + 1 : ℕ) : ℝ) * (GFunClosed (m + 1) c - GFunClosed m c) / c := by
        field_simp [hc_ne]
        ring
      have hcomb : GFunClosed (m + 1) c +
          ((m + 1 : ℕ) : ℝ) * (GFunClosed (m + 1) c - GFunClosed m c) / c =
          1 + harmonic (m + 1) + 4 * (1 / c) + 4 * (1 - 1 / c) * piFun (m + 1) (1 / c) := by
        rw [hdiff]
        unfold GFunClosed
        field_simp [hc_ne]
        ring
      linarith

/-- Exact difference identity (`eq:hub-difference` of Lemma 3.5). -/
theorem GFun_diff {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) :
    (m : ℝ) * (GFun m (1 / c) - GFun (m - 1) (1 / c)) =
      1 + piFun m (1 / c) * (4 * (1 - c) * c * s1Fun m c - 1) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  simp only [Nat.add_sub_cancel]
  rw [GFun_eq_closed (k + 1) hc, GFun_eq_closed k hc]
  exact GFunClosed_diff k hc

/-! ### Exact derivatives of `piFun`, `s1Fun`, `KFun`, and `GFun` -/

lemma hasDerivAt_piFun_inv (m : ℕ) {c : ℝ} (hc : 0 < c) :
    HasDerivAt (fun x => piFun m (1 / x)) (-piFun m (1 / c) * s1Fun m c) c := by
  induction m with
  | zero =>
      simp only [piFun_zero, s1Fun_zero, mul_zero]
      exact hasDerivAt_const c (1 : ℝ)
  | succ m ih =>
      have hfac : HasDerivAt (fun x => ((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + x))
          (-((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + c) ^ 2) c := by
        have hden : ((m + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
        have h := hasDerivAt_div_real (hasDerivAt_const c ((m + 1 : ℕ) : ℝ))
          (hasDerivAt_const_add ((m + 1 : ℕ) : ℝ) (hasDerivAt_id c)) hden
        simpa [zero_mul, mul_one, zero_sub] using h
      have hmul := ih.mul hfac
      have hval : (-piFun m (1 / c) * s1Fun m c) * (((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + c)) +
          piFun m (1 / c) * (-((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + c) ^ 2) =
          -piFun (m + 1) (1 / c) * s1Fun (m + 1) c := by
        rw [piFun_inv_succ m hc, s1Fun_succ]
        have hden : ((m + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
        field_simp [hden]
        ring
      rw [hval] at hmul
      have hev : (fun x => piFun (m + 1) (1 / x)) =ᶠ[𝓝 c]
          (fun x => piFun m (1 / x) * (((m + 1 : ℕ) : ℝ) / (((m + 1 : ℕ) : ℝ) + x))) :=
        Filter.mem_of_superset (Ioi_mem_nhds hc) (fun x hx => piFun_inv_succ m hx)
      exact hmul.congr_of_eventuallyEq hev

lemma hasDerivAt_s1Fun (m : ℕ) {c : ℝ} (hc : 0 < c) :
    HasDerivAt (s1Fun m) (-s2Fun m c) c := by
  have hterm : ∀ i ∈ Finset.range m,
      HasDerivAt (fun x => (((i + 1 : ℕ) : ℝ) + x)⁻¹)
        (-((((i + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹) c := by
    intro i _
    have hden : ((i + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
    have h1 := (hasDerivAt_inv_real hden).comp c
      (hasDerivAt_const_add ((i + 1 : ℕ) : ℝ) (hasDerivAt_id c))
    change HasDerivAt (fun x => (((i + 1 : ℕ) : ℝ) + x)⁻¹) _ c at h1
    simpa using h1
  have hsum := hasDerivAt_finset_sum (Finset.range m) hterm
  unfold s1Fun s2Fun
  rw [← Finset.sum_neg_distrib]
  exact hsum

/-- Exact derivative of `c ↦ G_m(1/c)` (`eq:Gprime`). -/
theorem hasDerivAt_GFun_inv (m : ℕ) {c : ℝ} (hc : 0 < c) :
    HasDerivAt (fun x => GFun m (1 / x)) (GDerivC m c) c := by
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hpi := hasDerivAt_piFun_inv m hc
  have hs1 := hasDerivAt_s1Fun m hc
  have h1 : HasDerivAt (fun x => 3 * (1 - piFun m (1 / x)) / x)
      (((3 * (piFun m (1 / c) * s1Fun m c)) * c - 3 * (1 - piFun m (1 / c)) * 1) / c ^ 2) c := by
    have hnum : HasDerivAt (fun x => 3 * (1 - piFun m (1 / x)))
        (3 * (piFun m (1 / c) * s1Fun m c)) c := by
      have h := (hasDerivAt_const_sub (1 : ℝ) hpi).const_mul (3 : ℝ)
      simpa using h
    exact hasDerivAt_div_real hnum (hasDerivAt_id c) hc_ne
  have h2 : HasDerivAt (fun x => 4 * piFun m (1 / x))
      (4 * (-piFun m (1 / c) * s1Fun m c)) c := hpi.const_mul (4 : ℝ)
  have h3a : HasDerivAt (fun x => 4 * (1 - x) * piFun m (1 / x))
      ((-4) * piFun m (1 / c) + 4 * (1 - c) * (-piFun m (1 / c) * s1Fun m c)) c := by
    have hlin : HasDerivAt (fun x => 4 * (1 - x)) (-4 : ℝ) c := by
      have h := (hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id c)).const_mul (4 : ℝ)
      simpa using h
    exact hlin.mul hpi
  have h3 := h3a.mul hs1
  have hall := hasDerivAt_sub
    (hasDerivAt_add (hasDerivAt_const_add (1 + harmonic m) h1) h2) h3
  have hval :
      ((3 * (piFun m (1 / c) * s1Fun m c)) * c - 3 * (1 - piFun m (1 / c)) * 1) / c ^ 2 +
        4 * (-piFun m (1 / c) * s1Fun m c) -
        (((-4) * piFun m (1 / c) + 4 * (1 - c) * (-piFun m (1 / c) * s1Fun m c)) * s1Fun m c +
          4 * (1 - c) * piFun m (1 / c) * -s2Fun m c) =
      GDerivC m c := by
    unfold GDerivC
    field_simp [hc_ne]
    ring
  rw [hval] at hall
  have hev : (fun x => GFun m (1 / x)) =ᶠ[𝓝 c] (fun x => GFunClosed m x) :=
    Filter.mem_of_superset (Ioi_mem_nhds hc) (fun x hx => GFun_eq_closed m hx)
  exact hall.congr_of_eventuallyEq hev

/-- Exact derivative of `c ↦ K_m(1/c)`. -/
theorem hasDerivAt_KFun_inv (m : ℕ) {c : ℝ} (hc : 0 < c) :
    HasDerivAt (fun x => KFun m (1 / x)) (KDerivC m c) c := by
  cases m with
  | zero =>
      simp only [KFun_zero, KDerivC, ↓reduceIte]
      exact hasDerivAt_const c (1 : ℝ)
  | succ m =>
      have hc_ne : c ≠ 0 := ne_of_gt hc
      have hpi := hasDerivAt_piFun_inv (m + 1) hc
      have hdiv : HasDerivAt (fun x => (1 - piFun (m + 1) (1 / x)) / x)
          (((piFun (m + 1) (1 / c) * s1Fun (m + 1) c) * c -
            (1 - piFun (m + 1) (1 / c)) * 1) / c ^ 2) c := by
        have hnum : HasDerivAt (fun x => 1 - piFun (m + 1) (1 / x))
            (piFun (m + 1) (1 / c) * s1Fun (m + 1) c) c := by
          simpa using hasDerivAt_const_sub (1 : ℝ) hpi
        exact hasDerivAt_div_real hnum (hasDerivAt_id c) hc_ne
      have hadd := hasDerivAt_add hpi hdiv
      have hval : (-piFun (m + 1) (1 / c) * s1Fun (m + 1) c) +
          ((piFun (m + 1) (1 / c) * s1Fun (m + 1) c) * c -
            (1 - piFun (m + 1) (1 / c)) * 1) / c ^ 2 = KDerivC (m + 1) c := by
        simp only [KDerivC, Nat.succ_ne_zero, ↓reduceIte]
        field_simp [hc_ne]
        ring
      rw [hval] at hadd
      have hev : (fun x => KFun (m + 1) (1 / x)) =ᶠ[𝓝 c]
          (fun x => piFun (m + 1) (1 / x) + (1 - piFun (m + 1) (1 / x)) / x) :=
        Filter.mem_of_superset (Ioi_mem_nhds hc) (fun x hx => KFun_inv_eq (by omega) (ne_of_gt hx))
      exact hadd.congr_of_eventuallyEq hev

/-- Exact `p`-derivative of `p ↦ π_m(p)`. -/
theorem hasDerivAt_piFun (m : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (piFun m) (piDerivP m p) p := by
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hinv : HasDerivAt (fun x : ℝ => 1 / x) (-(p ^ 2)⁻¹) p := by
    simpa [one_div] using hasDerivAt_inv_real hp_ne
  have hcomp := (hasDerivAt_piFun_inv m (one_div_pos.mpr hp)).comp p hinv
  convert hcomp using 1
  · ext x; simp
  · simp only [one_div_one_div, piDerivP]
    field_simp [hp_ne]

/-- Exact `p`-derivative of `p ↦ G_m(p)`. -/
theorem hasDerivAt_GFun (m : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (GFun m) (GDerivP m p) p := by
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hinv : HasDerivAt (fun x : ℝ => 1 / x) (-(p ^ 2)⁻¹) p := by
    simpa [one_div] using hasDerivAt_inv_real hp_ne
  have hcomp := (hasDerivAt_GFun_inv m (one_div_pos.mpr hp)).comp p hinv
  convert hcomp using 1
  · ext x; simp
  · simp only [GDerivP]; ring

/-- Exact `p`-derivative of `p ↦ K_m(p)`. -/
theorem hasDerivAt_KFun (m : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (KFun m) (KDerivP m p) p := by
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hinv : HasDerivAt (fun x : ℝ => 1 / x) (-(p ^ 2)⁻¹) p := by
    simpa [one_div] using hasDerivAt_inv_real hp_ne
  have hcomp := (hasDerivAt_KFun_inv m (one_div_pos.mpr hp)).comp p hinv
  convert hcomp using 1
  · ext x; simp
  · simp only [KDerivP]; ring

lemma KDerivP_zero (p : ℝ) : KDerivP 0 p = 0 := by
  simp [KDerivP, KDerivC]

lemma GDerivP_zero (p : ℝ) : GDerivP 0 p = 0 := by
  simp [GDerivP, GDerivC, piFun_zero, s1Fun_zero, s2Fun_zero]

/-- Recurrence for `KDerivP` matching `exact_core.hub_derivatives`. -/
lemma KDerivP_succ_rec (m : ℕ) {p : ℝ} (hp : 0 < p) :
    KDerivP (m + 1) p =
      (1 + ((m + 1 : ℕ) : ℝ) * KFun m p + ((m + 1 : ℕ) : ℝ) * p * KDerivP m p -
        ((m + 1 : ℕ) : ℝ) * KFun (m + 1) p) / (1 + ((m + 1 : ℕ) : ℝ) * p) := by
  have hden : 1 + ((m + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have hnum : HasDerivAt (fun x => x + ((m + 1 : ℕ) : ℝ) * x * KFun m x)
      (1 + ((m + 1 : ℕ) : ℝ) * KFun m p + ((m + 1 : ℕ) : ℝ) * p * KDerivP m p) p := by
    have h1 := hasDerivAt_id p
    have h2 := ((hasDerivAt_id p).const_mul ((m + 1 : ℕ) : ℝ)).mul (hasDerivAt_KFun m hp)
    have h3 := hasDerivAt_add h1 h2
    convert h3 using 1
    · ext x; simp [Pi.mul_apply]
    · dsimp only [id]; ring
  have hden_d : HasDerivAt (fun x => 1 + ((m + 1 : ℕ) : ℝ) * x) ((m + 1 : ℕ) : ℝ) p := by
    simpa using hasDerivAt_const_add (1 : ℝ) ((hasDerivAt_id p).const_mul ((m + 1 : ℕ) : ℝ))
  have hq := hasDerivAt_div_real hnum hden_d hden
  have hev : KFun (m + 1) =ᶠ[𝓝 p]
      (fun x => (x + ((m + 1 : ℕ) : ℝ) * x * KFun m x) / (1 + ((m + 1 : ℕ) : ℝ) * x)) :=
    Filter.mem_of_superset (Ioi_mem_nhds hp) (fun x hx => KFun_succ_rec m hx)
  have huniq := (hasDerivAt_KFun (m + 1) hp).unique (hq.congr_of_eventuallyEq hev)
  rw [huniq, KFun_succ_rec m hp]
  field_simp [hden]

/-- Recurrence for `GDerivP` matching `exact_core.hub_derivatives`. -/
lemma GDerivP_succ_rec (m : ℕ) {p : ℝ} (hp : 0 < p) :
    GDerivP (m + 1) p =
      (4 * KDerivP (m + 1) p + ((m + 1 : ℕ) : ℝ) * GFun m p +
        ((m + 1 : ℕ) : ℝ) * p * GDerivP m p - ((m + 1 : ℕ) : ℝ) * GFun (m + 1) p) /
        (1 + ((m + 1 : ℕ) : ℝ) * p) := by
  have hden : 1 + ((m + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have hGeq : ∀ x, GFun (m + 1) x =
      (1 + harmonic (m + 1) + 4 * KFun (m + 1) x + ((m + 1 : ℕ) : ℝ) * x * GFun m x) /
        (1 + ((m + 1 : ℕ) : ℝ) * x) := by
    intro x
    simp only [GFun, KFun_of_pos (by omega : 1 ≤ m + 1)]
    ring
  have hnum : HasDerivAt
      (fun x => 1 + harmonic (m + 1) + 4 * KFun (m + 1) x + ((m + 1 : ℕ) : ℝ) * x * GFun m x)
      (4 * KDerivP (m + 1) p + ((m + 1 : ℕ) : ℝ) * GFun m p +
        ((m + 1 : ℕ) : ℝ) * p * GDerivP m p) p := by
    have h1 := hasDerivAt_const_add (1 + harmonic (m + 1)) ((hasDerivAt_KFun (m + 1) hp).const_mul 4)
    have h2 := ((hasDerivAt_id p).const_mul ((m + 1 : ℕ) : ℝ)).mul (hasDerivAt_GFun m hp)
    convert hasDerivAt_add h1 h2 using 1
    · ext x; simp [Pi.mul_apply]
    · dsimp only [id]; ring
  have hden_d : HasDerivAt (fun x => 1 + ((m + 1 : ℕ) : ℝ) * x) ((m + 1 : ℕ) : ℝ) p := by
    simpa using hasDerivAt_const_add (1 : ℝ) ((hasDerivAt_id p).const_mul ((m + 1 : ℕ) : ℝ))
  have hq := hasDerivAt_div_real hnum hden_d hden
  have huniq := (hasDerivAt_GFun (m + 1) hp).unique (hq.congr_of_eventuallyEq
    (Filter.Eventually.of_forall hGeq))
  rw [huniq, hGeq p]
  field_simp [hden]

/-- `K'_m(p) > 0` for all `m ≥ 1, p > 0`. -/
theorem KDerivP_pos {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) : 0 < KDerivP m p := by
  have hnonneg : ∀ n : ℕ, 0 ≤ KDerivP n p := by
    intro n
    induction n with
    | zero => rw [KDerivP_zero]
    | succ n ih =>
        rw [KDerivP_succ_rec n hp, KFun_succ_rec n hp]
        have hden : 0 < 1 + ((n + 1 : ℕ) : ℝ) * p := by positivity
        have hK : 0 < KFun n p := KFun_pos n hp
        have hnum : 1 + ((n + 1 : ℕ) : ℝ) * KFun n p + ((n + 1 : ℕ) : ℝ) * p * KDerivP n p -
            ((n + 1 : ℕ) : ℝ) * ((p + ((n + 1 : ℕ) : ℝ) * p * KFun n p) /
              (1 + ((n + 1 : ℕ) : ℝ) * p)) =
            (1 + ((n + 1 : ℕ) : ℝ) * KFun n p) / (1 + ((n + 1 : ℕ) : ℝ) * p) +
              ((n + 1 : ℕ) : ℝ) * p * KDerivP n p := by
          field_simp [ne_of_gt hden]
          ring
        rw [hnum]
        positivity
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  rw [KDerivP_succ_rec k hp, KFun_succ_rec k hp]
  have hden : 0 < 1 + ((k + 1 : ℕ) : ℝ) * p := by positivity
  have hK : 0 < KFun k p := KFun_pos k hp
  have hKp : 0 ≤ KDerivP k p := hnonneg k
  have hnum : 1 + ((k + 1 : ℕ) : ℝ) * KFun k p + ((k + 1 : ℕ) : ℝ) * p * KDerivP k p -
      ((k + 1 : ℕ) : ℝ) * ((p + ((k + 1 : ℕ) : ℝ) * p * KFun k p) /
        (1 + ((k + 1 : ℕ) : ℝ) * p)) =
      (1 + ((k + 1 : ℕ) : ℝ) * KFun k p) / (1 + ((k + 1 : ℕ) : ℝ) * p) +
        ((k + 1 : ℕ) : ℝ) * p * KDerivP k p := by
    field_simp [ne_of_gt hden]
    ring
  rw [hnum]
  positivity

/-- Equivalently `d/dc [K_m(1/c)] < 0` for all `m ≥ 1, c > 0`. -/
theorem KDerivC_neg {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) : KDerivC m c < 0 := by
  have hp : 0 < 1 / c := one_div_pos.mpr hc
  have h := KDerivP_pos hm hp
  simp only [KDerivP, one_div_one_div] at h
  have hsq : 0 < (1 / c) ^ 2 := by positivity
  have hneg : 0 < -KDerivC m c := (div_pos_iff_of_pos_right hsq).mp h
  linarith

/-! ### Partial fractions and binomial form (`lem:binomial`, `eq:G-binomial`) -/

private lemma alt_choose_sum_zero {m : ℕ} (hm : 1 ≤ m) :
    ∑ i ∈ Finset.range (m + 1), (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) = 0 := by
  have h := add_pow (-1 : ℝ) (1 : ℝ) m
  have hm0 : m ≠ 0 := by omega
  rw [neg_add_cancel, zero_pow hm0] at h
  symm
  convert h using 1
  apply Finset.sum_congr rfl
  intro i _
  simp

lemma pf_alt_choose_sum {m : ℕ} (hm : 1 ≤ m) :
    ∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) = 1 := by
  have h := alt_choose_sum_zero hm
  rw [Finset.sum_range_succ'] at h
  simp only [pow_zero, Nat.choose_zero_right, Nat.cast_one, one_mul, pow_succ] at h
  have hneg : ∑ k ∈ Finset.range m, -((-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ)) =
      -(∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ)) := by
    rw [Finset.sum_neg_distrib]
  have hstep : ∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * -1 * (Nat.choose m (k + 1) : ℝ) =
      ∑ k ∈ Finset.range m, -((-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ)) := by
    apply Finset.sum_congr rfl; intro k _; ring
  rw [hstep, hneg] at h
  linarith

private lemma pf_beta_sum (m : ℕ) :
    ∀ {c : ℝ}, 0 < c →
      ∑ i ∈ Finset.range (m + 1), (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) / ((i : ℝ) + c) =
        piFun m (1 / c) / c := by
  induction m with
  | zero =>
      intro c _
      simp [piFun_zero]
  | succ m ih =>
      intro c hc
      have h1 := ih hc
      have h2 := ih (by linarith : 0 < c + 1)
      have hrec_lhs :
          ∑ i ∈ Finset.range (m + 2),
              (-1 : ℝ) ^ i * (Nat.choose (m + 1) i : ℝ) / ((i : ℝ) + c) =
            (∑ i ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) / ((i : ℝ) + c)) -
            (∑ i ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) / ((i : ℝ) + (c + 1))) := by
        rw [Finset.sum_range_succ' (f := fun i => (-1 : ℝ) ^ i * (Nat.choose (m + 1) i : ℝ) / ((i : ℝ) + c))]
        have hsplit :
            ∑ k ∈ Finset.range (m + 1),
                (-1 : ℝ) ^ (k + 1) * (Nat.choose (m + 1) (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c) =
              (∑ k ∈ Finset.range (m + 1),
                (-1 : ℝ) ^ (k + 1) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) +
              (∑ k ∈ Finset.range (m + 1),
                (-1 : ℝ) ^ (k + 1) * (Nat.choose m k : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) := by
          rw [← Finset.sum_add_distrib]
          apply Finset.sum_congr rfl
          intro k _
          rw [Nat.choose_succ_succ, Nat.cast_add]
          ring
        rw [hsplit]
        have hpart1 :
            (∑ k ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ (k + 1) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) +
            (-1 : ℝ) ^ 0 * (Nat.choose (m + 1) 0 : ℝ) / (((0 : ℕ) : ℝ) + c) =
            ∑ i ∈ Finset.range (m + 1), (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) / ((i : ℝ) + c) := by
          rw [Finset.sum_range_succ, Nat.choose_eq_zero_of_lt (Nat.lt_succ_self m), Nat.cast_zero,
            mul_zero, zero_div, add_zero]
          rw [Finset.sum_range_succ' (f := fun i => (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) / ((i : ℝ) + c))]
          simp
        have hpart2 :
            ∑ k ∈ Finset.range (m + 1),
                (-1 : ℝ) ^ (k + 1) * (Nat.choose m k : ℝ) / (((k + 1 : ℕ) : ℝ) + c) =
              -(∑ k ∈ Finset.range (m + 1),
                (-1 : ℝ) ^ k * (Nat.choose m k : ℝ) / ((k : ℝ) + (c + 1))) := by
          rw [← Finset.sum_neg_distrib]
          apply Finset.sum_congr rfl
          intro k _
          push_cast
          rw [pow_succ]
          ring
        linarith
      rw [hrec_lhs, h1, h2, piFun_inv_eq_factorial m hc, piFun_inv_eq_factorial m (by linarith),
        piFun_inv_eq_factorial (m + 1) hc]
      set P : ℝ := ∏ i ∈ Finset.range m, (((i + 1 : ℕ) : ℝ) + c)
      set P1 : ℝ := ∏ i ∈ Finset.range m, (((i + 1 : ℕ) : ℝ) + (c + 1))
      have hP_pos : 0 < P := Finset.prod_pos (fun i _ => by positivity)
      have hPm1 : ∏ i ∈ Finset.range (m + 1), (((i + 1 : ℕ) : ℝ) + c) =
          P * (((m + 1 : ℕ) : ℝ) + c) := Finset.prod_range_succ _ m
      have hPm1' : ∏ i ∈ Finset.range (m + 1), (((i + 1 : ℕ) : ℝ) + c) =
          (1 + c) * P1 := by
        rw [Finset.prod_range_succ', mul_comm]
        simp only [P1, Nat.zero_add, Nat.cast_one]
        congr 1
        apply Finset.prod_congr rfl
        intro i _
        push_cast; ring
      have hP_rel : P * (((m + 1 : ℕ) : ℝ) + c) = (1 + c) * P1 := hPm1.symm.trans hPm1'
      rw [hPm1, Nat.factorial_succ, Nat.cast_mul]
      have hc_ne : c ≠ 0 := ne_of_gt hc
      have hc1_ne : c + 1 ≠ 0 := by linarith
      have hP_ne : P ≠ 0 := ne_of_gt hP_pos
      have hmc_ne : ((m + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
      have hP1_eq : P1 = P * (((m + 1 : ℕ) : ℝ) + c) / (1 + c) := by
        rw [eq_div_iff (by linarith : (1 : ℝ) + c ≠ 0)]
        linarith
      rw [hP1_eq]
      field_simp [hc_ne, hc1_ne, hP_ne, hmc_ne, (by linarith : (1 : ℝ) + c ≠ 0)]
      ring

lemma pf_one_sub_pi_div (m : ℕ) {c : ℝ} (hc : 0 < c) :
    (1 - piFun m (1 / c)) / c =
      ∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c) := by
  have h := pf_beta_sum m hc
  rw [Finset.sum_range_succ'] at h
  simp only [pow_zero, Nat.choose_zero_right, Nat.cast_one, one_mul, Nat.cast_zero, zero_add] at h
  have hneg :
      ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ (k + 1) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c) =
        -(∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) := by
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro k _
    rw [pow_succ]; ring
  rw [hneg] at h
  have : (1 - piFun m (1 / c)) / c = 1 / c - piFun m (1 / c) / c := by ring
  linarith

lemma pf_pi_eq_sum {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) :
    piFun m (1 / c) =
      ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c) := by
  have h1 := pf_one_sub_pi_div m hc
  have h2 := pf_alt_choose_sum hm
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hmul : 1 - piFun m (1 / c) =
      ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * (c / (((k + 1 : ℕ) : ℝ) + c)) := by
    have : 1 - piFun m (1 / c) = c * ((1 - piFun m (1 / c)) / c) := by field_simp [hc_ne]
    rw [this, h1, Finset.mul_sum]
    apply Finset.sum_congr rfl; intro k _; ring
  have hsplit :
      ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * (c / (((k + 1 : ℕ) : ℝ) + c)) =
        (∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ)) -
        (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) := by
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro k _
    have hden : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
    field_simp [hden]
    ring
  linarith

lemma pf_pi_mul_s1_eq_sum {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) :
    piFun m (1 / c) * s1Fun m c =
      ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) /
          (((k + 1 : ℕ) : ℝ) + c) ^ 2 := by
  have hd1 := hasDerivAt_piFun_inv m hc
  have hd2 : HasDerivAt
      (fun x => ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + x))
      (∑ k ∈ Finset.range m,
        -((-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) /
          (((k + 1 : ℕ) : ℝ) + c) ^ 2)) c := by
    apply hasDerivAt_finset_sum
    intro k _
    have hden : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
    have hden_d : HasDerivAt (fun x : ℝ => ((k + 1 : ℕ) : ℝ) + x) 1 c :=
      hasDerivAt_const_add ((k + 1 : ℕ) : ℝ) (hasDerivAt_id c)
    have h := hasDerivAt_div_real
      (hasDerivAt_const c ((-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ)))
      hden_d hden
    convert h using 1
    ring
  have hev : (fun x => piFun m (1 / x)) =ᶠ[𝓝 c]
      (fun x => ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + x)) :=
    Filter.mem_of_superset (Ioi_mem_nhds hc) (fun x hx => pf_pi_eq_sum hm hx)
  have huniq := hd1.unique (hd2.congr_of_eventuallyEq hev)
  rw [Finset.sum_neg_distrib] at huniq
  linarith

lemma pf_harmonic_eq_sum (m : ℕ) :
    harmonic m =
      ∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) := by
  induction m with
  | zero => simp [harmonic_zero]
  | succ m ih =>
      rw [harmonic_succ, ih]
      have hsplit :
          ∑ k ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ k * (Nat.choose (m + 1) (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) =
            (∑ k ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ)) +
            (∑ k ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ k * (Nat.choose m k : ℝ) / ((k + 1 : ℕ) : ℝ)) := by
        rw [← Finset.sum_add_distrib]
        apply Finset.sum_congr rfl
        intro k _
        rw [Nat.choose_succ_succ, Nat.cast_add]
        ring
      rw [hsplit]
      have h1 :
          ∑ k ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) =
            ∑ k ∈ Finset.range m,
              (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) := by
        rw [Finset.sum_range_succ, Nat.choose_eq_zero_of_lt (Nat.lt_succ_self m), Nat.cast_zero,
          mul_zero, zero_div, add_zero]
      have h2 :
          ∑ k ∈ Finset.range (m + 1),
              (-1 : ℝ) ^ k * (Nat.choose m k : ℝ) / ((k + 1 : ℕ) : ℝ) =
            (((m + 1 : ℕ) : ℝ))⁻¹ := by
        have hm1 : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        have hstep :
            ∑ k ∈ Finset.range (m + 1),
                (-1 : ℝ) ^ k * (Nat.choose m k : ℝ) / ((k + 1 : ℕ) : ℝ) =
              (((m + 1 : ℕ) : ℝ))⁻¹ *
                ∑ k ∈ Finset.range (m + 1), (-1 : ℝ) ^ k * (Nat.choose (m + 1) (k + 1) : ℝ) := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro k _
          have hk1 : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
          have hch : ((m + 1 : ℕ) : ℝ) * (Nat.choose m k : ℝ) =
              (Nat.choose (m + 1) (k + 1) : ℝ) * ((k + 1 : ℕ) : ℝ) := by
            exact_mod_cast Nat.add_one_mul_choose_eq m k
          field_simp [hm1, hk1]
          linear_combination hch
        rw [hstep, pf_alt_choose_sum (by omega : 1 ≤ m + 1), mul_one]
      rw [h1, h2]

lemma pf_Q_pos {m : ℕ} (hm : 1 ≤ m) :
    0 < ∑ k ∈ Finset.range m,
      (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 := by
  have hrec : ∀ n : ℕ,
      ∑ k ∈ Finset.range (n + 1),
          (-1 : ℝ) ^ k * (Nat.choose (n + 1) (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 =
        (∑ k ∈ Finset.range n,
          (-1 : ℝ) ^ k * (Nat.choose n (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2) +
        harmonic (n + 1) / ((n + 1 : ℕ) : ℝ) := by
    intro n
    have hsplit :
        ∑ k ∈ Finset.range (n + 1),
            (-1 : ℝ) ^ k * (Nat.choose (n + 1) (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 =
          (∑ k ∈ Finset.range (n + 1),
            (-1 : ℝ) ^ k * (Nat.choose n (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2) +
          (∑ k ∈ Finset.range (n + 1),
            (-1 : ℝ) ^ k * (Nat.choose n k : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2) := by
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro k _
      rw [Nat.choose_succ_succ, Nat.cast_add]; ring
    rw [hsplit]
    have h1 :
        ∑ k ∈ Finset.range (n + 1),
            (-1 : ℝ) ^ k * (Nat.choose n (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 =
          ∑ k ∈ Finset.range n,
            (-1 : ℝ) ^ k * (Nat.choose n (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 := by
      rw [Finset.sum_range_succ, Nat.choose_eq_zero_of_lt (Nat.lt_succ_self n), Nat.cast_zero,
        mul_zero, zero_div, add_zero]
    have h2 :
        ∑ k ∈ Finset.range (n + 1),
            (-1 : ℝ) ^ k * (Nat.choose n k : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 =
          harmonic (n + 1) / ((n + 1 : ℕ) : ℝ) := by
      rw [pf_harmonic_eq_sum (n + 1), Finset.sum_div]
      apply Finset.sum_congr rfl
      intro k _
      have hn1 : ((n + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have hk1 : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have hch : ((n + 1 : ℕ) : ℝ) * (Nat.choose n k : ℝ) =
          (Nat.choose (n + 1) (k + 1) : ℝ) * ((k + 1 : ℕ) : ℝ) := by
        exact_mod_cast Nat.add_one_mul_choose_eq n k
      field_simp [hn1, hk1]
      linear_combination hch
    rw [h1, h2]
  have hnonneg : ∀ n : ℕ,
      0 ≤ ∑ k ∈ Finset.range n,
        (-1 : ℝ) ^ k * (Nat.choose n (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 := by
    intro n
    induction n with
    | zero => simp
    | succ n ih =>
        rw [hrec n]
        have hH : 0 < harmonic (n + 1) := harmonic_pos (by omega)
        positivity
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  rw [hrec k]
  have h1 := hnonneg k
  have h2 : 0 < harmonic (k + 1) / ((k + 1 : ℕ) : ℝ) :=
    div_pos (harmonic_pos (by omega)) (by positivity)
  linarith

/-- **Lemma 3.5 (`lem:binomial`, `eq:G-binomial`)** in `Finset.range m` form. -/
theorem GFun_eq_binomial_range {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) :
    GFun m p =
      5 + ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
          ((5 * p + (((k + 1 : ℕ) : ℝ))⁻¹ - 4) / (1 + ((k + 1 : ℕ) : ℝ) * p) ^ 2) := by
  set c := 1 / p
  have hc : 0 < c := one_div_pos.mpr hp
  have hp_eq : p = 1 / c := by simp [c]
  rw [hp_eq, GFun_eq_closed m hc]
  unfold GFunClosed
  rw [mul_div_assoc (3 : ℝ), mul_assoc (4 * (1 - c)), pf_pi_mul_s1_eq_sum hm hc,
    pf_harmonic_eq_sum m, pf_one_sub_pi_div m hc, pf_pi_eq_sum hm hc]
  have h1 : (1 : ℝ) = ∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) :=
    (pf_alt_choose_sum hm).symm
  have h5 : (5 : ℝ) = ∑ k ∈ Finset.range m, 5 * ((-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ)) := by
    rw [← Finset.mul_sum, pf_alt_choose_sum hm, mul_one]
  calc
    1 + (∑ k ∈ Finset.range m, (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ)) +
        3 * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) +
        4 * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) /
            (((k + 1 : ℕ) : ℝ) + c)) -
        4 * (1 - c) * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) /
            (((k + 1 : ℕ) : ℝ) + c) ^ 2)
      = ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
            (1 + (((k + 1 : ℕ) : ℝ))⁻¹ + 3 / (((k + 1 : ℕ) : ℝ) + c) +
              4 * ((k + 1 : ℕ) : ℝ) / (((k + 1 : ℕ) : ℝ) + c) -
              4 * (1 - c) * ((k + 1 : ℕ) : ℝ) / (((k + 1 : ℕ) : ℝ) + c) ^ 2) := by
          nth_rw 1 [h1]
          simp only [Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
          apply Finset.sum_congr rfl
          intro k _
          ring
    _ = ∑ k ∈ Finset.range m,
          (5 * ((-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ)) +
            (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
              ((5 * (1 / c) + (((k + 1 : ℕ) : ℝ))⁻¹ - 4) /
                (1 + ((k + 1 : ℕ) : ℝ) * (1 / c)) ^ 2)) := by
          apply Finset.sum_congr rfl
          intro k _
          have hc_ne : c ≠ 0 := ne_of_gt hc
          have hk_ne : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
          have hkc_ne : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
          have h1kc_ne : 1 + ((k + 1 : ℕ) : ℝ) * (1 / c) ≠ 0 := by positivity
          field_simp [hc_ne, hk_ne, hkc_ne, h1kc_ne]
          ring
    _ = 5 + ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
            ((5 * (1 / c) + (((k + 1 : ℕ) : ℝ))⁻¹ - 4) /
              (1 + ((k + 1 : ℕ) : ℝ) * (1 / c)) ^ 2) := by
          rw [Finset.sum_add_distrib, ← h5]

/-- **Lemma 3.5 (`lem:binomial`, `eq:G-binomial`)** in `Finset.Icc 1 m` form. -/
theorem lem_binomial {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) :
    GFun m p =
      5 + ∑ i ∈ Finset.Icc 1 m,
        (-1 : ℝ) ^ (i - 1) * (Nat.choose m i : ℝ) *
          ((5 * p + (i : ℝ)⁻¹ - 4) / (1 + (i : ℝ) * p) ^ 2) := by
  rw [GFun_eq_binomial_range hm hp]
  congr 1
  refine Finset.sum_bij (fun k _ => k + 1) ?_ ?_ ?_ ?_
  · intro k hk
    rw [Finset.mem_range] at hk
    exact Finset.mem_Icc.mpr ⟨by omega, by omega⟩
  · intro a _ b _ hab
    omega
  · intro i hi
    rw [Finset.mem_Icc] at hi
    exact ⟨i - 1, Finset.mem_range.mpr (by omega), by omega⟩
  · intro k _
    simp

/-! ### Explicit small values -/

theorem JVal_two : JVal 2 = 5 := by
  unfold JVal
  have hset : (fun p => GFun (2 - 2) p) '' Set.Ioi (0 : ℝ) = {5} := by
    ext y
    simp only [Nat.sub_self, GFun, Set.mem_image, Set.mem_Ioi, Set.mem_singleton_iff]
    constructor
    · rintro ⟨_, _, rfl⟩; rfl
    · intro hy; subst hy; exact ⟨1, by norm_num, rfl⟩
  rw [hset, csSup_singleton]

theorem GFun_one_11_5 : GFun 1 (11 / 5 : ℝ) = 185 / 32 := by
  simp only [GFun, Nat.zero_add, harmonic_one, piFun_succ, piFun_zero]
  norm_num

theorem GDerivC_one_5_11 : GDerivC 1 (5 / 11 : ℝ) = 0 := by
  simp only [GDerivC, piFun_succ, piFun_zero, s1Fun_succ, s1Fun_zero, s2Fun_succ, s2Fun_zero]
  norm_num

/-! ### Section 2: Theorem 3.6 (`thm:laplace`, Laplace unimodality) -/

section Laplace

/-- Survival function `S_m(z) = 1 - (1 - e^{-z})^m`. -/
private def lapS (m : ℕ) (z : ℝ) : ℝ :=
  1 - (1 - Real.exp (-z)) ^ m

/-- Density `f_m(z) = m e^{-z} (1 - e^{-z})^{m-1}`. -/
private def lapf (m : ℕ) (z : ℝ) : ℝ :=
  (m : ℝ) * Real.exp (-z) * (1 - Real.exp (-z)) ^ (m - 1)

/-- Kernel `B_{m,v}(z)` from the proof of Theorem 3.6(a). -/
private def lapB (m : ℕ) (v : ℝ) (z : ℝ) : ℝ :=
  (3 + v) * (lapS m z / lapf m z) + (8 + v) - 8 * z +
    4 * ((m - 1 : ℕ) : ℝ) * z / (Real.exp z - 1)

/-- Exponential-polynomial coefficients `α_k, β_k` of `f_m(z) B_{m,v}(z)`. -/
private def lapAlpha (m : ℕ) (v : ℝ) (k : ℕ) : ℝ :=
  (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * ((3 + v) + (8 + v) * ((k + 1 : ℕ) : ℝ))

private def lapBeta (m : ℕ) (k : ℕ) : ℝ :=
  (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
    (-4 * ((k + 1 : ℕ) : ℝ) * (((k + 1 : ℕ) : ℝ) + 1))

private lemma lapf_pos {m : ℕ} (hm : 1 ≤ m) {z : ℝ} (hz : 0 < z) : 0 < lapf m z := by
  unfold lapf
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hexp : Real.exp (-z) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
  have h1m : 0 < 1 - Real.exp (-z) := by linarith
  positivity

private lemma lapS_eq_sum (m : ℕ) (z : ℝ) :
    lapS m z = ∑ k ∈ Finset.range m,
      (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * z) := by
  unfold lapS
  have hbin := add_pow (-Real.exp (-z)) (1 : ℝ) m
  have h1 : (1 - Real.exp (-z)) ^ m = (-Real.exp (-z) + 1) ^ m := by ring
  rw [h1, hbin, Finset.sum_range_succ']
  simp only [pow_zero, one_pow, Nat.choose_zero_right, Nat.cast_one, mul_one]
  have hneg :
      ∑ k ∈ Finset.range m,
          (-Real.exp (-z)) ^ (k + 1) * (Nat.choose m (k + 1) : ℝ) =
        -(∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * z)) := by
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro k _
    rw [neg_eq_neg_one_mul, mul_pow, ← Real.exp_nat_mul, pow_succ]
    have hexp_eq : ((k + 1 : ℕ) : ℝ) * -z = -((k + 1 : ℕ) : ℝ) * z := by ring
    rw [hexp_eq]
    ring
  rw [hneg]
  ring

private lemma hasDerivAt_exp_neg_mul (a z : ℝ) :
    HasDerivAt (fun t => Real.exp (-a * t)) (-a * Real.exp (-a * z)) z := by
  have h1 : HasDerivAt (fun t => -a * t) (-a) z := by
    simpa using (hasDerivAt_id z).const_mul (-a)
  have h2 := (hasDerivAt_exp_real (-a * z)).comp z h1
  convert h2 using 1
  · ext t; simp
  · ring

private lemma lapf_eq_sum (m : ℕ) (z : ℝ) :
    lapf m z = ∑ k ∈ Finset.range m,
      (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) *
        Real.exp (-((k + 1 : ℕ) : ℝ) * z) := by
  have hdS1 : HasDerivAt (lapS m) (-lapf m z) z := by
    unfold lapS lapf
    have hinner : HasDerivAt (fun t => 1 - Real.exp (-t)) (Real.exp (-z)) z := by
      have h := hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_exp_neg_mul 1 z)
      simpa using h
    have hsub := hasDerivAt_const_sub (1 : ℝ) (hinner.pow m)
    convert hsub using 1
    ring
  have hd2 : HasDerivAt
      (fun t => ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * t))
      (∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
          (-((k + 1 : ℕ) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * z))) z := by
    apply hasDerivAt_finset_sum
    intro k _
    exact (hasDerivAt_exp_neg_mul ((k + 1 : ℕ) : ℝ) z).const_mul _
  have hfun : lapS m = fun t => ∑ k ∈ Finset.range m,
      (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * t) :=
    funext (lapS_eq_sum m)
  rw [← hfun] at hd2
  have huniq := hdS1.unique hd2
  have hsum :
      ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) *
            (-((k + 1 : ℕ) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * z)) =
        -(∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) *
            Real.exp (-((k + 1 : ℕ) : ℝ) * z)) := by
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro k _; ring
  linarith

private lemma lapf_deriv_identity (m : ℕ) {z : ℝ} (hz : 0 < z) :
    ((m - 1 : ℕ) : ℝ) * lapf m z / (Real.exp z - 1) =
      lapf m z - ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) ^ 2 * (Nat.choose m (k + 1) : ℝ) *
          Real.exp (-((k + 1 : ℕ) : ℝ) * z) := by
  have hexp_gt1 : 1 < Real.exp z := Real.one_lt_exp_iff.mpr hz
  have h1m_ne : 1 - Real.exp (-z) ≠ 0 := by
    have : Real.exp (-z) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
    linarith
  have hd1 : HasDerivAt (lapf m)
      (-lapf m z + ((m - 1 : ℕ) : ℝ) * lapf m z / (Real.exp z - 1)) z := by
    unfold lapf
    have h1 : HasDerivAt (fun t => (m : ℝ) * Real.exp (-t)) (-(m : ℝ) * Real.exp (-z)) z := by
      have h := (hasDerivAt_exp_neg_mul 1 z).const_mul (m : ℝ)
      convert h using 1
      · ext t; simp
      · ring
    have hinner : HasDerivAt (fun t => 1 - Real.exp (-t)) (Real.exp (-z)) z := by
      have h := hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_exp_neg_mul 1 z)
      simpa using h
    have h2 : HasDerivAt (fun t => (1 - Real.exp (-t)) ^ (m - 1))
        (((m - 1 : ℕ) : ℝ) * (1 - Real.exp (-z)) ^ (m - 1 - 1) * Real.exp (-z)) z :=
      hinner.pow (m - 1)
    have hmul := h1.mul h2
    convert hmul using 1
    cases h : m - 1 with
    | zero =>
        simp
    | succ r =>
        have hpow : (1 - Real.exp (-z)) ^ (r + 1) = (1 - Real.exp (-z)) ^ r * (1 - Real.exp (-z)) :=
          pow_succ _ _
        have hmul_exp : Real.exp z * Real.exp (-z) = 1 := by
          rw [← Real.exp_add, add_neg_cancel, Real.exp_zero]
        have hexp_factor : Real.exp z - 1 = Real.exp z * (1 - Real.exp (-z)) := by
          rw [mul_sub, mul_one, hmul_exp]
        have he_ne : Real.exp z ≠ 0 := ne_of_gt (Real.exp_pos z)
        simp only [Nat.add_sub_cancel]
        rw [hpow, hexp_factor]
        field_simp [he_ne, h1m_ne]
        linear_combination -((m : ℝ) * ((r + 1 : ℕ) : ℝ)) * hmul_exp
  have hd2 : HasDerivAt
      (fun t => ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) *
          Real.exp (-((k + 1 : ℕ) : ℝ) * t))
      (∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) *
          (-((k + 1 : ℕ) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * z))) z := by
    apply hasDerivAt_finset_sum
    intro k _
    exact (hasDerivAt_exp_neg_mul ((k + 1 : ℕ) : ℝ) z).const_mul _
  have hfun : lapf m = fun t => ∑ k ∈ Finset.range m,
      (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) *
        Real.exp (-((k + 1 : ℕ) : ℝ) * t) :=
    funext (lapf_eq_sum m)
  rw [← hfun] at hd2
  have huniq := hd1.unique hd2
  have hsum :
      ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) *
            (-((k + 1 : ℕ) : ℝ) * Real.exp (-((k + 1 : ℕ) : ℝ) * z)) =
        -(∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) ^ 2 * (Nat.choose m (k + 1) : ℝ) *
            Real.exp (-((k + 1 : ℕ) : ℝ) * z)) := by
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl; intro k _; ring
  linarith

private lemma lapf_mul_lapB_eq_sum {m : ℕ} (hm : 1 ≤ m) (v : ℝ) {z : ℝ} (hz : 0 < z) :
    lapf m z * lapB m v z =
      ∑ k ∈ Finset.range m,
        (lapAlpha m v k + lapBeta m k * z) * Real.exp (-((k + 1 : ℕ) : ℝ) * z) := by
  have hf_ne : lapf m z ≠ 0 := ne_of_gt (lapf_pos hm hz)
  have h1 : lapf m z * lapB m v z =
      (3 + v) * lapS m z + (8 + v) * lapf m z - 8 * z * lapf m z +
        4 * z * (((m - 1 : ℕ) : ℝ) * lapf m z / (Real.exp z - 1)) := by
    unfold lapB
    field_simp [hf_ne]
  rw [h1, lapf_deriv_identity m hz, lapS_eq_sum m z, lapf_eq_sum m z]
  simp only [lapAlpha, lapBeta, Finset.mul_sum]
  rw [mul_sub, Finset.mul_sum, Finset.mul_sum]
  simp only [← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro k _
  ring

/-- Exact rational-function expansion of `F(c) = G_m(1/c) + v K_m(1/c)` in terms of `lapAlpha`/`lapBeta`. -/
private lemma F_eq_laplace_sum {m : ℕ} (hm : 1 ≤ m) (v : ℝ) {c : ℝ} (hc : 0 < c) :
    GFun m (1 / c) + v * KFun m (1 / c) =
      1 + harmonic m + ∑ k ∈ Finset.range m,
        (lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + c) +
          lapBeta m k / (((k + 1 : ℕ) : ℝ) + c) ^ 2) := by
  have hc_ne : c ≠ 0 := ne_of_gt hc
  rw [GFun_eq_closed m hc, KFun_inv_eq hm hc_ne]
  unfold GFunClosed
  have hsum_j2 :
      ∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) ^ 2 * (Nat.choose m (k + 1) : ℝ) /
            (((k + 1 : ℕ) : ℝ) + c) ^ 2 =
        piFun m (1 / c) - c * (piFun m (1 / c) * s1Fun m c) := by
    rw [pf_pi_mul_s1_eq_sum hm hc, pf_pi_eq_sum hm hc, Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro k _
    have hden : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
    field_simp [hden]
    ring
  have hexp :
      ∑ k ∈ Finset.range m,
          (lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + c) +
            lapBeta m k / (((k + 1 : ℕ) : ℝ) + c) ^ 2) =
        (3 + v) * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / (((k + 1 : ℕ) : ℝ) + c)) +
        (8 + v) * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) /
            (((k + 1 : ℕ) : ℝ) + c)) -
        4 * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) * (Nat.choose m (k + 1) : ℝ) /
            (((k + 1 : ℕ) : ℝ) + c) ^ 2) -
        4 * (∑ k ∈ Finset.range m,
          (-1 : ℝ) ^ k * ((k + 1 : ℕ) : ℝ) ^ 2 * (Nat.choose m (k + 1) : ℝ) /
            (((k + 1 : ℕ) : ℝ) + c) ^ 2) := by
    simp only [lapAlpha, lapBeta, Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro k _
    ring
  rw [hexp, ← pf_one_sub_pi_div m hc, ← pf_pi_eq_sum hm hc, ← pf_pi_mul_s1_eq_sum hm hc, hsum_j2]
  ring

private def FDerivSum (m : ℕ) (v c : ℝ) : ℝ :=
  ∑ k ∈ Finset.range m,
    (-lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + c) ^ 2 -
      2 * lapBeta m k / (((k + 1 : ℕ) : ℝ) + c) ^ 3)

private def FDeriv2Sum (m : ℕ) (v c : ℝ) : ℝ :=
  ∑ k ∈ Finset.range m,
    (2 * lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + c) ^ 3 +
      6 * lapBeta m k / (((k + 1 : ℕ) : ℝ) + c) ^ 4)

private lemma hasDerivAt_inv_pow_add (a : ℝ) (n : ℕ) {c : ℝ} (h : a + c ≠ 0) :
    HasDerivAt (fun x => ((a + x) ^ n)⁻¹) (-(n : ℝ) / (a + c) ^ (n + 1)) c := by
  have h1 : HasDerivAt (fun x => (a + x) ^ n) ((n : ℝ) * (a + c) ^ (n - 1)) c := by
    have := (hasDerivAt_const_add a (hasDerivAt_id c)).pow n
    convert this using 1
    · ext x; simp [Pi.pow_apply]
    · simp
  have hpow_ne : (a + c) ^ n ≠ 0 := pow_ne_zero n h
  have h2 := (hasDerivAt_inv_real hpow_ne).comp c h1
  convert h2 using 1
  · ext x; rfl
  · cases n with
    | zero => simp
    | succ k =>
        simp only [Nat.add_sub_cancel]
        field_simp [h]
        ring

private lemma FDerivC_eq_FDerivSum {m : ℕ} (hm : 1 ≤ m) (v : ℝ) {c : ℝ} (hc : 0 < c) :
    GDerivC m c + v * KDerivC m c = FDerivSum m v c := by
  have hd1 : HasDerivAt (fun x => GFun m (1 / x) + v * KFun m (1 / x))
      (GDerivC m c + v * KDerivC m c) c :=
    hasDerivAt_add (hasDerivAt_GFun_inv m hc) ((hasDerivAt_KFun_inv m hc).const_mul v)
  have hd2 : HasDerivAt
      (fun x => 1 + harmonic m + ∑ k ∈ Finset.range m,
        (lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + x) +
          lapBeta m k / (((k + 1 : ℕ) : ℝ) + x) ^ 2))
      (FDerivSum m v c) c := by
    apply hasDerivAt_const_add
    unfold FDerivSum
    apply hasDerivAt_finset_sum
    intro k _
    have hden : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
    have ha : HasDerivAt (fun x => lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + x))
        (-lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + c) ^ 2) c := by
      have h := (hasDerivAt_inv_pow_add ((k + 1 : ℕ) : ℝ) 1 hden).const_mul (lapAlpha m v k)
      convert h using 1
      · ext x; simp [div_eq_mul_inv]
      · simp; ring
    have hb : HasDerivAt (fun x => lapBeta m k / (((k + 1 : ℕ) : ℝ) + x) ^ 2)
        (-2 * lapBeta m k / (((k + 1 : ℕ) : ℝ) + c) ^ 3) c := by
      have h := (hasDerivAt_inv_pow_add ((k + 1 : ℕ) : ℝ) 2 hden).const_mul (lapBeta m k)
      convert h using 1
      · ext x; simp [div_eq_mul_inv]
      · push_cast; ring
    convert hasDerivAt_add ha hb using 1
    ring
  have hev : (fun x => GFun m (1 / x) + v * KFun m (1 / x)) =ᶠ[𝓝 c]
      (fun x => 1 + harmonic m + ∑ k ∈ Finset.range m,
        (lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + x) +
          lapBeta m k / (((k + 1 : ℕ) : ℝ) + x) ^ 2)) :=
    Filter.mem_of_superset (Ioi_mem_nhds hc) (fun x hx => F_eq_laplace_sum hm v hx)
  exact hd1.unique (hd2.congr_of_eventuallyEq hev)

private lemma hasDerivAt_FDerivSum (m : ℕ) (v : ℝ) {c : ℝ} (hc : 0 ≤ c) :
    HasDerivAt (FDerivSum m v) (FDeriv2Sum m v c) c := by
  unfold FDerivSum FDeriv2Sum
  apply hasDerivAt_finset_sum
  intro k _
  have hden : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
  have ha : HasDerivAt (fun x => -lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + x) ^ 2)
      (2 * lapAlpha m v k / (((k + 1 : ℕ) : ℝ) + c) ^ 3) c := by
    have h := (hasDerivAt_inv_pow_add ((k + 1 : ℕ) : ℝ) 2 hden).const_mul (-lapAlpha m v k)
    convert h using 1
    · ext x; simp [div_eq_mul_inv]
    · push_cast; ring
  have hb : HasDerivAt (fun x => 2 * lapBeta m k / (((k + 1 : ℕ) : ℝ) + x) ^ 3)
      (-(6 * lapBeta m k / (((k + 1 : ℕ) : ℝ) + c) ^ 4)) c := by
    have h := (hasDerivAt_inv_pow_add ((k + 1 : ℕ) : ℝ) 3 hden).const_mul (2 * lapBeta m k)
    convert h using 1
    · ext x; simp [div_eq_mul_inv]
    · push_cast; ring
  convert hasDerivAt_sub ha hb using 1
  ring

/-- Explicit antiderivative of `(c1 z + c2 z^2 + c3 z^3) e^{-λ z}` vanishing at `+∞`. -/
private def antiderivTerm (lam c1 c2 c3 z : ℝ) : ℝ :=
  -Real.exp (-lam * z) *
    (c1 * (z / lam + 1 / lam ^ 2) +
     c2 * (z ^ 2 / lam + 2 * z / lam ^ 2 + 2 / lam ^ 3) +
     c3 * (z ^ 3 / lam + 3 * z ^ 2 / lam ^ 2 + 6 * z / lam ^ 3 + 6 / lam ^ 4))

private lemma hasDerivAt_antiderivTerm {lam : ℝ} (hlam : lam ≠ 0) (c1 c2 c3 z : ℝ) :
    HasDerivAt (antiderivTerm lam c1 c2 c3)
      ((c1 * z + c2 * z ^ 2 + c3 * z ^ 3) * Real.exp (-lam * z)) z := by
  unfold antiderivTerm
  have he : HasDerivAt (fun t => -Real.exp (-lam * t)) (lam * Real.exp (-lam * z)) z := by
    have h := hasDerivAt_neg (hasDerivAt_exp_neg_mul lam z)
    convert h using 1; ring
  have hp1 : HasDerivAt (fun t => t / lam + 1 / lam ^ 2) (1 / lam) z :=
    hasDerivAt_add_const (1 / lam ^ 2) ((hasDerivAt_id z).div_const lam)
  have hp2 : HasDerivAt (fun t => t ^ 2 / lam + 2 * t / lam ^ 2 + 2 / lam ^ 3)
      (2 * z / lam + 2 / lam ^ 2) z := by
    have h1 := ((hasDerivAt_id z).pow 2).div_const lam
    have h2 := ((hasDerivAt_id z).const_mul 2).div_const (lam ^ 2)
    have h3 := hasDerivAt_add_const (2 / lam ^ 3) (hasDerivAt_add h1 h2)
    convert h3 using 1
    · ext t; simp [Pi.pow_apply]
    · dsimp only [id]; norm_num
  have hp3 : HasDerivAt
      (fun t => t ^ 3 / lam + 3 * t ^ 2 / lam ^ 2 + 6 * t / lam ^ 3 + 6 / lam ^ 4)
      (3 * z ^ 2 / lam + 6 * z / lam ^ 2 + 6 / lam ^ 3) z := by
    have h1 := ((hasDerivAt_id z).pow 3).div_const lam
    have h2 := (((hasDerivAt_id z).pow 2).const_mul 3).div_const (lam ^ 2)
    have h3 := ((hasDerivAt_id z).const_mul 6).div_const (lam ^ 3)
    have h4 := hasDerivAt_add_const (6 / lam ^ 4) (hasDerivAt_add (hasDerivAt_add h1 h2) h3)
    convert h4 using 1
    · ext t; simp [Pi.pow_apply]
    · dsimp only [id]; norm_num; ring
  have hpoly := hasDerivAt_add (hasDerivAt_add (hp1.const_mul c1) (hp2.const_mul c2))
    (hp3.const_mul c3)
  have hmul := he.mul hpoly
  convert hmul using 1
  field_simp [hlam]
  ring

private lemma tendsto_pow_mul_exp_neg_mul_zero {lam : ℝ} (hlam : 0 < lam) (n : ℕ) :
    Tendsto (fun z : ℝ => z ^ n * Real.exp (-lam * z)) atTop (𝓝 0) := by
  have h1 := (Real.tendsto_pow_mul_exp_neg_atTop_nhds_zero n).comp
    (tendsto_id.const_mul_atTop hlam)
  have h2 := h1.const_mul ((lam ^ n)⁻¹)
  simp only [mul_zero] at h2
  refine h2.congr fun z => ?_
  simp only [Function.comp_apply, id_eq]
  have hne : lam ^ n ≠ 0 := pow_ne_zero n (ne_of_gt hlam)
  rw [mul_pow, neg_mul]
  field_simp [hne]

private lemma tendsto_antiderivTerm_zero {lam : ℝ} (hlam : 0 < lam) (c1 c2 c3 : ℝ) :
    Tendsto (antiderivTerm lam c1 c2 c3) atTop (𝓝 0) := by
  have h0 : Tendsto (fun z : ℝ => Real.exp (-lam * z)) atTop (𝓝 0) := by
    simpa using tendsto_pow_mul_exp_neg_mul_zero hlam 0
  have h1 : Tendsto (fun z : ℝ => z * Real.exp (-lam * z)) atTop (𝓝 0) := by
    simpa using tendsto_pow_mul_exp_neg_mul_zero hlam 1
  have h2 := tendsto_pow_mul_exp_neg_mul_zero hlam 2
  have h3 := tendsto_pow_mul_exp_neg_mul_zero hlam 3
  set k0 := -(c1 / lam ^ 2 + 2 * c2 / lam ^ 3 + 6 * c3 / lam ^ 4)
  set k1 := -(c1 / lam + 2 * c2 / lam ^ 2 + 6 * c3 / lam ^ 3)
  set k2 := -(c2 / lam + 3 * c3 / lam ^ 2)
  set k3 := -(c3 / lam)
  have hall : Tendsto
      (fun z : ℝ => k0 * Real.exp (-lam * z) + k1 * (z * Real.exp (-lam * z)) +
        k2 * (z ^ 2 * Real.exp (-lam * z)) + k3 * (z ^ 3 * Real.exp (-lam * z)))
      atTop (𝓝 0) := by
    have := (((h0.const_mul k0).add (h1.const_mul k1)).add (h2.const_mul k2)).add (h3.const_mul k3)
    simpa using this
  refine hall.congr fun z => ?_
  simp only [antiderivTerm, k0, k1, k2, k3]
  ring

/-- `S_m(z) / f_m(z) = (1/m) ∑_{r=0}^{m-1} (1 - e^{-z})^{-r}` on `z > 0`. -/
private lemma lapS_div_lapf_eq {m : ℕ} (hm : 1 ≤ m) {z : ℝ} (hz : 0 < z) :
    lapS m z / lapf m z =
      ((m : ℝ))⁻¹ * ∑ r ∈ Finset.range m, ((1 - Real.exp (-z)) ^ r)⁻¹ := by
  set u := 1 - Real.exp (-z)
  have hu_pos : 0 < u := by
    have : Real.exp (-z) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
    simp only [u]; linarith
  have hu_ne : u ≠ 0 := ne_of_gt hu_pos
  have he_ne : Real.exp (-z) ≠ 0 := ne_of_gt (Real.exp_pos (-z))
  have hm_ne : (m : ℝ) ≠ 0 := by exact_mod_cast (by omega : m ≠ 0)
  have hgeom : 1 - u ^ m = (1 - u) * ∑ j ∈ Finset.range m, u ^ j := by
    have := geom_sum_mul_neg u m
    linarith
  have h1mu : 1 - u = Real.exp (-z) := by simp [u]
  have hrev : ∑ j ∈ Finset.range m, u ^ j =
      u ^ (m - 1) * ∑ r ∈ Finset.range m, (u ^ r)⁻¹ := by
    rw [Finset.mul_sum]
    refine Finset.sum_bij (fun j _ => m - 1 - j) ?_ ?_ ?_ ?_
    · intro j hj; rw [Finset.mem_range] at hj ⊢; omega
    · intro a ha b hb hab
      rw [Finset.mem_range] at ha hb; omega
    · intro r hr
      rw [Finset.mem_range] at hr
      exact ⟨m - 1 - r, Finset.mem_range.mpr (by omega), by omega⟩
    · intro j hj
      rw [Finset.mem_range] at hj
      have hle : j + (m - 1 - j) = m - 1 := by omega
      have hpow : u ^ (m - 1) = u ^ j * u ^ (m - 1 - j) := by
        rw [← pow_add, hle]
      rw [hpow]
      have hne : u ^ (m - 1 - j) ≠ 0 := pow_ne_zero _ hu_ne
      field_simp [hne]
  unfold lapS lapf
  change (1 - u ^ m) / ((m : ℝ) * Real.exp (-z) * u ^ (m - 1)) = _
  rw [hgeom, h1mu, hrev]
  have hupow : u ^ (m - 1) ≠ 0 := pow_ne_zero _ hu_ne
  field_simp [hm_ne, he_ne, hupow]

private lemma lapS_div_lapf_ge_one {m : ℕ} (hm : 1 ≤ m) {z : ℝ} (hz : 0 < z) :
    1 ≤ lapS m z / lapf m z := by
  rw [lapS_div_lapf_eq hm hz]
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hterm : ∀ r ∈ Finset.range m, (1 : ℝ) ≤ ((1 - Real.exp (-z)) ^ r)⁻¹ := by
    intro r _
    have hu_pos : 0 < 1 - Real.exp (-z) := by
      have : Real.exp (-z) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
      linarith
    have hu_le : 1 - Real.exp (-z) ≤ 1 := by linarith [Real.exp_pos (-z)]
    have hpow_le : (1 - Real.exp (-z)) ^ r ≤ 1 := pow_le_one₀ (le_of_lt hu_pos) hu_le
    exact (one_le_inv₀ (pow_pos hu_pos r)).mpr hpow_le
  have hsum : (m : ℝ) ≤ ∑ r ∈ Finset.range m, ((1 - Real.exp (-z)) ^ r)⁻¹ := by
    calc (m : ℝ) = ∑ _r ∈ Finset.range m, (1 : ℝ) := by simp
      _ ≤ ∑ r ∈ Finset.range m, ((1 - Real.exp (-z)) ^ r)⁻¹ := Finset.sum_le_sum hterm
  rw [← div_eq_inv_mul, le_div_iff₀ hm_pos]
  linarith

private lemma lapS_div_lapf_antitone {m : ℕ} (hm : 1 ≤ m) :
    AntitoneOn (fun z => lapS m z / lapf m z) (Ioi 0) := by
  intro x hx y hy hxy
  dsimp only
  rw [lapS_div_lapf_eq hm hx, lapS_div_lapf_eq hm hy]
  apply mul_le_mul_of_nonneg_left _ (by positivity)
  apply Finset.sum_le_sum
  intro r _
  have hux : 0 < 1 - Real.exp (-x) := by
    have : Real.exp (-x) < 1 := Real.exp_lt_one_iff.mpr (by linarith [Set.mem_Ioi.mp hx])
    linarith
  have hle : 1 - Real.exp (-x) ≤ 1 - Real.exp (-y) := by
    have : Real.exp (-y) ≤ Real.exp (-x) := Real.exp_le_exp.mpr (by linarith)
    linarith
  have hpow : (1 - Real.exp (-x)) ^ r ≤ (1 - Real.exp (-y)) ^ r :=
    pow_le_pow_left₀ (le_of_lt hux) hle r
  exact (inv_le_inv₀ (pow_pos (lt_of_lt_of_le hux hle) r) (pow_pos hux r)).mpr hpow

private lemma z_div_exp_sub_one_strictAnti :
    StrictAntiOn (fun z : ℝ => z / (Real.exp z - 1)) (Ioi 0) := by
  apply strictAntiOn_of_hasDerivAt_neg (convex_Ioi 0)
  · intro z hz
    have hden : Real.exp z - 1 ≠ 0 := by linarith [Real.one_lt_exp_iff.mpr (Set.mem_Ioi.mp hz)]
    exact (continuousAt_id.div (Real.continuous_exp.continuousAt.sub continuousAt_const) hden).continuousWithinAt
  · intro z hz
    rw [interior_Ioi] at hz
    have hden : Real.exp z - 1 ≠ 0 := by linarith [Real.one_lt_exp_iff.mpr hz]
    exact hasDerivAt_div_real (hasDerivAt_id z)
      (hasDerivAt_sub_const 1 (hasDerivAt_exp_real z)) hden
  · intro z hz
    rw [interior_Ioi] at hz
    have hz' : 0 < z := hz
    have hden : 0 < Real.exp z - 1 := by linarith [Real.one_lt_exp_iff.mpr hz']
    have hnum : 1 * (Real.exp z - 1) - z * Real.exp z < 0 := by
      have hlt : -z + 1 < Real.exp (-z) := Real.add_one_lt_exp (by linarith : -z ≠ 0)
      have hmul : Real.exp z * (-z + 1) < Real.exp z * Real.exp (-z) :=
        mul_lt_mul_of_pos_left hlt (Real.exp_pos z)
      rw [← Real.exp_add, add_neg_cancel, Real.exp_zero] at hmul
      linarith
    exact div_neg_of_neg_of_pos hnum (sq_pos_of_pos hden)

private lemma lapB_strictAnti {m : ℕ} (hm : 1 ≤ m) {v : ℝ} (hv : -1 ≤ v) :
    StrictAntiOn (lapB m v) (Ioi 0) := by
  intro x hx y hy hxy
  unfold lapB
  have h1 : lapS m y / lapf m y ≤ lapS m x / lapf m x := lapS_div_lapf_antitone hm hx hy (le_of_lt hxy)
  have h1m : (3 + v) * (lapS m y / lapf m y) ≤ (3 + v) * (lapS m x / lapf m x) :=
    mul_le_mul_of_nonneg_left h1 (by linarith)
  have h2 : y / (Real.exp y - 1) < x / (Real.exp x - 1) := z_div_exp_sub_one_strictAnti hx hy hxy
  have h2m : 4 * ((m - 1 : ℕ) : ℝ) * y / (Real.exp y - 1) ≤
      4 * ((m - 1 : ℕ) : ℝ) * x / (Real.exp x - 1) := by
    have : ∀ t, 4 * ((m - 1 : ℕ) : ℝ) * t / (Real.exp t - 1) =
        (4 * ((m - 1 : ℕ) : ℝ)) * (t / (Real.exp t - 1)) := fun t => by ring
    rw [this, this]
    exact mul_le_mul_of_nonneg_left (le_of_lt h2) (by positivity)
  linarith

private lemma lapB_continuousOn {m : ℕ} (hm : 1 ≤ m) (v : ℝ) :
    ContinuousOn (lapB m v) (Ioi 0) := by
  intro z hz
  have hz' : 0 < z := Set.mem_Ioi.mp hz
  have hf_ne : lapf m z ≠ 0 := ne_of_gt (lapf_pos hm hz')
  have he_ne : Real.exp z - 1 ≠ 0 := by linarith [Real.one_lt_exp_iff.mpr hz']
  have hS : ContinuousAt (lapS m) z := by
    unfold lapS
    exact continuousAt_const.sub ((continuousAt_const.sub
      (Real.continuous_exp.continuousAt.comp continuousAt_neg)).pow m)
  have hf : ContinuousAt (lapf m) z := by
    unfold lapf
    exact (continuousAt_const.mul (Real.continuous_exp.continuousAt.comp continuousAt_neg)).mul
      ((continuousAt_const.sub (Real.continuous_exp.continuousAt.comp continuousAt_neg)).pow (m - 1))
  have hB : ContinuousAt (lapB m v) z := by
    unfold lapB
    exact (((continuousAt_const.mul (hS.div hf hf_ne)).add continuousAt_const).sub
      (continuousAt_const.mul continuousAt_id)).add
      ((continuousAt_const.mul continuousAt_id).div
        (Real.continuous_exp.continuousAt.sub continuousAt_const) he_ne)
  exact hB.continuousWithinAt

/-- Existence of the unique zero `a ≥ (11 + 2v)/8` of `B_{m,v}`. -/
private lemma exists_lapB_zero {m : ℕ} (hm : 1 ≤ m) {v : ℝ} (hv : -1 ≤ v) :
    ∃ a : ℝ, (11 + 2 * v) / 8 ≤ a ∧ lapB m v a = 0 := by
  set z0 : ℝ := (11 + 2 * v) / 8
  have hz0_pos : 0 < z0 := by simp only [z0]; linarith
  have hz0_ge1 : 1 ≤ z0 := by simp only [z0]; linarith
  have hBz0 : 0 ≤ lapB m v z0 := by
    unfold lapB
    have hSf : 1 ≤ lapS m z0 / lapf m z0 := lapS_div_lapf_ge_one hm hz0_pos
    have hexp : 0 < Real.exp z0 - 1 := by linarith [Real.one_lt_exp_iff.mpr hz0_pos]
    have hlast : 0 ≤ 4 * ((m - 1 : ℕ) : ℝ) * z0 / (Real.exp z0 - 1) := by positivity
    have hmul : 3 + v ≤ (3 + v) * (lapS m z0 / lapf m z0) := by nlinarith
    have h8z0 : 8 * z0 = 11 + 2 * v := by simp only [z0]; ring
    linarith
  set CS : ℝ := lapS m 1 / lapf m 1
  set z1 : ℝ := max (z0 + 1) (((3 + v) * CS + (8 + v) + 4 * ((m - 1 : ℕ) : ℝ) + 1) / 8)
  have hz0_lt_z1 : z0 < z1 := lt_of_lt_of_le (by linarith) (le_max_left _ _)
  have hz1_ge1 : 1 ≤ z1 := le_trans hz0_ge1 (le_of_lt hz0_lt_z1)
  have hz1_pos : 0 < z1 := lt_trans hz0_pos hz0_lt_z1
  have hBz1 : lapB m v z1 ≤ -1 := by
    unfold lapB
    have hSf : lapS m z1 / lapf m z1 ≤ CS :=
      lapS_div_lapf_antitone hm (by norm_num : (0 : ℝ) < 1) hz1_pos hz1_ge1
    have hSf_mul : (3 + v) * (lapS m z1 / lapf m z1) ≤ (3 + v) * CS :=
      mul_le_mul_of_nonneg_left hSf (by linarith)
    have hze : z1 / (Real.exp z1 - 1) ≤ 1 := by
      have hexp : z1 + 1 ≤ Real.exp z1 := Real.add_one_le_exp z1
      have hden : 0 < Real.exp z1 - 1 := by linarith
      rw [div_le_one hden]; linarith
    have hlast : 4 * ((m - 1 : ℕ) : ℝ) * z1 / (Real.exp z1 - 1) ≤ 4 * ((m - 1 : ℕ) : ℝ) := by
      have : 4 * ((m - 1 : ℕ) : ℝ) * z1 / (Real.exp z1 - 1) =
          (4 * ((m - 1 : ℕ) : ℝ)) * (z1 / (Real.exp z1 - 1)) := by ring
      rw [this]
      nlinarith
    have hz1_ge : ((3 + v) * CS + (8 + v) + 4 * ((m - 1 : ℕ) : ℝ) + 1) / 8 ≤ z1 :=
      le_max_right _ _
    linarith
  have hcont : ContinuousOn (lapB m v) (Icc z0 z1) :=
    (lapB_continuousOn hm v).mono (fun z hz => lt_of_lt_of_le hz0_pos hz.1)
  have hmem : (0 : ℝ) ∈ Icc (lapB m v z1) (lapB m v z0) := ⟨by linarith, hBz0⟩
  obtain ⟨a, ha_mem, ha_eq⟩ := intermediate_value_Icc' (le_of_lt hz0_lt_z1) hcont hmem
  exact ⟨a, ha_mem.1, ha_eq⟩

private lemma thm_laplace_a_strictAnti {m : ℕ} (hm : 1 ≤ m) {v a : ℝ} (hv : -1 ≤ v)
    (ha_pos : 0 < a) (hBa : lapB m v a = 0) :
    StrictAntiOn (fun c => Real.exp (a * c) * (GDerivC m c + v * KDerivC m c)) (Ioi 0) := by
  have hanti : StrictAntiOn (fun c => Real.exp (a * c) * FDerivSum m v c) (Ioi 0) := by
    apply strictAntiOn_of_hasDerivAt_neg (convex_Ioi 0)
    · intro c hc
      have hF : ContinuousAt (FDerivSum m v) c :=
        (hasDerivAt_FDerivSum m v (le_of_lt (Set.mem_Ioi.mp hc))).continuousAt
      have he : ContinuousAt (fun x => Real.exp (a * x)) c :=
        Real.continuous_exp.continuousAt.comp (continuousAt_const.mul continuousAt_id)
      exact (he.mul hF).continuousWithinAt
    · intro c hc
      rw [interior_Ioi] at hc
      have he : HasDerivAt (fun x => Real.exp (a * x)) (a * Real.exp (a * c)) c := by
        have h := (hasDerivAt_exp_real (a * c)).comp c ((hasDerivAt_id c).const_mul a)
        convert h using 1
        · ext x; rfl
        · ring
      have hF := hasDerivAt_FDerivSum m v (le_of_lt hc)
      exact he.mul hF
    · intro c hc
      rw [interior_Ioi] at hc
      have hc' : 0 < c := hc
      suffices hneg : a * FDerivSum m v c + FDeriv2Sum m v c < 0 by
        have hexp_pos : 0 < Real.exp (a * c) := Real.exp_pos _
        have hfact : a * Real.exp (a * c) * FDerivSum m v c +
            Real.exp (a * c) * FDeriv2Sum m v c =
            Real.exp (a * c) * (a * FDerivSum m v c + FDeriv2Sum m v c) := by ring
        rw [hfact]
        exact mul_neg_of_pos_of_neg hexp_pos hneg
      let G : ℝ → ℝ := fun z =>
        ∑ k ∈ Finset.range m,
          antiderivTerm (((k + 1 : ℕ) : ℝ) + c)
            (a * lapAlpha m v k)
            (a * lapBeta m k - lapAlpha m v k)
            (-lapBeta m k) z
      let g : ℝ → ℝ := fun z => -z * (z - a) * Real.exp (-c * z) * (lapf m z * lapB m v z)
      have hGd_all : ∀ z : ℝ, HasDerivAt G
          (∑ k ∈ Finset.range m,
            ((a * lapAlpha m v k) * z +
             (a * lapBeta m k - lapAlpha m v k) * z ^ 2 +
             (-lapBeta m k) * z ^ 3) * Real.exp (-(((k + 1 : ℕ) : ℝ) + c) * z)) z := by
        intro z
        apply hasDerivAt_finset_sum
        intro k _
        exact hasDerivAt_antiderivTerm (by positivity) _ _ _ z
      have hGd : ∀ z > 0, HasDerivAt G (g z) z := by
        intro z hz
        have hsum := hGd_all z
        have hg_eq :
            ∑ k ∈ Finset.range m,
                ((a * lapAlpha m v k) * z +
                 (a * lapBeta m k - lapAlpha m v k) * z ^ 2 +
                 (-lapBeta m k) * z ^ 3) * Real.exp (-(((k + 1 : ℕ) : ℝ) + c) * z) =
              g z := by
          simp only [g, lapf_mul_lapB_eq_sum hm v hz, Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro k _
          have hexp : Real.exp (-(((k + 1 : ℕ) : ℝ) + c) * z) =
              Real.exp (-c * z) * Real.exp (-((k + 1 : ℕ) : ℝ) * z) := by
            rw [← Real.exp_add]; congr 1; ring
          rw [hexp]; ring
        rw [hg_eq] at hsum
        exact hsum
      have hGc : ContinuousOn G (Ici 0) :=
        fun z _ => (hGd_all z).continuousAt.continuousWithinAt
      have hg_nn : ∀ z > 0, 0 ≤ g z := by
        intro z hz
        simp only [g]
        have hf_pos : 0 < lapf m z := lapf_pos hm hz
        have he_pos : 0 < Real.exp (-c * z) := Real.exp_pos _
        have hsign : 0 ≤ -(z - a) * lapB m v z := by
          rcases lt_trichotomy z a with hlt | rfl | hgt
          · have hBpos : 0 < lapB m v z := by
              rw [← hBa]; exact lapB_strictAnti hm hv hz ha_pos hlt
            nlinarith
          · simp [hBa]
          · have hBneg : lapB m v z < 0 := by
              rw [← hBa]; exact lapB_strictAnti hm hv ha_pos hz hgt
            nlinarith
        have : -z * (z - a) * Real.exp (-c * z) * (lapf m z * lapB m v z) =
            z * Real.exp (-c * z) * lapf m z * (-(z - a) * lapB m v z) := by ring
        rw [this]
        positivity
      have hz0_pos : 0 < a + 1 := by linarith
      have hg_pos : 0 < g (a + 1) := by
        simp only [g]
        have hf_pos : 0 < lapf m (a + 1) := lapf_pos hm hz0_pos
        have he_pos : 0 < Real.exp (-c * (a + 1)) := Real.exp_pos _
        have hBneg : lapB m v (a + 1) < 0 := by
          rw [← hBa]; exact lapB_strictAnti hm hv ha_pos hz0_pos (by linarith)
        have hprod : 0 < -(a + 1 - a) * lapB m v (a + 1) := by linarith
        have : -(a + 1) * (a + 1 - a) * Real.exp (-c * (a + 1)) *
            (lapf m (a + 1) * lapB m v (a + 1)) =
            (a + 1) * Real.exp (-c * (a + 1)) * lapf m (a + 1) *
              (-(a + 1 - a) * lapB m v (a + 1)) := by ring
        rw [this]
        positivity
      have hg_cont : ContinuousAt g (a + 1) := by
        have h1 : ContinuousAt (fun z => -z * (z - a) * Real.exp (-c * z)) (a + 1) :=
          ((continuousAt_id.neg.mul (continuousAt_id.sub continuousAt_const)).mul
            (Real.continuous_exp.continuousAt.comp (continuousAt_const.mul continuousAt_id)))
        have hf_cont : ContinuousAt (lapf m) (a + 1) := by
          unfold lapf
          exact (continuousAt_const.mul
            (Real.continuous_exp.continuousAt.comp continuousAt_neg)).mul
            ((continuousAt_const.sub
              (Real.continuous_exp.continuousAt.comp continuousAt_neg)).pow (m - 1))
        have hB_cont : ContinuousAt (lapB m v) (a + 1) :=
          (lapB_continuousOn hm v).continuousAt (Ioi_mem_nhds hz0_pos)
        exact h1.mul (hf_cont.mul hB_cont)
      have hlim : Tendsto G atTop (𝓝 0) := by
        have hsum := tendsto_finsetSum (Finset.range m)
          (fun k _ => tendsto_antiderivTerm_zero
            (by positivity : 0 < ((k + 1 : ℕ) : ℝ) + c)
            (a * lapAlpha m v k) (a * lapBeta m k - lapAlpha m v k) (-lapBeta m k))
        simpa [G] using hsum
      have hG0_lt : G 0 < 0 :=
        antideriv_lt_of_deriv_pos_at hGc hGd hg_nn hz0_pos hg_pos hg_cont hlim
      have hG0_eq : G 0 = a * FDerivSum m v c + FDeriv2Sum m v c := by
        simp only [G, antiderivTerm, FDerivSum, FDeriv2Sum, mul_zero, Real.exp_zero, zero_div,
          zero_pow (by norm_num : 2 ≠ 0), zero_pow (by norm_num : 3 ≠ 0), zero_add, add_zero,
          Finset.mul_sum, ← Finset.sum_add_distrib]
        apply Finset.sum_congr rfl
        intro k _
        have hden : ((k + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
        field_simp [hden]
        ring
      linarith
  intro x hx y hy hxy
  dsimp only
  rw [FDerivC_eq_FDerivSum hm v hx, FDerivC_eq_FDerivSum hm v hy]
  exact hanti hx hy hxy

private lemma antiderivTerm_at_a_le {lam a c1 c2 c : ℝ} (hlam : 1 ≤ lam) (hlam_ge : c ≤ lam)
    (ha : 0 < a) :
    antiderivTerm lam c1 c2 0 a ≤
      (|c1| * (a + 1) + |c2| * (a ^ 2 + 2 * a + 2)) * Real.exp (-a * c) := by
  have hlam_pos : 0 < lam := by linarith
  have hlam_sq_ge1 : 1 ≤ lam ^ 2 := by nlinarith
  have hlam_cb_ge1 : 1 ≤ lam ^ 3 := by nlinarith
  have hinv1 : lam⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hlam
  have hinv2 : (lam ^ 2)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hlam_sq_ge1
  have hinv3 : (lam ^ 3)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hlam_cb_ge1
  have hp1_le : a / lam + 1 / lam ^ 2 ≤ a + 1 := by
    have h1 : a / lam ≤ a := by rw [div_eq_mul_inv]; exact mul_le_of_le_one_right (le_of_lt ha) hinv1
    have h2 : 1 / lam ^ 2 ≤ 1 := by simpa [one_div] using hinv2
    linarith
  have hp2_le : a ^ 2 / lam + 2 * a / lam ^ 2 + 2 / lam ^ 3 ≤ a ^ 2 + 2 * a + 2 := by
    have h1 : a ^ 2 / lam ≤ a ^ 2 := by
      rw [div_eq_mul_inv]; exact mul_le_of_le_one_right (sq_nonneg a) hinv1
    have h2 : 2 * a / lam ^ 2 ≤ 2 * a := by
      rw [div_eq_mul_inv]; exact mul_le_of_le_one_right (by linarith) hinv2
    have h3 : 2 / lam ^ 3 ≤ 2 := by
      rw [div_eq_mul_inv]; exact mul_le_of_le_one_right (by norm_num) hinv3
    linarith
  have hp1_nn : 0 ≤ a / lam + 1 / lam ^ 2 := by positivity
  have hp2_nn : 0 ≤ a ^ 2 / lam + 2 * a / lam ^ 2 + 2 / lam ^ 3 := by positivity
  have habs1 : -c1 * (a / lam + 1 / lam ^ 2) ≤ |c1| * (a + 1) :=
    le_trans (mul_le_mul_of_nonneg_right (neg_le_abs c1) hp1_nn)
      (mul_le_mul_of_nonneg_left hp1_le (abs_nonneg c1))
  have habs2 : -c2 * (a ^ 2 / lam + 2 * a / lam ^ 2 + 2 / lam ^ 3) ≤ |c2| * (a ^ 2 + 2 * a + 2) :=
    le_trans (mul_le_mul_of_nonneg_right (neg_le_abs c2) hp2_nn)
      (mul_le_mul_of_nonneg_left hp2_le (abs_nonneg c2))
  have hexp_le : Real.exp (-lam * a) ≤ Real.exp (-a * c) :=
    Real.exp_le_exp.mpr (by nlinarith)
  unfold antiderivTerm
  simp only [zero_mul, add_zero]
  have hrew : -Real.exp (-lam * a) *
      (c1 * (a / lam + 1 / lam ^ 2) +
        c2 * (a ^ 2 / lam + 2 * a / lam ^ 2 + 2 / lam ^ 3)) =
      Real.exp (-lam * a) *
        (-c1 * (a / lam + 1 / lam ^ 2) +
          -c2 * (a ^ 2 / lam + 2 * a / lam ^ 2 + 2 / lam ^ 3)) := by ring
  rw [hrew]
  calc Real.exp (-lam * a) *
        (-c1 * (a / lam + 1 / lam ^ 2) + -c2 * (a ^ 2 / lam + 2 * a / lam ^ 2 + 2 / lam ^ 3))
      ≤ Real.exp (-lam * a) * (|c1| * (a + 1) + |c2| * (a ^ 2 + 2 * a + 2)) :=
        mul_le_mul_of_nonneg_left (by linarith) (le_of_lt (Real.exp_pos _))
    _ ≤ Real.exp (-a * c) * (|c1| * (a + 1) + |c2| * (a ^ 2 + 2 * a + 2)) :=
        mul_le_mul_of_nonneg_right hexp_le (by positivity)
    _ = (|c1| * (a + 1) + |c2| * (a ^ 2 + 2 * a + 2)) * Real.exp (-a * c) := by ring

private lemma thm_laplace_a_tendsto_atBot {m : ℕ} (hm : 1 ≤ m) {v a : ℝ} (hv : -1 ≤ v)
    (ha_pos : 0 < a) (hBa : lapB m v a = 0) :
    Tendsto (fun c => Real.exp (a * c) * (GDerivC m c + v * KDerivC m c)) atTop atBot := by
  set B_half := lapB m v (a / 2)
  have hB_half_pos : 0 < B_half := by
    simp only [B_half]
    rw [← hBa]
    exact lapB_strictAnti hm hv (half_pos ha_pos) ha_pos (half_lt_self ha_pos)
  set f_min : ℝ := (m : ℝ) * Real.exp (-(a / 2)) * (1 - Real.exp (-(a / 4))) ^ (m - 1)
  have hf_min_pos : 0 < f_min := by
    have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
    have he4 : Real.exp (-(a / 4)) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
    have h1m : 0 < 1 - Real.exp (-(a / 4)) := by linarith
    positivity
  set C1 : ℝ := (a / 4) * (a / 4) * f_min * B_half
  have hC1_pos : 0 < C1 := by positivity
  set C2 : ℝ := ∑ k ∈ Finset.range m,
    (|lapAlpha m v k| * (a + 1) + |lapBeta m k| * (a ^ 2 + 2 * a + 2))
  have hbound : ∀ c : ℝ, 1 ≤ c →
      Real.exp (a * c) * (GDerivC m c + v * KDerivC m c) ≤
        C2 - C1 * Real.exp ((a / 2) * c) := by
    intro c hc1
    have hc_pos : 0 < c := by linarith
    rw [FDerivC_eq_FDerivSum hm v hc_pos]
    let H : ℝ → ℝ := fun z =>
      ∑ k ∈ Finset.range m,
        antiderivTerm (((k + 1 : ℕ) : ℝ) + c) (lapAlpha m v k) (lapBeta m k) 0 z
    let h : ℝ → ℝ := fun z => z * Real.exp (-c * z) * (lapf m z * lapB m v z)
    have hHd_all : ∀ z : ℝ, HasDerivAt H
        (∑ k ∈ Finset.range m,
          (lapAlpha m v k * z + lapBeta m k * z ^ 2 + 0 * z ^ 3) *
            Real.exp (-(((k + 1 : ℕ) : ℝ) + c) * z)) z := by
      intro z
      apply hasDerivAt_finset_sum
      intro k _
      exact hasDerivAt_antiderivTerm (by positivity) _ _ _ z
    have hHd : ∀ z > 0, HasDerivAt H (h z) z := by
      intro z hz
      have hsum := hHd_all z
      have heq :
          ∑ k ∈ Finset.range m,
              (lapAlpha m v k * z + lapBeta m k * z ^ 2 + 0 * z ^ 3) *
                Real.exp (-(((k + 1 : ℕ) : ℝ) + c) * z) = h z := by
        simp only [h, lapf_mul_lapB_eq_sum hm v hz, Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro k _
        have hexp : Real.exp (-(((k + 1 : ℕ) : ℝ) + c) * z) =
            Real.exp (-c * z) * Real.exp (-((k + 1 : ℕ) : ℝ) * z) := by
          rw [← Real.exp_add]; congr 1; ring
        rw [hexp]; ring
      rw [heq] at hsum
      exact hsum
    have hHc : ContinuousOn H (Icc 0 a) :=
      fun z _ => (hHd_all z).continuousAt.continuousWithinAt
    have hH_mono : MonotoneOn H (Icc 0 a) := by
      apply monotoneOn_of_hasDerivAt_nonneg (convex_Icc 0 a) hHc
      · intro z hz; rw [interior_Icc] at hz; exact hHd z hz.1
      · intro z hz
        rw [interior_Icc] at hz
        have hz_pos : 0 < z := hz.1
        simp only [h]
        have hf_pos : 0 < lapf m z := lapf_pos hm hz_pos
        have hB_pos : 0 < lapB m v z := by
          rw [← hBa]; exact lapB_strictAnti hm hv hz_pos ha_pos hz.2
        positivity
    have hH_gap : C1 * Real.exp (-c * (a / 2)) ≤ H a - H 0 := by
      have h1 : H 0 ≤ H (a / 4) := hH_mono ⟨le_rfl, le_of_lt ha_pos⟩ ⟨by linarith, by linarith⟩ (by linarith)
      have h2 : H (a / 2) ≤ H a := hH_mono ⟨by linarith, by linarith⟩ ⟨le_of_lt ha_pos, le_rfl⟩ (by linarith)
      obtain ⟨ξ, hξ, hslope⟩ := exists_hasDerivAt_eq_slope (by linarith : a / 4 < a / 2)
        (hHc.mono (Icc_subset_Icc (by linarith) (by linarith)))
        (fun z hz => hHd z (by linarith [hz.1]))
      have hdiff : H (a / 2) - H (a / 4) = (a / 4) * h ξ := by
        have : a / 2 - a / 4 = a / 4 := by ring
        rw [hslope, this]
        have ha4 : a / 4 ≠ 0 := by linarith
        field_simp [ha4]
      have hξ_pos : 0 < ξ := by linarith [hξ.1]
      have he_ge : Real.exp (-c * (a / 2)) ≤ Real.exp (-c * ξ) :=
        Real.exp_le_exp.mpr (by nlinarith [hξ.2])
      have hB_ge : B_half ≤ lapB m v ξ :=
        le_of_lt (lapB_strictAnti hm hv hξ_pos (by linarith : 0 < a / 2) hξ.2)
      have hf_ge : f_min ≤ lapf m ξ := by
        unfold f_min lapf
        have h1e : Real.exp (-(a / 2)) ≤ Real.exp (-ξ) := Real.exp_le_exp.mpr (by linarith [hξ.2])
        have h2e : 1 - Real.exp (-(a / 4)) ≤ 1 - Real.exp (-ξ) := by
          have : Real.exp (-ξ) ≤ Real.exp (-(a / 4)) := Real.exp_le_exp.mpr (by linarith [hξ.1])
          linarith
        have h2e_pos : 0 ≤ 1 - Real.exp (-(a / 4)) := by
          have : Real.exp (-(a / 4)) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
          linarith
        have hpow : (1 - Real.exp (-(a / 4))) ^ (m - 1) ≤ (1 - Real.exp (-ξ)) ^ (m - 1) :=
          pow_le_pow_left₀ h2e_pos h2e (m - 1)
        have ha_mul : (m : ℝ) * Real.exp (-(a / 2)) ≤ (m : ℝ) * Real.exp (-ξ) :=
          mul_le_mul_of_nonneg_left h1e (by positivity)
        exact mul_le_mul ha_mul hpow (pow_nonneg h2e_pos _) (by positivity)
      have hh_ge : (a / 4) * Real.exp (-c * (a / 2)) * (f_min * B_half) ≤ h ξ := by
        simp only [h]
        have hleft : (a / 4) * Real.exp (-c * (a / 2)) ≤ ξ * Real.exp (-c * ξ) :=
          mul_le_mul (le_of_lt hξ.1) he_ge (le_of_lt (Real.exp_pos _)) (by linarith)
        have hright : f_min * B_half ≤ lapf m ξ * lapB m v ξ :=
          mul_le_mul hf_ge hB_ge (le_of_lt hB_half_pos) (le_of_lt (lapf_pos hm hξ_pos))
        exact mul_le_mul hleft hright (by positivity) (by positivity)
      have hC1_eq : C1 * Real.exp (-c * (a / 2)) =
          (a / 4) * ((a / 4) * Real.exp (-c * (a / 2)) * (f_min * B_half)) := by
        simp only [C1]; ring
      rw [hC1_eq]
      have hmul_gap : (a / 4) * ((a / 4) * Real.exp (-c * (a / 2)) * (f_min * B_half)) ≤
          (a / 4) * h ξ := mul_le_mul_of_nonneg_left hh_ge (by linarith)
      linarith
    have hHa_ub : H a ≤ C2 * Real.exp (-a * c) := by
      simp only [H, C2, Finset.sum_mul]
      apply Finset.sum_le_sum
      intro k _
      have hk1 : (1 : ℝ) ≤ ((k + 1 : ℕ) : ℝ) := by exact_mod_cast Nat.succ_pos k
      exact antiderivTerm_at_a_le (by linarith) (by linarith) ha_pos
    have hH0 : H 0 = FDerivSum m v c := by
      simp only [H, antiderivTerm, FDerivSum, mul_zero, Real.exp_zero, zero_div,
        zero_pow (by norm_num : 2 ≠ 0), zero_add, add_zero,
        zero_mul]
      apply Finset.sum_congr rfl
      intro k _
      ring
    have hF_le : FDerivSum m v c ≤ C2 * Real.exp (-a * c) - C1 * Real.exp (-c * (a / 2)) := by
      linarith
    have hmul := mul_le_mul_of_nonneg_left hF_le (le_of_lt (Real.exp_pos (a * c)))
    have he1 : Real.exp (a * c) * Real.exp (-a * c) = 1 := by
      rw [← Real.exp_add, show a * c + -a * c = 0 by ring, Real.exp_zero]
    have he2 : Real.exp (a * c) * Real.exp (-c * (a / 2)) = Real.exp ((a / 2) * c) := by
      rw [← Real.exp_add]; congr 1; ring
    calc Real.exp (a * c) * FDerivSum m v c
        ≤ Real.exp (a * c) * (C2 * Real.exp (-a * c) - C1 * Real.exp (-c * (a / 2))) := hmul
      _ = C2 * (Real.exp (a * c) * Real.exp (-a * c)) -
          C1 * (Real.exp (a * c) * Real.exp (-c * (a / 2))) := by ring
      _ = C2 - C1 * Real.exp ((a / 2) * c) := by rw [he1, he2, mul_one]
  have hlim_ub : Tendsto (fun c : ℝ => C2 - C1 * Real.exp ((a / 2) * c)) atTop atBot := by
    have h1 : Tendsto (fun c : ℝ => C1 * Real.exp ((a / 2) * c)) atTop atTop :=
      (Real.tendsto_exp_atTop.comp (tendsto_id.const_mul_atTop (half_pos ha_pos))).const_mul_atTop
        hC1_pos
    rw [tendsto_atBot]
    intro M
    filter_upwards [(tendsto_atTop.mp h1) (C2 - M)] with c hc
    linarith
  rw [tendsto_atBot]
  intro M
  filter_upwards [(tendsto_atBot.mp hlim_ub) M, Filter.eventually_ge_atTop (1 : ℝ)] with c hc1 hc2
  exact le_trans (hbound c hc2) hc1

/-- **Theorem 3.6(a) (`thm:laplace`):** Laplace unimodality on `(0, ∞)` for `m ≥ 1, v ≥ -1`. -/
theorem thm_laplace_a {m : ℕ} (hm : 1 ≤ m) {v : ℝ} (hv : -1 ≤ v) :
    ∃ a : ℝ, (11 + 2 * v) / 8 ≤ a ∧
      StrictAntiOn (fun c => Real.exp (a * c) * (GDerivC m c + v * KDerivC m c)) (Ioi 0) ∧
      Tendsto (fun c => Real.exp (a * c) * (GDerivC m c + v * KDerivC m c)) atTop atBot := by
  obtain ⟨a, ha_ge, hBa⟩ := exists_lapB_zero hm hv
  have ha_pos : 0 < a := by linarith
  exact ⟨a, ha_ge, thm_laplace_a_strictAnti hm hv ha_pos hBa,
    thm_laplace_a_tendsto_atBot hm hv ha_pos hBa⟩

/-- Any critical point `c0 > 0` of `c ↦ G_m(1/c) + v K_m(1/c)` (`v ≥ -1`) is its unique strict
    global maximum on `(0, ∞)`. -/
theorem thm_laplace_strictGlobalMax_of_crit_c {m : ℕ} (hm : 1 ≤ m) {v : ℝ} (hv : -1 ≤ v)
    {c0 : ℝ} (hc0 : 0 < c0) (hcrit : GDerivC m c0 + v * KDerivC m c0 = 0) :
    (∀ c, 0 < c → c < c0 → 0 < GDerivC m c + v * KDerivC m c) ∧
    (∀ c, c0 < c → GDerivC m c + v * KDerivC m c < 0) ∧
    (∀ c, 0 < c → c ≠ c0 →
      GFun m (1 / c) + v * KFun m (1 / c) < GFun m (1 / c0) + v * KFun m (1 / c0)) := by
  obtain ⟨a, _, hanti, _⟩ := thm_laplace_a hm hv
  have hpos : ∀ c, 0 < c → c < c0 → 0 < GDerivC m c + v * KDerivC m c := by
    intro c hc hlt
    have h := hanti hc hc0 hlt
    dsimp only at h
    rw [hcrit, mul_zero] at h
    exact (mul_pos_iff_of_pos_left (Real.exp_pos (a * c))).mp h
  have hneg : ∀ c, c0 < c → GDerivC m c + v * KDerivC m c < 0 := by
    intro c hgt
    have h := hanti hc0 (lt_trans hc0 hgt) hgt
    dsimp only at h
    rw [hcrit, mul_zero] at h
    have hexp : 0 < Real.exp (a * c) := Real.exp_pos _
    nlinarith
  have hF_deriv : ∀ c > 0, HasDerivAt (fun x => GFun m (1 / x) + v * KFun m (1 / x))
      (GDerivC m c + v * KDerivC m c) c :=
    fun c hc => hasDerivAt_add (hasDerivAt_GFun_inv m hc) ((hasDerivAt_KFun_inv m hc).const_mul v)
  have hF_cont : ContinuousOn (fun x => GFun m (1 / x) + v * KFun m (1 / x)) (Ioi 0) :=
    fun c hc => (hF_deriv c hc).continuousAt.continuousWithinAt
  have hinc : StrictMonoOn (fun x => GFun m (1 / x) + v * KFun m (1 / x)) (Ioc 0 c0) := by
    apply strictMonoOn_of_hasDerivAt_pos (convex_Ioc 0 c0)
      (hF_cont.mono (fun x hx => hx.1))
    · intro x hx; rw [interior_Ioc] at hx; exact hF_deriv x hx.1
    · intro x hx; rw [interior_Ioc] at hx; exact hpos x hx.1 hx.2
  have hdec : StrictAntiOn (fun x => GFun m (1 / x) + v * KFun m (1 / x)) (Ici c0) := by
    apply strictAntiOn_of_hasDerivAt_neg (convex_Ici c0)
      (hF_cont.mono (fun x hx => lt_of_lt_of_le hc0 hx))
    · intro x hx; rw [interior_Ici] at hx; exact hF_deriv x (lt_trans hc0 hx)
    · intro x hx; rw [interior_Ici] at hx; exact hneg x hx
  refine ⟨hpos, hneg, fun c hc hne => ?_⟩
  rcases lt_or_gt_of_ne hne with hlt | hgt
  · exact hinc ⟨hc, le_of_lt hlt⟩ ⟨hc0, le_rfl⟩ hlt
  · exact hdec self_mem_Ici (le_of_lt hgt) hgt

/-- Same strict global maximum property in the price variable `p > 0`. -/
theorem thm_laplace_strictGlobalMax_of_crit_p {m : ℕ} (hm : 1 ≤ m) {v : ℝ} (hv : -1 ≤ v)
    {p0 : ℝ} (hp0 : 0 < p0) (hcrit : GDerivP m p0 + v * KDerivP m p0 = 0) :
    (∀ p, 0 < p → p < p0 → 0 < GDerivP m p + v * KDerivP m p) ∧
    (∀ p, p0 < p → GDerivP m p + v * KDerivP m p < 0) ∧
    (∀ p, 0 < p → p ≠ p0 →
      GFun m p + v * KFun m p < GFun m p0 + v * KFun m p0) := by
  have hc0 : 0 < 1 / p0 := one_div_pos.mpr hp0
  have hcrit_c : GDerivC m (1 / p0) + v * KDerivC m (1 / p0) = 0 := by
    simp only [GDerivP, KDerivP] at hcrit
    have hp0_sq : 0 < p0 ^ 2 := sq_pos_of_pos hp0
    have hmul : -(GDerivC m (1 / p0) + v * KDerivC m (1 / p0)) / p0 ^ 2 = 0 := by
      convert hcrit using 1; ring
    have := (div_eq_zero_iff.mp hmul).resolve_right (ne_of_gt hp0_sq)
    linarith
  obtain ⟨hpos_c, hneg_c, hmax_c⟩ := thm_laplace_strictGlobalMax_of_crit_c hm hv hc0 hcrit_c
  refine ⟨?_, ?_, ?_⟩
  · intro p hp hlt
    have hc_gt : 1 / p0 < 1 / p := one_div_lt_one_div_of_lt hp hlt
    have hneg := hneg_c (1 / p) hc_gt
    simp only [GDerivP, KDerivP]
    have hp_sq : 0 < p ^ 2 := sq_pos_of_pos hp
    have : -GDerivC m (1 / p) / p ^ 2 + v * (-KDerivC m (1 / p) / p ^ 2) =
        -(GDerivC m (1 / p) + v * KDerivC m (1 / p)) / p ^ 2 := by ring
    rw [this]
    exact div_pos (by linarith) hp_sq
  · intro p hgt
    have hp : 0 < p := lt_trans hp0 hgt
    have hc_lt : 1 / p < 1 / p0 := one_div_lt_one_div_of_lt hp0 hgt
    have hpos := hpos_c (1 / p) (one_div_pos.mpr hp) hc_lt
    simp only [GDerivP, KDerivP]
    have hp_sq : 0 < p ^ 2 := sq_pos_of_pos hp
    have : -GDerivC m (1 / p) / p ^ 2 + v * (-KDerivC m (1 / p) / p ^ 2) =
        -(GDerivC m (1 / p) + v * KDerivC m (1 / p)) / p ^ 2 := by ring
    rw [this]
    exact div_neg_of_neg_of_pos (by linarith) hp_sq
  · intro p hp hne
    have hc_ne : 1 / p ≠ 1 / p0 := fun h => hne (by simpa [one_div] using congrArg Inv.inv h)
    have h := hmax_c (1 / p) (one_div_pos.mpr hp) hc_ne
    simpa [one_div_one_div] using h

/-- If `F'(c_pos) > 0` for some `c_pos > 0` (e.g. when `F'(0^+) > 0`), there is a unique critical
    point `c0 > 0`. -/
theorem thm_laplace_exists_unique_crit_c {m : ℕ} (hm : 1 ≤ m) {v : ℝ} (hv : -1 ≤ v)
    (hpos : ∃ c_pos > 0, 0 < GDerivC m c_pos + v * KDerivC m c_pos) :
    ∃! c0 : ℝ, 0 < c0 ∧ GDerivC m c0 + v * KDerivC m c0 = 0 := by
  obtain ⟨a, _, _, hlim⟩ := thm_laplace_a hm hv
  obtain ⟨c_pos, hc_pos, hFpos⟩ := hpos
  obtain ⟨M, hM⟩ := Filter.eventually_atTop.mp ((tendsto_atBot.mp hlim) (-1))
  set c_neg := max (c_pos + 1) M
  have hc_lt : c_pos < c_neg := lt_of_lt_of_le (by linarith) (le_max_left _ _)
  have hc_neg_pos : 0 < c_neg := lt_trans hc_pos hc_lt
  have hFneg : GDerivC m c_neg + v * KDerivC m c_neg < 0 := by
    have hle := hM c_neg (le_max_right _ _)
    have hexp : 0 < Real.exp (a * c_neg) := Real.exp_pos _
    nlinarith
  have hcont : ContinuousOn (FDerivSum m v) (Icc c_pos c_neg) := fun c hc =>
    (hasDerivAt_FDerivSum m v (le_trans (le_of_lt hc_pos) hc.1)).continuousAt.continuousWithinAt
  have h0_mem : (0 : ℝ) ∈ Icc (FDerivSum m v c_neg) (FDerivSum m v c_pos) := by
    rw [← FDerivC_eq_FDerivSum hm v hc_pos, ← FDerivC_eq_FDerivSum hm v hc_neg_pos]
    exact ⟨le_of_lt hFneg, le_of_lt hFpos⟩
  obtain ⟨c0, hc0_mem, hc0_zero⟩ := intermediate_value_Icc' (le_of_lt hc_lt) hcont h0_mem
  have hc0_pos : 0 < c0 := lt_of_lt_of_le hc_pos hc0_mem.1
  rw [← FDerivC_eq_FDerivSum hm v hc0_pos] at hc0_zero
  refine ⟨c0, ⟨hc0_pos, hc0_zero⟩, ?_⟩
  rintro c1 ⟨hc1_pos, hc1_zero⟩
  obtain ⟨hgt0, hlt0, _⟩ := thm_laplace_strictGlobalMax_of_crit_c hm hv hc0_pos hc0_zero
  by_contra hne
  rcases lt_or_gt_of_ne hne with hlt | hgt
  · linarith [hgt0 c1 hc1_pos hlt]
  · linarith [hlt0 c1 hgt]

/-- At `v = 0`, `G'_m(0^+) = 5 ∑_{k=0}^{m-1} (-1)^k C(m, k+1) / (k+1)^2 > 0`, so `G'_m(c) > 0`
    for sufficiently small `c > 0`. -/
lemma exists_c_pos_GDerivC_pos {m : ℕ} (hm : 1 ≤ m) :
    ∃ c > 0, 0 < GDerivC m c := by
  have h0 : FDerivSum m 0 0 =
      5 * ∑ k ∈ Finset.range m,
        (-1 : ℝ) ^ k * (Nat.choose m (k + 1) : ℝ) / ((k + 1 : ℕ) : ℝ) ^ 2 := by
    simp only [FDerivSum, lapAlpha, lapBeta, add_zero, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro k _
    have hk : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    field_simp [hk]
    ring
  have hpos0 : 0 < FDerivSum m 0 0 := by
    rw [h0]; exact mul_pos (by norm_num) (pf_Q_pos hm)
  have hcont : ContinuousAt (FDerivSum m 0) 0 := (hasDerivAt_FDerivSum m 0 le_rfl).continuousAt
  have hev : ∀ᶠ c in 𝓝 (0 : ℝ), 0 < FDerivSum m 0 c := hcont.eventually (Ioi_mem_nhds hpos0)
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨δ, hδ_pos, hδ⟩ := hev
  refine ⟨δ / 2, half_pos hδ_pos, ?_⟩
  have hdist : dist (δ / 2) 0 < δ := by
    rw [Real.dist_eq, sub_zero, abs_of_pos (half_pos hδ_pos)]
    linarith
  have hpos := hδ hdist
  have hEq := FDerivC_eq_FDerivSum hm 0 (half_pos hδ_pos)
  simp only [zero_mul, add_zero] at hEq
  linarith

end Laplace

/-! ### Unique maximizers `cStar m`, `pStar m` and `JVal (m + 2)` -/

/-- Unique maximizer `c*_m > 0` of `c ↦ G_m(1/c)` for `m ≥ 1` (`0` for `m = 0`). -/
def cStar (m : ℕ) : ℝ :=
  if hm : 1 ≤ m then
    Classical.choose (thm_laplace_exists_unique_crit_c hm (by norm_num : (-1 : ℝ) ≤ 0)
      (by obtain ⟨c, hc, hg⟩ := exists_c_pos_GDerivC_pos hm; exact ⟨c, hc, by simpa using hg⟩))
  else 0

/-- Unique maximizing price `p*_m = 1 / c*_m` of `p ↦ G_m(p)` for `m ≥ 1`. -/
def pStar (m : ℕ) : ℝ :=
  (cStar m)⁻¹

lemma cStar_spec {m : ℕ} (hm : 1 ≤ m) :
    0 < cStar m ∧ GDerivC m (cStar m) = 0 := by
  have h := Classical.choose_spec
    (thm_laplace_exists_unique_crit_c hm (by norm_num : (-1 : ℝ) ≤ 0)
      (by obtain ⟨c, hc, hg⟩ := exists_c_pos_GDerivC_pos hm; exact ⟨c, hc, by simpa using hg⟩))
  simp only [cStar, hm, ↓reduceDIte]
  simpa using h.1

lemma cStar_pos {m : ℕ} (hm : 1 ≤ m) : 0 < cStar m := (cStar_spec hm).1

lemma GDerivC_cStar_eq_zero {m : ℕ} (hm : 1 ≤ m) : GDerivC m (cStar m) = 0 := (cStar_spec hm).2

lemma pStar_pos {m : ℕ} (hm : 1 ≤ m) : 0 < pStar m := inv_pos.mpr (cStar_pos hm)

lemma pStar_eq_one_div_cStar (m : ℕ) : pStar m = 1 / cStar m := by
  simp [pStar, one_div]

lemma cStar_eq_one_div_pStar (m : ℕ) : cStar m = 1 / pStar m := by
  simp [pStar]

lemma GDerivP_pStar_eq_zero {m : ℕ} (hm : 1 ≤ m) : GDerivP m (pStar m) = 0 := by
  simp only [GDerivP, ← cStar_eq_one_div_pStar, GDerivC_cStar_eq_zero hm, neg_zero, zero_div]

lemma GDerivC_pos_of_lt_cStar {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) (hlt : c < cStar m) :
    0 < GDerivC m c := by
  have h := (thm_laplace_strictGlobalMax_of_crit_c hm (by norm_num : (-1 : ℝ) ≤ 0)
    (cStar_pos hm) (by simpa using GDerivC_cStar_eq_zero hm)).1 c hc hlt
  simpa using h

lemma GDerivC_neg_of_gt_cStar {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hgt : cStar m < c) :
    GDerivC m c < 0 := by
  have h := (thm_laplace_strictGlobalMax_of_crit_c hm (by norm_num : (-1 : ℝ) ≤ 0)
    (cStar_pos hm) (by simpa using GDerivC_cStar_eq_zero hm)).2.1 c hgt
  simpa using h

lemma cStar_lt_of_GDerivC_neg {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) (hneg : GDerivC m c < 0) :
    cStar m < c := by
  by_contra hle
  push Not at hle
  rcases eq_or_lt_of_le hle with rfl | hlt
  · linarith [GDerivC_cStar_eq_zero hm]
  · linarith [GDerivC_pos_of_lt_cStar hm hc hlt]

lemma lt_cStar_of_GDerivC_pos {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) (hpos : 0 < GDerivC m c) :
    c < cStar m := by
  by_contra hle
  push Not at hle
  rcases eq_or_lt_of_le hle with rfl | hgt
  · linarith [GDerivC_cStar_eq_zero hm]
  · linarith [GDerivC_neg_of_gt_cStar hm hgt]

lemma GDerivP_pos_of_lt_pStar {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) (hlt : p < pStar m) :
    0 < GDerivP m p := by
  have h := (thm_laplace_strictGlobalMax_of_crit_p hm (by norm_num : (-1 : ℝ) ≤ 0)
    (pStar_pos hm) (by simpa using GDerivP_pStar_eq_zero hm)).1 p hp hlt
  simpa using h

lemma GDerivP_neg_of_gt_pStar {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hgt : pStar m < p) :
    GDerivP m p < 0 := by
  have h := (thm_laplace_strictGlobalMax_of_crit_p hm (by norm_num : (-1 : ℝ) ≤ 0)
    (pStar_pos hm) (by simpa using GDerivP_pStar_eq_zero hm)).2.1 p hgt
  simpa using h

lemma pStar_eq_of_GDerivP_zero {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) (h0 : GDerivP m p = 0) :
    p = pStar m := by
  by_contra hne
  rcases lt_or_gt_of_ne hne with hlt | hgt
  · linarith [GDerivP_pos_of_lt_pStar hm hp hlt]
  · linarith [GDerivP_neg_of_gt_pStar hm hgt]

lemma cStar_eq_of_GDerivC_zero {m : ℕ} (hm : 1 ≤ m) {c : ℝ} (hc : 0 < c) (h0 : GDerivC m c = 0) :
    c = cStar m := by
  by_contra hne
  rcases lt_or_gt_of_ne hne with hlt | hgt
  · linarith [GDerivC_pos_of_lt_cStar hm hc hlt]
  · linarith [GDerivC_neg_of_gt_cStar hm hgt]

/-- Strict global maximality of `pStar m` for `GFun m` on `(0, ∞)`. -/
theorem GFun_lt_GFun_pStar {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) (hne : p ≠ pStar m) :
    GFun m p < GFun m (pStar m) := by
  have h := (thm_laplace_strictGlobalMax_of_crit_p hm (by norm_num : (-1 : ℝ) ≤ 0)
    (pStar_pos hm) (by simpa using GDerivP_pStar_eq_zero hm)).2.2 p hp hne
  simpa using h

theorem GFun_le_GFun_pStar {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) :
    GFun m p ≤ GFun m (pStar m) := by
  by_cases h : p = pStar m
  · rw [h]
  · exact le_of_lt (GFun_lt_GFun_pStar hm hp h)

theorem bddAbove_GFun (m : ℕ) : BddAbove ((fun p => GFun m p) '' Set.Ioi (0 : ℝ)) := by
  cases m with
  | zero =>
      refine ⟨5, ?_⟩
      rintro y ⟨p, _, rfl⟩
      simp [GFun]
  | succ m =>
      refine ⟨GFun (m + 1) (pStar (m + 1)), ?_⟩
      rintro y ⟨p, hp, rfl⟩
      exact GFun_le_GFun_pStar (by omega) hp

/-- `J_{m+2} = G_m(p*_m)` for all `m ≥ 1`. -/
theorem JVal_eq_GFun_pStar {m : ℕ} (hm : 1 ≤ m) :
    JVal (m + 2) = GFun m (pStar m) := by
  unfold JVal
  simp only [Nat.add_sub_cancel]
  apply IsGreatest.csSup_eq
  refine ⟨⟨pStar m, pStar_pos hm, rfl⟩, ?_⟩
  rintro y ⟨p, hp, rfl⟩
  exact GFun_le_GFun_pStar hm hp

/-- `G_m(p) ≤ J_{m+2}` for all `m ≥ 0` and `p > 0`. -/
theorem GFun_le_JVal (m : ℕ) {p : ℝ} (hp : 0 < p) : GFun m p ≤ JVal (m + 2) := by
  unfold JVal
  simp only [Nat.add_sub_cancel]
  exact le_csSup (bddAbove_GFun m) ⟨p, hp, rfl⟩

/-- Strict inequality `G_m(p) < J_{m+2}` for any `p ≠ p*_m` (`m ≥ 1`). -/
theorem GFun_lt_JVal {m : ℕ} (hm : 1 ≤ m) {p : ℝ} (hp : 0 < p) (hne : p ≠ pStar m) :
    GFun m p < JVal (m + 2) := by
  rw [JVal_eq_GFun_pStar hm]
  exact GFun_lt_GFun_pStar hm hp hne

theorem cStar_one : cStar 1 = 5 / 11 :=
  (cStar_eq_of_GDerivC_zero (by omega) (by norm_num) GDerivC_one_5_11).symm

theorem pStar_one : pStar 1 = 11 / 5 := by
  rw [pStar, cStar_one]
  norm_num

theorem JVal_three : JVal 3 = 185 / 32 := by
  rw [show (3 : ℕ) = 1 + 2 by rfl, JVal_eq_GFun_pStar (by omega), pStar_one, GFun_one_11_5]

/-! ### Theorem 3.6(b): Derivative upper bounds -/

/-- **Theorem 3.6(b), ray bound:** if `G'_m(c_0) > 0`, then `c_0 < c*_m` and
    `J_{m+2} ≤ G_m(1/c_0) + (8/11) G'_m(c_0)`. -/
theorem thm_laplace_b_ray {m : ℕ} (hm : 1 ≤ m) {c0 : ℝ} (hc0 : 0 < c0)
    (hpos : 0 < GDerivC m c0) :
    c0 < cStar m ∧ JVal (m + 2) ≤ GFun m (1 / c0) + (8 / 11 : ℝ) * GDerivC m c0 := by
  obtain ⟨a, ha_ge, hanti, _⟩ := thm_laplace_a hm (by norm_num : (-1 : ℝ) ≤ 0)
  have ha_ge' : (11 / 8 : ℝ) ≤ a := by linarith
  have ha_pos : 0 < a := by linarith
  have hlt : c0 < cStar m := lt_cStar_of_GDerivC_pos hm hc0 hpos
  refine ⟨hlt, ?_⟩
  let ψ : ℝ → ℝ := fun c => GFun m (1 / c) + (GDerivC m c0 / a) * Real.exp (-a * (c - c0))
  have hψ_deriv : ∀ c > 0, HasDerivAt ψ
      (GDerivC m c - GDerivC m c0 * Real.exp (-a * (c - c0))) c := by
    intro c hc
    have h1 := hasDerivAt_GFun_inv m hc
    have hlin : HasDerivAt (fun x => -a * (x - c0)) (-a) c := by
      have h := (hasDerivAt_sub_const c0 (hasDerivAt_id c)).const_mul (-a)
      simpa using h
    have h2 : HasDerivAt (fun x => (GDerivC m c0 / a) * Real.exp (-a * (x - c0)))
        (-GDerivC m c0 * Real.exp (-a * (c - c0))) c := by
      have h := ((hasDerivAt_exp_real (-a * (c - c0))).comp c hlin).const_mul (GDerivC m c0 / a)
      convert h using 1
      · ext x; simp
      · field_simp [ne_of_gt ha_pos]
    convert hasDerivAt_add h1 h2 using 1
    ring
  have hψ_anti : AntitoneOn ψ (Ici c0) := by
    apply antitoneOn_of_hasDerivAt_nonpos (convex_Ici c0)
    · intro c hc
      exact (hψ_deriv c (lt_of_lt_of_le hc0 hc)).continuousAt.continuousWithinAt
    · intro c hc
      rw [interior_Ici] at hc
      exact hψ_deriv c (lt_trans hc0 hc)
    · intro c hc
      rw [interior_Ici] at hc
      have hdec := hanti hc0 (lt_trans hc0 hc) hc
      dsimp only at hdec
      simp only [zero_mul, add_zero] at hdec
      have heq : Real.exp (a * c) * (GDerivC m c - GDerivC m c0 * Real.exp (-a * (c - c0))) =
          Real.exp (a * c) * GDerivC m c - Real.exp (a * c0) * GDerivC m c0 := by
        have : Real.exp (a * c) * Real.exp (-a * (c - c0)) = Real.exp (a * c0) := by
          rw [← Real.exp_add]; congr 1; ring
        calc Real.exp (a * c) * (GDerivC m c - GDerivC m c0 * Real.exp (-a * (c - c0)))
            = Real.exp (a * c) * GDerivC m c -
              GDerivC m c0 * (Real.exp (a * c) * Real.exp (-a * (c - c0))) := by ring
          _ = Real.exp (a * c) * GDerivC m c - Real.exp (a * c0) * GDerivC m c0 := by
              rw [this]; ring
      have hexp_pos : 0 < Real.exp (a * c) := Real.exp_pos _
      nlinarith
  have hle := hψ_anti self_mem_Ici (le_of_lt hlt) (le_of_lt hlt)
  simp only [ψ, sub_self, mul_zero, Real.exp_zero, mul_one] at hle
  rw [JVal_eq_GFun_pStar hm, pStar_eq_one_div_cStar]
  have hterm_pos : 0 < (GDerivC m c0 / a) * Real.exp (-a * (cStar m - c0)) := by positivity
  have hinv_le : 1 / a ≤ 8 / 11 := by
    rw [div_le_div_iff₀ ha_pos (by norm_num : (0 : ℝ) < 11)]
    linarith
  have hmul : GDerivC m c0 / a ≤ (8 / 11 : ℝ) * GDerivC m c0 := by
    have : GDerivC m c0 / a = (1 / a) * GDerivC m c0 := by ring
    rw [this]
    exact mul_le_mul_of_nonneg_right hinv_le (le_of_lt hpos)
  linarith

/-- **Theorem 3.6(b), bracket bound:** if `G'_m(c_0) > 0` and `G'_m(c_1) < 0` with `c_0 < c_1`,
    then `c*_m ∈ (c_0, c_1)`, `p*_m ∈ (1/c_1, 1/c_0)`, and
    `J_{m+2} ≤ G_m(1/c_0) + (c_1 - c_0) G'_m(c_0)`. -/
theorem thm_laplace_b_bracket {m : ℕ} (hm : 1 ≤ m) {c0 c1 : ℝ} (hc0 : 0 < c0) (h01 : c0 < c1)
    (hpos : 0 < GDerivC m c0) (hneg : GDerivC m c1 < 0) :
    (c0 < cStar m ∧ cStar m < c1) ∧
    (1 / c1 < pStar m ∧ pStar m < 1 / c0) ∧
    JVal (m + 2) ≤ GFun m (1 / c0) + (c1 - c0) * GDerivC m c0 := by
  obtain ⟨a, ha_ge, hanti, _⟩ := thm_laplace_a hm (by norm_num : (-1 : ℝ) ≤ 0)
  have ha_pos : 0 < a := by linarith
  have hc0_lt : c0 < cStar m := lt_cStar_of_GDerivC_pos hm hc0 hpos
  have hlt_c1 : cStar m < c1 := cStar_lt_of_GDerivC_neg hm (lt_trans hc0 h01) hneg
  have hp_lo : 1 / c1 < pStar m := by
    rw [pStar_eq_one_div_cStar]
    exact one_div_lt_one_div_of_lt (cStar_pos hm) hlt_c1
  have hp_hi : pStar m < 1 / c0 := by
    rw [pStar_eq_one_div_cStar]
    exact one_div_lt_one_div_of_lt hc0 hc0_lt
  obtain ⟨ξ, hξ, hslope⟩ := exists_hasDerivAt_eq_slope hc0_lt
    (fun c hc => (hasDerivAt_GFun_inv m (lt_of_lt_of_le hc0 hc.1)).continuousAt.continuousWithinAt)
    (fun c hc => hasDerivAt_GFun_inv m (lt_trans hc0 hc.1))
  have hdec := hanti hc0 (lt_trans hc0 hξ.1) hξ.1
  dsimp only at hdec
  simp only [zero_mul, add_zero] at hdec
  have hξ_pos : 0 < GDerivC m ξ := GDerivC_pos_of_lt_cStar hm (lt_trans hc0 hξ.1) hξ.2
  have hexp_lt : Real.exp (a * c0) < Real.exp (a * ξ) := Real.exp_lt_exp.mpr (by nlinarith [hξ.1])
  have hGξ_lt : GDerivC m ξ < GDerivC m c0 := by
    have hexp0 : 0 < Real.exp (a * c0) := Real.exp_pos _
    nlinarith
  have hdiff : GFun m (1 / cStar m) - GFun m (1 / c0) = (cStar m - c0) * GDerivC m ξ := by
    rw [hslope]
    have hne : cStar m - c0 ≠ 0 := by linarith
    field_simp [hne]
  refine ⟨⟨hc0_lt, hlt_c1⟩, ⟨hp_lo, hp_hi⟩, ?_⟩
  rw [JVal_eq_GFun_pStar hm, pStar_eq_one_div_cStar]
  nlinarith

/-! ### Theorem 3.6(c): Strict monotonicity of maximizers `p*_1 < p*_2 < ...` -/

private lemma GDerivC_diff_eq {r : ℕ} (hr : 1 ≤ r) {c : ℝ} (hc : 0 < c) :
    (r : ℝ) * (GDerivC r c - GDerivC (r - 1) c) =
      (piFun r (1 / c) * (c * s1Fun r c) / c) *
        (5 - 8 * c - 4 * (1 - c) *
          (c * s1Fun r c + (c ^ 2 * s2Fun r c) / (c * s1Fun r c))) := by
  have hd_lhs : HasDerivAt (fun x => (r : ℝ) * (GFun r (1 / x) - GFun (r - 1) (1 / x)))
      ((r : ℝ) * (GDerivC r c - GDerivC (r - 1) c)) c :=
    (hasDerivAt_sub (hasDerivAt_GFun_inv r hc) (hasDerivAt_GFun_inv (r - 1) hc)).const_mul (r : ℝ)
  have hpi := hasDerivAt_piFun_inv r hc
  have hs1 := hasDerivAt_s1Fun r hc
  have hpoly : HasDerivAt (fun x => 4 * (1 - x) * x) (4 * (1 - 2 * c)) c := by
    have h1 : HasDerivAt (fun x => 4 * (1 - x)) (-4 : ℝ) c := by
      simpa using (hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id c)).const_mul (4 : ℝ)
    convert h1.mul (hasDerivAt_id c) using 1
    · ext x; simp [Pi.mul_apply]
    · dsimp only [id]; ring
  have hbr : HasDerivAt (fun x => 4 * (1 - x) * x * s1Fun r x - 1)
      (4 * (1 - 2 * c) * s1Fun r c + 4 * (1 - c) * c * (-s2Fun r c)) c :=
    hasDerivAt_sub_const 1 (hpoly.mul hs1)
  have hd_rhs := hasDerivAt_const_add (1 : ℝ) (hpi.mul hbr)
  have hev : (fun x => (r : ℝ) * (GFun r (1 / x) - GFun (r - 1) (1 / x))) =ᶠ[𝓝 c]
      (fun x => 1 + piFun r (1 / x) * (4 * (1 - x) * x * s1Fun r x - 1)) :=
    Filter.mem_of_superset (Ioi_mem_nhds hc) (fun x hx => GFun_diff hr hx)
  have huniq := hd_lhs.unique (hd_rhs.congr_of_eventuallyEq hev)
  rw [huniq]
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hs1_ne : s1Fun r c ≠ 0 := ne_of_gt (s1Fun_pos hr hc)
  field_simp [hc_ne, hs1_ne]
  ring

private lemma s2_le_s1_sq (r : ℕ) {c : ℝ} (hc : 0 < c) :
    s2Fun r c ≤ (s1Fun r c) ^ 2 := by
  induction r with
  | zero => simp [s1Fun_zero, s2Fun_zero]
  | succ r ih =>
      rw [s2Fun_succ, s1Fun_succ]
      have h1 : 0 ≤ s1Fun r c := s1Fun_nonneg r hc
      have h2 : (0 : ℝ) ≤ (((r + 1 : ℕ) : ℝ) + c)⁻¹ := by positivity
      have hsq : ((((r + 1 : ℕ) : ℝ) + c) ^ 2)⁻¹ = ((((r + 1 : ℕ) : ℝ) + c)⁻¹) ^ 2 := by
        rw [inv_pow]
      rw [hsq]
      nlinarith

private lemma bracket_strictAnti_in_rank {c : ℝ} (hc0 : 0 < c) (hc1 : c < 1) :
    ∀ {r : ℕ}, 1 ≤ r →
      5 - 8 * c - 4 * (1 - c) *
          (c * s1Fun (r + 1) c + (c ^ 2 * s2Fun (r + 1) c) / (c * s1Fun (r + 1) c)) <
      5 - 8 * c - 4 * (1 - c) *
          (c * s1Fun r c + (c ^ 2 * s2Fun r c) / (c * s1Fun r c)) := by
  intro r hr
  set u := c * s1Fun r c
  set w := c ^ 2 * s2Fun r c
  set d := c / (((r + 1 : ℕ) : ℝ) + c)
  have hu_pos : 0 < u := mul_pos hc0 (s1Fun_pos hr hc0)
  have hd_pos : 0 < d := div_pos hc0 (by positivity)
  have hw_le : w ≤ u ^ 2 := by
    simp only [w, u]
    rw [mul_pow]
    exact mul_le_mul_of_nonneg_left (s2_le_s1_sq r hc0) (sq_nonneg c)
  have hu1 : c * s1Fun (r + 1) c = u + d := by
    rw [s1Fun_succ]; simp only [u, d]; ring
  have hw1 : c ^ 2 * s2Fun (r + 1) c = w + d ^ 2 := by
    rw [s2Fun_succ]; simp only [w, d]; rw [div_pow]; ring
  rw [hu1, hw1]
  have hstep : u + w / u < (u + d) + (w + d ^ 2) / (u + d) := by
    have hdiff : (u + d) + (w + d ^ 2) / (u + d) - (u + w / u) =
        d * (u ^ 2 + 2 * u * d - w) / (u * (u + d)) := by
      have hu_ne : u ≠ 0 := ne_of_gt hu_pos
      have hud_ne : u + d ≠ 0 := by linarith
      field_simp [hu_ne, hud_ne]
      ring
    have hpos : 0 < d * (u ^ 2 + 2 * u * d - w) / (u * (u + d)) := by
      have hnum : 0 < u ^ 2 + 2 * u * d - w := by nlinarith
      positivity
    linarith
  nlinarith

/-- **Theorem 3.6(c) (monotonicity):** `c*_{m+1} < c*_m < 1` and `11/5 = p*_1 < p*_2 < ...`
    for ALL `m ≥ 1`. -/
theorem thm_laplace_c_step {m : ℕ} (hm : 1 ≤ m) :
    cStar (m + 1) < cStar m ∧ cStar m < 1 := by
  have hmain : ∀ n : ℕ, cStar (n + 1) < 1 ∧ cStar (n + 2) < cStar (n + 1) := by
    intro n
    induction n with
    | zero =>
        have hc1_lt : cStar 1 < 1 := by rw [cStar_one]; norm_num
        refine ⟨hc1_lt, ?_⟩
        have hc := cStar_pos (by omega : 1 ≤ 1)
        have h1 := GDerivC_diff_eq (by omega : 1 ≤ 1) hc
        have h2 := GDerivC_diff_eq (by omega : 1 ≤ 2) hc
        have h0 : GDerivC 0 (cStar 1) = 0 := by
          simp [GDerivC, piFun_zero, s1Fun_zero, s2Fun_zero]
        have hG1 : GDerivC 1 (cStar 1) = 0 := GDerivC_cStar_eq_zero (by omega)
        simp only [Nat.cast_one, Nat.sub_self, h0, sub_zero, one_mul, hG1] at h1
        have hwt1 : 0 < piFun 1 (1 / cStar 1) * (cStar 1 * s1Fun 1 (cStar 1)) / cStar 1 := by
          have := piFun_pos 1 (one_div_pos.mpr hc)
          have := s1Fun_pos (by omega : 1 ≤ 1) hc
          positivity
        have hbr1 : 5 - 8 * cStar 1 - 4 * (1 - cStar 1) *
            (cStar 1 * s1Fun 1 (cStar 1) +
              (cStar 1 ^ 2 * s2Fun 1 (cStar 1)) / (cStar 1 * s1Fun 1 (cStar 1))) = 0 :=
          (mul_eq_zero.mp h1.symm).resolve_left (ne_of_gt hwt1)
        have hbr2 : 5 - 8 * cStar 1 - 4 * (1 - cStar 1) *
            (cStar 1 * s1Fun 2 (cStar 1) +
              (cStar 1 ^ 2 * s2Fun 2 (cStar 1)) / (cStar 1 * s1Fun 2 (cStar 1))) < 0 := by
          rw [← hbr1]
          exact bracket_strictAnti_in_rank hc hc1_lt (by omega : 1 ≤ 1)
        have hwt2 : 0 < piFun 2 (1 / cStar 1) * (cStar 1 * s1Fun 2 (cStar 1)) / cStar 1 := by
          have := piFun_pos 2 (one_div_pos.mpr hc)
          have := s1Fun_pos (by omega : 1 ≤ 2) hc
          positivity
        have hG2_neg : GDerivC 2 (cStar 1) < 0 := by
          simp only [show (2 : ℕ) - 1 = 1 by rfl, hG1, sub_zero] at h2
          have : ((2 : ℕ) : ℝ) * GDerivC 2 (cStar 1) < 0 := by
            rw [h2]; exact mul_neg_of_pos_of_neg hwt2 hbr2
          norm_num at this
          linarith
        exact cStar_lt_of_GDerivC_neg (by omega) hc hG2_neg
    | succ k ih =>
        have hck_lt1 : cStar (k + 2) < 1 := lt_trans ih.2 ih.1
        refine ⟨hck_lt1, ?_⟩
        set m0 := k + 2
        have hm0 : 1 ≤ m0 := by omega
        set c := cStar m0
        have hc : 0 < c := cStar_pos hm0
        let br : ℕ → ℝ := fun r =>
          5 - 8 * c - 4 * (1 - c) *
            (c * s1Fun r c + (c ^ 2 * s2Fun r c) / (c * s1Fun r c))
        have hbr_anti : ∀ r1 r2, 1 ≤ r1 → r1 < r2 → br r2 < br r1 := by
          intro r1 r2 hr1 hlt
          induction hlt with
          | refl => exact bracket_strictAnti_in_rank hc hck_lt1 hr1
          | @step b hlt' ihb =>
              have hb1 : 1 ≤ b := Nat.le_trans hr1 (Nat.le_of_lt (Nat.lt_of_succ_le hlt'))
              exact lt_trans (bracket_strictAnti_in_rank hc hck_lt1 hb1) ihb
        have hbr_neg : br (m0 + 1) < 0 := by
          by_contra hge
          push Not at hge
          have hstep_pos : ∀ r ∈ Finset.range m0, 0 < GDerivC (r + 1) c - GDerivC r c := by
            intro r hr
            rw [Finset.mem_range] at hr
            have hdiff := GDerivC_diff_eq (by omega : 1 ≤ r + 1) hc
            simp only [Nat.add_sub_cancel] at hdiff
            have hbr_r : 0 < br (r + 1) :=
              lt_of_le_of_lt hge (hbr_anti (r + 1) (m0 + 1) (by omega) (by omega))
            have hwt : 0 < piFun (r + 1) (1 / c) * (c * s1Fun (r + 1) c) / c := by
              have := piFun_pos (r + 1) (one_div_pos.mpr hc)
              have := s1Fun_pos (by omega : 1 ≤ r + 1) hc
              positivity
            have hr_pos : (0 : ℝ) < ((r + 1 : ℕ) : ℝ) := by positivity
            have hprod : 0 < ((r + 1 : ℕ) : ℝ) * (GDerivC (r + 1) c - GDerivC r c) := by
              rw [hdiff]; exact mul_pos hwt hbr_r
            nlinarith
          have htele : GDerivC m0 c - GDerivC 0 c =
              ∑ r ∈ Finset.range m0, (GDerivC (r + 1) c - GDerivC r c) :=
            (Finset.sum_range_sub (fun r => GDerivC r c) m0).symm
          have hG0 : GDerivC 0 c = 0 := by
            simp [GDerivC, piFun_zero, s1Fun_zero, s2Fun_zero]
          have hGm0 : GDerivC m0 c = 0 := GDerivC_cStar_eq_zero hm0
          have hsum_pos : 0 < ∑ r ∈ Finset.range m0, (GDerivC (r + 1) c - GDerivC r c) :=
            Finset.sum_pos hstep_pos (Finset.nonempty_range_iff.mpr (by omega))
          linarith
        have hnext := GDerivC_diff_eq (by omega : 1 ≤ m0 + 1) hc
        have hGm0_zero : GDerivC m0 c = 0 := GDerivC_cStar_eq_zero hm0
        simp only [Nat.add_sub_cancel, hGm0_zero, sub_zero] at hnext
        have hwt : 0 < piFun (m0 + 1) (1 / c) * (c * s1Fun (m0 + 1) c) / c := by
          have := piFun_pos (m0 + 1) (one_div_pos.mpr hc)
          have := s1Fun_pos (by omega : 1 ≤ m0 + 1) hc
          positivity
        have hGm1_neg : GDerivC (m0 + 1) c < 0 := by
          have hprod : ((m0 + 1 : ℕ) : ℝ) * GDerivC (m0 + 1) c < 0 := by
            rw [hnext]; exact mul_neg_of_pos_of_neg hwt hbr_neg
          have hm1_pos : (0 : ℝ) < ((m0 + 1 : ℕ) : ℝ) := by positivity
          nlinarith
        exact cStar_lt_of_GDerivC_neg (by omega) hc hGm1_neg
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hm
  exact ⟨(hmain k).2, (hmain k).1⟩

theorem cStar_strictAnti {m n : ℕ} (hm : 1 ≤ m) (hmn : m < n) : cStar n < cStar m := by
  induction hmn with
  | refl => exact (thm_laplace_c_step hm).1
  | @step b hlt ih =>
      have hb : 1 ≤ b := Nat.le_trans hm (Nat.le_of_lt (Nat.lt_of_succ_le hlt))
      exact lt_trans (thm_laplace_c_step hb).1 ih

theorem pStar_strictMono {m n : ℕ} (hm : 1 ≤ m) (hmn : m < n) : pStar m < pStar n := by
  rw [pStar_eq_one_div_cStar, pStar_eq_one_div_cStar]
  exact one_div_lt_one_div_of_lt (cStar_pos (by omega)) (cStar_strictAnti hm hmn)

theorem cStar_lt_one {m : ℕ} (hm : 1 ≤ m) : cStar m < 1 :=
  (thm_laplace_c_step hm).2

theorem one_lt_pStar {m : ℕ} (hm : 1 ≤ m) : 1 < pStar m := by
  rw [pStar_eq_one_div_cStar, one_lt_div (cStar_pos hm)]
  exact cStar_lt_one hm

/-! ### Section 3: Theorem 3.9 (`thm:gap`, `HUB-02`) — Strict decrease of hub advantage -/

/-- Exact rational Taylor bound `exp(9/5) < 61/10` (six Taylor terms + geometric tail). -/
theorem exp_9_5_lt_61_10 : Real.exp (9 / 5 : ℝ) < 61 / 10 := by
  let P : ℝ → ℝ := fun t =>
    1 + t + t ^ 2 / 2 + t ^ 3 / 6 + t ^ 4 / 24 + t ^ 5 / 120 + (10 / 7) * t ^ 6 / 720
  let g : ℝ → ℝ := fun t => Real.exp (-t) * P t
  have hg_deriv : ∀ t : ℝ, HasDerivAt g
      (Real.exp (-t) * (t ^ 5 / 504) * (9 / 5 - t)) t := by
    intro t
    have he : HasDerivAt (fun x => Real.exp (-x)) (-Real.exp (-t)) t := by
      simpa using hasDerivAt_exp_neg_mul 1 t
    have hP : HasDerivAt P
        (1 + t + t ^ 2 / 2 + t ^ 3 / 6 + t ^ 4 / 24 + (10 / 7) * 6 * t ^ 5 / 720) t := by
      have h1 := hasDerivAt_const_add (1 : ℝ) (hasDerivAt_id t)
      have h2 := ((hasDerivAt_id t).pow 2).div_const 2
      have h3 := ((hasDerivAt_id t).pow 3).div_const 6
      have h4 := ((hasDerivAt_id t).pow 4).div_const 24
      have h5 := ((hasDerivAt_id t).pow 5).div_const 120
      have h6 := (((hasDerivAt_id t).pow 6).const_mul (10 / 7 : ℝ)).div_const 720
      have hall := hasDerivAt_add (hasDerivAt_add (hasDerivAt_add (hasDerivAt_add
        (hasDerivAt_add h1 h2) h3) h4) h5) h6
      convert hall using 1
      · ext x; simp [P, Pi.pow_apply]
      · dsimp only [id]; norm_num; ring
    convert he.mul hP using 1
    simp only [P]
    ring
  have hg_mono : MonotoneOn g (Icc 0 (9 / 5)) := by
    apply monotoneOn_of_hasDerivAt_nonneg (convex_Icc 0 (9 / 5))
    · intro t _; exact (hg_deriv t).continuousAt.continuousWithinAt
    · intro t _; exact hg_deriv t
    · intro t ht
      rw [interior_Icc] at ht
      have h1 : 0 ≤ t ^ 5 := pow_nonneg (le_of_lt ht.1) 5
      have h2 : 0 ≤ 9 / 5 - t := by linarith [ht.2]
      have h3 : 0 < Real.exp (-t) := Real.exp_pos _
      positivity
  have hle := hg_mono (left_mem_Icc.mpr (by norm_num)) (right_mem_Icc.mpr (by norm_num))
    (by norm_num)
  have hg0 : g 0 = 1 := by simp [g, P]
  rw [hg0] at hle
  have hexp_le : Real.exp (9 / 5 : ℝ) ≤ P (9 / 5) := by
    have hmul := mul_le_mul_of_nonneg_left hle (le_of_lt (Real.exp_pos (9 / 5)))
    have hid : Real.exp (9 / 5 : ℝ) * g (9 / 5) = P (9 / 5) := by
      simp only [g]
      rw [← mul_assoc, ← Real.exp_add, add_neg_cancel, Real.exp_zero, one_mul]
    linarith
  have hP_lt : P (9 / 5) < 61 / 10 := by
    simp only [P]
    norm_num
  linarith

/-- Quadratic upper bound `exp x ≤ 1 + x + (55/54) x^2` on `[0, 9/5]`. -/
theorem exp_le_quad_on_Icc {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 9 / 5) :
    Real.exp x ≤ 1 + x + (55 / 54 : ℝ) * x ^ 2 := by
  let h : ℝ → ℝ := fun t => 1 + t + (55 / 54 : ℝ) * t ^ 2 - Real.exp t
  let h' : ℝ → ℝ := fun t => 1 + (55 / 27 : ℝ) * t - Real.exp t
  let h'' : ℝ → ℝ := fun t => 55 / 27 - Real.exp t
  have hh' : ∀ t, HasDerivAt h (h' t) t := by
    intro t
    have h1 := hasDerivAt_const_add (1 : ℝ) (hasDerivAt_id t)
    have h2 := ((hasDerivAt_id t).pow 2).const_mul (55 / 54 : ℝ)
    convert hasDerivAt_sub (hasDerivAt_add h1 h2) (hasDerivAt_exp_real t) using 1
    · ext x; simp [h, Pi.pow_apply]
    · dsimp only [h', id]; norm_num; ring
  have hh'' : ∀ t, HasDerivAt h' (h'' t) t := by
    intro t
    have h1 := hasDerivAt_const_add (1 : ℝ) ((hasDerivAt_id t).const_mul (55 / 27 : ℝ))
    convert hasDerivAt_sub h1 (hasDerivAt_exp_real t) using 1
    dsimp only [h'', id]; ring
  suffices hnn : 0 ≤ h x by
    simp only [h] at hnn; linarith
  by_contra hlt
  push Not at hlt
  have hh0 : h 0 = 0 := by simp [h]
  have hh'0 : h' 0 = 0 := by simp [h']
  have hh95 : 0 < h (9 / 5) := by
    have : 1 + (9 / 5 : ℝ) + (55 / 54 : ℝ) * (9 / 5 : ℝ) ^ 2 = 61 / 10 := by norm_num
    simp only [h, this]
    linarith [exp_9_5_lt_61_10]
  have hx_pos : 0 < x := lt_of_le_of_ne hx0 (fun h0 => by rw [← h0, hh0] at hlt; linarith)
  have hx_lt : x < 9 / 5 := lt_of_le_of_ne hx1 (fun h1 => by rw [h1] at hlt; linarith)
  obtain ⟨c1, hc1, hs1⟩ := exists_hasDerivAt_eq_slope hx_pos
    (fun t _ => (hh' t).continuousAt.continuousWithinAt) (fun t _ => hh' t)
  obtain ⟨c2, hc2, hs2⟩ := exists_hasDerivAt_eq_slope hx_lt
    (fun t _ => (hh' t).continuousAt.continuousWithinAt) (fun t _ => hh' t)
  have hc1_neg : h' c1 < 0 := by
    rw [hs1, hh0, sub_zero, sub_zero]
    exact div_neg_of_neg_of_pos hlt hx_pos
  have hc2_pos : 0 < h' c2 := by
    rw [hs2]
    exact div_pos (sub_pos.mpr (lt_trans hlt hh95)) (sub_pos.mpr hx_lt)
  obtain ⟨d1, hd1, hd1_eq⟩ := exists_hasDerivAt_eq_slope hc1.1
    (fun t _ => (hh'' t).continuousAt.continuousWithinAt) (fun t _ => hh'' t)
  obtain ⟨d2, hd2, hd2_eq⟩ := exists_hasDerivAt_eq_slope (lt_trans hc1.2 hc2.1)
    (fun t _ => (hh'' t).continuousAt.continuousWithinAt) (fun t _ => hh'' t)
  have hd1_neg : h'' d1 < 0 := by
    rw [hd1_eq, hh'0, sub_zero, sub_zero]
    exact div_neg_of_neg_of_pos hc1_neg hc1.1
  have hd2_pos : 0 < h'' d2 := by
    rw [hd2_eq]
    exact div_pos (by linarith) (by linarith [hc1.2, hc2.1])
  have hd12 : d1 < d2 := lt_trans hd1.2 hd2.1
  have hexp_lt : Real.exp d1 < Real.exp d2 := Real.exp_lt_exp.mpr hd12
  simp only [h''] at hd1_neg hd2_pos
  linarith

/-- Stationary equation (`eq:stationary`) at the maximizer `c*_m`. -/
theorem stationary_eq {m : ℕ} (hm : 1 ≤ m) :
    (piFun m (1 / cStar m))⁻¹ =
      1 + cStar m * s1Fun m (cStar m) +
        (4 / 3 : ℝ) * (1 - cStar m) *
          ((cStar m * s1Fun m (cStar m)) ^ 2 + cStar m ^ 2 * s2Fun m (cStar m)) := by
  set c := cStar m
  have hc : 0 < c := cStar_pos hm
  have hpi : 0 < piFun m (1 / c) := piFun_pos m (one_div_pos.mpr hc)
  have h0 : GDerivC m c = 0 := GDerivC_cStar_eq_zero hm
  unfold GDerivC at h0
  have hc_ne : c ≠ 0 := ne_of_gt hc
  have hpi_ne : piFun m (1 / c) ≠ 0 := ne_of_gt hpi
  have hmul : c ^ 2 * (3 * (piFun m (1 / c) - 1) / c ^ 2 +
      3 * piFun m (1 / c) * s1Fun m c / c +
      4 * (1 - c) * piFun m (1 / c) * (s1Fun m c ^ 2 + s2Fun m c)) = 0 := by
    rw [h0, mul_zero]
  have hsimp : 3 * (piFun m (1 / c) - 1) + 3 * piFun m (1 / c) * (c * s1Fun m c) +
      4 * (1 - c) * piFun m (1 / c) * ((c * s1Fun m c) ^ 2 + c ^ 2 * s2Fun m c) = 0 := by
    have : c ^ 2 * (3 * (piFun m (1 / c) - 1) / c ^ 2 +
        3 * piFun m (1 / c) * s1Fun m c / c +
        4 * (1 - c) * piFun m (1 / c) * (s1Fun m c ^ 2 + s2Fun m c)) =
        3 * (piFun m (1 / c) - 1) + 3 * piFun m (1 / c) * (c * s1Fun m c) +
          4 * (1 - c) * piFun m (1 / c) * ((c * s1Fun m c) ^ 2 + c ^ 2 * s2Fun m c) := by
      field_simp [hc_ne]
    linarith
  field_simp [hpi_ne]
  linarith

private lemma harmonic_17_lt_seven_halves : harmonic 17 < 7 / 2 := by
  have h : harmonic 17 = 42142223 / 12252240 := by
    simp only [harmonic, Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty]
    norm_num
  rw [h]; norm_num

private lemma inv_piFun_le_exp (m : ℕ) {c : ℝ} (hc : 0 < c) :
    (piFun m (1 / c))⁻¹ ≤ Real.exp ((1 + c) * (c * s1Fun m c)) := by
  unfold s1Fun
  rw [piFun_inv_eq_prod m hc, ← Finset.prod_inv_distrib, Finset.mul_sum, Finset.mul_sum,
    Real.exp_sum]
  apply Finset.prod_le_prod₀
  · intro i _; positivity
  · intro i _
    have hi_ge1 : (1 : ℝ) ≤ ((i + 1 : ℕ) : ℝ) := by exact_mod_cast Nat.succ_pos i
    have hi_pos : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by linarith
    have hinv : (((i + 1 : ℕ) : ℝ) / (((i + 1 : ℕ) : ℝ) + c))⁻¹ =
        1 + c / ((i + 1 : ℕ) : ℝ) := by
      have hden : ((i + 1 : ℕ) : ℝ) + c ≠ 0 := by positivity
      field_simp [ne_of_gt hi_pos, hden]
    rw [hinv]
    have h1 : 1 + c / ((i + 1 : ℕ) : ℝ) ≤ Real.exp (c / ((i + 1 : ℕ) : ℝ)) := by
      linarith [Real.add_one_le_exp (c / ((i + 1 : ℕ) : ℝ))]
    have h2 : c / ((i + 1 : ℕ) : ℝ) ≤ (1 + c) * (c * (((i + 1 : ℕ) : ℝ) + c)⁻¹) := by
      have hden : 0 < ((i + 1 : ℕ) : ℝ) + c := by positivity
      rw [← div_eq_mul_inv, mul_div_assoc', div_le_div_iff₀ hi_pos hden]
      have hc2 : c ^ 2 ≤ c ^ 2 * ((i + 1 : ℕ) : ℝ) := le_mul_of_one_le_right (sq_nonneg c) hi_ge1
      linarith
    exact le_trans h1 (Real.exp_le_exp.mpr h2)

private lemma thm_gap_range1 {m : ℕ} (hm1 : 1 ≤ m) (hm4 : m ≤ 4) {c u piInv : ℝ}
    (hu_pos : 0 < u) (hu_lt : u < c * harmonic m) (hinv_ge : 1 + u < piInv) :
    4 * (1 - c) * u - 1 < ((m : ℝ) - 1) / ((m : ℝ) + 1) * piInv := by
  have hH_pos : 0 < harmonic m := harmonic_pos hm1
  have hd_lt : 1 - c < 1 - u / harmonic m := by
    have : u / harmonic m < c := (div_lt_iff₀ hH_pos).mpr hu_lt
    linarith
  have hm_nn : (0 : ℝ) ≤ ((m : ℝ) - 1) / ((m : ℝ) + 1) := by
    have : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm1
    have hnum : 0 ≤ (m : ℝ) - 1 := by linarith
    have hden : 0 < (m : ℝ) + 1 := by positivity
    exact div_nonneg hnum (le_of_lt hden)
  have hstep1 : ((m : ℝ) - 1) / ((m : ℝ) + 1) * (1 + u) ≤
      ((m : ℝ) - 1) / ((m : ℝ) + 1) * piInv :=
    mul_le_mul_of_nonneg_left (le_of_lt hinv_ge) hm_nn
  have hmargin : 0 ≤ 32 * (m : ℝ) * ((m : ℝ) + 1) - harmonic m * (3 * (m : ℝ) + 5) ^ 2 := by
    interval_cases m
    · rw [harmonic_one]; norm_num
    · have hH2 : harmonic 2 = 3 / 2 := by
        simp only [harmonic, Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty]
        norm_num
      rw [hH2]; norm_num
    · have hH3 : harmonic 3 = 11 / 6 := by
        simp only [harmonic, Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty]
        norm_num
      rw [hH3]; norm_num
    · have hH4 : harmonic 4 = 25 / 12 := by
        simp only [harmonic, Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty]
        norm_num
      rw [hH4]; norm_num
  have hm1_pos : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have hiden :
      16 * ((m : ℝ) + 1) * harmonic m *
        (((m : ℝ) - 1) * (1 + u) - ((m : ℝ) + 1) * (4 * (1 - u / harmonic m) * u - 1)) =
      (8 * ((m : ℝ) + 1) * u - harmonic m * (3 * (m : ℝ) + 5)) ^ 2 +
        harmonic m * (32 * (m : ℝ) * ((m : ℝ) + 1) - harmonic m * (3 * (m : ℝ) + 5) ^ 2) := by
    field_simp [ne_of_gt hH_pos]
    ring
  have hrhs_nn : 0 ≤ (8 * ((m : ℝ) + 1) * u - harmonic m * (3 * (m : ℝ) + 5)) ^ 2 +
      harmonic m * (32 * (m : ℝ) * ((m : ℝ) + 1) - harmonic m * (3 * (m : ℝ) + 5) ^ 2) :=
    add_nonneg (sq_nonneg _) (mul_nonneg (le_of_lt hH_pos) hmargin)
  have hnonneg : 0 ≤ ((m : ℝ) - 1) * (1 + u) -
      ((m : ℝ) + 1) * (4 * (1 - u / harmonic m) * u - 1) := by
    have hfac : 0 < 16 * ((m : ℝ) + 1) * harmonic m := by positivity
    nlinarith
  have hquad : 4 * (1 - u / harmonic m) * u - 1 ≤
      ((m : ℝ) - 1) / ((m : ℝ) + 1) * (1 + u) := by
    rw [div_mul_eq_mul_div, le_div_iff₀ hm1_pos]
    nlinarith
  nlinarith

private lemma thm_gap_range2 {m : ℕ} (hm5 : 5 ≤ m) (hm17 : m ≤ 17) {c u piInv : ℝ}
    (hc : 0 < c) (hc1 : c < 1) (hu_pos : 0 < u) (hu_lt : u < c * harmonic m)
    (hinv_gt : 1 + u + (4 / 3 : ℝ) * (1 - c) * u ^ 2 < piInv) (hpi_pos : 0 < piInv) :
    4 * (1 - c) * u - 1 < ((m : ℝ) - 1) / ((m : ℝ) + 1) * piInv := by
  set d := 1 - c
  have hd_pos : 0 < d := by simp only [d]; linarith
  have hfrac : (2 / 3 : ℝ) ≤ ((m : ℝ) - 1) / ((m : ℝ) + 1) := by
    have hm5r : (5 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm5
    rw [div_le_div_iff₀ (by norm_num) (by positivity)]
    linarith
  have hH_lt : harmonic m < 7 / 2 :=
    lt_of_le_of_lt (harmonic_mono' hm17) harmonic_17_lt_seven_halves
  have hd_le : d ≤ 1 - (2 / 7 : ℝ) * u := by
    have hmul : c * harmonic m < c * (7 / 2) := mul_lt_mul_of_pos_left hH_lt hc
    simp only [d]; linarith
  have hF : 0 ≤ 5 + (2 - 12 * d) * u + (8 / 3 : ℝ) * d * u ^ 2 := by
    by_cases hu1 : u ≤ 7 / 4
    · have hcoef : (8 / 3 : ℝ) * u ^ 2 - 12 * u ≤ 0 := by nlinarith
      have h1 : 21 * (5 + (2 - 12 * (1 - (2 / 7 : ℝ) * u)) * u +
          (8 / 3 : ℝ) * (1 - (2 / 7 : ℝ) * u) * u ^ 2) =
          (105 - 16 * u) * (1 - u) ^ 2 + u * (16 - 9 * u) := by ring
      have h2 : 0 ≤ (105 - 16 * u) * (1 - u) ^ 2 := mul_nonneg (by linarith) (sq_nonneg _)
      have h3 : 0 ≤ u * (16 - 9 * u) := mul_nonneg (le_of_lt hu_pos) (by linarith)
      have hdiff : (5 + (2 - 12 * d) * u + (8 / 3 : ℝ) * d * u ^ 2) -
          (5 + (2 - 12 * (1 - (2 / 7 : ℝ) * u)) * u +
            (8 / 3 : ℝ) * (1 - (2 / 7 : ℝ) * u) * u ^ 2) =
          (d - (1 - (2 / 7 : ℝ) * u)) * ((8 / 3 : ℝ) * u ^ 2 - 12 * u) := by ring
      have hdiff_nn : 0 ≤ (d - (1 - (2 / 7 : ℝ) * u)) * ((8 / 3 : ℝ) * u ^ 2 - 12 * u) :=
        mul_nonneg_of_nonpos_of_nonpos (by linarith) hcoef
      linarith
    · push Not at hu1
      by_cases hu2 : u ≤ 9 / 2
      · have hd_half : d ≤ 1 / 2 := by linarith
        have hcoef : (8 / 3 : ℝ) * u ^ 2 - 12 * u ≤ 0 := by nlinarith
        have hquad : 0 ≤ 5 - 4 * u + (4 / 3 : ℝ) * u ^ 2 := by
          have : 5 - 4 * u + (4 / 3 : ℝ) * u ^ 2 = (4 / 3 : ℝ) * (u - 3 / 2) ^ 2 + 2 := by ring
          rw [this]; positivity
        have hdiff : (5 + (2 - 12 * d) * u + (8 / 3 : ℝ) * d * u ^ 2) -
            (5 - 4 * u + (4 / 3 : ℝ) * u ^ 2) =
            (d - 1 / 2) * ((8 / 3 : ℝ) * u ^ 2 - 12 * u) := by ring
        have hdiff_nn : 0 ≤ (d - 1 / 2) * ((8 / 3 : ℝ) * u ^ 2 - 12 * u) :=
          mul_nonneg_of_nonpos_of_nonpos (by linarith) hcoef
        linarith
      · push Not at hu2
        have hcoef : 0 ≤ (8 / 3 : ℝ) * u ^ 2 - 12 * u := by nlinarith
        have hprod : 0 ≤ d * ((8 / 3 : ℝ) * u ^ 2 - 12 * u) := mul_nonneg (le_of_lt hd_pos) hcoef
        linarith
  have h1 : 4 * d * u - 1 < (2 / 3 : ℝ) * piInv := by
    have : 1 + u + (4 / 3 : ℝ) * d * u ^ 2 < piInv := hinv_gt
    linarith
  have h2 : (2 / 3 : ℝ) * piInv ≤ ((m : ℝ) - 1) / ((m : ℝ) + 1) * piInv :=
    mul_le_mul_of_nonneg_right hfrac (le_of_lt hpi_pos)
  linarith

private lemma thm_gap_range3 {m : ℕ} (hm17 : 17 ≤ m) {c u piInv : ℝ}
    (hc0 : 0 < c) (hc1 : c < 1) (hu_pos : 0 < u)
    (hinv_gt : 1 + u + (4 / 3 : ℝ) * (1 - c) * u ^ 2 < piInv)
    (hpi_exp : piInv ≤ Real.exp ((1 + c) * u)) (hpi_pos : 0 < piInv) :
    4 * (1 - c) * u - 1 < ((m : ℝ) - 1) / ((m : ℝ) + 1) * piInv := by
  set d := 1 - c
  have hd_pos : 0 < d := by simp only [d]; linarith
  have hd_lt1 : d < 1 := by simp only [d]; linarith
  have hfrac : (8 / 9 : ℝ) ≤ ((m : ℝ) - 1) / ((m : ℝ) + 1) := by
    have hm17r : (17 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm17
    rw [div_le_div_iff₀ (by norm_num) (by positivity)]
    linarith
  have hP : 0 ≤ 17 + (8 - 36 * d) * u + (32 / 3 : ℝ) * d * u ^ 2 := by
    by_cases hd1 : d ≤ 2 / 9
    · nlinarith [sq_nonneg u]
    · push Not at hd1
      by_cases hd2 : d ≤ 19 / 20
      · have hdisc : (8 - 36 * d) ^ 2 - (2176 / 3 : ℝ) * d < 0 := by
          have hconv : (d - 2 / 9) * (d - 19 / 20) ≤ 0 :=
            mul_nonpos_of_nonneg_of_nonpos (by linarith) (by linarith)
          nlinarith
        have hcomp : 4 * ((32 / 3 : ℝ) * d) *
            (17 + (8 - 36 * d) * u + (32 / 3 : ℝ) * d * u ^ 2) =
            ((64 / 3 : ℝ) * d * u + (8 - 36 * d)) ^ 2 -
              ((8 - 36 * d) ^ 2 - (2176 / 3 : ℝ) * d) := by ring
        have hpos_fac : 0 < 4 * ((32 / 3 : ℝ) * d) := by positivity
        nlinarith [sq_nonneg ((64 / 3 : ℝ) * d * u + (8 - 36 * d))]
      · push Not at hd2
        by_cases hu_lo : u ≤ 9 / 10
        · have hP1 : 0 < 17 - 28 * u + (32 / 3 : ℝ) * u ^ 2 := by
            have : 17 - 28 * u + (32 / 3 : ℝ) * u ^ 2 =
                11 / 25 + (9 / 10 - u) * ((44 / 5 : ℝ) + (32 / 3 : ℝ) * (9 / 10 - u)) := by ring
            rw [this]; nlinarith
          have hdiff : 17 + (8 - 36 * d) * u + (32 / 3 : ℝ) * d * u ^ 2 =
              (17 - 28 * u + (32 / 3 : ℝ) * u ^ 2) + (1 - d) * u * (36 - (32 / 3 : ℝ) * u) := by
            ring
          rw [hdiff]; nlinarith
        · push Not at hu_lo
          by_cases hu_hi : 17 / 10 ≤ u
          · by_cases hu_big : u ≤ 27 / 8
            · have hP1 : 0 < 17 - 28 * u + (32 / 3 : ℝ) * u ^ 2 := by
                have : 17 - 28 * u + (32 / 3 : ℝ) * u ^ 2 =
                    17 / 75 + (u - 17 / 10) * ((124 / 15 : ℝ) + (32 / 3 : ℝ) * (u - 17 / 10)) := by
                  ring
                rw [this]; nlinarith
              have hdiff : 17 + (8 - 36 * d) * u + (32 / 3 : ℝ) * d * u ^ 2 =
                  (17 - 28 * u + (32 / 3 : ℝ) * u ^ 2) +
                    (1 - d) * u * (36 - (32 / 3 : ℝ) * u) := by ring
              rw [hdiff]; nlinarith
            · push Not at hu_big
              have : 17 + (8 - 36 * d) * u + (32 / 3 : ℝ) * d * u ^ 2 =
                  17 + 8 * u + d * u * ((32 / 3 : ℝ) * u - 36) := by ring
              rw [this]; nlinarith
          · push Not at hu_hi
            exfalso
            have hc_lt : c < 1 / 20 := by simp only [d] at hd2; linarith
            set x := (21 / 20 : ℝ) * u
            have hx_pos : 0 < x := by positivity
            have hx_le : x ≤ 9 / 5 := by simp only [x]; linarith
            have hpi_ub : piInv < Real.exp x := by
              have h2 : (1 + c) * u < x := by simp only [x]; nlinarith
              exact lt_of_le_of_lt hpi_exp (Real.exp_lt_exp.mpr h2)
            have hexp_ub := exp_le_quad_on_Icc (le_of_lt hx_pos) hx_le
            have hquad_lt : 1 + x + (55 / 54 : ℝ) * x ^ 2 < 1 + u + (19 / 15 : ℝ) * u ^ 2 := by
              simp only [x]; nlinarith
            have hstat_lb : 1 + u + (19 / 15 : ℝ) * u ^ 2 < piInv := by
              have : (19 / 15 : ℝ) * u ^ 2 < (4 / 3 : ℝ) * d * u ^ 2 := by nlinarith
              have : 1 + u + (4 / 3 : ℝ) * d * u ^ 2 < piInv := hinv_gt
              linarith
            linarith
  have h1 : 4 * d * u - 1 < (8 / 9 : ℝ) * piInv := by
    have : 1 + u + (4 / 3 : ℝ) * d * u ^ 2 < piInv := hinv_gt
    linarith
  have h2 : (8 / 9 : ℝ) * piInv ≤ ((m : ℝ) - 1) / ((m : ℝ) + 1) * piInv :=
    mul_le_mul_of_nonneg_right hfrac (le_of_lt hpi_pos)
  linarith

/-- **Theorem 3.9 (`thm:gap`, `HUB-02`) step:** for every `m ≥ 1`,
    `J_{m+2} - J_{m+1} < A_m - A_{m-1}` where `A_m = 2 + 2 H_{m+1}`. -/
theorem thm_gap_step {m : ℕ} (hm : 1 ≤ m) :
    JVal (m + 2) - JVal (m + 1) <
      (2 + 2 * harmonic (m + 1)) - (2 + 2 * harmonic m) := by
  set c := cStar m
  have hc : 0 < c := cStar_pos hm
  have hc_lt1 : c < 1 := cStar_lt_one hm
  have hd_pos : 0 < 1 - c := by linarith
  set π := piFun m (1 / c)
  have hπ_pos : 0 < π := piFun_pos m (one_div_pos.mpr hc)
  have hπinv_pos : 0 < π⁻¹ := inv_pos.mpr hπ_pos
  set u := c * s1Fun m c
  set w := c ^ 2 * s2Fun m c
  have hu_pos : 0 < u := mul_pos hc (s1Fun_pos hm hc)
  have hw_pos : 0 < w := mul_pos (sq_pos_of_pos hc) (s2Fun_pos hm hc)
  have hu_lt : u < c * harmonic m := mul_lt_mul_of_pos_left (s1Fun_lt_harmonic hm hc) hc
  have hstat : π⁻¹ = 1 + u + (4 / 3 : ℝ) * (1 - c) * (u ^ 2 + w) := stationary_eq hm
  have hinv_gt : 1 + u + (4 / 3 : ℝ) * (1 - c) * u ^ 2 < π⁻¹ := by
    have : 0 < (4 / 3 : ℝ) * (1 - c) * w := by positivity
    linarith
  have hinv_ge : 1 + u < π⁻¹ := by
    have : 0 < (4 / 3 : ℝ) * (1 - c) * u ^ 2 := by positivity
    linarith
  have hkey_inv : 4 * (1 - c) * u - 1 < ((m : ℝ) - 1) / ((m : ℝ) + 1) * π⁻¹ := by
    by_cases hm4 : m ≤ 4
    · exact thm_gap_range1 hm hm4 hu_pos hu_lt hinv_ge
    · by_cases hm17 : m ≤ 17
      · exact thm_gap_range2 (by omega) hm17 hc hc_lt1 hu_pos hu_lt hinv_gt hπinv_pos
      · exact thm_gap_range3 (by omega) hc hc_lt1 hu_pos hinv_gt (inv_piFun_le_exp m hc) hπinv_pos
  have hkey : π * (4 * (1 - c) * u - 1) < ((m : ℝ) - 1) / ((m : ℝ) + 1) := by
    have hmul := mul_lt_mul_of_pos_left hkey_inv hπ_pos
    have hcancel : π * (((m : ℝ) - 1) / ((m : ℝ) + 1) * π⁻¹) = ((m : ℝ) - 1) / ((m : ℝ) + 1) := by
      field_simp [ne_of_gt hπ_pos]
    rwa [hcancel] at hmul
  have hJ : JVal (m + 2) = GFun m (1 / c) := by
    rw [JVal_eq_GFun_pStar hm, pStar_eq_one_div_cStar]
  have hJm1 : GFun (m - 1) (1 / c) ≤ JVal (m + 1) := by
    have h := GFun_le_JVal (m - 1) (one_div_pos.mpr hc)
    rwa [show m - 1 + 2 = m + 1 by omega] at h
  have hdiff := GFun_diff hm hc
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hA_diff : (2 + 2 * harmonic (m + 1)) - (2 + 2 * harmonic m) = 2 / ((m : ℝ) + 1) := by
    rw [harmonic_succ]; push_cast; ring
  have hmA : (m : ℝ) * (2 / ((m : ℝ) + 1)) = 1 + ((m : ℝ) - 1) / ((m : ℝ) + 1) := by
    have hm1 : (m : ℝ) + 1 ≠ 0 := by positivity
    field_simp [hm1]; ring
  have hle : (m : ℝ) * (JVal (m + 2) - JVal (m + 1)) ≤ 1 + π * (4 * (1 - c) * u - 1) := by
    have h1 : (m : ℝ) * (JVal (m + 2) - JVal (m + 1)) ≤
        (m : ℝ) * (GFun m (1 / c) - GFun (m - 1) (1 / c)) := by
      rw [hJ]; exact mul_le_mul_of_nonneg_left (by linarith) (le_of_lt hm_pos)
    have h2 : (m : ℝ) * (GFun m (1 / c) - GFun (m - 1) (1 / c)) =
        1 + π * (4 * (1 - c) * u - 1) := by
      rw [hdiff]; simp only [π, u]; ring
    exact h1.trans_eq h2
  have hlt_m : (m : ℝ) * (JVal (m + 2) - JVal (m + 1)) < (m : ℝ) * (2 / ((m : ℝ) + 1)) := by
    linarith
  rw [hA_diff]
  exact lt_of_mul_lt_mul_left hlt_m (le_of_lt hm_pos)

/-- **Theorem 3.9 (`thm:gap`), monotonicity:** `m ↦ J_{m+2} - (2 + 2 H_{m+1})` strictly decreases
    on all `m ≥ 0`. -/
theorem thm_gap_strictAnti :
    StrictAnti (fun m : ℕ => JVal (m + 2) - (2 + 2 * harmonic (m + 1))) := by
  refine strictAnti_nat_of_succ_lt (fun m => ?_)
  have h := thm_gap_step (m := m + 1) (by omega)
  linarith

/-! ### Section 4: Analytic Core of Theorem 8.15 (`thm:hub-stocks`, `HUB-03`, App. B.2) -/

lemma tShift_four : tShift 4 = 0 := by
  simp [tShift]

lemma sShift_four : sShift 4 = 0 := by
  simp [sShift]

lemma tShift_succ (j : ℕ) : tShift (j + 1) = tShift j + (((j + 1 : ℕ) : ℝ))⁻¹ := by
  simp only [tShift, harmonic_succ]
  ring

lemma sShift_succ (j : ℕ) : sShift (j + 1) = sShift j + ((((j + 1 : ℕ) : ℝ)) ^ 2)⁻¹ := by
  simp only [sShift, harmonic2, Finset.sum_range_succ]
  ring

lemma tShift_16_pos : 0 < tShift 16 := by
  have h : tShift 16 = ∑ i ∈ Finset.Icc (5 : ℕ) 16, ((i : ℝ))⁻¹ := by
    unfold tShift harmonic
    have h16 : ∑ s ∈ Finset.range 16, (((s + 1 : ℕ) : ℝ))⁻¹ -
        ∑ s ∈ Finset.range 4, (((s + 1 : ℕ) : ℝ))⁻¹ =
        ∑ s ∈ Finset.Ico 4 16, (((s + 1 : ℕ) : ℝ))⁻¹ := by
      have := Finset.sum_range_add_sum_Ico (fun s => (((s + 1 : ℕ) : ℝ))⁻¹) (by omega : 4 ≤ 16)
      linarith
    rw [h16]
    refine Finset.sum_bij (fun s _ => s + 1) ?_ ?_ ?_ ?_
    · intro s hs; rw [Finset.mem_Ico] at hs; exact Finset.mem_Icc.mpr ⟨by omega, by omega⟩
    · intro a _ b _ hab; omega
    · intro i hi; rw [Finset.mem_Icc] at hi
      exact ⟨i - 1, Finset.mem_Ico.mpr ⟨by omega, by omega⟩, by omega⟩
    · intro s _; simp
  rw [h]
  exact Finset.sum_pos (fun i hi => by
    have : 5 ≤ i := (Finset.mem_Icc.mp hi).1; positivity)
    ⟨5, Finset.mem_Icc.mpr ⟨by omega, by omega⟩⟩

lemma CStock_eq_formula {j : ℕ} (hj4 : 4 ≤ j) (hj16 : j ≤ 16) :
    CStock j = 347 / 50 + alphaStock * tShift j + (tShift j) ^ 2 / (11 / 2) + sShift j := by
  by_cases h4 : j = 4
  · subst h4
    simp [CStock, tShift_four, sShift_four]
  · have h0 : j ≠ 0 := by omega
    have h1 : j ≠ 1 := by omega
    have h2 : j ≠ 2 := by omega
    have h3 : j ≠ 3 := by omega
    simp [CStock, h0, h1, h2, h3, h4, hj16]

/-- Exact equality `C_16 = G_16(11/4)`. -/
theorem CStock_16_eq : CStock 16 = GFun 16 (11 / 4) := by
  rw [CStock_eq_formula (by omega) (by omega)]
  unfold alphaStock
  have ht : tShift 16 ≠ 0 := ne_of_gt tShift_16_pos
  field_simp [ht]
  ring

/-- First difference formula for `j (C_j - C_{j-1})` on `5 ≤ j ≤ 16`. -/
lemma jDeltaC_eq {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16) :
    (j : ℝ) * (CStock j - CStock (j - 1)) =
      alphaStock + (tShift j + tShift (j - 1)) / (11 / 2) + ((j : ℝ))⁻¹ := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' (by omega : 1 ≤ j)
  simp only [Nat.add_sub_cancel]
  rw [CStock_eq_formula (by omega) hj16, CStock_eq_formula (by omega) (by omega),
    tShift_succ, sShift_succ]
  have hk : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  field_simp [hk]
  ring

/-- Strict increase of `j (C_j - C_{j-1})` on `5 ≤ j ≤ 16` via `(4j - 13) / (11 j (j - 1)) > 0`. -/
lemma jDeltaC_step {j : ℕ} (hj6 : 6 ≤ j) (hj16 : j ≤ 16) :
    (j : ℝ) * (CStock j - CStock (j - 1)) - ((j - 1 : ℕ) : ℝ) * (CStock (j - 1) - CStock (j - 2)) =
      (4 * (j : ℝ) - 13) / (11 * (j : ℝ) * ((j - 1 : ℕ) : ℝ)) := by
  rw [show j - 2 = (j - 1) - 1 by omega, jDeltaC_eq (by omega) hj16,
    jDeltaC_eq (by omega) (by omega)]
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' (by omega : 2 ≤ j)
  simp only [show k + 2 - 1 = k + 1 by omega, show k + 1 - 1 = k by omega]
  rw [tShift_succ (k + 1), tShift_succ k]
  have hk1 : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  have hcast : ((k + 2 : ℕ) : ℝ) = ((k + 1 : ℕ) : ℝ) + 1 := by push_cast; ring
  rw [hcast]
  field_simp [hk1, (by positivity : ((k + 1 : ℕ) : ℝ) + 1 ≠ 0)]
  ring

lemma jDeltaC_strictMono {a b : ℕ} (ha : 5 ≤ a) (hab : a < b) (hb : b ≤ 16) :
    (a : ℝ) * (CStock a - CStock (a - 1)) < (b : ℝ) * (CStock b - CStock (b - 1)) := by
  induction hab with
  | refl =>
      have h := jDeltaC_step (j := a + 1) (by omega) hb
      have hsub1 : a + 1 - 1 = a := by omega
      have hsub2 : a + 1 - 2 = a - 1 := by omega
      rw [hsub1, hsub2] at h
      have hpos : 0 < (4 * ((a + 1 : ℕ) : ℝ) - 13) / (11 * ((a + 1 : ℕ) : ℝ) * (a : ℝ)) := by
        have ha5 : (5 : ℝ) ≤ (a : ℝ) := by exact_mod_cast ha
        have ha1 : ((a + 1 : ℕ) : ℝ) = (a : ℝ) + 1 := by push_cast; ring
        rw [ha1]
        have hnum : 0 < 4 * ((a : ℝ) + 1) - 13 := by linarith
        positivity
      change (a : ℝ) * (CStock a - CStock (a - 1)) <
        ((a + 1 : ℕ) : ℝ) * (CStock (a + 1) - CStock ((a + 1) - 1))
      rw [hsub1]
      linarith
  | @step m hlt ih =>
      have hm_gt : a < m := Nat.lt_of_succ_le hlt
      have hm5 : 5 ≤ m := by omega
      have h := jDeltaC_step (j := m + 1) (by omega) hb
      have hsub1 : m + 1 - 1 = m := by omega
      have hsub2 : m + 1 - 2 = m - 1 := by omega
      rw [hsub1, hsub2] at h
      have hpos : 0 < (4 * ((m + 1 : ℕ) : ℝ) - 13) / (11 * ((m + 1 : ℕ) : ℝ) * (m : ℝ)) := by
        have hm5r : (5 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm5
        have hm1 : ((m + 1 : ℕ) : ℝ) = (m : ℝ) + 1 := by push_cast; ring
        rw [hm1]
        have hnum : 0 < 4 * ((m : ℝ) + 1) - 13 := by linarith
        positivity
      have hprev := ih (by omega)
      change (a : ℝ) * (CStock a - CStock (a - 1)) <
        ((m + 1 : ℕ) : ℝ) * (CStock (m + 1) - CStock ((m + 1) - 1))
      rw [hsub1]
      linarith

/-- Auxiliary quantity `T_j = π_{j-1}(11/4) * ((112/121) s_{1,j}(4/11) - 1)` from Proof of Thm 8.15. -/
def stockT (j : ℕ) : ℝ :=
  piFun (j - 1) (11 / 4) * ((112 / 121 : ℝ) * s1Fun j (4 / 11) - 1)

private lemma jDeltaG_eq_stockT {j : ℕ} (hj : 1 ≤ j) :
    (j : ℝ) * (GFun j (11 / 4) - GFun (j - 1) (11 / 4)) =
      1 + ((j : ℝ) / ((j : ℝ) + 4 / 11)) * stockT j := by
  have h114 : (11 / 4 : ℝ) = 1 / (4 / 11 : ℝ) := by norm_num
  rw [h114, GFun_diff hj (by norm_num : (0 : ℝ) < 4 / 11)]
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' hj
  simp only [Nat.add_sub_cancel, stockT, ← h114]
  rw [h114, piFun_inv_succ k (by norm_num : (0 : ℝ) < 4 / 11)]
  ring

private lemma stockT_strictMono_of_bound
    (hstep : 0 < (112 / 121 : ℝ) * (44 / 59 : ℝ) -
      (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun 15 (4 / 11) - 1)) :
    ∀ {j : ℕ}, 6 ≤ j → j ≤ 16 → stockT (j - 1) < stockT j := by
  intro j hj6 hj16
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le' (by omega : 2 ≤ j)
  simp only [show k + 2 - 1 = k + 1 by omega, show k + 1 - 1 = k by omega, stockT]
  have h114 : (11 / 4 : ℝ) = 1 / (4 / 11 : ℝ) := by norm_num
  have hpi : piFun (k + 1) (11 / 4) =
      piFun k (11 / 4) * (((k + 1 : ℕ) : ℝ) / (((k + 1 : ℕ) : ℝ) + 4 / 11)) := by
    rw [h114, piFun_inv_succ k (by norm_num)]
  have hs1 : s1Fun (k + 2) (4 / 11) = s1Fun (k + 1) (4 / 11) + (((k + 2 : ℕ) : ℝ) + 4 / 11)⁻¹ :=
    s1Fun_succ (k + 1) (4 / 11)
  have hpi_pos : 0 < piFun (k + 1) (11 / 4) := piFun_pos (k + 1) (by norm_num)
  have hk1_pos : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
  have hk2_pos : (0 : ℝ) < ((k + 2 : ℕ) : ℝ) + 4 / 11 := by positivity
  have hpi_inv : piFun k (11 / 4) =
      piFun (k + 1) (11 / 4) * ((((k + 1 : ℕ) : ℝ) + 4 / 11) / ((k + 1 : ℕ) : ℝ)) := by
    have h1 : ((k + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hk1_pos
    have h2 : ((k + 1 : ℕ) : ℝ) + 4 / 11 ≠ 0 := by positivity
    rw [hpi, mul_assoc, div_mul_div_comm, mul_comm (((k + 1 : ℕ) : ℝ)),
      div_self (mul_ne_zero h2 h1), mul_one]
  have hdiff :
      piFun (k + 1) (11 / 4) * ((112 / 121 : ℝ) * s1Fun (k + 2) (4 / 11) - 1) -
      piFun k (11 / 4) * ((112 / 121 : ℝ) * s1Fun (k + 1) (4 / 11) - 1) =
      (piFun (k + 1) (11 / 4) / ((k + 1 : ℕ) : ℝ)) *
        ((112 / 121 : ℝ) * (((k + 1 : ℕ) : ℝ) / (((k + 2 : ℕ) : ℝ) + 4 / 11)) -
          (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun (k + 1) (4 / 11) - 1)) := by
    rw [hs1, hpi_inv]
    have h1 : ((k + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hk1_pos
    have h2 : ((k + 2 : ℕ) : ℝ) + 4 / 11 ≠ 0 := ne_of_gt hk2_pos
    field_simp [h1, h2]
    ring
  have hratio_ge : (44 / 59 : ℝ) ≤ ((k + 1 : ℕ) : ℝ) / (((k + 2 : ℕ) : ℝ) + 4 / 11) := by
    have hk1_ge5 : (5 : ℝ) ≤ ((k + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 5 ≤ k + 1)
    have hcast : ((k + 2 : ℕ) : ℝ) = ((k + 1 : ℕ) : ℝ) + 1 := by push_cast; ring
    rw [hcast, div_le_div_iff₀ (by norm_num) (by linarith)]
    linarith
  have hs1_le : s1Fun (k + 1) (4 / 11) ≤ s1Fun 15 (4 / 11) := by
    unfold s1Fun
    apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono (by omega : k + 1 ≤ 15))
    intro i _ _; positivity
  have hbr_pos : 0 < (112 / 121 : ℝ) * (((k + 1 : ℕ) : ℝ) / (((k + 2 : ℕ) : ℝ) + 4 / 11)) -
      (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun (k + 1) (4 / 11) - 1) := by
    nlinarith
  have hpos : 0 < (piFun (k + 1) (11 / 4) / ((k + 1 : ℕ) : ℝ)) *
      ((112 / 121 : ℝ) * (((k + 1 : ℕ) : ℝ) / (((k + 2 : ℕ) : ℝ) + 4 / 11)) -
        (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun (k + 1) (4 / 11) - 1)) :=
    mul_pos (div_pos hpi_pos hk1_pos) hbr_pos
  linarith

lemma jDeltaG_strictMono_of_bounds
    (hT5 : 0 < stockT 5)
    (hstep : 0 < (112 / 121 : ℝ) * (44 / 59 : ℝ) -
      (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun 15 (4 / 11) - 1)) :
    ∀ a b : ℕ, 5 ≤ a → a < b → b ≤ 16 →
      (a : ℝ) * (GFun a (11 / 4) - GFun (a - 1) (11 / 4)) <
        (b : ℝ) * (GFun b (11 / 4) - GFun (b - 1) (11 / 4)) := by
  have hT_pos : ∀ j, 5 ≤ j → j ≤ 16 → 0 < stockT j := by
    intro j hj5 hj16
    induction j with
    | zero => omega
    | succ n ih =>
        by_cases h5 : n + 1 = 5
        · rw [h5]; exact hT5
        · have hprev := ih (by omega) (by omega)
          have hlt := stockT_strictMono_of_bound hstep (j := n + 1) (by omega) hj16
          simp only [Nat.add_sub_cancel] at hlt
          linarith
  have hstepG : ∀ j, 6 ≤ j → j ≤ 16 →
      ((j - 1 : ℕ) : ℝ) * (GFun (j - 1) (11 / 4) - GFun (j - 2) (11 / 4)) <
        (j : ℝ) * (GFun j (11 / 4) - GFun (j - 1) (11 / 4)) := by
    intro j hj6 hj16
    rw [show j - 2 = (j - 1) - 1 by omega, jDeltaG_eq_stockT (by omega : 1 ≤ j - 1),
      jDeltaG_eq_stockT (by omega : 1 ≤ j)]
    have hTlt := stockT_strictMono_of_bound hstep hj6 hj16
    have hT_nn : 0 < stockT (j - 1) := hT_pos (j - 1) (by omega) (by omega)
    have hrat_lt : ((j - 1 : ℕ) : ℝ) / (((j - 1 : ℕ) : ℝ) + 4 / 11) <
        (j : ℝ) / ((j : ℝ) + 4 / 11) := by
      have hj_cast : (j : ℝ) = ((j - 1 : ℕ) : ℝ) + 1 := by
        have : j - 1 + 1 = j := by omega
        exact_mod_cast this.symm
      rw [hj_cast, div_lt_div_iff₀ (by positivity) (by positivity)]
      linarith
    have hrat_pos : 0 < ((j - 1 : ℕ) : ℝ) / (((j - 1 : ℕ) : ℝ) + 4 / 11) := by
      have : 1 ≤ j - 1 := by omega
      have : (0 : ℝ) < ((j - 1 : ℕ) : ℝ) := by exact_mod_cast this
      positivity
    nlinarith
  intro a b ha hab hb
  induction hab with
  | refl =>
      have h := hstepG (a + 1) (by omega) hb
      have hsub1 : a + 1 - 1 = a := by omega
      have hsub2 : a + 1 - 2 = a - 1 := by omega
      rw [hsub1, hsub2] at h
      exact h
  | @step m hlt ih =>
      have hm_gt : a < m := Nat.lt_of_succ_le hlt
      have h := hstepG (m + 1) (by omega) hb
      have hsub1 : m + 1 - 1 = m := by omega
      have hsub2 : m + 1 - 2 = m - 1 := by omega
      rw [hsub1, hsub2] at h
      exact lt_trans (ih (by omega)) h

section HighRankBlocks

attribute [local irreducible] GFun

/-- Backward induction from the six stock blocks of Appendix B.2 (`tab:stock-blocks`). -/
lemma CStock_lt_GFun_of_blocks
    (hT5 : 0 < stockT 5)
    (hstep : 0 < (112 / 121 : ℝ) * (44 / 59 : ℝ) -
      (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun 15 (4 / 11) - 1))
    (hb5 : (5 : ℝ) * (GFun 5 (11 / 4) - GFun 4 (11 / 4)) <
           (5 : ℝ) * (CStock 5 - CStock 4))
    (hb6 : (6 : ℝ) * (GFun 6 (11 / 4) - GFun 5 (11 / 4)) <
           (6 : ℝ) * (CStock 6 - CStock 5))
    (hb7 : (7 : ℝ) * (GFun 7 (11 / 4) - GFun 6 (11 / 4)) <
           (7 : ℝ) * (CStock 7 - CStock 6))
    (hb8 : (8 : ℝ) * (GFun 8 (11 / 4) - GFun 7 (11 / 4)) <
           (8 : ℝ) * (CStock 8 - CStock 7))
    (hb9_10 : (10 : ℝ) * (GFun 10 (11 / 4) - GFun 9 (11 / 4)) <
              (9 : ℝ) * (CStock 9 - CStock 8))
    (hb11_16 : (16 : ℝ) * (GFun 16 (11 / 4) - GFun 15 (11 / 4)) <
               (11 : ℝ) * (CStock 11 - CStock 10)) :
    ∀ j, 4 ≤ j → j ≤ 15 → CStock j < GFun j (11 / 4) := by
  have hmonoG := jDeltaG_strictMono_of_bounds hT5 hstep
  have hblock : ∀ (a b : ℕ), 5 ≤ a → a ≤ b → b ≤ 16 →
      (b : ℝ) * (GFun b (11 / 4) - GFun (b - 1) (11 / 4)) <
        (a : ℝ) * (CStock a - CStock (a - 1)) →
      ∀ (j : ℕ), a ≤ j → j ≤ b → GFun j (11 / 4) - GFun (j - 1) (11 / 4) < CStock j - CStock (j - 1) := by
    intro a b ha hab hb hblk j haj hjb
    have hG_le : (j : ℝ) * (GFun j (11 / 4) - GFun (j - 1) (11 / 4)) ≤
        (b : ℝ) * (GFun b (11 / 4) - GFun (b - 1) (11 / 4)) := by
      rcases eq_or_lt_of_le hjb with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (hmonoG j b (by omega) hlt hb)
    have hC_ge : (a : ℝ) * (CStock a - CStock (a - 1)) ≤
        (j : ℝ) * (CStock j - CStock (j - 1)) := by
      rcases eq_or_lt_of_le haj with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (jDeltaC_strictMono ha hlt (by omega))
    have hj_pos : (0 : ℝ) < (j : ℝ) := by exact_mod_cast (by omega : 0 < j)
    nlinarith
  have hall_step : ∀ j, 5 ≤ j → j ≤ 16 →
      GFun j (11 / 4) - GFun (j - 1) (11 / 4) < CStock j - CStock (j - 1) := by
    intro j hj5 hj16
    by_cases h5 : j = 5
    · subst h5; linarith
    by_cases h6 : j = 6
    · subst h6; linarith
    by_cases h7 : j = 7
    · subst h7; linarith
    by_cases h8 : j = 8
    · subst h8; linarith
    by_cases h10 : j ≤ 10
    · exact hblock 9 10 (by omega) (by omega) (by omega) hb9_10 j (by omega) h10
    · exact hblock 11 16 (by omega) (by omega) (by omega) hb11_16 j (by omega) hj16
  have hback : ∀ d : ℕ, d ≤ 11 → CStock (15 - d) < GFun (15 - d) (11 / 4) := by
    intro d
    induction d with
    | zero =>
        intro _
        have h16 := hall_step 16 (by omega) (by omega)
        have heq := CStock_16_eq
        linarith
    | succ d ih =>
        intro hd
        have hprev := ih (by omega)
        have hstep' := hall_step (15 - d) (by omega) (by omega)
        have hsub : 15 - d - 1 = 15 - (d + 1) := by omega
        rw [hsub] at hstep'
        linarith
  intro j hj4 hj15
  have h := hback (15 - j) (by omega)
  rwa [show 15 - (15 - j) = j by omega] at h

/-- Decreasing gap `G_j(11/4) - (2 + 2 H_{j+1})` on `4 ≤ j ≤ 16` from `16 ΔG_16(11/4) < 5/3`. -/
lemma GFun_gt_reservoir_4_to_16_of_bounds
    (hT5 : 0 < stockT 5)
    (hstep : 0 < (112 / 121 : ℝ) * (44 / 59 : ℝ) -
      (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun 15 (4 / 11) - 1))
    (hslope16 : (16 : ℝ) * (GFun 16 (11 / 4) - GFun 15 (11 / 4)) < 5 / 3)
    (hend16 : 2 + 2 * harmonic 17 < GFun 16 (11 / 4)) :
    ∀ j, 4 ≤ j → j ≤ 16 → 2 + 2 * harmonic (j + 1) < GFun j (11 / 4) := by
  have hmonoG := jDeltaG_strictMono_of_bounds hT5 hstep
  have hdec : ∀ j, 5 ≤ j → j ≤ 16 →
      GFun j (11 / 4) - (2 + 2 * harmonic (j + 1)) <
        GFun (j - 1) (11 / 4) - (2 + 2 * harmonic j) := by
    intro j hj5 hj16
    have hj_pos : (0 : ℝ) < (j : ℝ) := by exact_mod_cast (by omega : 0 < j)
    have hG_le : (j : ℝ) * (GFun j (11 / 4) - GFun (j - 1) (11 / 4)) < 5 / 3 := by
      rcases eq_or_lt_of_le hj16 with rfl | hlt
      · exact hslope16
      · exact lt_trans (hmonoG j 16 hj5 hlt (by omega)) hslope16
    have hA_ge : (5 / 3 : ℝ) ≤ (j : ℝ) * ((2 + 2 * harmonic (j + 1)) - (2 + 2 * harmonic j)) := by
      rw [harmonic_succ]
      have hj5r : (5 : ℝ) ≤ (j : ℝ) := by exact_mod_cast hj5
      have hcast : ((j + 1 : ℕ) : ℝ) = (j : ℝ) + 1 := by push_cast; ring
      rw [hcast]
      have hsimp : (j : ℝ) * (2 + 2 * (harmonic j + ((j : ℝ) + 1)⁻¹) - (2 + 2 * harmonic j)) =
          2 * (j : ℝ) / ((j : ℝ) + 1) := by ring
      rw [hsimp, le_div_iff₀ (by linarith)]
      linarith
    nlinarith
  have hback : ∀ d : ℕ, d ≤ 12 → 2 + 2 * harmonic (16 - d + 1) < GFun (16 - d) (11 / 4) := by
    intro d
    induction d with
    | zero => intro _; exact hend16
    | succ d ih =>
        intro hd
        have hprev := ih (by omega)
        have hstep' := hdec (16 - d) (by omega) (by omega)
        have hsub1 : 16 - d - 1 = 16 - (d + 1) := by omega
        have hsub2 : 16 - (d + 1) + 1 = 16 - d := by omega
        rw [hsub1] at hstep'
        rw [hsub2]
        linarith
  intro j hj4 hj16
  have h := hback (16 - j) (by omega)
  rwa [show 16 - (16 - j) = j by omega] at h

/-! ### Section 5: Kernel-Checked Rational Certificates (`HUB-01..03`, Thms 3.7, 3.9, 8.15, App. B) -/

section Certificates

/-- Computable `ℚ` version of `s_{1,m}(c)`. -/
def s1Q : ℕ → ℚ → ℚ
  | 0, _     => 0
  | m + 1, c => s1Q m c + (((m + 1 : ℕ) : ℚ) + c)⁻¹

/-- Computable `ℚ` version of `s_{2,m}(c)`. -/
def s2Q : ℕ → ℚ → ℚ
  | 0, _     => 0
  | m + 1, c => s2Q m c + ((((m + 1 : ℕ) : ℚ) + c) ^ 2)⁻¹

lemma s1Q_cast (m : ℕ) (c : ℚ) : (s1Q m c : ℝ) = s1Fun m (c : ℝ) := by
  induction m with
  | zero => simp [s1Q, s1Fun]
  | succ m ih =>
      simp only [s1Q, s1Fun_succ, Rat.cast_add, Rat.cast_inv, Rat.cast_natCast, ih]

lemma s2Q_cast (m : ℕ) (c : ℚ) : (s2Q m c : ℝ) = s2Fun m (c : ℝ) := by
  induction m with
  | zero => simp [s2Q, s2Fun]
  | succ m ih =>
      simp only [s2Q, s2Fun_succ, Rat.cast_add, Rat.cast_inv, Rat.cast_pow, Rat.cast_natCast, ih]

/-- Computable `ℚ` formula for `G'_m(1/p)` via `CertEngine.hubDerivQ` and the chain rule
    `G'_m(1/p) = -p^2 * (d/dp G_m)(p)`. -/
def GDerivCQAtP (m : ℕ) (p : ℚ) : ℚ :=
  -(p ^ 2 * (CertEngine.hubDerivQ m p).2.2.2.1)

lemma GDerivP_eq_hubDerivQ (m : ℕ) {p : ℚ} (hp : 0 < p) :
    GDerivP m (p : ℝ) = ((CertEngine.hubDerivQ m p).2.2.2.1 : ℝ) := by
  have hpR : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hp
  exact (hasDerivAt_GFun m hpR).unique (CertEngine.hubDerivQ_G_hasDerivAt m p (le_of_lt hp))

lemma KDerivP_eq_hubDerivQ (m : ℕ) {p : ℚ} (hp : 0 < p) :
    KDerivP m (p : ℝ) = ((CertEngine.hubDerivQ m p).2.1 : ℝ) := by
  have hpR : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hp
  exact (hasDerivAt_KFun m hpR).unique (CertEngine.hubDerivQ_K_hasDerivAt m p (le_of_lt hp))

lemma GDerivCQAtP_cast (m : ℕ) {p : ℚ} (hp : 0 < p) :
    (GDerivCQAtP m p : ℝ) = GDerivC m ((p⁻¹ : ℚ) : ℝ) := by
  have hpR : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hp
  have hp_ne : (p : ℝ) ≠ 0 := ne_of_gt hpR
  have h := GDerivP_eq_hubDerivQ m hp
  simp only [GDerivP] at h
  simp only [GDerivCQAtP, Rat.cast_neg, Rat.cast_mul, Rat.cast_pow, Rat.cast_inv]
  rw [← h, ← one_div]
  field_simp [hp_ne]

/-- Computable `ℚ` version of `stockT j`. -/
def stockTQ (j : ℕ) : ℚ :=
  CertEngine.piQ (j - 1) (11 / 4) * ((112 / 121 : ℚ) * s1Q j (4 / 11) - 1)

lemma stockTQ_cast (j : ℕ) : (stockTQ j : ℝ) = stockT j := by
  simp only [stockTQ, stockT, Rat.cast_mul, Rat.cast_sub, Rat.cast_div, Rat.cast_ofNat,
    Rat.cast_one, CertEngine.piQ_cast, s1Q_cast]

/-! #### Exact Rational Evaluations for Appendix B.1 (`HUB-01`, Table `tab:hub-brackets`) -/

private lemma hub01_eval_16_11_4 :
    CertEngine.GQ 16 (11 / 4) - (2 + 2 * CertEngine.harmonicQ 17) >
      Data.HubResetEarly.hub01_G16_11_4_gap_lb := by
  decide +kernel

private lemma hub01_eval_G16_order :
    CertEngine.GQ 16 (11 / 4) < CertEngine.GQ 16 (273 / 100) := by
  decide +kernel

private lemma hub01_eval_G16_273_ub :
    CertEngine.GQ 16 (273 / 100) < Data.HubResetEarly.hub01_G16_273_ub := by
  decide +kernel

private lemma hub01_eval_Gp16_273_pos :
    (0 : ℚ) < GDerivCQAtP 16 (273 / 100) := by
  decide +kernel

private lemma hub01_eval_Gp16_273_ub :
    GDerivCQAtP 16 (273 / 100) < Data.HubResetEarly.hub01_Gp16_273_ub := by
  decide +kernel

private lemma hub01_eval_Gp16_2729_ub :
    GDerivCQAtP 16 (2729 / 1000) < Data.HubResetEarly.hub01_Gp16_2729_ub := by
  decide +kernel

private lemma hub01_eval_J18_exact_ub :
    CertEngine.GQ 16 (273 / 100) +
        ((1000 : ℚ) / 2729 - (100 : ℚ) / 273) * GDerivCQAtP 16 (273 / 100) <
      Data.HubResetEarly.hub01_J18_exact_ub := by
  decide +kernel

private lemma hub01_eval_Gp17_11_4_pos :
    (0 : ℚ) < GDerivCQAtP 17 (11 / 4) := by
  decide +kernel

private lemma hub01_eval_J19_ub :
    CertEngine.GQ 17 (11 / 4) + ((8 : ℚ) / 11) * GDerivCQAtP 17 (11 / 4) <
      Data.HubResetEarly.hub01_J19_ub := by
  decide +kernel

private lemma hub01_eval_H16 : CertEngine.harmonicQ 16 = 2436559 / 720720 := by
  decide +kernel

private lemma hub01_eval_H17 : CertEngine.harmonicQ 17 = 42142223 / 12252240 := by
  decide +kernel

private lemma hub01_eval_A17 : 2 + 2 * CertEngine.harmonicQ 18 = 18358381 / 2042040 := by
  decide +kernel

/-- All ten-digit outward brackets of Appendix B.1, Table `tab:hub-brackets` (`HUB-01`). -/
private lemma hub01_table_brackets_Q :
    -- Row (16, 4/11)
    ((3197771747 : ℚ) / 10^10 ≤ CertEngine.piQ 16 (11/4) ∧
      CertEngine.piQ 16 (11/4) ≤ 3197771748 / 10^10) ∧
    ((29246451931 : ℚ) / 10^10 ≤ s1Q 16 (4/11) ∧ s1Q 16 (4/11) ≤ 29246451932 / 10^10) ∧
    ((10032865957 : ℚ) / 10^10 ≤ s2Q 16 (4/11) ∧ s2Q 16 (4/11) ≤ 10032865958 / 10^10) ∧
    ((88910783868 : ℚ) / 10^10 ≤ CertEngine.GQ 16 (11/4) ∧
      CertEngine.GQ 16 (11/4) ≤ 88910783869 / 10^10) ∧
    ((621884092 : ℚ) / 10^10 ≤ GDerivCQAtP 16 (11/4) ∧
      GDerivCQAtP 16 (11/4) ≤ 621884093 / 10^10) ∧
    -- Row (17, 4/11)
    ((3130802705 : ℚ) / 10^10 ≤ CertEngine.piQ 17 (11/4) ∧
      CertEngine.piQ 17 (11/4) ≤ 3130802706 / 10^10) ∧
    ((29822368162 : ℚ) / 10^10 ≤ s1Q 17 (4/11) ∧ s1Q 17 (4/11) ≤ 29822368163 / 10^10) ∧
    ((10066033907 : ℚ) / 10^10 ≤ s2Q 17 (4/11) ∧ s2Q 17 (4/11) ≤ 10066033908 / 10^10) ∧
    ((89823226222 : ℚ) / 10^10 ≤ CertEngine.GQ 17 (11/4) ∧
      CertEngine.GQ 17 (11/4) ≤ 89823226223 / 10^10) ∧
    ((82582177 : ℚ) / 10^10 ≤ GDerivCQAtP 17 (11/4) ∧
      GDerivCQAtP 17 (11/4) ≤ 82582178 / 10^10) ∧
    -- Row (16, 100/273)
    ((3172965160 : ℚ) / 10^10 ≤ CertEngine.piQ 16 (273/100) ∧
      CertEngine.piQ 16 (273/100) ≤ 3172965161 / 10^10) ∧
    ((29219761728 : ℚ) / 10^10 ≤ s1Q 16 (100/273) ∧ s1Q 16 (100/273) ≤ 29219761729 / 10^10) ∧
    ((10004827895 : ℚ) / 10^10 ≤ s2Q 16 (100/273) ∧ s2Q 16 (100/273) ≤ 10004827896 / 10^10) ∧
    ((88911615773 : ℚ) / 10^10 ≤ CertEngine.GQ 16 (273/100) ∧
      CertEngine.GQ 16 (273/100) ≤ 88911615774 / 10^10) ∧
    ((4484092 : ℚ) / 10^10 ≤ GDerivCQAtP 16 (273/100) ∧
      GDerivCQAtP 16 (273/100) ≤ 4484093 / 10^10) ∧
    -- Row (16, 1000/2729)
    ((3171720987 : ℚ) / 10^10 ≤ CertEngine.piQ 16 (2729/1000) ∧
      CertEngine.piQ 16 (2729/1000) ≤ 3171720988 / 10^10) ∧
    ((29218418923 : ℚ) / 10^10 ≤ s1Q 16 (1000/2729) ∧ s1Q 16 (1000/2729) ≤ 29218418924 / 10^10) ∧
    ((10003418955 : ℚ) / 10^10 ≤ s2Q 16 (1000/2729) ∧ s2Q 16 (1000/2729) ≤ 10003418956 / 10^10) ∧
    ((88911614306 : ℚ) / 10^10 ≤ CertEngine.GQ 16 (2729/1000) ∧
      CertEngine.GQ 16 (2729/1000) ≤ 88911614307 / 10^10) ∧
    ((-26336021 : ℚ) / 10^10 ≤ GDerivCQAtP 16 (2729/1000) ∧
      GDerivCQAtP 16 (2729/1000) ≤ -26336020 / 10^10) := by
  decide +kernel

theorem harmonic_16_eq : harmonic 16 = 2436559 / 720720 := by
  rw [← CertEngine.harmonicQ_cast, hub01_eval_H16]; norm_num

theorem harmonic_17_eq : harmonic 17 = 42142223 / 12252240 := by
  rw [← CertEngine.harmonicQ_cast, hub01_eval_H17]; norm_num

theorem two_add_two_harmonic_18_eq : 2 + 2 * harmonic 18 = 18358381 / 2042040 := by
  have h : ((2 + 2 * CertEngine.harmonicQ 18 : ℚ) : ℝ) = ((18358381 / 2042040 : ℚ) : ℝ) := by
    exact_mod_cast hub01_eval_A17
  simpa [CertEngine.harmonicQ_cast] using h

lemma GDerivC_16_100_273_pos : 0 < GDerivC 16 (100 / 273 : ℝ) := by
  have h1 : (0 : ℝ) < (GDerivCQAtP 16 (273 / 100) : ℝ) := by exact_mod_cast hub01_eval_Gp16_273_pos
  have h2 := GDerivCQAtP_cast 16 (p := 273 / 100) (by norm_num)
  norm_num at h2
  linarith

lemma GDerivC_16_100_273_lt : GDerivC 16 (100 / 273 : ℝ) < 44841 / 100000000 := by
  have h1 : (GDerivCQAtP 16 (273 / 100) : ℝ) < (Data.HubResetEarly.hub01_Gp16_273_ub : ℝ) := by
    exact_mod_cast hub01_eval_Gp16_273_ub
  have h2 := GDerivCQAtP_cast 16 (p := 273 / 100) (by norm_num)
  norm_num [Data.HubResetEarly.hub01_Gp16_273_ub] at h1 h2
  linarith

lemma GDerivC_16_1000_2729_lt : GDerivC 16 (1000 / 2729 : ℝ) < -26 / 10000 := by
  have h1 : (GDerivCQAtP 16 (2729 / 1000) : ℝ) < (Data.HubResetEarly.hub01_Gp16_2729_ub : ℝ) := by
    exact_mod_cast hub01_eval_Gp16_2729_ub
  have h2 := GDerivCQAtP_cast 16 (p := 2729 / 1000) (by norm_num)
  norm_num [Data.HubResetEarly.hub01_Gp16_2729_ub] at h1 h2
  linarith

lemma GDerivC_17_4_11_pos : 0 < GDerivC 17 (4 / 11 : ℝ) := by
  have h1 : (0 : ℝ) < (GDerivCQAtP 17 (11 / 4) : ℝ) := by exact_mod_cast hub01_eval_Gp17_11_4_pos
  have h2 := GDerivCQAtP_cast 17 (p := 11 / 4) (by norm_num)
  norm_num at h2
  linarith

/-- **Theorem 3.7 (`thm:brackets`, `HUB-01`, Appendix B.1):**
    Exact brackets at the `k = 18 / 19` crossover and `p*_16 ∈ (2729/1000, 273/100)`. -/
theorem thm_brackets :
    (11973 / 1000000 : ℝ) < GFun 16 (11 / 4) - (2 + 2 * harmonic 17) ∧
    2 + 2 * harmonic 17 < GFun 16 (11 / 4) ∧
    GFun 16 (11 / 4) < GFun 16 (273 / 100) ∧
    GFun 16 (273 / 100) < JVal 18 ∧
    JVal 18 < 88911616376 / 10000000000 ∧
    JVal 18 < 889116164 / 100000000 ∧
    (889116164 / 100000000 : ℝ) < P16 ∧
    JVal 19 < 89883286 / 10000000 ∧
    JVal 19 < 8988329 / 1000000 ∧
    (8988329 / 1000000 : ℝ) < 2 + 2 * harmonic 18 ∧
    (2729 / 1000 : ℝ) < pStar 16 ∧ pStar 16 < 273 / 100 := by
  have hgap : (11973 / 1000000 : ℝ) < GFun 16 (11 / 4) - (2 + 2 * harmonic 17) := by
    have h : (Data.HubResetEarly.hub01_G16_11_4_gap_lb : ℝ) <
        ((CertEngine.GQ 16 (11 / 4) - (2 + 2 * CertEngine.harmonicQ 17) : ℚ) : ℝ) := by
      exact_mod_cast hub01_eval_16_11_4
    push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.harmonicQ_cast] at h
    norm_num [Data.HubResetEarly.hub01_G16_11_4_gap_lb] at h
    exact h
  have hG16_ord : GFun 16 (11 / 4) < GFun 16 (273 / 100) := by
    have h : (CertEngine.GQ 16 (11 / 4) : ℝ) < (CertEngine.GQ 16 (273 / 100) : ℝ) := by
      exact_mod_cast hub01_eval_G16_order
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast] at h
    norm_num at h
    exact h
  have hbrk := thm_laplace_b_bracket (m := 16) (by omega)
    (c0 := 100 / 273) (c1 := 1000 / 2729)
    (by norm_num) (by norm_num)
    GDerivC_16_100_273_pos (by linarith [GDerivC_16_1000_2729_lt])
  have hp16_lo : (2729 / 1000 : ℝ) < pStar 16 := by
    have := hbrk.2.1.1; norm_num at this; exact this
  have hp16_hi : pStar 16 < 273 / 100 := by
    have := hbrk.2.1.2; norm_num at this; exact this
  have hG16_lt_J18 : GFun 16 (273 / 100) < JVal 18 :=
    GFun_lt_JVal (m := 16) (by omega) (by norm_num) (ne_of_gt hp16_hi)
  have hJ18_ub : JVal 18 < 88911616376 / 10000000000 := by
    have h1 : JVal 18 ≤ GFun 16 (273 / 100) +
        (1000 / 2729 - 100 / 273 : ℝ) * GDerivC 16 (100 / 273) := by
      have := hbrk.2.2; norm_num at this; linarith
    have h2 : ((CertEngine.GQ 16 (273 / 100) +
        ((1000 : ℚ) / 2729 - (100 : ℚ) / 273) * GDerivCQAtP 16 (273 / 100) : ℚ) : ℝ) <
        (Data.HubResetEarly.hub01_J18_exact_ub : ℝ) := by
      exact_mod_cast hub01_eval_J18_exact_ub
    have h3 := GDerivCQAtP_cast 16 (p := 273 / 100) (by norm_num)
    push_cast at h2
    rw [CertEngine.GQ_cast, h3] at h2
    norm_num [Data.HubResetEarly.hub01_J18_exact_ub] at h2
    linarith
  have hray17 := thm_laplace_b_ray (m := 17) (by omega) (c0 := 4 / 11)
    (by norm_num) GDerivC_17_4_11_pos
  have hJ19_ub : JVal 19 < 89883286 / 10000000 := by
    have h1 : JVal 19 ≤ GFun 17 (11 / 4) + (8 / 11 : ℝ) * GDerivC 17 (4 / 11) := by
      have := hray17.2; norm_num at this; exact this
    have h2 : ((CertEngine.GQ 17 (11 / 4) + ((8 : ℚ) / 11) * GDerivCQAtP 17 (11 / 4) : ℚ) : ℝ) <
        (Data.HubResetEarly.hub01_J19_ub : ℝ) := by
      exact_mod_cast hub01_eval_J19_ub
    have h3 := GDerivCQAtP_cast 17 (p := 11 / 4) (by norm_num)
    push_cast at h2
    rw [CertEngine.GQ_cast, h3] at h2
    norm_num [Data.HubResetEarly.hub01_J19_ub] at h2
    linarith
  have hA17 : (8988329 / 1000000 : ℝ) < 2 + 2 * harmonic 18 := by
    rw [two_add_two_harmonic_18_eq]; norm_num
  have hP16 : (889116164 / 100000000 : ℝ) < P16 := by
    unfold P16; norm_num
  refine ⟨hgap, by linarith, hG16_ord, hG16_lt_J18, hJ18_ub, by linarith, hP16,
    hJ19_ub, by linarith, hA17, hp16_lo, hp16_hi⟩

/-- **Theorem 3.6(c) (`thm:laplace`):** Strict ordering of maximizers
    `11/5 = p*_1 < p*_2 < ... < p*_16 < 273/100 < 11/4`. -/
theorem thm_laplace_c :
    pStar 1 = 11 / 5 ∧
    (∀ m n : ℕ, 1 ≤ m → m < n → pStar m < pStar n) ∧
    pStar 16 < 273 / 100 ∧
    (273 / 100 : ℝ) < 11 / 4 :=
  ⟨pStar_one, fun _ _ hm hmn => pStar_strictMono hm hmn, thm_brackets.2.2.2.2.2.2.2.2.2.2.2,
    by norm_num⟩

private lemma rat_bracket_cast {a q b : ℚ} {x : ℝ} (hx : (q : ℝ) = x) (h : a ≤ q ∧ q ≤ b) :
    (a : ℝ) ≤ x ∧ x ≤ (b : ℝ) := by
  rw [← hx]
  exact ⟨by exact_mod_cast h.1, by exact_mod_cast h.2⟩

/-- **Appendix B.1 (`tab:hub-brackets`)** real ten-digit outward brackets for all four anchor points. -/
theorem app_B1_hub_brackets :
    -- (16, 4/11)
    ((3197771747 / 10^10 : ℝ) ≤ piFun 16 (11/4) ∧ piFun 16 (11/4) ≤ 3197771748 / 10^10) ∧
    ((29246451931 / 10^10 : ℝ) ≤ s1Fun 16 (4/11) ∧ s1Fun 16 (4/11) ≤ 29246451932 / 10^10) ∧
    ((10032865957 / 10^10 : ℝ) ≤ s2Fun 16 (4/11) ∧ s2Fun 16 (4/11) ≤ 10032865958 / 10^10) ∧
    ((88910783868 / 10^10 : ℝ) ≤ GFun 16 (11/4) ∧ GFun 16 (11/4) ≤ 88910783869 / 10^10) ∧
    ((621884092 / 10^10 : ℝ) ≤ GDerivC 16 (4/11) ∧ GDerivC 16 (4/11) ≤ 621884093 / 10^10) ∧
    -- (17, 4/11)
    ((3130802705 / 10^10 : ℝ) ≤ piFun 17 (11/4) ∧ piFun 17 (11/4) ≤ 3130802706 / 10^10) ∧
    ((29822368162 / 10^10 : ℝ) ≤ s1Fun 17 (4/11) ∧ s1Fun 17 (4/11) ≤ 29822368163 / 10^10) ∧
    ((10066033907 / 10^10 : ℝ) ≤ s2Fun 17 (4/11) ∧ s2Fun 17 (4/11) ≤ 10066033908 / 10^10) ∧
    ((89823226222 / 10^10 : ℝ) ≤ GFun 17 (11/4) ∧ GFun 17 (11/4) ≤ 89823226223 / 10^10) ∧
    ((82582177 / 10^10 : ℝ) ≤ GDerivC 17 (4/11) ∧ GDerivC 17 (4/11) ≤ 82582178 / 10^10) ∧
    -- (16, 100/273)
    ((3172965160 / 10^10 : ℝ) ≤ piFun 16 (273/100) ∧ piFun 16 (273/100) ≤ 3172965161 / 10^10) ∧
    ((29219761728 / 10^10 : ℝ) ≤ s1Fun 16 (100/273) ∧ s1Fun 16 (100/273) ≤ 29219761729 / 10^10) ∧
    ((10004827895 / 10^10 : ℝ) ≤ s2Fun 16 (100/273) ∧ s2Fun 16 (100/273) ≤ 10004827896 / 10^10) ∧
    ((88911615773 / 10^10 : ℝ) ≤ GFun 16 (273/100) ∧ GFun 16 (273/100) ≤ 88911615774 / 10^10) ∧
    ((4484092 / 10^10 : ℝ) ≤ GDerivC 16 (100/273) ∧ GDerivC 16 (100/273) ≤ 4484093 / 10^10) ∧
    -- (16, 1000/2729)
    ((3171720987 / 10^10 : ℝ) ≤ piFun 16 (2729/1000) ∧ piFun 16 (2729/1000) ≤ 3171720988 / 10^10) ∧
    ((29218418923 / 10^10 : ℝ) ≤ s1Fun 16 (1000/2729) ∧ s1Fun 16 (1000/2729) ≤ 29218418924 / 10^10) ∧
    ((10003418955 / 10^10 : ℝ) ≤ s2Fun 16 (1000/2729) ∧ s2Fun 16 (1000/2729) ≤ 10003418956 / 10^10) ∧
    ((88911614306 / 10^10 : ℝ) ≤ GFun 16 (2729/1000) ∧ GFun 16 (2729/1000) ≤ 88911614307 / 10^10) ∧
    ((-26336021 / 10^10 : ℝ) ≤ GDerivC 16 (1000/2729) ∧ GDerivC 16 (1000/2729) ≤ -26336020 / 10^10) := by
  rcases hub01_table_brackets_Q with
    ⟨h1, h2, h3, h4, h5, h6, h7, h8, h9, h10, h11, h12, h13, h14, h15, h16, h17, h18, h19, h20⟩
  have hG'1 : (GDerivCQAtP 16 (11/4) : ℝ) = GDerivC 16 (4/11) := by
    have h := GDerivCQAtP_cast 16 (p := 11/4) (by norm_num); norm_num at h; exact h
  have hG'2 : (GDerivCQAtP 17 (11/4) : ℝ) = GDerivC 17 (4/11) := by
    have h := GDerivCQAtP_cast 17 (p := 11/4) (by norm_num); norm_num at h; exact h
  have hG'3 : (GDerivCQAtP 16 (273/100) : ℝ) = GDerivC 16 (100/273) := by
    have h := GDerivCQAtP_cast 16 (p := 273/100) (by norm_num); norm_num at h; exact h
  have hG'4 : (GDerivCQAtP 16 (2729/1000) : ℝ) = GDerivC 16 (1000/2729) := by
    have h := GDerivCQAtP_cast 16 (p := 2729/1000) (by norm_num); norm_num at h; exact h
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · simpa using rat_bracket_cast (by simpa using CertEngine.piQ_cast 16 (11/4)) h1
  · simpa using rat_bracket_cast (by simpa using s1Q_cast 16 (4/11)) h2
  · simpa using rat_bracket_cast (by simpa using s2Q_cast 16 (4/11)) h3
  · simpa using rat_bracket_cast (by simpa using CertEngine.GQ_cast 16 (11/4)) h4
  · simpa using rat_bracket_cast hG'1 h5
  · simpa using rat_bracket_cast (by simpa using CertEngine.piQ_cast 17 (11/4)) h6
  · simpa using rat_bracket_cast (by simpa using s1Q_cast 17 (4/11)) h7
  · simpa using rat_bracket_cast (by simpa using s2Q_cast 17 (4/11)) h8
  · simpa using rat_bracket_cast (by simpa using CertEngine.GQ_cast 17 (11/4)) h9
  · simpa using rat_bracket_cast hG'2 h10
  · simpa using rat_bracket_cast (by simpa using CertEngine.piQ_cast 16 (273/100)) h11
  · simpa using rat_bracket_cast (by simpa using s1Q_cast 16 (100/273)) h12
  · simpa using rat_bracket_cast (by simpa using s2Q_cast 16 (100/273)) h13
  · simpa using rat_bracket_cast (by simpa using CertEngine.GQ_cast 16 (273/100)) h14
  · simpa using rat_bracket_cast hG'3 h15
  · simpa using rat_bracket_cast (by simpa using CertEngine.piQ_cast 16 (2729/1000)) h16
  · simpa using rat_bracket_cast (by simpa using s1Q_cast 16 (1000/2729)) h17
  · simpa using rat_bracket_cast (by simpa using s2Q_cast 16 (1000/2729)) h18
  · simpa using rat_bracket_cast (by simpa using CertEngine.GQ_cast 16 (2729/1000)) h19
  · simpa using rat_bracket_cast hG'4 h20

/-! #### Complete Theorem 3.9 (`thm:gap`, `HUB-02`): Signs Across All Ranks -/

theorem thm_gap_pos_le_16 {m : ℕ} (hm : m ≤ 16) :
    0 < JVal (m + 2) - (2 + 2 * harmonic (m + 1)) := by
  have h16 : 0 < JVal 18 - (2 + 2 * harmonic 17) := by
    have hb := thm_brackets
    linarith [hb.2.1, hb.2.2.1, hb.2.2.2.1]
  rcases eq_or_lt_of_le hm with rfl | hlt
  · exact h16
  · exact lt_trans h16 (thm_gap_strictAnti hlt)

theorem thm_gap_neg_ge_17 {m : ℕ} (hm : 17 ≤ m) :
    JVal (m + 2) - (2 + 2 * harmonic (m + 1)) < 0 := by
  have h17 : JVal 19 - (2 + 2 * harmonic 18) < 0 := by
    have hb := thm_brackets
    linarith [hb.2.2.2.2.2.2.2.2.1, hb.2.2.2.2.2.2.2.2.2.1]
  rcases eq_or_lt_of_le hm with rfl | hlt
  · exact h17
  · exact lt_trans (thm_gap_strictAnti hlt) h17

/-- **Theorem 3.9 (`thm:gap`, `HUB-02`):** `J_{m+2} - (2 + 2 H_{m+1})` strictly decreases on `m ≥ 0`,
    is strictly positive for `0 ≤ m ≤ 16`, and strictly negative for every `m ≥ 17`. -/
theorem thm_gap :
    StrictAnti (fun m : ℕ => JVal (m + 2) - (2 + 2 * harmonic (m + 1))) ∧
    (∀ m ≤ 16, 0 < JVal (m + 2) - (2 + 2 * harmonic (m + 1))) ∧
    (∀ m ≥ 17, JVal (m + 2) - (2 + 2 * harmonic (m + 1)) < 0) :=
  ⟨thm_gap_strictAnti, fun _ hm => thm_gap_pos_le_16 hm, fun _ hm => thm_gap_neg_ge_17 hm⟩

theorem JVal_gt_reservoir_of_le_18 {k : ℕ} (hk2 : 2 ≤ k) (hk18 : k ≤ 18) :
    2 * harmonic (k - 1) + 2 < JVal k := by
  have h := thm_gap_pos_le_16 (m := k - 2) (by omega)
  rw [show k - 2 + 2 = k by omega, show k - 2 + 1 = k - 1 by omega] at h
  linarith

theorem JVal_lt_reservoir_of_ge_19 {k : ℕ} (hk19 : 19 ≤ k) :
    JVal k < 2 * harmonic (k - 1) + 2 := by
  have h := thm_gap_neg_ge_17 (m := k - 2) (by omega)
  rw [show k - 2 + 2 = k by omega, show k - 2 + 1 = k - 1 by omega] at h
  linarith

/-! #### Exact Rational Evaluations for Theorem 8.15 & Appendix B.2 (`HUB-03`) -/

private lemma hub03_eval_early_margins_Q :
    ((1182 : ℚ) / 10000 < CertEngine.GQ 1 (11 / 5) - CertEngine.CStockQ 1) ∧
    ((822 : ℚ) / 10000 < CertEngine.GQ 2 (11 / 4) - CertEngine.CStockQ 2) ∧
    ((713 : ℚ) / 10000 < CertEngine.GQ 3 (11 / 4) - CertEngine.CStockQ 3) ∧
    ((641 : ℚ) / 10000 < CertEngine.GQ 4 (11 / 4) - CertEngine.CStockQ 4) ∧
    ((2 + 2 * CertEngine.harmonicQ 3 : ℚ) < CertEngine.GQ 2 (11 / 4)) ∧
    ((2 + 2 * CertEngine.harmonicQ 4 : ℚ) < CertEngine.GQ 3 (11 / 4)) ∧
    (Data.HubResetEarly.hub03_alpha_lb < CertEngine.alphaStockQ) := by
  decide +kernel

private lemma hub03_eval_T_and_slope_Q :
    ((0 : ℚ) < stockTQ 5) ∧
    ((0 : ℚ) < (112 / 121 : ℚ) * (44 / 59 : ℚ) -
      (4 / 11 : ℚ) * ((112 / 121 : ℚ) * s1Q 15 (4 / 11) - 1)) ∧
    ((16 : ℚ) * (CertEngine.GQ 16 (11 / 4) - CertEngine.GQ 15 (11 / 4)) <
      Data.HubResetEarly.hub03_slope_cap) := by
  decide +kernel

private lemma hub03_eval_blocks_Q :
    ((5 : ℚ) * (CertEngine.GQ 5 (11 / 4) - CertEngine.GQ 4 (11 / 4)) <
      (5 : ℚ) * (CertEngine.CStockQ 5 - CertEngine.CStockQ 4)) ∧
    ((6 : ℚ) * (CertEngine.GQ 6 (11 / 4) - CertEngine.GQ 5 (11 / 4)) <
      (6 : ℚ) * (CertEngine.CStockQ 6 - CertEngine.CStockQ 5)) ∧
    ((7 : ℚ) * (CertEngine.GQ 7 (11 / 4) - CertEngine.GQ 6 (11 / 4)) <
      (7 : ℚ) * (CertEngine.CStockQ 7 - CertEngine.CStockQ 6)) ∧
    ((8 : ℚ) * (CertEngine.GQ 8 (11 / 4) - CertEngine.GQ 7 (11 / 4)) <
      (8 : ℚ) * (CertEngine.CStockQ 8 - CertEngine.CStockQ 7)) ∧
    ((10 : ℚ) * (CertEngine.GQ 10 (11 / 4) - CertEngine.GQ 9 (11 / 4)) <
      (9 : ℚ) * (CertEngine.CStockQ 9 - CertEngine.CStockQ 8)) ∧
    ((16 : ℚ) * (CertEngine.GQ 16 (11 / 4) - CertEngine.GQ 15 (11 / 4)) <
      (11 : ℚ) * (CertEngine.CStockQ 11 - CertEngine.CStockQ 10)) := by
  decide +kernel

/-- **Theorem 8.15 (`thm:hub-stocks`, `HUB-03`, Appendix B.2):**
    Low-mean stocks `C_j` lie below the hub curve (`C_1 < G_1(11/5) = J_3`,
    `C_j < G_j(11/4)` for `j = 2, 3`, `C_j ≤ G_j(11/4) ≤ J_{j+2}` for `4 ≤ j ≤ 16` with
    equality at `j = 16` and strict `G_{16}(11/4) < J_{18}`), and `G_j(11/4) > 2 + 2 H_{j+1}`
    for every `2 ≤ j ≤ 16`. -/
theorem thm_hub_stocks :
    (CStock 1 < GFun 1 (11 / 5) ∧ GFun 1 (11 / 5) = JVal 3 ∧
      (1182 / 10000 : ℝ) < GFun 1 (11 / 5) - CStock 1) ∧
    (CStock 2 < GFun 2 (11 / 4) ∧ (822 / 10000 : ℝ) < GFun 2 (11 / 4) - CStock 2) ∧
    (CStock 3 < GFun 3 (11 / 4) ∧ (713 / 10000 : ℝ) < GFun 3 (11 / 4) - CStock 3) ∧
    (∀ j, 4 ≤ j → j ≤ 16 → CStock j ≤ GFun j (11 / 4) ∧ GFun j (11 / 4) ≤ JVal (j + 2)) ∧
    (∀ j, 4 ≤ j → j ≤ 15 → CStock j < GFun j (11 / 4)) ∧
    (CStock 16 = GFun 16 (11 / 4) ∧ GFun 16 (11 / 4) < JVal 18) ∧
    (∀ j, 2 ≤ j → j ≤ 16 → 2 + 2 * harmonic (j + 1) < GFun j (11 / 4)) := by
  have hm := hub03_eval_early_margins_Q
  have hTs := hub03_eval_T_and_slope_Q
  have hbl := hub03_eval_blocks_Q
  have cast_lt : ∀ {x y : ℚ}, x < y → (x : ℝ) < (y : ℝ) := fun hxy => by exact_mod_cast hxy
  have hm1 : (1182 / 10000 : ℝ) < GFun 1 (11 / 5) - CStock 1 := by
    have h := cast_lt hm.1
    push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hm2 : (822 / 10000 : ℝ) < GFun 2 (11 / 4) - CStock 2 := by
    have h := cast_lt hm.2.1
    push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hm3 : (713 / 10000 : ℝ) < GFun 3 (11 / 4) - CStock 3 := by
    have h := cast_lt hm.2.2.1
    push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hG2_res : 2 + 2 * harmonic 3 < GFun 2 (11 / 4) := by
    have h := cast_lt hm.2.2.2.2.1
    push_cast at h
    rw [CertEngine.harmonicQ_cast, CertEngine.GQ_cast] at h
    norm_num at h; linarith
  have hG3_res : 2 + 2 * harmonic 4 < GFun 3 (11 / 4) := by
    have h := cast_lt hm.2.2.2.2.2.1
    push_cast at h
    rw [CertEngine.harmonicQ_cast, CertEngine.GQ_cast] at h
    norm_num at h; linarith
  have hT5 : 0 < stockT 5 := by
    have h := cast_lt hTs.1; rw [stockTQ_cast] at h; norm_num at h; linarith
  have hstep : 0 < (112 / 121 : ℝ) * (44 / 59 : ℝ) -
      (4 / 11 : ℝ) * ((112 / 121 : ℝ) * s1Fun 15 (4 / 11) - 1) := by
    have h := cast_lt hTs.2.1; push_cast at h; rw [s1Q_cast] at h; norm_num at h; linarith
  have hslope16 : (16 : ℝ) * (GFun 16 (11 / 4) - GFun 15 (11 / 4)) < 5 / 3 := by
    have h := cast_lt hTs.2.2; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast] at h
    norm_num [Data.HubResetEarly.hub03_slope_cap] at h; linarith
  have hb5 : (5 : ℝ) * (GFun 5 (11 / 4) - GFun 4 (11 / 4)) < (5 : ℝ) * (CStock 5 - CStock 4) := by
    have h := cast_lt hbl.1; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast, CertEngine.CStockQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hb6 : (6 : ℝ) * (GFun 6 (11 / 4) - GFun 5 (11 / 4)) < (6 : ℝ) * (CStock 6 - CStock 5) := by
    have h := cast_lt hbl.2.1; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast, CertEngine.CStockQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hb7 : (7 : ℝ) * (GFun 7 (11 / 4) - GFun 6 (11 / 4)) < (7 : ℝ) * (CStock 7 - CStock 6) := by
    have h := cast_lt hbl.2.2.1; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast, CertEngine.CStockQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hb8 : (8 : ℝ) * (GFun 8 (11 / 4) - GFun 7 (11 / 4)) < (8 : ℝ) * (CStock 8 - CStock 7) := by
    have h := cast_lt hbl.2.2.2.1; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast, CertEngine.CStockQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hb9_10 : (10 : ℝ) * (GFun 10 (11 / 4) - GFun 9 (11 / 4)) <
      (9 : ℝ) * (CStock 9 - CStock 8) := by
    have h := cast_lt hbl.2.2.2.2.1; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast, CertEngine.CStockQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hb11_16 : (16 : ℝ) * (GFun 16 (11 / 4) - GFun 15 (11 / 4)) <
      (11 : ℝ) * (CStock 11 - CStock 10) := by
    have h := cast_lt hbl.2.2.2.2.2; push_cast at h
    rw [CertEngine.GQ_cast, CertEngine.GQ_cast, CertEngine.CStockQ_cast, CertEngine.CStockQ_cast] at h
    norm_num at h; linarith
  have hlt_4_15 := CStock_lt_GFun_of_blocks hT5 hstep hb5 hb6 hb7 hb8 hb9_10 hb11_16
  have hres_4_16 := GFun_gt_reservoir_4_to_16_of_bounds hT5 hstep hslope16 thm_brackets.2.1
  have h16_strict : GFun 16 (11 / 4) < JVal 18 :=
    lt_trans thm_brackets.2.2.1 thm_brackets.2.2.2.1
  refine ⟨⟨by linarith, by rw [JVal_three, GFun_one_11_5], hm1⟩,
          ⟨by linarith, hm2⟩,
          ⟨by linarith, hm3⟩,
          ?_, hlt_4_15, ⟨CStock_16_eq, h16_strict⟩, ?_⟩
  · intro j hj4 hj16
    refine ⟨?_, GFun_le_JVal j (by norm_num)⟩
    rcases eq_or_lt_of_le hj16 with rfl | hlt
    · exact le_of_eq CStock_16_eq
    · exact le_of_lt (hlt_4_15 j hj4 (by omega))
  · intro j hj2 hj16
    by_cases h2 : j = 2
    · subst h2; exact hG2_res
    by_cases h3 : j = 3
    · subst h3; exact hG3_res
    exact hres_4_16 j (by omega) hj16

/-- Convenient summary corollary: `C_j < J_{j+2}` for every `1 ≤ j ≤ 16`. -/
theorem CStock_lt_JVal {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) : CStock j < JVal (j + 2) := by
  have h := thm_hub_stocks
  by_cases h1 : j = 1
  · subst h1; linarith [h.1.1, h.1.2.1]
  by_cases h2 : j = 2
  · subst h2; exact lt_of_lt_of_le h.2.1.1 (GFun_le_JVal 2 (by norm_num))
  by_cases h3 : j = 3
  · subst h3; exact lt_of_lt_of_le h.2.2.1.1 (GFun_le_JVal 3 (by norm_num))
  rcases eq_or_lt_of_le hj16 with rfl | hlt
  · rw [CStock_16_eq]; exact h.2.2.2.2.2.1.2
  · exact lt_of_lt_of_le (h.2.2.2.2.1 j (by omega) (by omega)) (GFun_le_JVal j (by norm_num))

end Certificates

end HighRankBlocks

end

end V3


==> anc/V3/HubSeam.lean <==
import V3.Defs
import V3.CertEngine
import V3.Data.HubResetEarlyData
import V3.HubFunction

/-!
# All-k DAG Seam & Constant Consistency (`HUB-07`)

Formalizes certificate `HUB-07` (`anc/check_hub_reset_early.py`, `check_hub_07_dag_seams`,
`V3.Data.HubResetEarly.hub07_*`) and its real-valued soundness bridges to `V3.Defs` and
`V3.HubFunction`, providing clean seam facts for `V3.Assembly`:
* Threshold & reset constants: `MThresh = 485883/100000 < 5`, `14/5 > 11/4 > 9/4`.
* Early-to-unified stock handoff at `j = 4`: `CStock 1..4` match `hub07_earlyC`, `CStock 4 = 347/50`,
  strict monotonicity `CStock j < CStock (j + 1)` across `0 ≤ j ≤ 17`, and strict dominance
  `CStock j < GFun j (anchor_p j) ≤ JVal (j + 2)` for every `1 ≤ j ≤ 16`.
* Rank-16 → rank-17 → rank-18 handovers: `CStock 16 = GFun 16 (11/4) < GFun 16 (273/100) < JVal 18 < P16`,
  `CStock 17 = 2 + 2 * harmonic 18 = 18358381 / 2042040`,
  `dSlope 17 = 17 * (CStock 17 - P16) = 2528406869 / 1501500000`,
  `dSlope 18 = 18 * (CStock 18 - CStock 17) = 36 / 19`,
  and strict crossover `2 + 2 * harmonic 17 < JVal 18` vs. `JVal 19 < 2 + 2 * harmonic 18`.
* Reservoir `L95` seam rounding consistency (`hub07_reservoir_K4`, `hub07_reservoir_L95_exact`,
  `hub07_reservoir_L95_ub < 7/16`).
* Equivalence of piecewise `exactRatio k` with `max (JVal k) (2 * harmonic (k - 1) + 2)` for `k ≥ 2`.
-/

open KMeansPP V3 V3.CertEngine V3.Data.HubResetEarly

namespace V3.HubSeam

/-! ### Section 1: Computable `ℚ` Checker for `HUB-07` -/

/-- Exact anchor price used in `HUB-07` (`11/5` at `j = 1`, `273/100` at `j = 16`, `11/4` otherwise). -/
def anchorPriceQ (j : ℕ) : ℚ :=
  if j = 1 then hub07_p1_star
  else if j = 16 then hub07_c_273⁻¹
  else hub07_c_hub⁻¹

/-- Exact reservoir `L95` rational expression checked in `HUB-07`. -/
def reservoirL95Q : ℚ :=
  (hub07_reservoir_K4 ^ 2 * ((1 : ℚ) / 20)) /
    (4 * ((7 : ℚ) / 4) * (((7 : ℚ) / 4) - ((1 : ℚ) / 20)))

/-- Structurally recursive check that `CStockQ j < GQ j (anchorPriceQ j)` for `j = 1..n`. -/
def checkHub07DomUpTo : ℕ → Bool
  | 0     => true
  | j + 1 =>
      decide (CStockQ (j + 1) < GQ (j + 1) (anchorPriceQ (j + 1))) && checkHub07DomUpTo j

/-- Structurally recursive check that `CStockQ j < CStockQ (j + 1)` for `j = 0..n-1`. -/
def checkHub07MonoUpTo : ℕ → Bool
  | 0     => true
  | j + 1 =>
      decide (CStockQ j < CStockQ (j + 1)) && checkHub07MonoUpTo j

/-- Complete boolean reflection predicate for certificate `HUB-07` matching
    `anc/check_hub_reset_early.py:check_hub_07_dag_seams`. -/
def checkHub07 : Bool :=
  -- 1. Threshold & reset constants
  decide (hub07_M = MThreshQ) &&
  decide (hub07_M = (485883 : ℚ) / 100000) &&
  decide (hub07_M < 5) &&
  decide (hub07_c_reset = (14 : ℚ) / 5) &&
  decide ((11 : ℚ) / 4 < hub07_c_reset) &&
  decide ((9 : ℚ) / 4 < (11 : ℚ) / 4) &&
  -- 2. Early stocks C_1..C_4 and early-to-unified handoff at j = 4
  decide (hub07_earlyC = [(1, CStockQ 1), (2, CStockQ 2), (3, CStockQ 3), (4, CStockQ 4)]) &&
  decide (CStockQ 4 = hub07_P4) &&
  decide (hub07_P4 = (347 : ℚ) / 50) &&
  -- 3. Full C_1..C_16 hub dominance and strict stock monotonicity C_0 < C_1 < ... < C_17
  checkHub07DomUpTo 16 &&
  checkHub07MonoUpTo 17 &&
  -- 4. Rank-16 -> rank-17 -> rank-18 handovers and exact constants
  decide (CStockQ 16 = GQ 16 (11 / 4)) &&
  decide (CStockQ 16 < GQ 16 (273 / 100)) &&
  decide (GQ 16 (273 / 100) +
    (hub07_c_2729 - hub07_c_273) * GDerivCQAtP 16 (273 / 100) < hub07_P16) &&
  decide (hub07_P16 = P16Q) &&
  decide (hub07_P16 = (4445581 : ℚ) / 500000) &&
  decide (hub07_C17 = CStockQ 17) &&
  decide (hub07_C17 = 2 + 2 * harmonicQ 18) &&
  decide (hub07_C17 = (18358381 : ℚ) / 2042040) &&
  decide (hub07_d17 = dSlopeQ 17) &&
  decide (hub07_d17 = 17 * (hub07_C17 - hub07_P16)) &&
  decide (hub07_d17 = (2528406869 : ℚ) / 1501500000) &&
  decide (hub07_d18 = dSlopeQ 18) &&
  decide (hub07_d18 = 18 * (CStockQ 18 - hub07_C17)) &&
  decide (hub07_d18 = (36 : ℚ) / 19) &&
  decide (2 + 2 * harmonicQ 17 < GQ 16 (273 / 100)) &&
  decide (GQ 17 (11 / 4) + ((8 : ℚ) / 11) * GDerivCQAtP 17 (11 / 4) < hub07_C17) &&
  -- 5. Reservoir L95 seam rounding consistency
  decide (reservoirL95Q = hub07_reservoir_L95_exact) &&
  decide (hub07_reservoir_L95_exact = (6748786801 : ℚ) / 23800000000) &&
  decide (reservoirL95Q < hub07_reservoir_L95_ub) &&
  decide (hub07_reservoir_L95_ub < (7 : ℚ) / 16)

/-- Kernel-checked verification of certificate `HUB-07` (`decide +kernel`, zero `native_decide`). -/
theorem cert_hub07_verified : checkHub07 = true := by
  decide +kernel

/-! ### Section 2: Soundness of Recursive Rational Checkers -/

lemma checkHub07DomUpTo_sound :
    ∀ {n : ℕ}, checkHub07DomUpTo n = true →
      ∀ j, 1 ≤ j → j ≤ n → CStockQ j < GQ j (anchorPriceQ j)
  | 0, _, _, hj1, hj0 => by omega
  | n + 1, h, j, hj1, hjn => by
      simp only [checkHub07DomUpTo, Bool.and_eq_true, decide_eq_true_eq] at h
      rcases eq_or_lt_of_le hjn with rfl | hlt
      · exact h.1
      · exact checkHub07DomUpTo_sound h.2 j hj1 (by omega)

lemma checkHub07MonoUpTo_sound :
    ∀ {n : ℕ}, checkHub07MonoUpTo n = true →
      ∀ j, j < n → CStockQ j < CStockQ (j + 1)
  | 0, _, _, hj => by omega
  | n + 1, h, j, hjn => by
      simp only [checkHub07MonoUpTo, Bool.and_eq_true, decide_eq_true_eq] at h
      rcases eq_or_lt_of_le (Nat.lt_succ_iff.mp hjn) with rfl | hlt
      · exact h.1
      · exact checkHub07MonoUpTo_sound h.2 j hlt

lemma anchorPriceQ_pos (j : ℕ) : (0 : ℚ) < anchorPriceQ j := by
  unfold anchorPriceQ hub07_p1_star hub07_c_273 hub07_c_hub
  split_ifs <;> norm_num

/-! ### Section 3: Real-Valued Seam Constants & Inequalities for `V3.Assembly` -/

theorem hub07_M_eq : (hub07_M : ℝ) = MThresh := by
  unfold hub07_M MThresh; norm_num

theorem hub07_M_lt_five : MThresh < 5 := by
  unfold MThresh; norm_num

theorem hub07_c_reset_bounds :
    (hub07_c_reset : ℝ) = 14 / 5 ∧ (9 / 4 : ℝ) < 11 / 4 ∧ (11 / 4 : ℝ) < 14 / 5 := by
  unfold hub07_c_reset; norm_num

theorem hub07_earlyC_eq :
    CStock 1 = 5663 / 1000 ∧
    CStock 2 = 1551 / 250 ∧
    CStock 3 = 1653 / 250 ∧
    CStock 4 = 347 / 50 ∧
    (hub07_P4 : ℝ) = CStock 4 := by
  have h1 : CStock 1 = 5663 / 1000 := by simp [CStock]
  have h2 : CStock 2 = 1551 / 250 := by simp [CStock]
  have h3 : CStock 3 = 1653 / 250 := by simp [CStock]
  have h4 : CStock 4 = 347 / 50 := by simp [CStock]
  refine ⟨h1, h2, h3, h4, ?_⟩
  rw [h4]; unfold hub07_P4; norm_num

theorem hub07_P16_eq : (hub07_P16 : ℝ) = P16 ∧ P16 = 4445581 / 500000 := by
  unfold hub07_P16 P16; norm_num

theorem hub07_C17_eq :
    (hub07_C17 : ℝ) = CStock 17 ∧
    CStock 17 = 2 + 2 * harmonic 18 ∧
    CStock 17 = 18358381 / 2042040 := by
  have hC17 : CStock 17 = 2 + 2 * harmonic 18 := by simp [CStock]
  have hval : 2 + 2 * harmonic 18 = 18358381 / 2042040 := two_add_two_harmonic_18_eq
  refine ⟨?_, hC17, hC17.trans hval⟩
  rw [hC17, hval]; unfold hub07_C17; norm_num

theorem hub07_d17_eq :
    (hub07_d17 : ℝ) = dSlope 17 ∧
    dSlope 17 = 17 * (CStock 17 - P16) ∧
    dSlope 17 = 2528406869 / 1501500000 := by
  have hd17 : dSlope 17 = 17 * (CStock 17 - P16) := by simp [dSlope]
  have hval : dSlope 17 = 2528406869 / 1501500000 := by
    rw [hd17, hub07_C17_eq.2.2, hub07_P16_eq.2]; norm_num
  refine ⟨?_, hd17, hval⟩
  rw [hval]; unfold hub07_d17; norm_num

theorem hub07_d18_eq :
    (hub07_d18 : ℝ) = dSlope 18 ∧
    dSlope 18 = 18 * (CStock 18 - CStock 17) ∧
    dSlope 18 = 36 / 19 := by
  have hd18 : dSlope 18 = 18 * (CStock 18 - CStock 17) := by simp [dSlope]
  have hC18 : CStock 18 = 2 + 2 * harmonic 19 := by simp [CStock]
  have hval : dSlope 18 = 36 / 19 := by
    rw [hd18, hC18, hub07_C17_eq.2.1, harmonic_succ 18]
    norm_num; ring
  refine ⟨?_, hd18, hval⟩
  rw [hval]; unfold hub07_d18; norm_num

theorem hub07_CStock_strictMono_step {j : ℕ} (hj : j < 17) :
    CStock j < CStock (j + 1) := by
  have hbool : checkHub07MonoUpTo 17 = true := by decide +kernel
  have hQ : CStockQ j < CStockQ (j + 1) := checkHub07MonoUpTo_sound hbool j hj
  have hR : (CStockQ j : ℝ) < (CStockQ (j + 1) : ℝ) := by exact_mod_cast hQ
  simpa [CStockQ_cast] using hR

theorem hub07_CStock_lt_anchor {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) :
    CStock j < GFun j (anchorPriceQ j : ℝ) ∧ GFun j (anchorPriceQ j : ℝ) ≤ JVal (j + 2) := by
  have hbool : checkHub07DomUpTo 16 = true := by decide +kernel
  have hQ : CStockQ j < GQ j (anchorPriceQ j) := checkHub07DomUpTo_sound hbool j hj1 hj16
  have hR : (CStockQ j : ℝ) < (GQ j (anchorPriceQ j) : ℝ) := by exact_mod_cast hQ
  rw [CStockQ_cast, GQ_cast] at hR
  have hp : (0 : ℝ) < (anchorPriceQ j : ℝ) := by exact_mod_cast anchorPriceQ_pos j
  exact ⟨hR, GFun_le_JVal j hp⟩

theorem hub07_reservoir_L95_bounds :
    ((hub07_reservoir_K4 : ℝ) ^ 2 * (1 / 20)) / (4 * (7 / 4) * (7 / 4 - 1 / 20)) =
      (hub07_reservoir_L95_exact : ℝ) ∧
    (hub07_reservoir_L95_exact : ℝ) = 6748786801 / 23800000000 ∧
    (hub07_reservoir_L95_exact : ℝ) < (hub07_reservoir_L95_ub : ℝ) ∧
    (hub07_reservoir_L95_ub : ℝ) = 28357 / 100000 ∧
    (hub07_reservoir_L95_ub : ℝ) < 7 / 16 := by
  unfold hub07_reservoir_K4 hub07_reservoir_L95_exact hub07_reservoir_L95_ub
  norm_num

section HighRankSeams

attribute [local irreducible] GFun

/-- Master real-valued summary of the `HUB-07` rank-16 → rank-17 → rank-18 crossover seams. -/
theorem hub07_crossover_seams :
    2 + 2 * harmonic 17 < GFun 16 (11 / 4) ∧
    GFun 16 (11 / 4) = CStock 16 ∧
    CStock 16 < GFun 16 (273 / 100) ∧
    GFun 16 (273 / 100) < JVal 18 ∧
    JVal 18 < P16 ∧
    P16 < CStock 17 ∧
    JVal 19 < CStock 17 ∧
    CStock 17 = 2 + 2 * harmonic 18 := by
  have hb := thm_brackets
  have hP16_lt_C17 : P16 < CStock 17 := by
    rw [hub07_P16_eq.2, hub07_C17_eq.2.2]; norm_num
  refine ⟨hb.2.1, CStock_16_eq.symm, ?_, hb.2.2.2.1, ?_, hP16_lt_C17, ?_, hub07_C17_eq.2.1⟩
  · rw [CStock_16_eq]; exact hb.2.2.1
  · exact lt_trans hb.2.2.2.2.2.1 hb.2.2.2.2.2.2.1
  · rw [hub07_C17_eq.2.1]
    exact lt_trans hb.2.2.2.2.2.2.2.2.1 hb.2.2.2.2.2.2.2.2.2.1

end HighRankSeams

/-- The piecewise formula `exactRatio k` equals `max (JVal k) (2 * harmonic (k - 1) + 2)`
    for every `k ≥ 2` (Theorem 1.1 second statement, Section 11). -/
theorem exactRatio_eq_max {k : ℕ} (hk : 2 ≤ k) :
    exactRatio k = max (JVal k) (2 * harmonic (k - 1) + 2) := by
  have hk1 : k ≠ 1 := by omega
  unfold exactRatio
  simp only [hk1, ↓reduceIte]
  by_cases h18 : k ≤ 18
  · simp only [h18, ↓reduceIte]
    have hgt := JVal_gt_reservoir_of_le_18 hk h18
    exact (max_eq_left (le_of_lt hgt)).symm
  · simp only [h18, ↓reduceIte]
    have hlt := JVal_lt_reservoir_of_ge_19 (by omega : 19 ≤ k)
    exact (max_eq_right (le_of_lt hlt)).symm

/-- Explicit small values of `exactRatio`: `exactRatio 1 = 2`, `exactRatio 2 = 5`,
    `exactRatio 3 = 185/32`. -/
theorem exactRatio_small_values :
    exactRatio 1 = 2 ∧ exactRatio 2 = 5 ∧ exactRatio 3 = 185 / 32 := by
  refine ⟨by simp [exactRatio], ?_, ?_⟩
  · simp [exactRatio, JVal_two]
  · simp [exactRatio, JVal_three]

end V3.HubSeam


==> anc/V3/LowerBounds.lean <==
import V3.Defs
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Data.Nat.Choose.Basic
import Mathlib.Topology.Order.MonotoneConvergence
import Mathlib.Topology.Order.OrderClosed
import Mathlib.Topology.Algebra.Order.Field

/-!
# Extremal Lower Bounds, Proposition 4.1, and Corollary 11.1 Asymptotics

This module formalizes Sections 3.1–3.2, Proposition 4.1, and Corollary 11.1 of the
submitted v3 paper (`arxiv-preview-8438883.pdf`) on the genuine finite distinct Euclidean
`k`-means++ model (`KMeansPP.Point`, `expectedKmppCost`, `optCost`, `R`):

1. **Proposition 4.1 (`prop:R1`)**:
   For every nonempty `X : Finset (Point d)`, `optCost X 1 = phi X` and
   `expectedKmppCost X 1 = 2 * optCost X 1`; hence `ratioSet 1 = {2}` and `R 1 = 2`,
   attained on every positive-optimum input.
2. **Lemma 3.1 (`lem:perturb`, Separating labels)**:
   Defines finite labelled multisets `X₀ : Fin n → Point d` (`multisetCost`, `multisetOptCost`,
   `multisetKmppPathProb`, `multisetExpectedKmppCost`) and proves that for any family of
   distinct-point perturbations `Xε` with `‖Xε ε i - X₀ i‖ ≤ ε`, the distinct-point ratio
   converges to the multiset ratio as `ε → 0⁺`. Constructs an explicit injective perturbation
   in `Point d` (`1 ≤ d`) to deduce both the existential distinct-point bound and
   `multisetExpectedKmppCost X₀ k / multisetOptCost X₀ k ≤ R k`.
3. **Theorem 3.2 (`thm:hub`, Hub lower bound)**:
   Constructs the hub–core–outlier–coupons multiset in `Point (m + 1)` (`m = k - 2`), evaluates
   its hub-first continuation exactly via a finite discrete Markov chain (`hubA`, `KFun`, `hubC`),
   and passes to `M → ∞`, `N → ∞`, and `sup_{p > 0}` to prove both the standalone existential
   lower bound for every `p > 0` and `JVal k ≤ R k` for all `k ≥ 2`.
4. **Theorem 3.4 (`thm:simplex`, Reservoir regular-simplex lower bound)**:
   Constructs the explicit `n = N + k - 1` distinct-point regular simplex + `k - 1` lights
   instance in `Point (N + k)`, proves exact `optCost = 1` for `q > 2`, derives the exact
   finite-`N` `q → ∞` limit (eq. `eq:simplex-finite`), and deduces the existential lower bound
   and `2 * harmonic (k - 1) + 2 ≤ R k` for all `k ≥ 1`.
5. **Corollary 11.1 (Euler–Mascheroni asymptotic)**:
   Defines `eulerMascheroni : ℝ` as the monotone limit of `harmonic n - Real.log n`, proves
   the explicit non-asymptotic bound `0 ≤ (log k + γ - 1/(2k)) - H_{k-1} ≤ 1/(8 k^2)` for all
   `k ≥ 1`, and deduces the `O(k^{-2})` expansions for `harmonic (k - 1)` and `R k`.
-/

open scoped BigOperators Topology
open Finset Filter Set KMeansPP

namespace V3

noncomputable section

/-! ### Section 0: Private Euclidean, `Finset`, and limit helpers -/

private lemma norm_sq_eq_sum {d : ℕ} (x : Point d) :
    ‖x‖ ^ 2 = ∑ i : Fin d, (x i) ^ 2 := by
  rw [EuclideanSpace.norm_eq, Real.sq_sqrt (Finset.sum_nonneg (fun _ _ => sq_nonneg _))]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  simp [Real.norm_eq_abs, sq_abs]

private lemma norm_sub_sq_eq_sum {d : ℕ} (x y : Point d) :
    ‖x - y‖ ^ 2 = ∑ i : Fin d, (x i - y i) ^ 2 := by
  rw [norm_sq_eq_sum]
  rfl

private lemma norm_single_eq_abs {d : ℕ} (i : Fin d) (a : ℝ) :
    ‖EuclideanSpace.single i a‖ = |a| := by
  have hsq : ‖EuclideanSpace.single i a‖ ^ 2 = a ^ 2 := by
    rw [norm_sq_eq_sum]
    have hterm : ∀ j : Fin d, ((EuclideanSpace.single i a : Point d) j) ^ 2 =
        if j = i then a ^ 2 else 0 := by
      intro j
      by_cases hji : j = i
      · subst hji; simp
      · simp [hji]
    simp_rw [hterm]
    simp
  rw [← Real.sqrt_sq (norm_nonneg _), hsq, Real.sqrt_sq_eq_abs]

private lemma norm_single_sq {d : ℕ} (i : Fin d) (a : ℝ) :
    ‖EuclideanSpace.single i a‖ ^ 2 = a ^ 2 := by
  rw [norm_single_eq_abs, sq_abs]

private lemma sq_dist_le_two_sum_sq {d : ℕ} (p q c : Point d) :
    ‖p - q‖ ^ 2 ≤ 2 * (‖p - c‖ ^ 2 + ‖q - c‖ ^ 2) := by
  have htri : ‖p - q‖ ≤ ‖p - c‖ + ‖q - c‖ := by
    calc ‖p - q‖ = ‖(p - c) + (c - q)‖ := by abel_nf
      _ ≤ ‖p - c‖ + ‖c - q‖ := norm_add_le _ _
      _ = ‖p - c‖ + ‖q - c‖ := by rw [norm_sub_rev c q]
  have hpq : 0 ≤ ‖p - q‖ := norm_nonneg _
  have h1 : ‖p - q‖ ^ 2 ≤ (‖p - c‖ + ‖q - c‖) ^ 2 := by nlinarith
  nlinarith [sq_nonneg (‖p - c‖ - ‖q - c‖)]

private lemma distToSet_image_eq_inf' {d : ℕ} {ι : Type*} [DecidableEq ι]
    (y : Point d) (S : Finset ι) (hS : S.Nonempty) (f : ι → Point d) :
    distToSet y (S.image f) = S.inf' hS (fun j => ‖y - f j‖) := by
  apply le_antisymm
  · exact Finset.le_inf' hS _ (fun j hj => distToSet_le y (Finset.mem_image_of_mem f hj))
  · rw [distToSet_eq_inf' y (hS.image f)]
    apply Finset.le_inf'
    intro c hc
    rcases Finset.mem_image.mp hc with ⟨j, hj, rfl⟩
    exact Finset.inf'_le (fun j => ‖y - f j‖) hj

private lemma abs_inf'_sub_inf'_le {ι : Type*} {S : Finset ι} (hS : S.Nonempty)
    {f g : ι → ℝ} {δ : ℝ} (h : ∀ i ∈ S, |f i - g i| ≤ δ) :
    |S.inf' hS f - S.inf' hS g| ≤ δ := by
  rw [abs_sub_le_iff]
  constructor
  · have hle : S.inf' hS f ≤ S.inf' hS g + δ := by
      obtain ⟨i, hi, hig⟩ := Finset.exists_mem_eq_inf' hS g
      have hfi : S.inf' hS f ≤ f i := Finset.inf'_le f hi
      have hdiff : f i - g i ≤ δ := (abs_sub_le_iff.mp (h i hi)).1
      linarith
    linarith
  · have hle : S.inf' hS g ≤ S.inf' hS f + δ := by
      obtain ⟨i, hi, hif⟩ := Finset.exists_mem_eq_inf' hS f
      have hgi : S.inf' hS g ≤ g i := Finset.inf'_le g hi
      have hdiff : g i - f i ≤ δ := (abs_sub_le_iff.mp (h i hi)).2
      linarith
    linarith

private lemma tendsto_inv_nat_atTop :
    Tendsto (fun n : ℕ => ((n : ℝ)⁻¹)) atTop (𝓝 0) :=
  tendsto_inv_atTop_zero.comp tendsto_natCast_atTop_atTop

private lemma tendsto_const_div_nat_add (a b : ℝ) :
    Tendsto (fun n : ℕ => a / ((n : ℝ) + b)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun n : ℕ => (n : ℝ) + b) atTop atTop :=
    Filter.tendsto_atTop_add_const_right atTop b tendsto_natCast_atTop_atTop
  have h2 : Tendsto (fun n : ℕ => ((n : ℝ) + b)⁻¹) atTop (𝓝 0) :=
    tendsto_inv_atTop_zero.comp h1
  simpa [div_eq_mul_inv] using h2.const_mul a

private lemma tendsto_nat_div_nat_add (b : ℝ) :
    Tendsto (fun n : ℕ => (n : ℝ) / ((n : ℝ) + b)) atTop (𝓝 1) := by
  have h1 : Tendsto (fun n : ℕ => 1 - b / ((n : ℝ) + b)) atTop (𝓝 (1 - 0)) :=
    tendsto_const_nhds.sub (tendsto_const_div_nat_add b b)
  rw [sub_zero] at h1
  refine h1.congr' ?_
  filter_upwards [eventually_gt_atTop (Nat.ceil (max 0 (-b)))] with n hn
  have hpos : (0 : ℝ) < (n : ℝ) + b := by
    have hle : max 0 (-b) ≤ (Nat.ceil (max 0 (-b)) : ℝ) := Nat.le_ceil _
    have hlt : (Nat.ceil (max 0 (-b)) : ℝ) < (n : ℝ) := by exact_mod_cast hn
    have hnb : -b ≤ max 0 (-b) := le_max_right _ _
    linarith
  have hne : (n : ℝ) + b ≠ 0 := ne_of_gt hpos
  field_simp [hne]
  ring

/-! ### Section 1: Proposition 4.1 (`prop:R1`) -/

/-- For any nonempty finite dataset `X`, the 1-center optimum equals `phi X`. -/
theorem optCost_one_eq_phi {d : ℕ} {X : Finset (Point d)} (hX : X.Nonempty) :
    optCost X 1 = phi X := by
  apply le_antisymm
  · calc optCost X 1 ≤ cost X {centroid X} :=
          optCost_le_cost X {centroid X} (Finset.card_singleton _)
      _ = phi X := cost_centroid hX
  · unfold optCost
    apply le_csInf
    · exact ⟨cost X {centroid X}, {centroid X}, Finset.card_singleton _, rfl⟩
    · rintro v ⟨C, hC, rfl⟩
      obtain ⟨x, rfl⟩ := Finset.card_eq_one.mp hC
      exact phi_le_cost_singleton hX x

/-- Proposition 4.1 (`prop:R1`), variance form: `𝔼[Φ_1(X)] = 2 φ_X`. -/
theorem expectedKmppCost_one_eq_two_phi {d : ℕ} {X : Finset (Point d)} (hX : X.Nonempty) :
    expectedKmppCost X 1 = 2 * phi X := by
  have h1X : 1 ≤ X.card := Finset.one_le_card.mpr hX
  rw [expectedKmppCost_eq_uniform_d2Expect le_rfl h1X]
  simp only [Nat.sub_self, d2Expect, centersAfter]
  exact uniform_single_center_cost hX

/-- Proposition 4.1 (`prop:R1`), cost form: `𝔼[Φ_1(X)] = 2 OPT_1(X)` for every nonempty `X`. -/
theorem prop_R1_cost {d : ℕ} {X : Finset (Point d)} (hX : X.Nonempty) :
    expectedKmppCost X 1 = 2 * optCost X 1 := by
  rw [expectedKmppCost_one_eq_two_phi hX, optCost_one_eq_phi hX]

/-- Proposition 4.1 (`prop:R1`), ratio form: every positive-optimum input has ratio `2`. -/
theorem prop_R1_ratio {d : ℕ} {X : Finset (Point d)} (hopt : 0 < optCost X 1) :
    expectedKmppCost X 1 / optCost X 1 = 2 := by
  have hX : X.Nonempty := by
    by_contra hemp
    rw [Finset.not_nonempty_iff_eq_empty.mp hemp] at hopt
    have hle : optCost (∅ : Finset (Point d)) 1 ≤ cost ∅ {0} :=
      optCost_le_cost ∅ {0} (Finset.card_singleton _)
    rw [cost_empty_left] at hle
    linarith
  rw [prop_R1_cost hX, mul_div_cancel_right₀ _ (ne_of_gt hopt)]

theorem ratioSet_one_eq : ratioSet 1 = {2} := by
  ext r
  simp only [ratioSet, Set.mem_ofPred_eq, Set.mem_singleton_iff]
  constructor
  · rintro ⟨d, _, X, _, hopt, rfl⟩
    exact prop_R1_ratio hopt
  · rintro rfl
    let x0 : Point 1 := 0
    let x1 : Point 1 := EuclideanSpace.single (0 : Fin 1) 1
    have hne : x0 ≠ x1 := by
      intro h
      have h0 := congrArg (fun p : Point 1 => p 0) h
      simp [x0, x1] at h0
    let X : Finset (Point 1) := {x0, x1}
    have hcard : X.card = 2 := Finset.card_pair hne
    have h1X : 1 ≤ X.card := by omega
    have hopt : 0 < optCost X 1 := (optCost_pos_iff le_rfl le_rfl h1X).mpr (by omega)
    exact ⟨1, le_rfl, X, h1X, hopt, (prop_R1_ratio hopt).symm⟩

theorem ratioSet_one_nonempty : (ratioSet 1).Nonempty := by
  rw [ratioSet_one_eq]
  exact Set.singleton_nonempty 2

theorem bddAbove_ratioSet_one : BddAbove (ratioSet 1) := by
  rw [ratioSet_one_eq]
  exact bddAbove_singleton

/-- Proposition 4.1 (`prop:R1`): `R_1 = 2`. -/
theorem prop_R1 : R 1 = 2 := by
  unfold R
  rw [ratioSet_one_eq, csSup_singleton]

/-- Proposition 4.1 (`prop:R1`): `R_1 = 2` is attained on every positive-optimum input. -/
theorem prop_R1_attained {d : ℕ} {X : Finset (Point d)} (hopt : 0 < optCost X 1) :
    expectedKmppCost X 1 / optCost X 1 = R 1 := by
  rw [prop_R1, prop_R1_ratio hopt]

/-- Zero-optimum case for all `1 ≤ k ≤ |X|`: if `OPT_k(X) = 0`, then `𝔼[Φ_k(X)] = 0`. -/
theorem zero_opt_expectedKmppCost_eq_zero {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) (hopt0 : optCost X k = 0) :
    expectedKmppCost X k = 0 :=
  expectedKmppCost_eq_zero_of_optCost_eq_zero hd hk hkX hopt0

/-! ### Section 2: Lemma 3.1 (`lem:perturb`, Separating labels) -/

/-- Total squared-distance cost of a labelled multiset `X : Fin n → Point d` to centers `C`. -/
def multisetCost {d n : ℕ} (X : Fin n → Point d) (C : Finset (Point d)) : ℝ :=
  ∑ i : Fin n, distSq (X i) C

/-- Optimal `k`-means cost of a labelled multiset `X : Fin n → Point d`. -/
def multisetOptCost {d n : ℕ} (X : Fin n → Point d) (k : ℕ) : ℝ :=
  sInf { v : ℝ | ∃ C : Finset (Point d), C.card = k ∧ v = multisetCost X C }

/-- One-step `D²` sampling probability of label `i : Fin n` from center set `C`. -/
def multisetStepProb {d n : ℕ} (X : Fin n → Point d) (C : Finset (Point d)) (i : Fin n) : ℝ :=
  if 0 < multisetCost X C then distSq (X i) C / multisetCost X C else 0

/-- Exact `k`-means++ probability of a labelled seed sequence `σ : Fin k → Fin n`. -/
def multisetKmppPathProb {d n : ℕ} (X : Fin n → Point d) (k : ℕ) (σ : Fin k → Fin n) : ℝ :=
  if _hk : 0 < k then
    (n : ℝ)⁻¹ *
      ∏ t : Fin (k - 1),
        multisetStepProb X (prefixCenters (X ∘ σ) (t.val + 1)) (σ ⟨t.val + 1, by omega⟩)
  else 0

/-- Expected pre-Lloyd `k`-means++ cost of a labelled multiset `X : Fin n → Point d`. -/
def multisetExpectedKmppCost {d n : ℕ} (X : Fin n → Point d) (k : ℕ) : ℝ :=
  ∑ σ : Fin k → Fin n, multisetKmppPathProb X k σ * multisetCost X (seedSet (X ∘ σ))

/-- Recursive `r`-draw `D²` expected final cost of a labelled multiset `X` starting from `C`. -/
def multisetFinalCostExpect {d n : ℕ} (X : Fin n → Point d) : Finset (Point d) → ℕ → ℝ
  | C, 0     => multisetCost X C
  | C, r + 1 =>
      if 0 < multisetCost X C then
        ∑ i : Fin n, (distSq (X i) C / multisetCost X C) *
          multisetFinalCostExpect X (insert (X i) C) r
      else
        multisetFinalCostExpect X C r

lemma multisetCost_nonneg {d n : ℕ} (X : Fin n → Point d) (C : Finset (Point d)) :
    0 ≤ multisetCost X C :=
  Finset.sum_nonneg (fun _ _ => distSq_nonneg _ _)

lemma multisetCost_subset_centers {d n : ℕ} (X : Fin n → Point d)
    {C₁ C₂ : Finset (Point d)} (hC₁ : C₁.Nonempty) (hsub : C₁ ⊆ C₂) :
    multisetCost X C₂ ≤ multisetCost X C₁ :=
  Finset.sum_le_sum (fun i _ => distSq_subset_centers (X i) hC₁ hsub)

lemma multisetOptCost_bddBelow {d n : ℕ} (X : Fin n → Point d) (k : ℕ) :
    BddBelow { v : ℝ | ∃ C : Finset (Point d), C.card = k ∧ v = multisetCost X C } :=
  ⟨0, by rintro v ⟨C, _, rfl⟩; exact multisetCost_nonneg X C⟩

lemma multisetOptCost_le_cost {d n : ℕ} (X : Fin n → Point d) (C : Finset (Point d))
    {k : ℕ} (hC : C.card = k) :
    multisetOptCost X k ≤ multisetCost X C :=
  csInf_le (multisetOptCost_bddBelow X k) ⟨C, hC, rfl⟩

lemma multisetFinalCostExpect_nonneg {d n : ℕ} (X : Fin n → Point d) :
    ∀ (r : ℕ) (C : Finset (Point d)), 0 ≤ multisetFinalCostExpect X C r
  | 0, C => multisetCost_nonneg X C
  | r + 1, C => by
      simp only [multisetFinalCostExpect]
      split_ifs with h
      · exact Finset.sum_nonneg (fun i _ =>
          mul_nonneg (div_nonneg (distSq_nonneg _ _) (le_of_lt h))
            (multisetFinalCostExpect_nonneg X r (insert (X i) C)))
      · exact multisetFinalCostExpect_nonneg X r C

lemma one_le_dim_of_multisetOptCost_pos {d n k : ℕ} {X : Fin n → Point d}
    (hopt : 0 < multisetOptCost X k) : 1 ≤ d := by
  by_contra hd
  have hd0 : d = 0 := by omega
  subst hd0
  have hzero : ∀ C : Finset (Point 0), multisetCost X C = 0 := by
    intro C
    unfold multisetCost
    refine Finset.sum_eq_zero (fun i _ => ?_)
    by_cases hC : C.Nonempty
    · obtain ⟨c, hc⟩ := hC
      have hEq : X i = c := Subsingleton.elim _ _
      rw [hEq]
      exact distSq_of_mem hc
    · simp [distSq, distToSet, hC]
  have hle : multisetOptCost X k ≤ 0 := by
    unfold multisetOptCost
    by_cases hne : { v : ℝ | ∃ C : Finset (Point 0), C.card = k ∧ v = multisetCost X C }.Nonempty
    · rcases hne with ⟨v, C, hC, rfl⟩
      calc sInf { v : ℝ | ∃ C : Finset (Point 0), C.card = k ∧ v = multisetCost X C }
          ≤ multisetCost X C := multisetOptCost_le_cost X C hC
        _ = 0 := hzero C
    · rw [Set.not_nonempty_iff_eq_empty.mp hne, Real.sInf_empty]
  linarith

lemma one_le_k_of_multisetOptCost_pos {d n k : ℕ} {X : Fin n → Point d}
    (hopt : 0 < multisetOptCost X k) : 1 ≤ k := by
  by_contra hk
  have hk0 : k = 0 := by omega
  subst hk0
  have hle : multisetOptCost X 0 ≤ multisetCost X ∅ :=
    multisetOptCost_le_cost X ∅ Finset.card_empty
  have h0 : multisetCost X ∅ = 0 := by
    simp [multisetCost, distSq, distToSet]
  linarith

lemma multisetOptCost_nonempty {d n : ℕ} (hd : 1 ≤ d) (X : Fin n → Point d) (k : ℕ) :
    { v : ℝ | ∃ C : Finset (Point d), C.card = k ∧ v = multisetCost X C }.Nonempty := by
  obtain ⟨C, _, hC⟩ := exists_superset_card hd ∅ k (Nat.zero_le k)
  exact ⟨multisetCost X C, C, hC, rfl⟩

lemma multisetOptCost_le_cost_of_card_le {d n : ℕ} (hd : 1 ≤ d) (X : Fin n → Point d)
    {C : Finset (Point d)} (hCne : C.Nonempty) {k : ℕ} (hCk : C.card ≤ k) :
    multisetOptCost X k ≤ multisetCost X C := by
  obtain ⟨C', hsub, hC'⟩ := exists_superset_card hd C k hCk
  calc multisetOptCost X k ≤ multisetCost X C' := multisetOptCost_le_cost X C' hC'
    _ ≤ multisetCost X C := multisetCost_subset_centers X hCne hsub

/-- Exact coincidence of `cost` and `multisetCost` on injective embeddings. -/
lemma cost_image_eq_multisetCost {d n : ℕ} {X : Fin n → Point d} (hX : Function.Injective X)
    (C : Finset (Point d)) :
    cost (Finset.univ.image X) C = multisetCost X C := by
  unfold cost multisetCost
  exact Finset.sum_image (fun i _ j _ h => hX h)

/-- Exact coincidence of `optCost` and `multisetOptCost` on injective embeddings. -/
lemma optCost_image_eq_multisetOptCost {d n : ℕ} {X : Fin n → Point d} (hX : Function.Injective X)
    (k : ℕ) :
    optCost (Finset.univ.image X) k = multisetOptCost X k := by
  unfold optCost multisetOptCost
  congr 1
  ext v
  simp [cost_image_eq_multisetCost hX]

/-- Exact coincidence of `expectedKmppCost` and `multisetExpectedKmppCost` on injective embeddings. -/
lemma expectedKmppCost_image_eq_multisetExpectedKmppCost {d n : ℕ} {X : Fin n → Point d}
    (hX : Function.Injective X) (k : ℕ) :
    expectedKmppCost (Finset.univ.image X) k = multisetExpectedKmppCost X k := by
  unfold expectedKmppCost multisetExpectedKmppCost
  symm
  refine Finset.sum_bij (fun (σ : Fin k → Fin n) _ => X ∘ σ) ?_ ?_ ?_ ?_
  · intro σ _
    rw [seedSpace, Fintype.mem_piFinset]
    intro j
    exact Finset.mem_image_of_mem X (Finset.mem_univ (σ j))
  · intro σ₁ _ σ₂ _ hEq
    funext j
    exact hX (congrFun hEq j)
  · intro τ hτ
    rw [seedSpace, Fintype.mem_piFinset] at hτ
    have hex : ∀ j : Fin k, ∃ i : Fin n, X i = τ j := fun j => by
      rcases Finset.mem_image.mp (hτ j) with ⟨i, _, hi⟩
      exact ⟨i, hi⟩
    refine ⟨fun j => (hex j).choose, Finset.mem_univ _, ?_⟩
    funext j
    exact (hex j).choose_spec
  · intro σ _
    rw [cost_image_eq_multisetCost hX]
    congr 1
    unfold multisetKmppPathProb kmppPathProb
    by_cases hk : 0 < k
    · simp only [hk, dite_true]
      have hmem0 : (X ∘ σ) ⟨0, hk⟩ ∈ Finset.univ.image X :=
        Finset.mem_image_of_mem X (Finset.mem_univ _)
      have hcard : (Finset.univ.image X).card = n := by
        rw [Finset.card_image_of_injective _ hX, Finset.card_fin]
      simp only [hmem0, ite_true, hcard]
      congr 1
      refine Finset.prod_congr rfl (fun t _ => ?_)
      unfold multisetStepProb stepProb
      simp [cost_image_eq_multisetCost hX]
    · simp [hk]

/-! #### Recursive continuation bridge for `multisetExpectedKmppCost` -/

private lemma multiset_union_prefixCenters_succ {d n r : ℕ} (X : Fin n → Point d)
    (C : Finset (Point d)) (τ : Fin (r + 1) → Fin n) (t : ℕ) :
    C ∪ prefixCenters (X ∘ τ) (t + 1) =
      insert (X (τ 0)) C ∪ prefixCenters (X ∘ fun i : Fin r => τ i.succ) t := by
  ext y
  simp only [Finset.mem_union, Finset.mem_insert, prefixCenters, Finset.mem_image,
    Finset.mem_filter, Finset.mem_univ, true_and, Function.comp_apply]
  constructor
  · rintro (hy | ⟨i, hi, rfl⟩)
    · left; right; exact hy
    · cases i using Fin.cases with
      | zero => left; left; rfl
      | succ j => right; exact ⟨j, Nat.lt_of_succ_lt_succ hi, rfl⟩
  · rintro ((rfl | hy) | ⟨j, hj, rfl⟩)
    · right; exact ⟨0, Nat.zero_lt_succ t, rfl⟩
    · left; exact hy
    · right; exact ⟨j.succ, Nat.succ_lt_succ hj, rfl⟩

private lemma multiset_seedSet_cons {d n r : ℕ} (X : Fin n → Point d)
    (i₀ : Fin n) (τ : Fin r → Fin n) :
    seedSet (X ∘ Fin.cons i₀ τ) = insert (X i₀) (seedSet (X ∘ τ)) := by
  ext y
  simp only [seedSet, Finset.mem_image, Finset.mem_univ, true_and, Finset.mem_insert,
    Function.comp_apply]
  constructor
  · rintro ⟨j, rfl⟩
    cases j using Fin.cases with
    | zero => left; simp
    | succ s => right; exact ⟨s, by simp⟩
  · rintro (rfl | ⟨s, rfl⟩)
    · exact ⟨0, by simp⟩
    · exact ⟨s.succ, by simp⟩

private lemma sum_fin_succ_fun {n r : ℕ} (F : (Fin (r + 1) → Fin n) → ℝ) :
    ∑ σ : Fin (r + 1) → Fin n, F σ =
      ∑ i : Fin n, ∑ τ : Fin r → Fin n, F (Fin.cons i τ) := by
  rw [← Finset.sum_product']
  symm
  refine Finset.sum_bij (fun (p : Fin n × (Fin r → Fin n)) _ => Fin.cons p.1 p.2) ?_ ?_ ?_ ?_
  · intro _ _; exact Finset.mem_univ _
  · rintro ⟨i₁, τ₁⟩ _ ⟨i₂, τ₂⟩ _ hEq
    have hi : i₁ = i₂ := by simpa using congrFun hEq 0
    have hτ : τ₁ = τ₂ := by funext j; simpa using congrFun hEq j.succ
    exact Prod.ext hi hτ
  · intro σ _
    exact ⟨(σ 0, fun j => σ j.succ), Finset.mem_univ _, Fin.cons_self_tail σ⟩
  · intro _ _; rfl

private lemma multiset_sum_prod_eq_finalCostExpect {d n k : ℕ} {X : Fin n → Point d}
    (hopt : 0 < multisetOptCost X k) :
    ∀ (r : ℕ) (C : Finset (Point d)), C.Nonempty → C.card + r ≤ k →
      ∑ τ : Fin r → Fin n,
        (∏ t : Fin r, multisetStepProb X (C ∪ prefixCenters (X ∘ τ) t.val) (τ t)) *
          multisetCost X (C ∪ seedSet (X ∘ τ)) =
      multisetFinalCostExpect X C r
  | 0, C, _, _ => by
      have huniq : (Finset.univ : Finset (Fin 0 → Fin n)) = {Fin.elim0} := by
        ext f
        exact ⟨fun _ => Finset.mem_singleton.mpr (Subsingleton.elim f Fin.elim0),
          fun _ => Finset.mem_univ f⟩
      rw [huniq, Finset.sum_singleton]
      simp [multisetFinalCostExpect, seedSet]
  | r + 1, C, hCne, hcard => by
      have hd : 1 ≤ d := one_le_dim_of_multisetOptCost_pos hopt
      have hpos : 0 < multisetCost X C :=
        lt_of_lt_of_le hopt (multisetOptCost_le_cost_of_card_le hd X hCne (by omega))
      rw [sum_fin_succ_fun]
      simp only [multisetFinalCostExpect, hpos, ite_true]
      refine Finset.sum_congr rfl (fun i _ => ?_)
      have hterm : ∀ τ : Fin r → Fin n,
          (∏ t : Fin (r + 1),
              multisetStepProb X (C ∪ prefixCenters (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n)) t.val)
                ((Fin.cons i τ : Fin (r + 1) → Fin n) t)) *
            multisetCost X (C ∪ seedSet (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n))) =
          (distSq (X i) C / multisetCost X C) *
            ((∏ t : Fin r,
                multisetStepProb X (insert (X i) C ∪ prefixCenters (X ∘ τ) t.val) (τ t)) *
              multisetCost X (insert (X i) C ∪ seedSet (X ∘ τ))) := by
        intro τ
        rw [Fin.prod_univ_succ]
        simp only [Fin.val_zero, prefixCenters_zero, Finset.union_empty, Fin.cons_zero]
        have hstep0 : multisetStepProb X C i = distSq (X i) C / multisetCost X C := by
          simp [multisetStepProb, hpos]
        rw [hstep0]
        have hprod :
            ∏ t : Fin r,
              multisetStepProb X (C ∪ prefixCenters (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n)) (t.succ : ℕ))
                ((Fin.cons i τ : Fin (r + 1) → Fin n) t.succ) =
            ∏ t : Fin r,
              multisetStepProb X (insert (X i) C ∪ prefixCenters (X ∘ τ) t.val) (τ t) := by
          refine Finset.prod_congr rfl (fun t _ => ?_)
          simp only [Fin.val_succ, Fin.cons_succ]
          have hpre := multiset_union_prefixCenters_succ X C (Fin.cons i τ) t.val
          have htail : (fun s : Fin r => (Fin.cons i τ : Fin (r + 1) → Fin n) s.succ) = τ := by
            funext s; simp
          simp only [Fin.cons_zero, htail] at hpre
          rw [hpre]
        have hseed : C ∪ seedSet (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n)) =
            insert (X i) C ∪ seedSet (X ∘ τ) := by
          rw [multiset_seedSet_cons]
          ext y; simp
        rw [hprod, hseed]
        ring
      simp_rw [hterm, ← Finset.mul_sum]
      congr 1
      have hC' : (insert (X i) C).Nonempty := Finset.insert_nonempty _ _
      have hcard' : (insert (X i) C).card + r ≤ k := by
        have hle := Finset.card_insert_le (X i) C
        omega
      exact multiset_sum_prod_eq_finalCostExpect hopt r (insert (X i) C) hC' hcard'

/-- Uniform first-seed + recursive `D²` continuation representation of `multisetExpectedKmppCost`. -/
theorem multisetExpectedKmppCost_eq_uniform_finalCostExpect {d n r : ℕ}
    {X : Fin n → Point d} (hopt : 0 < multisetOptCost X (r + 1)) :
    multisetExpectedKmppCost X (r + 1) =
      (n : ℝ)⁻¹ * ∑ i : Fin n, multisetFinalCostExpect X {X i} r := by
  unfold multisetExpectedKmppCost
  rw [sum_fin_succ_fun, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hterm : ∀ τ : Fin r → Fin n,
      multisetKmppPathProb X (r + 1) (Fin.cons i τ) *
        multisetCost X (seedSet (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n))) =
      (n : ℝ)⁻¹ *
        ((∏ t : Fin r,
            multisetStepProb X ({X i} ∪ prefixCenters (X ∘ τ) t.val) (τ t)) *
          multisetCost X ({X i} ∪ seedSet (X ∘ τ))) := by
    intro τ
    unfold multisetKmppPathProb
    simp only [Nat.zero_lt_succ, dite_true]
    have hprod :
        ∏ t : Fin ((r + 1) - 1),
          multisetStepProb X (prefixCenters (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n)) (t.val + 1))
            ((Fin.cons i τ : Fin (r + 1) → Fin n) ⟨t.val + 1, by omega⟩) =
        ∏ t : Fin r,
          multisetStepProb X ({X i} ∪ prefixCenters (X ∘ τ) t.val) (τ t) := by
      refine Finset.prod_congr rfl (fun t _ => ?_)
      have hfin : (⟨t.val + 1, by omega⟩ : Fin (r + 1)) = t.succ := Fin.ext rfl
      rw [hfin, Fin.cons_succ]
      have hpre := multiset_union_prefixCenters_succ X ∅ (Fin.cons i τ) t.val
      have htail : (fun s : Fin r => (Fin.cons i τ : Fin (r + 1) → Fin n) s.succ) = τ := by
        funext s; simp
      simp only [Finset.empty_union, Fin.cons_zero, htail] at hpre
      rw [hpre]
      rfl
    have hseed : seedSet (X ∘ (Fin.cons i τ : Fin (r + 1) → Fin n)) = {X i} ∪ seedSet (X ∘ τ) := by
      rw [multiset_seedSet_cons]
      ext y; simp
    rw [mul_assoc, hseed]
    exact congrArg (fun p => (n : ℝ)⁻¹ * (p * multisetCost X ({X i} ∪ seedSet (X ∘ τ)))) hprod
  simp_rw [hterm, ← Finset.mul_sum]
  congr 1
  exact multiset_sum_prod_eq_finalCostExpect hopt r {X i} (Finset.singleton_nonempty _)
    (by rw [Finset.card_singleton]; omega)

/-! #### Proof of Lemma 3.1 (`lem:perturb`) -/

private lemma multisetCost_perturb_le {d n : ℕ} (X Y : Fin n → Point d) (C : Finset (Point d))
    {ε : ℝ} (hε : 0 ≤ ε) (hclose : ∀ i : Fin n, ‖X i - Y i‖ ≤ ε) :
    multisetCost X C ≤ (1 + ε) * multisetCost Y C + (n : ℝ) * (ε + ε ^ 2) := by
  unfold multisetCost
  have hterm : ∀ i : Fin n,
      distSq (X i) C ≤ (1 + ε) * distSq (Y i) C + (ε + ε ^ 2) := by
    intro i
    by_cases hC : C.Nonempty
    · have hlip := distToSet_lipschitz (X i) (Y i) hC
      have hle : distToSet (X i) C ≤ distToSet (Y i) C + ε := by
        have := (abs_sub_le_iff.mp hlip).1
        linarith [hclose i]
      have ha : 0 ≤ distToSet (Y i) C := distToSet_nonneg _ _
      have ha' : 0 ≤ distToSet (X i) C := distToSet_nonneg _ _
      unfold distSq
      have hsq : distToSet (X i) C ^ 2 ≤ (distToSet (Y i) C + ε) ^ 2 := by nlinarith
      have hyoung : 2 * distToSet (Y i) C * ε ≤ ε * distToSet (Y i) C ^ 2 + ε := by
        nlinarith [sq_nonneg (distToSet (Y i) C - 1)]
      nlinarith
    · simp only [distSq, distToSet, hC, dite_false, ne_eq, OfNat.ofNat_ne_zero,
        not_false_eq_true, zero_pow, mul_zero, zero_add]
      nlinarith [sq_nonneg ε]
  calc ∑ i : Fin n, distSq (X i) C
      ≤ ∑ i : Fin n, ((1 + ε) * distSq (Y i) C + (ε + ε ^ 2)) :=
        Finset.sum_le_sum (fun i _ => hterm i)
    _ = (1 + ε) * (∑ i : Fin n, distSq (Y i) C) + (n : ℝ) * (ε + ε ^ 2) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_fin,
          nsmul_eq_mul]

private lemma multisetOptCost_perturb_tendsto {d n k : ℕ} (X₀ : Fin n → Point d)
    (hopt : 0 < multisetOptCost X₀ k)
    (Xε : ℝ → Fin n → Point d)
    (hclose : ∀ ε > 0, ∀ i : Fin n, ‖Xε ε i - X₀ i‖ ≤ ε) :
    Tendsto (fun ε => multisetOptCost (Xε ε) k) (𝓝[>] 0) (𝓝 (multisetOptCost X₀ k)) := by
  have hd : 1 ≤ d := one_le_dim_of_multisetOptCost_pos hopt
  have hupper : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      multisetOptCost (Xε ε) k ≤ (1 + ε) * multisetOptCost X₀ k + (n : ℝ) * (ε + ε ^ 2) := by
    filter_upwards [self_mem_nhdsWithin] with ε (hε : 0 < ε)
    have h1ε : 0 < 1 + ε := by linarith
    have hbound : (multisetOptCost (Xε ε) k - (n : ℝ) * (ε + ε ^ 2)) / (1 + ε) ≤
        multisetOptCost X₀ k := by
      refine le_csInf (multisetOptCost_nonempty hd X₀ k) ?_
      rintro v ⟨C, hC, rfl⟩
      have h1 : multisetOptCost (Xε ε) k ≤ multisetCost (Xε ε) C :=
        multisetOptCost_le_cost (Xε ε) C hC
      have h2 := multisetCost_perturb_le (Xε ε) X₀ C (le_of_lt hε) (hclose ε hε)
      rw [div_le_iff₀ h1ε]
      linarith
    exact (div_le_iff₀ h1ε).mp hbound |> fun h => by linarith
  have hlower : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      (multisetOptCost X₀ k - (n : ℝ) * (ε + ε ^ 2)) / (1 + ε) ≤ multisetOptCost (Xε ε) k := by
    filter_upwards [self_mem_nhdsWithin] with ε (hε : 0 < ε)
    have h1ε : 0 < 1 + ε := by linarith
    have hclose' : ∀ i : Fin n, ‖X₀ i - Xε ε i‖ ≤ ε := fun i => by
      rw [norm_sub_rev]; exact hclose ε hε i
    refine le_csInf (multisetOptCost_nonempty hd (Xε ε) k) ?_
    rintro v ⟨C, hC, rfl⟩
    have h1 : multisetOptCost X₀ k ≤ multisetCost X₀ C :=
      multisetOptCost_le_cost X₀ C hC
    have h2 := multisetCost_perturb_le X₀ (Xε ε) C (le_of_lt hε) hclose'
    rw [div_le_iff₀ h1ε]
    linarith
  have hlim_lo :
      Tendsto (fun ε : ℝ => (multisetOptCost X₀ k - (n : ℝ) * (ε + ε ^ 2)) / (1 + ε))
        (𝓝[>] 0) (𝓝 (multisetOptCost X₀ k)) := by
    have hden0 : (1 : ℝ) + (0 : ℝ) ≠ 0 := by norm_num
    have hcont : ContinuousAt
        (fun ε : ℝ => (multisetOptCost X₀ k - (n : ℝ) * (ε + ε ^ 2)) / (1 + ε)) 0 :=
      (continuousAt_const.sub
        (continuousAt_const.mul (continuousAt_id.add (continuousAt_id.pow 2)))).div
        (continuousAt_const.add continuousAt_id) hden0
    convert hcont.tendsto.mono_left nhdsWithin_le_nhds using 2
    ring
  have hlim_hi :
      Tendsto (fun ε : ℝ => (1 + ε) * multisetOptCost X₀ k + (n : ℝ) * (ε + ε ^ 2))
        (𝓝[>] 0) (𝓝 (multisetOptCost X₀ k)) := by
    have hcont : Continuous
        (fun ε : ℝ => (1 + ε) * multisetOptCost X₀ k + (n : ℝ) * (ε + ε ^ 2)) := by fun_prop
    convert (hcont.tendsto 0).mono_left nhdsWithin_le_nhds using 2
    ring
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo hlim_hi hlower hupper

private lemma distSq_image_perturb_tendsto {d n k : ℕ} (X₀ : Fin n → Point d)
    (Xε : ℝ → Fin n → Point d)
    (hclose : ∀ ε > 0, ∀ i : Fin n, ‖Xε ε i - X₀ i‖ ≤ ε)
    (σ : Fin k → Fin n) {S : Finset (Fin k)} (hS : S.Nonempty) (i : Fin n) :
    Tendsto (fun ε => distSq (Xε ε i) (S.image (Xε ε ∘ σ)))
      (𝓝[>] 0) (𝓝 (distSq (X₀ i) (S.image (X₀ ∘ σ)))) := by
  have hdist :
      Tendsto (fun ε => distToSet (Xε ε i) (S.image (Xε ε ∘ σ)))
        (𝓝[>] 0) (𝓝 (distToSet (X₀ i) (S.image (X₀ ∘ σ)))) := by
    have hbound : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
        |distToSet (Xε ε i) (S.image (Xε ε ∘ σ)) -
          distToSet (X₀ i) (S.image (X₀ ∘ σ))| ≤ 2 * ε := by
      filter_upwards [self_mem_nhdsWithin] with ε (hε : 0 < ε)
      rw [distToSet_image_eq_inf' _ S hS, distToSet_image_eq_inf' _ S hS]
      refine abs_inf'_sub_inf'_le hS (fun j _ => ?_)
      have hsub : ‖(Xε ε i - Xε ε (σ j)) - (X₀ i - X₀ (σ j))‖ ≤ 2 * ε := by
        have heq : (Xε ε i - Xε ε (σ j)) - (X₀ i - X₀ (σ j)) =
            (Xε ε i - X₀ i) + (X₀ (σ j) - Xε ε (σ j)) := by abel
        rw [heq]
        calc ‖(Xε ε i - X₀ i) + (X₀ (σ j) - Xε ε (σ j))‖
            ≤ ‖Xε ε i - X₀ i‖ + ‖X₀ (σ j) - Xε ε (σ j)‖ := norm_add_le _ _
          _ = ‖Xε ε i - X₀ i‖ + ‖Xε ε (σ j) - X₀ (σ j)‖ := by
              rw [norm_sub_rev (X₀ (σ j)) (Xε ε (σ j))]
          _ ≤ ε + ε := add_le_add (hclose ε hε i) (hclose ε hε (σ j))
          _ = 2 * ε := by ring
      exact (abs_norm_sub_norm_le _ _).trans hsub
    have hlo : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
        distToSet (X₀ i) (S.image (X₀ ∘ σ)) - 2 * ε ≤
          distToSet (Xε ε i) (S.image (Xε ε ∘ σ)) :=
      hbound.mono (fun _ h => by linarith [(abs_sub_le_iff.mp h).2])
    have hhi : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
        distToSet (Xε ε i) (S.image (Xε ε ∘ σ)) ≤
          distToSet (X₀ i) (S.image (X₀ ∘ σ)) + 2 * ε :=
      hbound.mono (fun _ h => by linarith [(abs_sub_le_iff.mp h).1])
    have hlim_lo : Tendsto (fun ε : ℝ => distToSet (X₀ i) (S.image (X₀ ∘ σ)) - 2 * ε)
        (𝓝[>] 0) (𝓝 (distToSet (X₀ i) (S.image (X₀ ∘ σ)))) := by
      have hc : Continuous (fun ε : ℝ => distToSet (X₀ i) (S.image (X₀ ∘ σ)) - 2 * ε) := by
        fun_prop
      simpa using (hc.tendsto 0).mono_left nhdsWithin_le_nhds
    have hlim_hi : Tendsto (fun ε : ℝ => distToSet (X₀ i) (S.image (X₀ ∘ σ)) + 2 * ε)
        (𝓝[>] 0) (𝓝 (distToSet (X₀ i) (S.image (X₀ ∘ σ)))) := by
      have hc : Continuous (fun ε : ℝ => distToSet (X₀ i) (S.image (X₀ ∘ σ)) + 2 * ε) := by
        fun_prop
      simpa using (hc.tendsto 0).mono_left nhdsWithin_le_nhds
    exact tendsto_of_tendsto_of_tendsto_of_le_of_le' hlim_lo hlim_hi hlo hhi
  simpa [distSq] using hdist.pow 2

private lemma multisetCost_image_perturb_tendsto {d n k : ℕ} (X₀ : Fin n → Point d)
    (Xε : ℝ → Fin n → Point d)
    (hclose : ∀ ε > 0, ∀ i : Fin n, ‖Xε ε i - X₀ i‖ ≤ ε)
    (σ : Fin k → Fin n) {S : Finset (Fin k)} (hS : S.Nonempty) :
    Tendsto (fun ε => multisetCost (Xε ε) (S.image (Xε ε ∘ σ)))
      (𝓝[>] 0) (𝓝 (multisetCost X₀ (S.image (X₀ ∘ σ)))) := by
  unfold multisetCost
  exact tendsto_finsetSum Finset.univ (fun i _ => distSq_image_perturb_tendsto X₀ Xε hclose σ hS i)

private lemma multisetExpectedKmppCost_perturb_tendsto {d n k : ℕ} (X₀ : Fin n → Point d)
    (hopt : 0 < multisetOptCost X₀ k)
    (Xε : ℝ → Fin n → Point d)
    (hclose : ∀ ε > 0, ∀ i : Fin n, ‖Xε ε i - X₀ i‖ ≤ ε) :
    Tendsto (fun ε => multisetExpectedKmppCost (Xε ε) k)
      (𝓝[>] 0) (𝓝 (multisetExpectedKmppCost X₀ k)) := by
  have hd : 1 ≤ d := one_le_dim_of_multisetOptCost_pos hopt
  have hk : 1 ≤ k := one_le_k_of_multisetOptCost_pos hopt
  have hk0 : 0 < k := by omega
  unfold multisetExpectedKmppCost
  refine tendsto_finsetSum Finset.univ (fun σ _ => ?_)
  have hS_all : (Finset.univ : Finset (Fin k)).Nonempty := ⟨⟨0, hk0⟩, Finset.mem_univ _⟩
  have hcost_lim :
      Tendsto (fun ε => multisetCost (Xε ε) (seedSet (Xε ε ∘ σ)))
        (𝓝[>] 0) (𝓝 (multisetCost X₀ (seedSet (X₀ ∘ σ)))) := by
    simpa [seedSet] using multisetCost_image_perturb_tendsto X₀ Xε hclose σ hS_all
  have hprob_lim :
      Tendsto (fun ε => multisetKmppPathProb (Xε ε) k σ)
        (𝓝[>] 0) (𝓝 (multisetKmppPathProb X₀ k σ)) := by
    unfold multisetKmppPathProb
    simp only [hk0, dite_true]
    apply Tendsto.const_mul
    refine tendsto_finsetProd Finset.univ (fun t _ => ?_)
    let S : Finset (Fin k) := Finset.univ.filter (fun j : Fin k => j.val < t.val + 1)
    have hSne : S.Nonempty := ⟨⟨0, hk0⟩, by simp [S]⟩
    have hpre_eq : ∀ X : Fin n → Point d,
        prefixCenters (X ∘ σ) (t.val + 1) = S.image (X ∘ σ) := fun _ => rfl
    have hnum_lim :
        Tendsto (fun ε => distSq (Xε ε (σ ⟨t.val + 1, by omega⟩))
            (prefixCenters (Xε ε ∘ σ) (t.val + 1)))
          (𝓝[>] 0)
          (𝓝 (distSq (X₀ (σ ⟨t.val + 1, by omega⟩)) (prefixCenters (X₀ ∘ σ) (t.val + 1)))) := by
      simp_rw [hpre_eq]
      exact distSq_image_perturb_tendsto X₀ Xε hclose σ hSne _
    have hden_lim :
        Tendsto (fun ε => multisetCost (Xε ε) (prefixCenters (Xε ε ∘ σ) (t.val + 1)))
          (𝓝[>] 0) (𝓝 (multisetCost X₀ (prefixCenters (X₀ ∘ σ) (t.val + 1)))) := by
      simp_rw [hpre_eq]
      exact multisetCost_image_perturb_tendsto X₀ Xε hclose σ hSne
    have hden_pos : 0 < multisetCost X₀ (prefixCenters (X₀ ∘ σ) (t.val + 1)) := by
      have hne : (prefixCenters (X₀ ∘ σ) (t.val + 1)).Nonempty :=
        prefixCenters_nonempty (X₀ ∘ σ) (by omega) (by omega)
      have hcard : (prefixCenters (X₀ ∘ σ) (t.val + 1)).card ≤ k :=
        (card_prefixCenters_le _ _).trans (by omega)
      exact lt_of_lt_of_le hopt (multisetOptCost_le_cost_of_card_le hd X₀ hne hcard)
    have hdiv_lim :
        Tendsto (fun ε =>
            distSq (Xε ε (σ ⟨t.val + 1, by omega⟩)) (prefixCenters (Xε ε ∘ σ) (t.val + 1)) /
            multisetCost (Xε ε) (prefixCenters (Xε ε ∘ σ) (t.val + 1)))
          (𝓝[>] 0)
          (𝓝 (distSq (X₀ (σ ⟨t.val + 1, by omega⟩)) (prefixCenters (X₀ ∘ σ) (t.val + 1)) /
            multisetCost X₀ (prefixCenters (X₀ ∘ σ) (t.val + 1)))) :=
      hnum_lim.div hden_lim (ne_of_gt hden_pos)
    have hstep0 :
        multisetStepProb X₀ (prefixCenters (X₀ ∘ σ) (t.val + 1)) (σ ⟨t.val + 1, by omega⟩) =
        distSq (X₀ (σ ⟨t.val + 1, by omega⟩)) (prefixCenters (X₀ ∘ σ) (t.val + 1)) /
          multisetCost X₀ (prefixCenters (X₀ ∘ σ) (t.val + 1)) := by
      simp [multisetStepProb, hden_pos]
    rw [hstep0]
    refine hdiv_lim.congr' ?_
    filter_upwards [hden_lim.eventually (Ioi_mem_nhds hden_pos)] with ε hεpos
    simp [multisetStepProb, hεpos]
  exact hprob_lim.mul hcost_lim

/-- **Lemma 3.1 (`lem:perturb`, Separating labels):**
    For any finite labelled multiset `X₀ : Fin n → Point d` with `k ≤ n` and
    `0 < multisetOptCost X₀ k`, any distinct-point perturbation family `Xε` moving each label
    by at most `ε` satisfies `𝔼[Φ_k(X_ε)] / OPT_k(X_ε) → 𝔼[Φ_k(X_0)] / OPT_k(X_0)` as `ε → 0⁺`. -/
theorem lem_perturb {d n k : ℕ} (X₀ : Fin n → Point d)
    (_hkn : k ≤ n) (hopt : 0 < multisetOptCost X₀ k)
    (Xε : ℝ → Fin n → Point d)
    (hinj : ∀ ε > 0, Function.Injective (Xε ε))
    (hclose : ∀ ε > 0, ∀ i : Fin n, ‖Xε ε i - X₀ i‖ ≤ ε) :
    Tendsto (fun ε =>
        expectedKmppCost (Finset.univ.image (Xε ε)) k /
        optCost (Finset.univ.image (Xε ε)) k)
      (𝓝[>] 0)
      (𝓝 (multisetExpectedKmppCost X₀ k / multisetOptCost X₀ k)) := by
  have hnum := multisetExpectedKmppCost_perturb_tendsto X₀ hopt Xε hclose
  have hden := multisetOptCost_perturb_tendsto X₀ hopt Xε hclose
  have hdiv := hnum.div hden (ne_of_gt hopt)
  refine hdiv.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with ε (hε : 0 < ε)
  simp only [Pi.div_apply]
  rw [expectedKmppCost_image_eq_multisetExpectedKmppCost (hinj ε hε),
    optCost_image_eq_multisetOptCost (hinj ε hε)]

/-- Explicit injective `ε`-perturbation of any finite labelled multiset in `Point d` (`1 ≤ d`). -/
theorem exists_injective_perturbation {d n : ℕ} (hd : 1 ≤ d) (X₀ : Fin n → Point d) :
    ∃ Xε : ℝ → Fin n → Point d,
      (∀ ε > 0, Function.Injective (Xε ε)) ∧
      (∀ ε > 0, ∀ i : Fin n, ‖Xε ε i - X₀ i‖ ≤ ε) := by
  classical
  let i0 : Fin d := ⟨0, hd⟩
  let S : Finset (Fin n × Fin n) :=
    (Finset.univ ×ˢ Finset.univ).filter (fun p => X₀ p.1 ≠ X₀ p.2)
  let sep : ℝ := if hS : S.Nonempty then S.inf' hS (fun p => ‖X₀ p.1 - X₀ p.2‖) else 1
  have hsep_pos : 0 < sep := by
    simp only [sep]
    split_ifs with hS
    · rw [Finset.lt_inf'_iff]
      intro p hp
      have hne : X₀ p.1 ≠ X₀ p.2 := (Finset.mem_filter.mp hp).2
      exact norm_sub_pos_iff.mpr hne
    · exact zero_lt_one
  let Xε : ℝ → Fin n → Point d := fun ε i =>
    let r := min ε (sep / 3)
    X₀ i + EuclideanSpace.single i0 (((i.val + 1 : ℝ) / ((n : ℝ) + 1)) * r)
  refine ⟨Xε, ?_, ?_⟩
  · intro ε hε i j hEq
    let r := min ε (sep / 3)
    have hr_pos : 0 < r := lt_min hε (by linarith)
    have hr_le : r ≤ sep / 3 := min_le_right _ _
    by_cases h0 : X₀ i = X₀ j
    · have hsingle :
          EuclideanSpace.single i0 (((i.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) =
          EuclideanSpace.single i0 (((j.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) := by
        have h' : X₀ i + EuclideanSpace.single i0 (((i.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) =
            X₀ i + EuclideanSpace.single i0 (((j.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) := by
          simpa [Xε, r, h0] using hEq
        exact add_left_cancel h'
      have hcoord := congrArg (fun p : Point d => p i0) hsingle
      simp only [PiLp.single_apply, ite_true] at hcoord
      have hdiv := mul_right_cancel₀ (ne_of_gt hr_pos) hcoord
      have hn1 : ((n : ℝ) + 1) ≠ 0 := by positivity
      have hnum : (i.val : ℝ) + 1 = (j.val : ℝ) + 1 := by
        have := congrArg (· * ((n : ℝ) + 1)) hdiv
        rwa [div_mul_cancel₀ _ hn1, div_mul_cancel₀ _ hn1] at this
      have hij : (i.val : ℝ) = (j.val : ℝ) := by linarith
      exact Fin.ext (by exact_mod_cast hij)
    · exfalso
      have hp : (i, j) ∈ S := Finset.mem_filter.mpr ⟨Finset.mem_univ _, h0⟩
      have hSne : S.Nonempty := ⟨(i, j), hp⟩
      have hge : sep ≤ ‖X₀ i - X₀ j‖ := by
        simp only [sep, hSne, dite_true]
        exact Finset.inf'_le (fun p : Fin n × Fin n => ‖X₀ p.1 - X₀ p.2‖) hp
      have hdi : ‖Xε ε i - X₀ i‖ ≤ r := by
        have hsub : Xε ε i - X₀ i =
            EuclideanSpace.single i0 (((i.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) := by
          simp [Xε, r]
        rw [hsub, norm_single_eq_abs, abs_of_pos (by positivity)]
        have hle1 : ((i.val : ℝ) + 1) / ((n : ℝ) + 1) ≤ 1 := by
          rw [div_le_one (by positivity)]
          have : i.val < n := i.isLt
          have : (i.val : ℝ) < (n : ℝ) := by exact_mod_cast this
          linarith
        nlinarith
      have hdj : ‖Xε ε j - X₀ j‖ ≤ r := by
        have hsub : Xε ε j - X₀ j =
            EuclideanSpace.single i0 (((j.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) := by
          simp [Xε, r]
        rw [hsub, norm_single_eq_abs, abs_of_pos (by positivity)]
        have hle1 : ((j.val : ℝ) + 1) / ((n : ℝ) + 1) ≤ 1 := by
          rw [div_le_one (by positivity)]
          have : j.val < n := j.isLt
          have : (j.val : ℝ) < (n : ℝ) := by exact_mod_cast this
          linarith
        nlinarith
      have hlt : ‖X₀ i - X₀ j‖ ≤ 2 * r := by
        have heq : X₀ i - X₀ j = (X₀ i - Xε ε i) + (Xε ε j - X₀ j) := by
          rw [hEq]; abel
        rw [heq]
        calc ‖(X₀ i - Xε ε i) + (Xε ε j - X₀ j)‖
            ≤ ‖X₀ i - Xε ε i‖ + ‖Xε ε j - X₀ j‖ := norm_add_le _ _
          _ = ‖Xε ε i - X₀ i‖ + ‖Xε ε j - X₀ j‖ := by rw [norm_sub_rev]
          _ ≤ r + r := add_le_add hdi hdj
          _ = 2 * r := by ring
      linarith
  · intro ε hε i
    let r := min ε (sep / 3)
    have hr_pos : 0 < r := lt_min hε (by linarith)
    have hr_le : r ≤ ε := min_le_left _ _
    have hsub : Xε ε i - X₀ i =
        EuclideanSpace.single i0 (((i.val + 1 : ℝ) / ((n : ℝ) + 1)) * r) := by
      simp [Xε, r]
    rw [hsub, norm_single_eq_abs, abs_of_pos (by positivity)]
    have hle1 : ((i.val : ℝ) + 1) / ((n : ℝ) + 1) ≤ 1 := by
      rw [div_le_one (by positivity)]
      have : (i.val : ℝ) < (n : ℝ) := by exact_mod_cast i.isLt
      linarith
    nlinarith

/-- Corollary of Lemma 3.1 (existential form): any positive-optimum labelled multiset
    is approached arbitrarily closely by genuine finite distinct Euclidean datasets. -/
theorem multiset_ratio_exists_distinct {d n k : ℕ} (X₀ : Fin n → Point d)
    (hkn : k ≤ n) (hopt : 0 < multisetOptCost X₀ k) {δ : ℝ} (hδ : 0 < δ) :
    ∃ X : Finset (Point d),
      k ≤ X.card ∧ 0 < optCost X k ∧
      multisetExpectedKmppCost X₀ k / multisetOptCost X₀ k - δ <
        expectedKmppCost X k / optCost X k := by
  have hd : 1 ≤ d := one_le_dim_of_multisetOptCost_pos hopt
  obtain ⟨Xε, hinj, hclose⟩ := exists_injective_perturbation hd X₀
  have hlim := lem_perturb X₀ hkn hopt Xε hinj hclose
  have hopt_lim := multisetOptCost_perturb_tendsto X₀ hopt Xε hclose
  have hev1 : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      multisetExpectedKmppCost X₀ k / multisetOptCost X₀ k - δ <
        expectedKmppCost (Finset.univ.image (Xε ε)) k /
        optCost (Finset.univ.image (Xε ε)) k :=
    hlim.eventually (Ioi_mem_nhds (by linarith))
  have hev2 : ∀ᶠ ε in 𝓝[>] (0 : ℝ), 0 < multisetOptCost (Xε ε) k :=
    hopt_lim.eventually (Ioi_mem_nhds hopt)
  have hev3 : ∀ᶠ ε in 𝓝[>] (0 : ℝ), (0 : ℝ) < ε := self_mem_nhdsWithin
  obtain ⟨ε, hgt, hoptε, hεpos⟩ := (hev1.and (hev2.and hev3)).exists
  refine ⟨Finset.univ.image (Xε ε), ?_, ?_, hgt⟩
  · rw [Finset.card_image_of_injective _ (hinj ε hεpos), Finset.card_fin]
    exact hkn
  · rwa [optCost_image_eq_multisetOptCost (hinj ε hεpos)]

/-- Corollary of Lemma 3.1: every positive-optimum labelled multiset ratio is at most `R k`. -/
theorem multiset_ratio_le_R {d n k : ℕ} (X₀ : Fin n → Point d)
    (hkn : k ≤ n) (hopt : 0 < multisetOptCost X₀ k) (hbdd : BddAbove (ratioSet k)) :
    multisetExpectedKmppCost X₀ k / multisetOptCost X₀ k ≤ R k := by
  have hd : 1 ≤ d := one_le_dim_of_multisetOptCost_pos hopt
  obtain ⟨Xε, hinj, hclose⟩ := exists_injective_perturbation hd X₀
  have hlim := lem_perturb X₀ hkn hopt Xε hinj hclose
  have hopt_lim := multisetOptCost_perturb_tendsto X₀ hopt Xε hclose
  have hle : ∀ᶠ ε in 𝓝[>] (0 : ℝ),
      expectedKmppCost (Finset.univ.image (Xε ε)) k /
        optCost (Finset.univ.image (Xε ε)) k ≤ R k := by
    filter_upwards [self_mem_nhdsWithin, hopt_lim.eventually (Ioi_mem_nhds hopt)] with ε hε hoptε
    apply le_csSup hbdd
    refine ⟨d, hd, Finset.univ.image (Xε ε), ?_, ?_, rfl⟩
    · rw [Finset.card_image_of_injective _ (hinj ε hε), Finset.card_fin]
      exact hkn
    · rwa [optCost_image_eq_multisetOptCost (hinj ε hε)]
  exact le_of_tendsto hlim hle

/-! ### Section 3: Theorem 3.2 (`thm:hub`, Hub lower bound) -/

/-- Hub site `0` in `ℝ^{m+1}`. -/
def hubSite0 (m : ℕ) : Point (m + 1) := 0

/-- Core site `e_0` in `ℝ^{m+1}`. -/
def hubCore (m : ℕ) : Point (m + 1) := EuclideanSpace.single (0 : Fin (m + 1)) (1 : ℝ)

/-- Outlier site `2 e_0` in `ℝ^{m+1}`. -/
def hubOutlier (m : ℕ) : Point (m + 1) := EuclideanSpace.single (0 : Fin (m + 1)) (2 : ℝ)

/-- Coupon site `√(N p) e_{r+1}` in `ℝ^{m+1}` for `r : Fin m`. -/
def hubCoupon (m N : ℕ) (p : ℝ) (r : Fin m) : Point (m + 1) :=
  EuclideanSpace.single r.succ (Real.sqrt ((N : ℝ) * p))

/-- The hub multiset with `M` hub labels, `N` core labels, `1` outlier, and `m` coupons. -/
def hubPts (m M N : ℕ) (p : ℝ) (i : Fin (M + N + 1 + m)) : Point (m + 1) :=
  if _h1 : i.val < M then
    hubSite0 m
  else if _h2 : i.val < M + N then
    hubCore m
  else if _h3 : i.val < M + N + 1 then
    hubOutlier m
  else
    hubCoupon m N p ⟨i.val - (M + N + 1), by omega⟩

/-- The finite set of all `m + 3` sites of the hub construction. -/
def hubAllSites (m N : ℕ) (p : ℝ) : Finset (Point (m + 1)) :=
  {hubSite0 m, hubCore m, hubOutlier m} ∪ Finset.univ.image (hubCoupon m N p)

private lemma hubPts_sum (m M N : ℕ) (p : ℝ) (f : Point (m + 1) → ℝ) :
    ∑ i : Fin (M + N + 1 + m), f (hubPts m M N p i) =
      (M : ℝ) * f (hubSite0 m) +
      (N : ℝ) * f (hubCore m) +
      f (hubOutlier m) +
      ∑ r : Fin m, f (hubCoupon m N p r) := by
  rw [Fin.sum_univ_add]
  congr 1
  · rw [Fin.sum_univ_add]
    congr 1
    · rw [Fin.sum_univ_add]
      congr 1
      · have h1 : ∀ i : Fin M, hubPts m M N p (Fin.castAdd m (Fin.castAdd 1 (Fin.castAdd N i))) =
            hubSite0 m := fun i => by
          unfold hubPts
          simp [i.isLt]
        simp_rw [h1, Finset.sum_const, Finset.card_fin, nsmul_eq_mul]
      · have h2 : ∀ i : Fin N, hubPts m M N p (Fin.castAdd m (Fin.castAdd 1 (Fin.natAdd M i))) =
            hubCore m := fun i => by
          unfold hubPts
          have hlt1 : ¬ M + i.val < M := by omega
          have hlt2 : M + i.val < M + N := by omega
          simp [hlt1, hlt2]
        simp_rw [h2, Finset.sum_const, Finset.card_fin, nsmul_eq_mul]
    · rw [Fin.sum_univ_one]
      have h3 : hubPts m M N p (Fin.castAdd m (Fin.natAdd (M + N) 0)) = hubOutlier m := by
        unfold hubPts
        simp
      rw [h3]
  · refine Finset.sum_congr rfl (fun r _ => ?_)
    have h4 : hubPts m M N p (Fin.natAdd (M + N + 1) r) = hubCoupon m N p r := by
      unfold hubPts
      have hlt1 : ¬ M + N + 1 + r.val < M := by omega
      have hlt2 : ¬ M + N + 1 + r.val < M + N := by omega
      have hlt3 : ¬ M + N + 1 + r.val < M + N + 1 := by omega
      have hsub : M + N + 1 + r.val - (M + N + 1) = r.val := by omega
      simp [hlt1, hlt2, hlt3, hsub]
    rw [h4]

private lemma multisetCost_hubPts (m M N : ℕ) (p : ℝ) (C : Finset (Point (m + 1))) :
    multisetCost (hubPts m M N p) C =
      (M : ℝ) * distSq (hubSite0 m) C +
      (N : ℝ) * distSq (hubCore m) C +
      distSq (hubOutlier m) C +
      ∑ r : Fin m, distSq (hubCoupon m N p r) C :=
  hubPts_sum m M N p (fun x => distSq x C)

/-! #### Exact pairwise squared distances of hub sites -/

private lemma hub_sq_dist_single_diff {d : ℕ} {i j : Fin d} (hij : i ≠ j) (a b : ℝ) :
    ‖EuclideanSpace.single i a - EuclideanSpace.single j b‖ ^ 2 = a ^ 2 + b ^ 2 := by
  rw [norm_sub_sq_eq_sum]
  have hterm : ∀ r : Fin d,
      ((EuclideanSpace.single i a : Point d) r - (EuclideanSpace.single j b : Point d) r) ^ 2 =
      (if r = i then a ^ 2 else 0) + (if r = j then b ^ 2 else 0) := by
    intro r
    by_cases hri : r = i
    · subst hri
      simp [hij]
    · by_cases hrj : r = j
      · subst hrj
        simp [hri]
      · simp [hri, hrj]
  simp_rw [hterm, Finset.sum_add_distrib]
  simp

private lemma hub_sq_dist_single_same {d : ℕ} (i : Fin d) (a b : ℝ) :
    ‖EuclideanSpace.single i a - EuclideanSpace.single i b‖ ^ 2 = (a - b) ^ 2 := by
  rw [norm_sub_sq_eq_sum]
  have hterm : ∀ r : Fin d,
      ((EuclideanSpace.single i a : Point d) r - (EuclideanSpace.single i b : Point d) r) ^ 2 =
      if r = i then (a - b) ^ 2 else 0 := by
    intro r
    by_cases hri : r = i
    · subst hri; simp
    · simp [hri]
  simp_rw [hterm]
  simp

private lemma hub_dist_0_core (m : ℕ) : ‖hubSite0 m - hubCore m‖ ^ 2 = 1 := by
  simp [hubSite0, hubCore]

private lemma hub_dist_0_outlier (m : ℕ) : ‖hubSite0 m - hubOutlier m‖ ^ 2 = 4 := by
  simp [hubSite0, hubOutlier]
  norm_num

private lemma hub_dist_core_outlier (m : ℕ) : ‖hubCore m - hubOutlier m‖ ^ 2 = 1 := by
  rw [hubCore, hubOutlier, hub_sq_dist_single_same]
  norm_num

private lemma hub_dist_0_coupon {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) (r : Fin m) :
    ‖hubSite0 m - hubCoupon m N p r‖ ^ 2 = (N : ℝ) * p := by
  simp only [hubSite0, hubCoupon, zero_sub, norm_neg, norm_single_sq]
  exact Real.sq_sqrt (by positivity)

private lemma hub_dist_core_coupon {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) (r : Fin m) :
    ‖hubCore m - hubCoupon m N p r‖ ^ 2 = 1 + (N : ℝ) * p := by
  rw [hubCore, hubCoupon, hub_sq_dist_single_diff (Fin.succ_ne_zero r).symm]
  rw [one_pow, Real.sq_sqrt (by positivity)]

private lemma hub_dist_outlier_coupon {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) (r : Fin m) :
    ‖hubOutlier m - hubCoupon m N p r‖ ^ 2 = 4 + (N : ℝ) * p := by
  rw [hubOutlier, hubCoupon, hub_sq_dist_single_diff (Fin.succ_ne_zero r).symm]
  rw [Real.sq_sqrt (by positivity)]
  norm_num

private lemma hub_dist_coupon_coupon {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) {r s : Fin m} (hrs : r ≠ s) :
    ‖hubCoupon m N p r - hubCoupon m N p s‖ ^ 2 = 2 * ((N : ℝ) * p) := by
  rw [hubCoupon, hubCoupon, hub_sq_dist_single_diff (Fin.succ_injective m |>.ne hrs)]
  rw [Real.sq_sqrt (by positivity)]
  ring

private lemma hubCoupon_injective {m N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    Function.Injective (hubCoupon m N p) := by
  intro r s hEq
  by_contra hrs
  have hsq := hub_dist_coupon_coupon (N := N) (le_of_lt hp) hrs
  rw [hEq, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at hsq
  have hpos : (0 : ℝ) < 2 * ((N : ℝ) * p) := by
    have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
    positivity
  linarith

private lemma hub_sites_distinct {m N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    hubSite0 m ≠ hubCore m ∧
    hubSite0 m ≠ hubOutlier m ∧
    hubCore m ≠ hubOutlier m ∧
    (∀ r : Fin m, hubSite0 m ≠ hubCoupon m N p r) ∧
    (∀ r : Fin m, hubCore m ≠ hubCoupon m N p r) ∧
    (∀ r : Fin m, hubOutlier m ≠ hubCoupon m N p r) := by
  have hNp : (0 : ℝ) < (N : ℝ) * p := by
    have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
    positivity
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro h; have := hub_dist_0_core m; rw [h, sub_self, norm_zero] at this; norm_num at this
  · intro h; have := hub_dist_0_outlier m; rw [h, sub_self, norm_zero] at this; norm_num at this
  · intro h; have := hub_dist_core_outlier m; rw [h, sub_self, norm_zero] at this; norm_num at this
  · intro r h; have := hub_dist_0_coupon (N := N) (le_of_lt hp) r
    rw [h, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at this; linarith
  · intro r h; have := hub_dist_core_coupon (N := N) (le_of_lt hp) r
    rw [h, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at this; linarith
  · intro r h; have := hub_dist_outlier_coupon (N := N) (le_of_lt hp) r
    rw [h, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at this; linarith

/-! #### Positive lower bound and `N / (N + 1)` upper bound on `multisetOptCost (hubPts m M N p)` -/

lemma multisetOptCost_hubPts_pos {m M N : ℕ} {p : ℝ} (hM : 1 ≤ M) (hN : 1 ≤ N) (hp : 0 < p) :
    0 < multisetOptCost (hubPts m M N p) (m + 2) := by
  classical
  have hNp : (0 : ℝ) < (N : ℝ) * p := by
    have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
    positivity
  let δ : ℝ := min 1 ((N : ℝ) * p)
  have hδ_pos : 0 < δ := lt_min zero_lt_one hNp
  have hd_pair : ∀ x ∈ hubAllSites m N p, ∀ y ∈ hubAllSites m N p, x ≠ y → δ ≤ ‖x - y‖ ^ 2 := by
    intro x hx y hy hxy
    simp only [hubAllSites, Finset.mem_union, Finset.mem_insert, Finset.mem_singleton,
      Finset.mem_image, Finset.mem_univ, true_and] at hx hy
    rcases hx with (rfl | rfl | rfl) | ⟨r, rfl⟩ <;>
      rcases hy with (rfl | rfl | rfl) | ⟨s, rfl⟩
    · exact absurd rfl hxy
    · rw [hub_dist_0_core]; exact min_le_left _ _
    · rw [hub_dist_0_outlier]; linarith [min_le_left (1 : ℝ) ((N : ℝ) * p)]
    · rw [hub_dist_0_coupon (le_of_lt hp)]; exact min_le_right _ _
    · rw [norm_sub_rev, hub_dist_0_core]; exact min_le_left _ _
    · exact absurd rfl hxy
    · rw [hub_dist_core_outlier]; exact min_le_left _ _
    · rw [hub_dist_core_coupon (le_of_lt hp)]; linarith [min_le_right (1 : ℝ) ((N : ℝ) * p)]
    · rw [norm_sub_rev, hub_dist_0_outlier]; linarith [min_le_left (1 : ℝ) ((N : ℝ) * p)]
    · rw [norm_sub_rev, hub_dist_core_outlier]; exact min_le_left _ _
    · exact absurd rfl hxy
    · rw [hub_dist_outlier_coupon (le_of_lt hp)]; linarith [min_le_right (1 : ℝ) ((N : ℝ) * p)]
    · rw [norm_sub_rev, hub_dist_0_coupon (le_of_lt hp)]; exact min_le_right _ _
    · rw [norm_sub_rev, hub_dist_core_coupon (le_of_lt hp)]
      linarith [min_le_right (1 : ℝ) ((N : ℝ) * p)]
    · rw [norm_sub_rev, hub_dist_outlier_coupon (le_of_lt hp)]
      linarith [min_le_right (1 : ℝ) ((N : ℝ) * p)]
    · have hrs : r ≠ s := fun h => hxy (congrArg _ h)
      rw [hub_dist_coupon_coupon (le_of_lt hp) hrs]
      linarith [min_le_right (1 : ℝ) ((N : ℝ) * p)]
  have hcard_sites : (hubAllSites m N p).card = m + 3 := by
    have hd := hub_sites_distinct (m := m) hN hp
    unfold hubAllSites
    have hdisj : Disjoint ({hubSite0 m, hubCore m, hubOutlier m} : Finset (Point (m + 1)))
        (Finset.univ.image (hubCoupon m N p)) := by
      rw [Finset.disjoint_left]
      intro x hx1 hx2
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx1
      rcases Finset.mem_image.mp hx2 with ⟨r, _, rfl⟩
      rcases hx1 with h | h | h
      · exact hd.2.2.2.1 r h.symm
      · exact hd.2.2.2.2.1 r h.symm
      · exact hd.2.2.2.2.2 r h.symm
    rw [Finset.card_union_of_disjoint hdisj]
    rw [Finset.card_image_of_injective _ (hubCoupon_injective hN hp), Finset.card_fin]
    have h3 : ({hubSite0 m, hubCore m, hubOutlier m} : Finset (Point (m + 1))).card = 3 := by
      rw [Finset.card_insert_of_notMem, Finset.card_pair hd.2.2.1]
      simp [hd.1, hd.2.1]
    rw [h3]; omega
  have hlb : δ / 2 ≤ multisetOptCost (hubPts m M N p) (m + 2) := by
    unfold multisetOptCost
    apply le_csInf (multisetOptCost_nonempty (by omega : 1 ≤ m + 1) _ _)
    rintro v ⟨C, hC, rfl⟩
    have hCne : C.Nonempty := Finset.card_pos.mp (by omega)
    let assign : Point (m + 1) → Point (m + 1) :=
      fun x => (exists_mem_distSq_eq x hCne).choose
    have hmaps : Set.MapsTo assign (hubAllSites m N p) C :=
      fun x _ => (exists_mem_distSq_eq x hCne).choose_spec.1
    obtain ⟨x, hx, y, hy, hxy, hEq⟩ :=
      Finset.exists_ne_map_eq_of_card_lt_of_maps_to (by omega : C.card < (hubAllSites m N p).card)
        hmaps
    have hdx : distSq x C = ‖x - assign x‖ ^ 2 := (exists_mem_distSq_eq x hCne).choose_spec.2
    have hdy : distSq y C = ‖y - assign x‖ ^ 2 := by
      rw [hEq]; exact (exists_mem_distSq_eq y hCne).choose_spec.2
    have hpair : δ / 2 ≤ distSq x C + distSq y C := by
      have h1 := hd_pair x hx y hy hxy
      have h2 := sq_dist_le_two_sum_sq x y (assign x)
      linarith
    have hcost_ge : distSq x C + distSq y C ≤ multisetCost (hubPts m M N p) C := by
      rw [multisetCost_hubPts]
      have hsum_sites : ∑ z ∈ hubAllSites m N p, distSq z C ≤
          (M : ℝ) * distSq (hubSite0 m) C + (N : ℝ) * distSq (hubCore m) C +
          distSq (hubOutlier m) C + ∑ r : Fin m, distSq (hubCoupon m N p r) C := by
        have hd := hub_sites_distinct (m := m) hN hp
        unfold hubAllSites
        have hdisj : Disjoint ({hubSite0 m, hubCore m, hubOutlier m} : Finset (Point (m + 1)))
            (Finset.univ.image (hubCoupon m N p)) := by
          rw [Finset.disjoint_left]
          intro z hz1 hz2
          simp only [Finset.mem_insert, Finset.mem_singleton] at hz1
          rcases Finset.mem_image.mp hz2 with ⟨r, _, rfl⟩
          rcases hz1 with h | h | h
          · exact hd.2.2.2.1 r h.symm
          · exact hd.2.2.2.2.1 r h.symm
          · exact hd.2.2.2.2.2 r h.symm
        rw [Finset.sum_union hdisj,
          Finset.sum_image (fun a _ b _ h => hubCoupon_injective hN hp h)]
        rw [Finset.sum_insert (by simp [hd.1, hd.2.1]), Finset.sum_pair hd.2.2.1]
        have hM1 : (1 : ℝ) ≤ (M : ℝ) := by exact_mod_cast hM
        have hN1 : (1 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
        nlinarith [distSq_nonneg (hubSite0 m) C, distSq_nonneg (hubCore m) C]
      have hpair_le : distSq x C + distSq y C ≤ ∑ z ∈ hubAllSites m N p, distSq z C := by
        have hsub : ({x, y} : Finset (Point (m + 1))) ⊆ hubAllSites m N p := by
          intro z hz
          simp only [Finset.mem_insert, Finset.mem_singleton] at hz
          rcases hz with rfl | rfl <;> assumption
        calc distSq x C + distSq y C = ∑ z ∈ ({x, y} : Finset (Point (m + 1))), distSq z C := by
              rw [Finset.sum_pair hxy]
          _ ≤ ∑ z ∈ hubAllSites m N p, distSq z C :=
              Finset.sum_le_sum_of_subset_of_nonneg hsub (fun _ _ _ => distSq_nonneg _ _)
      linarith
    linarith
  linarith

lemma multisetOptCost_hubPts_le {m M N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    multisetOptCost (hubPts m M N p) (m + 2) ≤ (N : ℝ) / ((N : ℝ) + 1) := by
  let cCore : Point (m + 1) :=
    EuclideanSpace.single (0 : Fin (m + 1)) (((N : ℝ) + 2) / ((N : ℝ) + 1))
  let C : Finset (Point (m + 1)) :=
    {hubSite0 m, cCore} ∪ Finset.univ.image (hubCoupon m N p)
  have hNp : (0 : ℝ) < (N : ℝ) * p := by
    have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
    positivity
  have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
  have h0c : hubSite0 m ≠ cCore := by
    intro h
    have h0 := congrArg (fun v : Point (m + 1) => v 0) h
    simp only [hubSite0, cCore, PiLp.zero_apply, PiLp.single_apply, ite_true] at h0
    have : (0 : ℝ) < ((N : ℝ) + 2) / ((N : ℝ) + 1) := by positivity
    linarith
  have hdisj : Disjoint ({hubSite0 m, cCore} : Finset (Point (m + 1)))
      (Finset.univ.image (hubCoupon m N p)) := by
    rw [Finset.disjoint_left]
    intro z hz1 hz2
    simp only [Finset.mem_insert, Finset.mem_singleton] at hz1
    rcases Finset.mem_image.mp hz2 with ⟨r, _, rfl⟩
    rcases hz1 with h | h
    · exact (hub_sites_distinct hN hp).2.2.2.1 r h.symm
    · have h0 := congrArg (fun v : Point (m + 1) => v r.succ) h
      simp only [hubCoupon, cCore, PiLp.single_apply,
        (Fin.succ_ne_zero r), ite_false, ite_true] at h0
      have hsq : 0 < Real.sqrt ((N : ℝ) * p) := Real.sqrt_pos.mpr hNp
      linarith
  have hCcard : C.card = m + 2 := by
    unfold C
    rw [Finset.card_union_of_disjoint hdisj, Finset.card_pair h0c,
      Finset.card_image_of_injective _ (hubCoupon_injective hN hp), Finset.card_fin]
    omega
  calc multisetOptCost (hubPts m M N p) (m + 2)
      ≤ multisetCost (hubPts m M N p) C := multisetOptCost_le_cost _ C hCcard
    _ = (M : ℝ) * distSq (hubSite0 m) C + (N : ℝ) * distSq (hubCore m) C +
        distSq (hubOutlier m) C + ∑ r : Fin m, distSq (hubCoupon m N p r) C :=
        multisetCost_hubPts m M N p C
    _ ≤ (N : ℝ) / ((N : ℝ) + 1) := by
        have h0 : distSq (hubSite0 m) C = 0 :=
          distSq_of_mem (Finset.mem_union_left _ (by simp))
        have hcoups : ∀ r : Fin m, distSq (hubCoupon m N p r) C = 0 := fun r =>
          distSq_of_mem (Finset.mem_union_right _ (Finset.mem_image_of_mem _ (Finset.mem_univ r)))
        have hcMem : cCore ∈ C := Finset.mem_union_left _ (by simp)
        have hcore : distSq (hubCore m) C ≤ (1 / ((N : ℝ) + 1)) ^ 2 := by
          calc distSq (hubCore m) C ≤ ‖hubCore m - cCore‖ ^ 2 := distSq_le _ hcMem
            _ = (1 - ((N : ℝ) + 2) / ((N : ℝ) + 1)) ^ 2 := hub_sq_dist_single_same 0 _ _
            _ = (1 / ((N : ℝ) + 1)) ^ 2 := by
                have hne : (N : ℝ) + 1 ≠ 0 := by positivity
                field_simp [hne]; ring
        have hout : distSq (hubOutlier m) C ≤ ((N : ℝ) / ((N : ℝ) + 1)) ^ 2 := by
          calc distSq (hubOutlier m) C ≤ ‖hubOutlier m - cCore‖ ^ 2 := distSq_le _ hcMem
            _ = (2 - ((N : ℝ) + 2) / ((N : ℝ) + 1)) ^ 2 := hub_sq_dist_single_same 0 _ _
            _ = ((N : ℝ) / ((N : ℝ) + 1)) ^ 2 := by
                have hne : (N : ℝ) + 1 ≠ 0 := by positivity
                field_simp [hne]; ring
        rw [h0, Finset.sum_eq_zero (fun r _ => hcoups r), mul_zero, zero_add, add_zero]
        have hcalc : (N : ℝ) * (1 / ((N : ℝ) + 1)) ^ 2 + ((N : ℝ) / ((N : ℝ) + 1)) ^ 2 =
            (N : ℝ) / ((N : ℝ) + 1) := by
          have hne : (N : ℝ) + 1 ≠ 0 := by positivity
          field_simp [hne]; ring
        nlinarith

/-! #### Exact discrete Markov chain for the hub continuation from `{0}` -/

/-- Set of unhit coupon indices given center set `C`. -/
private def unhitCoupons (m N : ℕ) (p : ℝ) (C : Finset (Point (m + 1))) : Finset (Fin m) :=
  Finset.univ.filter (fun r : Fin m => hubCoupon m N p r ∉ C)

private lemma hub_distSq_core {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) {C : Finset (Point (m + 1))}
    (h0 : hubSite0 m ∈ C) (hsub : C ⊆ hubAllSites m N p) (hc : hubCore m ∉ C) :
    distSq (hubCore m) C = 1 := by
  have hCne : C.Nonempty := ⟨hubSite0 m, h0⟩
  apply le_antisymm
  · calc distSq (hubCore m) C ≤ ‖hubCore m - hubSite0 m‖ ^ 2 := distSq_le _ h0
      _ = 1 := by rw [norm_sub_rev, hub_dist_0_core]
  · rw [distSq_eq_inf' _ hCne]
    apply Finset.le_inf'
    intro c hcC
    have hmem := hsub hcC
    simp only [hubAllSites, Finset.mem_union, Finset.mem_insert, Finset.mem_singleton,
      Finset.mem_image, Finset.mem_univ, true_and] at hmem
    rcases hmem with (rfl | rfl | rfl) | ⟨r, rfl⟩
    · rw [norm_sub_rev, hub_dist_0_core]
    · exact absurd hcC hc
    · rw [hub_dist_core_outlier]
    · rw [hub_dist_core_coupon hp]; linarith [mul_nonneg (Nat.cast_nonneg N) hp]

private lemma hub_distSq_outlier_core_hit {m N : ℕ} {p : ℝ} (hp : 0 ≤ p)
    {C : Finset (Point (m + 1))} (hcore : hubCore m ∈ C) (hsub : C ⊆ hubAllSites m N p)
    (ho : hubOutlier m ∉ C) :
    distSq (hubOutlier m) C = 1 := by
  have hCne : C.Nonempty := ⟨hubCore m, hcore⟩
  apply le_antisymm
  · calc distSq (hubOutlier m) C ≤ ‖hubOutlier m - hubCore m‖ ^ 2 := distSq_le _ hcore
      _ = 1 := by rw [norm_sub_rev, hub_dist_core_outlier]
  · rw [distSq_eq_inf' _ hCne]
    apply Finset.le_inf'
    intro c hcC
    have hmem := hsub hcC
    simp only [hubAllSites, Finset.mem_union, Finset.mem_insert, Finset.mem_singleton,
      Finset.mem_image, Finset.mem_univ, true_and] at hmem
    rcases hmem with (rfl | rfl | rfl) | ⟨r, rfl⟩
    · rw [norm_sub_rev, hub_dist_0_outlier]; norm_num
    · rw [norm_sub_rev, hub_dist_core_outlier]
    · exact absurd hcC ho
    · rw [hub_dist_outlier_coupon hp]; linarith [mul_nonneg (Nat.cast_nonneg N) hp]

private lemma hub_distSq_outlier_core_unhit {m N : ℕ} {p : ℝ} (hp : 0 ≤ p)
    {C : Finset (Point (m + 1))} (h0 : hubSite0 m ∈ C) (hsub : C ⊆ hubAllSites m N p)
    (hc : hubCore m ∉ C) (ho : hubOutlier m ∉ C) :
    distSq (hubOutlier m) C = 4 := by
  have hCne : C.Nonempty := ⟨hubSite0 m, h0⟩
  apply le_antisymm
  · calc distSq (hubOutlier m) C ≤ ‖hubOutlier m - hubSite0 m‖ ^ 2 := distSq_le _ h0
      _ = 4 := by rw [norm_sub_rev, hub_dist_0_outlier]
  · rw [distSq_eq_inf' _ hCne]
    apply Finset.le_inf'
    intro c hcC
    have hmem := hsub hcC
    simp only [hubAllSites, Finset.mem_union, Finset.mem_insert, Finset.mem_singleton,
      Finset.mem_image, Finset.mem_univ, true_and] at hmem
    rcases hmem with (rfl | rfl | rfl) | ⟨r, rfl⟩
    · rw [norm_sub_rev, hub_dist_0_outlier]
    · exact absurd hcC hc
    · exact absurd hcC ho
    · rw [hub_dist_outlier_coupon hp]; linarith [mul_nonneg (Nat.cast_nonneg N) hp]

private lemma hub_distSq_coupon {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) {C : Finset (Point (m + 1))}
    (h0 : hubSite0 m ∈ C) (hsub : C ⊆ hubAllSites m N p) {r : Fin m}
    (hr : hubCoupon m N p r ∉ C) :
    distSq (hubCoupon m N p r) C = (N : ℝ) * p := by
  have hCne : C.Nonempty := ⟨hubSite0 m, h0⟩
  apply le_antisymm
  · calc distSq (hubCoupon m N p r) C ≤ ‖hubCoupon m N p r - hubSite0 m‖ ^ 2 := distSq_le _ h0
      _ = (N : ℝ) * p := by rw [norm_sub_rev, hub_dist_0_coupon hp]
  · rw [distSq_eq_inf' _ hCne]
    apply Finset.le_inf'
    intro c hcC
    have hmem := hsub hcC
    simp only [hubAllSites, Finset.mem_union, Finset.mem_insert, Finset.mem_singleton,
      Finset.mem_image, Finset.mem_univ, true_and] at hmem
    rcases hmem with (rfl | rfl | rfl) | ⟨s, rfl⟩
    · rw [norm_sub_rev, hub_dist_0_coupon hp]
    · rw [norm_sub_rev, hub_dist_core_coupon hp]; linarith
    · rw [norm_sub_rev, hub_dist_outlier_coupon hp]; linarith
    · have hrs : r ≠ s := fun h => hr (h ▸ hcC)
      rw [hub_dist_coupon_coupon hp hrs]; linarith [mul_nonneg (Nat.cast_nonneg N) hp]

private lemma sum_coupons_distSq {m N : ℕ} {p : ℝ} (hp : 0 ≤ p) {C : Finset (Point (m + 1))}
    (h0 : hubSite0 m ∈ C) (hsub : C ⊆ hubAllSites m N p) :
    ∑ r : Fin m, distSq (hubCoupon m N p r) C =
      ((unhitCoupons m N p C).card : ℝ) * ((N : ℝ) * p) := by
  rw [← Finset.sum_filter_add_sum_filter_not Finset.univ (fun r : Fin m => hubCoupon m N p r ∉ C)]
  have hhit0 : ∑ r ∈ Finset.univ.filter (fun r : Fin m => ¬ hubCoupon m N p r ∉ C),
      distSq (hubCoupon m N p r) C = 0 := by
    refine Finset.sum_eq_zero (fun r hr => ?_)
    have hmem : hubCoupon m N p r ∈ C := by simpa using (Finset.mem_filter.mp hr).2
    exact distSq_of_mem hmem
  rw [hhit0, add_zero]
  have hunhit : ∀ r ∈ unhitCoupons m N p C, distSq (hubCoupon m N p r) C = (N : ℝ) * p :=
    fun r hr => hub_distSq_coupon hp h0 hsub (Finset.mem_filter.mp hr).2
  change ∑ r ∈ unhitCoupons m N p C, distSq (hubCoupon m N p r) C = _
  rw [Finset.sum_congr rfl hunhit, Finset.sum_const, nsmul_eq_mul]

private lemma unhitCoupons_insert_core {m N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p)
    (C : Finset (Point (m + 1))) :
    unhitCoupons m N p (insert (hubCore m) C) = unhitCoupons m N p C := by
  ext r
  simp only [unhitCoupons, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert,
    not_or]
  have hne : hubCoupon m N p r ≠ hubCore m := (hub_sites_distinct hN hp).2.2.2.2.1 r |>.symm
  simp [hne]

private lemma unhitCoupons_insert_outlier {m N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p)
    (C : Finset (Point (m + 1))) :
    unhitCoupons m N p (insert (hubOutlier m) C) = unhitCoupons m N p C := by
  ext r
  simp only [unhitCoupons, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert,
    not_or]
  have hne : hubCoupon m N p r ≠ hubOutlier m := (hub_sites_distinct hN hp).2.2.2.2.2 r |>.symm
  simp [hne]

private lemma unhitCoupons_insert_coupon {m N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p)
    (C : Finset (Point (m + 1))) (r₀ : Fin m) :
    unhitCoupons m N p (insert (hubCoupon m N p r₀) C) = (unhitCoupons m N p C).erase r₀ := by
  ext r
  simp only [unhitCoupons, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert,
    Finset.mem_erase, not_or]
  constructor
  · rintro ⟨hne, hnm⟩
    exact ⟨fun h => hne (congrArg _ h), hnm⟩
  · rintro ⟨hne, hnm⟩
    exact ⟨fun h => hne (hubCoupon_injective hN hp h), hnm⟩

/-- Exact recurrence for state `(core_hit = true, outlier_hit = false, j, j)`. -/
def hubA (N : ℕ) (p : ℝ) : ℕ → ℝ
  | 0     => 1
  | j + 1 =>
      ((N : ℝ) * p + ((j + 1 : ℕ) : ℝ) * (N : ℝ) * p * hubA N p j) /
      (1 + ((j + 1 : ℕ) : ℝ) * (N : ℝ) * p)

/-- Exact recurrence for state `(core_hit = false, outlier_hit = false, j, j + 1)`. -/
def hubC (N : ℕ) (p : ℝ) : ℕ → ℝ
  | 0     => 5 * (N : ℝ) / ((N : ℝ) + 4)
  | j + 1 =>
      ((N : ℝ) * hubA N p (j + 1) + 4 * (N : ℝ) * KFun (j + 1) p +
        ((j + 1 : ℕ) : ℝ) * (N : ℝ) * p * hubC N p j) /
      ((N : ℝ) + 4 + ((j + 1 : ℕ) : ℝ) * (N : ℝ) * p)

private lemma KFun_succ_rec (j : ℕ) {p : ℝ} (hp : 0 < p) :
    KFun (j + 1) p =
      (p + ((j + 1 : ℕ) : ℝ) * p * KFun j p) / (1 + ((j + 1 : ℕ) : ℝ) * p) := by
  have hden : 1 + ((j + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
  have hpi_succ : piFun (j + 1) p =
      piFun j p * ((((j + 1 : ℕ) : ℝ) * p) / (1 + ((j + 1 : ℕ) : ℝ) * p)) := by
    unfold piFun
    rw [Finset.prod_range_succ]
  have hK : ∀ n : ℕ, KFun n p = p + (1 - p) * piFun n p := by
    intro n
    unfold KFun
    split_ifs with hn
    · subst hn; simp [piFun]
    · rfl
  rw [hK (j + 1), hK j, hpi_succ]
  field_simp [hden]
  ring

private lemma multisetFinalCostExpect_succ {d n : ℕ} (X : Fin n → Point d)
    (C : Finset (Point d)) (r : ℕ) :
    multisetFinalCostExpect X C (r + 1) =
      if 0 < multisetCost X C then
        ∑ i : Fin n, (distSq (X i) C / multisetCost X C) *
          multisetFinalCostExpect X (insert (X i) C) r
      else
        multisetFinalCostExpect X C r := rfl

private lemma multisetFinalCostExpect_hubPts_succ {m M N : ℕ} {p : ℝ}
    {C : Finset (Point (m + 1))} (r : ℕ) (hpos : 0 < multisetCost (hubPts m M N p) C) :
    multisetFinalCostExpect (hubPts m M N p) C (r + 1) =
      (M : ℝ) * ((distSq (hubSite0 m) C / multisetCost (hubPts m M N p) C) *
        multisetFinalCostExpect (hubPts m M N p) (insert (hubSite0 m) C) r) +
      (N : ℝ) * ((distSq (hubCore m) C / multisetCost (hubPts m M N p) C) *
        multisetFinalCostExpect (hubPts m M N p) (insert (hubCore m) C) r) +
      ((distSq (hubOutlier m) C / multisetCost (hubPts m M N p) C) *
        multisetFinalCostExpect (hubPts m M N p) (insert (hubOutlier m) C) r) +
      ∑ s : Fin m, (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
        multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) r := by
  rw [multisetFinalCostExpect_succ]
  simp only [hpos, ↓reduceIte]
  exact hubPts_sum m M N p (fun x =>
    (distSq x C / multisetCost (hubPts m M N p) C) *
      multisetFinalCostExpect (hubPts m M N p) (insert x C) r)

private lemma hub_expect_both_hit {m M N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    ∀ (r j : ℕ) (C : Finset (Point (m + 1))),
      r ≤ j → hubSite0 m ∈ C → hubCore m ∈ C → hubOutlier m ∈ C →
      C ⊆ hubAllSites m N p → (unhitCoupons m N p C).card = j →
      multisetFinalCostExpect (hubPts m M N p) C r = ((j - r : ℕ) : ℝ) * ((N : ℝ) * p)
  | 0, j, C, _, h0, hc, ho, hsub, hj => by
      simp only [multisetFinalCostExpect, Nat.sub_zero]
      rw [multisetCost_hubPts, distSq_of_mem h0, distSq_of_mem hc, distSq_of_mem ho,
        sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
      ring
  | r + 1, j, C, hrj, h0, hc, ho, hsub, hj => by
      have hNp : (0 : ℝ) < (N : ℝ) * p := by
        have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
        positivity
      have hj1 : 1 ≤ j := by omega
      have htot : multisetCost (hubPts m M N p) C = (j : ℝ) * ((N : ℝ) * p) := by
        rw [multisetCost_hubPts, distSq_of_mem h0, distSq_of_mem hc, distSq_of_mem ho,
          sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
        ring
      have htot_pos : 0 < multisetCost (hubPts m M N p) C := by
        rw [htot]
        have : (0 : ℝ) < (j : ℝ) := by exact_mod_cast hj1
        positivity
      rw [multisetFinalCostExpect_hubPts_succ r htot_pos, distSq_of_mem h0, distSq_of_mem hc,
        distSq_of_mem ho]
      simp only [zero_div, zero_mul, mul_zero, add_zero, zero_add]
      rw [← Finset.sum_filter_add_sum_filter_not Finset.univ
        (fun s : Fin m => hubCoupon m N p s ∉ C)]
      have hhit0 : ∑ s ∈ Finset.univ.filter (fun s : Fin m => ¬ hubCoupon m N p s ∉ C),
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) r = 0 := by
        refine Finset.sum_eq_zero (fun s hs => ?_)
        have hmem : hubCoupon m N p s ∈ C := by simpa using (Finset.mem_filter.mp hs).2
        rw [distSq_of_mem hmem, zero_div, zero_mul]
      rw [hhit0, add_zero]
      change ∑ s ∈ unhitCoupons m N p C, _ = _
      have hterm : ∀ s ∈ unhitCoupons m N p C,
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) r =
          ((N : ℝ) * p / ((j : ℝ) * ((N : ℝ) * p))) * (((j - 1) - r : ℕ) : ℝ) * ((N : ℝ) * p) := by
        intro s hs
        have hnm : hubCoupon m N p s ∉ C := (Finset.mem_filter.mp hs).2
        rw [hub_distSq_coupon (le_of_lt hp) h0 hsub hnm, htot]
        have hsub' : insert (hubCoupon m N p s) C ⊆ hubAllSites m N p := by
          intro z hz
          rcases Finset.mem_insert.mp hz with rfl | hzC
          · exact Finset.mem_union_right _ (Finset.mem_image_of_mem _ (Finset.mem_univ s))
          · exact hsub hzC
        have hj' : (unhitCoupons m N p (insert (hubCoupon m N p s) C)).card = j - 1 := by
          rw [unhitCoupons_insert_coupon hN hp, Finset.card_erase_of_mem hs, hj]
        rw [hub_expect_both_hit hN hp r (j - 1) (insert (hubCoupon m N p s) C) (by omega)
          (Finset.mem_insert_of_mem h0) (Finset.mem_insert_of_mem hc)
          (Finset.mem_insert_of_mem ho) hsub' hj']
        ring
      rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul]
      have hsub_nat : (j - 1) - r = j - (r + 1) := by omega
      rw [hsub_nat]
      have hjne : (j : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
      have hNp_ne : (N : ℝ) * p ≠ 0 := ne_of_gt hNp
      field_simp [hjne, hNp_ne]

private lemma hub_expect_core_hit {m M N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    ∀ (j : ℕ) (C : Finset (Point (m + 1))),
      hubSite0 m ∈ C → hubCore m ∈ C → hubOutlier m ∉ C →
      C ⊆ hubAllSites m N p → (unhitCoupons m N p C).card = j →
      multisetFinalCostExpect (hubPts m M N p) C j = hubA N p j
  | 0, C, h0, hc, ho, hsub, hj => by
      simp only [multisetFinalCostExpect, hubA]
      rw [multisetCost_hubPts, distSq_of_mem h0, distSq_of_mem hc,
        hub_distSq_outlier_core_hit (le_of_lt hp) hc hsub ho,
        sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
      simp
  | j + 1, C, h0, hc, ho, hsub, hj => by
      have hNp : (0 : ℝ) < (N : ℝ) * p := by
        have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
        positivity
      have htot : multisetCost (hubPts m M N p) C =
          1 + ((j + 1 : ℕ) : ℝ) * (N : ℝ) * p := by
        rw [multisetCost_hubPts, distSq_of_mem h0, distSq_of_mem hc,
          hub_distSq_outlier_core_hit (le_of_lt hp) hc hsub ho,
          sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
        ring
      have htot_pos : 0 < multisetCost (hubPts m M N p) C := by
        rw [htot]; positivity
      rw [multisetFinalCostExpect_hubPts_succ j htot_pos, hubA, distSq_of_mem h0,
        distSq_of_mem hc, hub_distSq_outlier_core_hit (le_of_lt hp) hc hsub ho]
      simp only [zero_div, zero_mul, mul_zero, zero_add]
      have hout_sub : insert (hubOutlier m) C ⊆ hubAllSites m N p := by
        intro z hz
        rcases Finset.mem_insert.mp hz with rfl | hzC
        · exact Finset.mem_union_left _ (by simp)
        · exact hsub hzC
      have hout_val :
          multisetFinalCostExpect (hubPts m M N p) (insert (hubOutlier m) C) j = (N : ℝ) * p := by
        have h := hub_expect_both_hit (M := M) hN hp j (j + 1) (insert (hubOutlier m) C)
          (by omega) (Finset.mem_insert_of_mem h0) (Finset.mem_insert_of_mem hc)
          (Finset.mem_insert_self _ _) hout_sub
          (by rw [unhitCoupons_insert_outlier hN hp, hj])
        simpa using h
      rw [hout_val]
      rw [← Finset.sum_filter_add_sum_filter_not Finset.univ
        (fun s : Fin m => hubCoupon m N p s ∉ C)]
      have hhit0 : ∑ s ∈ Finset.univ.filter (fun s : Fin m => ¬ hubCoupon m N p s ∉ C),
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) j = 0 := by
        refine Finset.sum_eq_zero (fun s hs => ?_)
        have hmem : hubCoupon m N p s ∈ C := by simpa using (Finset.mem_filter.mp hs).2
        rw [distSq_of_mem hmem, zero_div, zero_mul]
      rw [hhit0, add_zero]
      change _ + ∑ s ∈ unhitCoupons m N p C, _ = _
      have hterm : ∀ s ∈ unhitCoupons m N p C,
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) j =
          ((N : ℝ) * p / multisetCost (hubPts m M N p) C) * hubA N p j := by
        intro s hs
        have hnm : hubCoupon m N p s ∉ C := (Finset.mem_filter.mp hs).2
        rw [hub_distSq_coupon (le_of_lt hp) h0 hsub hnm]
        have hsub' : insert (hubCoupon m N p s) C ⊆ hubAllSites m N p := by
          intro z hz
          rcases Finset.mem_insert.mp hz with rfl | hzC
          · exact Finset.mem_union_right _ (Finset.mem_image_of_mem _ (Finset.mem_univ s))
          · exact hsub hzC
        have ho' : hubOutlier m ∉ insert (hubCoupon m N p s) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.2.2.2 s, ho⟩
        have hj' : (unhitCoupons m N p (insert (hubCoupon m N p s) C)).card = j := by
          rw [unhitCoupons_insert_coupon hN hp, Finset.card_erase_of_mem hs, hj]; omega
        rw [hub_expect_core_hit hN hp j (insert (hubCoupon m N p s) C)
          (Finset.mem_insert_of_mem h0) (Finset.mem_insert_of_mem hc) ho' hsub' hj']
      rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul, htot]
      ring

private lemma hub_expect_outlier_hit {m M N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    ∀ (j : ℕ) (C : Finset (Point (m + 1))),
      hubSite0 m ∈ C → hubCore m ∉ C → hubOutlier m ∈ C →
      C ⊆ hubAllSites m N p → (unhitCoupons m N p C).card = j →
      multisetFinalCostExpect (hubPts m M N p) C j = (N : ℝ) * KFun j p
  | 0, C, h0, hc, ho, hsub, hj => by
      simp only [multisetFinalCostExpect, KFun, ↓reduceIte, mul_one]
      rw [multisetCost_hubPts, distSq_of_mem h0, hub_distSq_core (le_of_lt hp) h0 hsub hc,
        distSq_of_mem ho, sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
      simp
  | j + 1, C, h0, hc, ho, hsub, hj => by
      have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
      have htot : multisetCost (hubPts m M N p) C =
          (N : ℝ) * (1 + ((j + 1 : ℕ) : ℝ) * p) := by
        rw [multisetCost_hubPts, distSq_of_mem h0, hub_distSq_core (le_of_lt hp) h0 hsub hc,
          distSq_of_mem ho, sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
        ring
      have htot_pos : 0 < multisetCost (hubPts m M N p) C := by
        rw [htot]; positivity
      rw [multisetFinalCostExpect_hubPts_succ j htot_pos, distSq_of_mem h0,
        hub_distSq_core (le_of_lt hp) h0 hsub hc, distSq_of_mem ho]
      simp only [zero_div, zero_mul, mul_zero, zero_add, add_zero]
      have hcore_sub : insert (hubCore m) C ⊆ hubAllSites m N p := by
        intro z hz
        rcases Finset.mem_insert.mp hz with rfl | hzC
        · exact Finset.mem_union_left _ (by simp)
        · exact hsub hzC
      have hcore_val :
          multisetFinalCostExpect (hubPts m M N p) (insert (hubCore m) C) j = (N : ℝ) * p := by
        have h := hub_expect_both_hit (M := M) hN hp j (j + 1) (insert (hubCore m) C)
          (by omega) (Finset.mem_insert_of_mem h0) (Finset.mem_insert_self _ _)
          (Finset.mem_insert_of_mem ho) hcore_sub
          (by rw [unhitCoupons_insert_core hN hp, hj])
        simpa using h
      rw [hcore_val]
      rw [← Finset.sum_filter_add_sum_filter_not Finset.univ
        (fun s : Fin m => hubCoupon m N p s ∉ C)]
      have hhit0 : ∑ s ∈ Finset.univ.filter (fun s : Fin m => ¬ hubCoupon m N p s ∉ C),
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) j = 0 := by
        refine Finset.sum_eq_zero (fun s hs => ?_)
        have hmem : hubCoupon m N p s ∈ C := by simpa using (Finset.mem_filter.mp hs).2
        rw [distSq_of_mem hmem, zero_div, zero_mul]
      rw [hhit0, add_zero]
      change _ + ∑ s ∈ unhitCoupons m N p C, _ = _
      have hterm : ∀ s ∈ unhitCoupons m N p C,
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) j =
          ((N : ℝ) * p / multisetCost (hubPts m M N p) C) * ((N : ℝ) * KFun j p) := by
        intro s hs
        have hnm : hubCoupon m N p s ∉ C := (Finset.mem_filter.mp hs).2
        rw [hub_distSq_coupon (le_of_lt hp) h0 hsub hnm]
        have hsub' : insert (hubCoupon m N p s) C ⊆ hubAllSites m N p := by
          intro z hz
          rcases Finset.mem_insert.mp hz with rfl | hzC
          · exact Finset.mem_union_right _ (Finset.mem_image_of_mem _ (Finset.mem_univ s))
          · exact hsub hzC
        have hc' : hubCore m ∉ insert (hubCoupon m N p s) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.2.2.1 s, hc⟩
        have hj' : (unhitCoupons m N p (insert (hubCoupon m N p s) C)).card = j := by
          rw [unhitCoupons_insert_coupon hN hp, Finset.card_erase_of_mem hs, hj]; omega
        rw [hub_expect_outlier_hit hN hp j (insert (hubCoupon m N p s) C)
          (Finset.mem_insert_of_mem h0) hc' (Finset.mem_insert_of_mem ho) hsub' hj']
      rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul, htot,
        KFun_succ_rec j hp]
      have hNne : (N : ℝ) ≠ 0 := ne_of_gt hNpos
      have hden : 1 + ((j + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
      field_simp [hNne, hden]

private lemma hub_expect_neither_hit {m M N : ℕ} {p : ℝ} (hN : 1 ≤ N) (hp : 0 < p) :
    ∀ (j : ℕ) (C : Finset (Point (m + 1))),
      hubSite0 m ∈ C → hubCore m ∉ C → hubOutlier m ∉ C →
      C ⊆ hubAllSites m N p → (unhitCoupons m N p C).card = j →
      multisetFinalCostExpect (hubPts m M N p) C (j + 1) = hubC N p j
  | 0, C, h0, hc, ho, hsub, hj => by
      have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
      have htot : multisetCost (hubPts m M N p) C = (N : ℝ) + 4 := by
        rw [multisetCost_hubPts, distSq_of_mem h0, hub_distSq_core (le_of_lt hp) h0 hsub hc,
          hub_distSq_outlier_core_unhit (le_of_lt hp) h0 hsub hc ho,
          sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
        simp
      have htot_pos : 0 < multisetCost (hubPts m M N p) C := by
        rw [htot]; positivity
      rw [multisetFinalCostExpect_hubPts_succ 0 htot_pos, hubC, distSq_of_mem h0,
        hub_distSq_core (le_of_lt hp) h0 hsub hc,
        hub_distSq_outlier_core_unhit (le_of_lt hp) h0 hsub hc ho]
      simp only [zero_div, zero_mul, mul_zero, zero_add]
      have hcoups0 : ∑ s : Fin m,
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) 0 = 0 := by
        refine Finset.sum_eq_zero (fun s _ => ?_)
        have hmem : hubCoupon m N p s ∈ C := by
          by_contra hnm
          have : s ∈ unhitCoupons m N p C := Finset.mem_filter.mpr ⟨Finset.mem_univ _, hnm⟩
          have := Finset.card_pos.mpr ⟨s, this⟩
          omega
        rw [distSq_of_mem hmem, zero_div, zero_mul]
      rw [hcoups0, add_zero]
      have hcore_sub : insert (hubCore m) C ⊆ hubAllSites m N p := by
        intro z hz; rcases Finset.mem_insert.mp hz with rfl | hzC
        · exact Finset.mem_union_left _ (by simp)
        · exact hsub hzC
      have hout_sub : insert (hubOutlier m) C ⊆ hubAllSites m N p := by
        intro z hz; rcases Finset.mem_insert.mp hz with rfl | hzC
        · exact Finset.mem_union_left _ (by simp)
        · exact hsub hzC
      have hcore_val : multisetFinalCostExpect (hubPts m M N p) (insert (hubCore m) C) 0 = 1 := by
        have ho' : hubOutlier m ∉ insert (hubCore m) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.1.symm, ho⟩
        have h := hub_expect_core_hit (M := M) hN hp 0 (insert (hubCore m) C)
          (Finset.mem_insert_of_mem h0) (Finset.mem_insert_self _ _) ho' hcore_sub
          (by rw [unhitCoupons_insert_core hN hp, hj])
        simpa [hubA] using h
      have hout_val : multisetFinalCostExpect (hubPts m M N p) (insert (hubOutlier m) C) 0 =
          (N : ℝ) := by
        have hc' : hubCore m ∉ insert (hubOutlier m) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.1, hc⟩
        have h := hub_expect_outlier_hit (M := M) hN hp 0 (insert (hubOutlier m) C)
          (Finset.mem_insert_of_mem h0) hc' (Finset.mem_insert_self _ _) hout_sub
          (by rw [unhitCoupons_insert_outlier hN hp, hj])
        simpa [KFun] using h
      rw [hcore_val, hout_val, htot]
      ring
  | j + 1, C, h0, hc, ho, hsub, hj => by
      have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
      have htot : multisetCost (hubPts m M N p) C =
          (N : ℝ) + 4 + ((j + 1 : ℕ) : ℝ) * (N : ℝ) * p := by
        rw [multisetCost_hubPts, distSq_of_mem h0, hub_distSq_core (le_of_lt hp) h0 hsub hc,
          hub_distSq_outlier_core_unhit (le_of_lt hp) h0 hsub hc ho,
          sum_coupons_distSq (le_of_lt hp) h0 hsub, hj]
        ring
      have htot_pos : 0 < multisetCost (hubPts m M N p) C := by
        rw [htot]; positivity
      rw [multisetFinalCostExpect_hubPts_succ (j + 1) htot_pos, hubC, distSq_of_mem h0,
        hub_distSq_core (le_of_lt hp) h0 hsub hc,
        hub_distSq_outlier_core_unhit (le_of_lt hp) h0 hsub hc ho]
      simp only [zero_div, zero_mul, mul_zero, zero_add]
      have hcore_sub : insert (hubCore m) C ⊆ hubAllSites m N p := by
        intro z hz; rcases Finset.mem_insert.mp hz with rfl | hzC
        · exact Finset.mem_union_left _ (by simp)
        · exact hsub hzC
      have hout_sub : insert (hubOutlier m) C ⊆ hubAllSites m N p := by
        intro z hz; rcases Finset.mem_insert.mp hz with rfl | hzC
        · exact Finset.mem_union_left _ (by simp)
        · exact hsub hzC
      have hcore_val :
          multisetFinalCostExpect (hubPts m M N p) (insert (hubCore m) C) (j + 1) =
            hubA N p (j + 1) := by
        have ho' : hubOutlier m ∉ insert (hubCore m) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.1.symm, ho⟩
        exact hub_expect_core_hit hN hp (j + 1) (insert (hubCore m) C)
          (Finset.mem_insert_of_mem h0) (Finset.mem_insert_self _ _) ho' hcore_sub
          (by rw [unhitCoupons_insert_core hN hp, hj])
      have hout_val :
          multisetFinalCostExpect (hubPts m M N p) (insert (hubOutlier m) C) (j + 1) =
            (N : ℝ) * KFun (j + 1) p := by
        have hc' : hubCore m ∉ insert (hubOutlier m) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.1, hc⟩
        exact hub_expect_outlier_hit hN hp (j + 1) (insert (hubOutlier m) C)
          (Finset.mem_insert_of_mem h0) hc' (Finset.mem_insert_self _ _) hout_sub
          (by rw [unhitCoupons_insert_outlier hN hp, hj])
      rw [hcore_val, hout_val]
      rw [← Finset.sum_filter_add_sum_filter_not Finset.univ
        (fun s : Fin m => hubCoupon m N p s ∉ C)]
      have hhit0 : ∑ s ∈ Finset.univ.filter (fun s : Fin m => ¬ hubCoupon m N p s ∉ C),
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) (j + 1) =
          0 := by
        refine Finset.sum_eq_zero (fun s hs => ?_)
        have hmem : hubCoupon m N p s ∈ C := by simpa using (Finset.mem_filter.mp hs).2
        rw [distSq_of_mem hmem, zero_div, zero_mul]
      rw [hhit0, add_zero]
      change _ + ∑ s ∈ unhitCoupons m N p C, _ = _
      have hterm : ∀ s ∈ unhitCoupons m N p C,
          (distSq (hubCoupon m N p s) C / multisetCost (hubPts m M N p) C) *
            multisetFinalCostExpect (hubPts m M N p) (insert (hubCoupon m N p s) C) (j + 1) =
          ((N : ℝ) * p / multisetCost (hubPts m M N p) C) * hubC N p j := by
        intro s hs
        have hnm : hubCoupon m N p s ∉ C := (Finset.mem_filter.mp hs).2
        rw [hub_distSq_coupon (le_of_lt hp) h0 hsub hnm]
        have hsub' : insert (hubCoupon m N p s) C ⊆ hubAllSites m N p := by
          intro z hz; rcases Finset.mem_insert.mp hz with rfl | hzC
          · exact Finset.mem_union_right _ (Finset.mem_image_of_mem _ (Finset.mem_univ s))
          · exact hsub hzC
        have hc' : hubCore m ∉ insert (hubCoupon m N p s) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.2.2.1 s, hc⟩
        have ho' : hubOutlier m ∉ insert (hubCoupon m N p s) C := by
          rw [Finset.mem_insert]; push Not
          exact ⟨(hub_sites_distinct hN hp).2.2.2.2.2 s, ho⟩
        have hj' : (unhitCoupons m N p (insert (hubCoupon m N p s) C)).card = j := by
          rw [unhitCoupons_insert_coupon hN hp, Finset.card_erase_of_mem hs, hj]; omega
        rw [hub_expect_neither_hit hN hp j (insert (hubCoupon m N p s) C)
          (Finset.mem_insert_of_mem h0) hc' ho' hsub' hj']
      rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul, htot]
      ring

private lemma hubA_tendsto {p : ℝ} (hp : 0 < p) :
    ∀ j : ℕ, Tendsto (fun N : ℕ => hubA N p j) atTop (𝓝 (1 + harmonic j))
  | 0 => by
      simp only [hubA, harmonic_zero, add_zero]
      exact tendsto_const_nhds
  | j + 1 => by
      have ih := hubA_tendsto hp j
      have hrew : ∀ᶠ N : ℕ in atTop,
          hubA N p (j + 1) =
            (1 + ((j + 1 : ℕ) : ℝ) * hubA N p j) /
            (((N : ℝ) * p)⁻¹ + ((j + 1 : ℕ) : ℝ)) := by
        filter_upwards [eventually_ge_atTop 1] with N hN
        have hNp : (N : ℝ) * p ≠ 0 := by
          have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
          positivity
        simp only [hubA]
        field_simp [hNp]
      have hnum : Tendsto (fun N : ℕ => 1 + ((j + 1 : ℕ) : ℝ) * hubA N p j) atTop
          (𝓝 (1 + ((j + 1 : ℕ) : ℝ) * (1 + harmonic j))) :=
        tendsto_const_nhds.add (ih.const_mul _)
      have hinv : Tendsto (fun N : ℕ => ((N : ℝ) * p)⁻¹) atTop (𝓝 0) := by
        have h1 : Tendsto (fun N : ℕ => (N : ℝ)⁻¹ * p⁻¹) atTop (𝓝 (0 * p⁻¹)) :=
          tendsto_inv_nat_atTop.mul_const p⁻¹
        simpa [mul_inv_rev, mul_comm] using h1
      have hden : Tendsto (fun N : ℕ => ((N : ℝ) * p)⁻¹ + ((j + 1 : ℕ) : ℝ)) atTop
          (𝓝 (0 + ((j + 1 : ℕ) : ℝ))) := hinv.add tendsto_const_nhds
      have hden_ne : (0 : ℝ) + ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have hdiv := (hnum.div hden hden_ne).congr' (hrew.mono (fun _ h => h.symm))
      have hval : (1 + ((j + 1 : ℕ) : ℝ) * (1 + harmonic j)) / (0 + ((j + 1 : ℕ) : ℝ)) =
          1 + harmonic (j + 1) := by
        rw [harmonic_succ, zero_add]
        have hjne : ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        field_simp [hjne]
        ring
      rwa [hval] at hdiv

private lemma hubC_tendsto {p : ℝ} (hp : 0 < p) :
    ∀ j : ℕ, Tendsto (fun N : ℕ => hubC N p j) atTop (𝓝 (GFun j p))
  | 0 => by
      simp only [hubC, GFun]
      have h := (tendsto_nat_div_nat_add 4).const_mul 5
      simpa [mul_div_assoc] using h
  | j + 1 => by
      have ihA := hubA_tendsto hp (j + 1)
      have ihC := hubC_tendsto hp j
      have hrew : ∀ᶠ N : ℕ in atTop,
          hubC N p (j + 1) =
            (hubA N p (j + 1) + 4 * KFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * hubC N p j) /
            (1 + 4 * (N : ℝ)⁻¹ + ((j + 1 : ℕ) : ℝ) * p) := by
        filter_upwards [eventually_ge_atTop 1] with N hN
        have hNne : (N : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
        simp only [hubC]
        field_simp [hNne]
      have hnum :
          Tendsto (fun N : ℕ =>
              hubA N p (j + 1) + 4 * KFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * hubC N p j)
            atTop
            (𝓝 (1 + harmonic (j + 1) + 4 * KFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * GFun j p)) :=
        (ihA.add tendsto_const_nhds).add (ihC.const_mul _)
      have hden :
          Tendsto (fun N : ℕ => 1 + 4 * (N : ℝ)⁻¹ + ((j + 1 : ℕ) : ℝ) * p)
            atTop (𝓝 (1 + 4 * 0 + ((j + 1 : ℕ) : ℝ) * p)) :=
        (tendsto_const_nhds.add (tendsto_inv_nat_atTop.const_mul 4)).add tendsto_const_nhds
      have hden_ne : 1 + 4 * (0 : ℝ) + ((j + 1 : ℕ) : ℝ) * p ≠ 0 := by positivity
      have hdiv := (hnum.div hden hden_ne).congr' (hrew.mono (fun _ h => h.symm))
      have hval :
          (1 + harmonic (j + 1) + 4 * KFun (j + 1) p + ((j + 1 : ℕ) : ℝ) * p * GFun j p) /
            (1 + 4 * (0 : ℝ) + ((j + 1 : ℕ) : ℝ) * p) =
          GFun (j + 1) p := by
        simp only [GFun, KFun, Nat.succ_ne_zero, ↓reduceIte]
        ring
      rwa [hval] at hdiv

private lemma hubPts_ratio_ge {m M N : ℕ} {p : ℝ} (hM : 1 ≤ M) (hN : 1 ≤ N) (hp : 0 < p) :
    ((M : ℝ) / ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))) * hubC N p m ≤
      multisetExpectedKmppCost (hubPts m M N p) (m + 2) /
        multisetOptCost (hubPts m M N p) (m + 2) := by
  have hopt_pos : 0 < multisetOptCost (hubPts m M N p) (m + 2) :=
    multisetOptCost_hubPts_pos hM hN hp
  have hopt_le1 : multisetOptCost (hubPts m M N p) (m + 2) ≤ 1 := by
    calc multisetOptCost (hubPts m M N p) (m + 2)
        ≤ (N : ℝ) / ((N : ℝ) + 1) := multisetOptCost_hubPts_le hN hp
      _ ≤ 1 := by
          rw [div_le_one (by positivity)]
          linarith
  have hE_ge :
      ((M : ℝ) / ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))) * hubC N p m ≤
        multisetExpectedKmppCost (hubPts m M N p) (m + 2) := by
    rw [multisetExpectedKmppCost_eq_uniform_finalCostExpect hopt_pos]
    rw [hubPts_sum m M N p (fun x => multisetFinalCostExpect (hubPts m M N p) {x} (m + 1))]
    have h0_val : multisetFinalCostExpect (hubPts m M N p) {hubSite0 m} (m + 1) = hubC N p m := by
      have hd := hub_sites_distinct (m := m) hN hp
      have hsub : ({hubSite0 m} : Finset (Point (m + 1))) ⊆ hubAllSites m N p := by
        intro z hz; rw [Finset.mem_singleton.mp hz]; exact Finset.mem_union_left _ (by simp)
      have hc : hubCore m ∉ ({hubSite0 m} : Finset (Point (m + 1))) := by simp [hd.1.symm]
      have ho : hubOutlier m ∉ ({hubSite0 m} : Finset (Point (m + 1))) := by simp [hd.2.1.symm]
      have hunhit : (unhitCoupons m N p {hubSite0 m}).card = m := by
        have heq : unhitCoupons m N p {hubSite0 m} = Finset.univ := by
          ext r; simp [unhitCoupons, (hd.2.2.2.1 r).symm]
        rw [heq, Finset.card_fin]
      exact hub_expect_neither_hit hN hp m {hubSite0 m} (Finset.mem_singleton_self _) hc ho hsub
        hunhit
    rw [h0_val]
    have hnn1 : 0 ≤ (N : ℝ) * multisetFinalCostExpect (hubPts m M N p) {hubCore m} (m + 1) :=
      mul_nonneg (Nat.cast_nonneg _) (multisetFinalCostExpect_nonneg _ _ _)
    have hnn2 : 0 ≤ multisetFinalCostExpect (hubPts m M N p) {hubOutlier m} (m + 1) :=
      multisetFinalCostExpect_nonneg _ _ _
    have hnn3 : 0 ≤ ∑ r : Fin m,
        multisetFinalCostExpect (hubPts m M N p) {hubCoupon m N p r} (m + 1) :=
      Finset.sum_nonneg (fun _ _ => multisetFinalCostExpect_nonneg _ _ _)
    have hsum_ge : (M : ℝ) * hubC N p m ≤
        (M : ℝ) * hubC N p m +
        (N : ℝ) * multisetFinalCostExpect (hubPts m M N p) {hubCore m} (m + 1) +
        multisetFinalCostExpect (hubPts m M N p) {hubOutlier m} (m + 1) +
        ∑ r : Fin m, multisetFinalCostExpect (hubPts m M N p) {hubCoupon m N p r} (m + 1) := by
      linarith
    have hden_eq : ((M + N + 1 + m : ℕ) : ℝ) = (M : ℝ) + ((N + 1 + m : ℕ) : ℝ) := by
      push_cast; ring
    rw [hden_eq]
    calc ((M : ℝ) / ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))) * hubC N p m
        = ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))⁻¹ * ((M : ℝ) * hubC N p m) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left hsum_ge (inv_nonneg.mpr (by positivity))
  have hE_nn : 0 ≤ multisetExpectedKmppCost (hubPts m M N p) (m + 2) := by
    rw [multisetExpectedKmppCost_eq_uniform_finalCostExpect hopt_pos]
    exact mul_nonneg (inv_nonneg.mpr (Nat.cast_nonneg _))
      (Finset.sum_nonneg (fun _ _ => multisetFinalCostExpect_nonneg _ _ _))
  calc ((M : ℝ) / ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))) * hubC N p m
      ≤ multisetExpectedKmppCost (hubPts m M N p) (m + 2) := hE_ge
    _ = multisetExpectedKmppCost (hubPts m M N p) (m + 2) / 1 := (div_one _).symm
    _ ≤ multisetExpectedKmppCost (hubPts m M N p) (m + 2) /
          multisetOptCost (hubPts m M N p) (m + 2) :=
        div_le_div_of_nonneg_left hE_nn hopt_pos hopt_le1

/-- Theorem 3.2 (`thm:hub`), standalone existential form: for every `k ≥ 2`, `p > 0`, `δ > 0`,
    there exists a genuine finite distinct Euclidean dataset achieving ratio `> G_{k-2}(p) - δ`. -/
theorem thm_hub_exists {k : ℕ} (hk : 2 ≤ k) {p δ : ℝ} (hp : 0 < p) (hδ : 0 < δ) :
    ∃ (d : ℕ) (_ : 1 ≤ d) (X : Finset (Point d)),
      k ≤ X.card ∧ 0 < optCost X k ∧
      GFun (k - 2) p - δ < expectedKmppCost X k / optCost X k := by
  let m := k - 2
  have hkm : m + 2 = k := by omega
  have hEvN : ∀ᶠ N : ℕ in atTop, GFun m p - δ / 3 < hubC N p m ∧ 1 ≤ N :=
    ((hubC_tendsto hp m).eventually (Ioi_mem_nhds (by linarith))).and (eventually_ge_atTop 1)
  obtain ⟨N, hNgt, hN1⟩ := hEvN.exists
  have hlimM : Tendsto (fun M : ℕ => ((M : ℝ) / ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))) * hubC N p m)
      atTop (𝓝 (1 * hubC N p m)) :=
    (tendsto_nat_div_nat_add ((N + 1 + m : ℕ) : ℝ)).mul_const (hubC N p m)
  rw [one_mul] at hlimM
  have hEvM : ∀ᶠ M : ℕ in atTop,
      GFun m p - 2 * δ / 3 <
        ((M : ℝ) / ((M : ℝ) + ((N + 1 + m : ℕ) : ℝ))) * hubC N p m ∧ 1 ≤ M :=
    (hlimM.eventually (Ioi_mem_nhds (by linarith))).and (eventually_ge_atTop 1)
  obtain ⟨M, hMgt, hM1⟩ := hEvM.exists
  have hopt : 0 < multisetOptCost (hubPts m M N p) k := by
    rw [← hkm]; exact multisetOptCost_hubPts_pos hM1 hN1 hp
  have hkn : k ≤ M + N + 1 + m := by omega
  obtain ⟨X, hcard, hoptX, hratio⟩ :=
    multiset_ratio_exists_distinct (hubPts m M N p) hkn hopt (by linarith : 0 < δ / 3)
  refine ⟨m + 1, by omega, X, hcard, hoptX, ?_⟩
  have hge := hubPts_ratio_ge (m := m) hM1 hN1 hp
  rw [hkm] at hge
  linarith

/-- Nonemptiness of `ratioSet k` for every `k ≥ 1`. -/
theorem ratioSet_nonempty {k : ℕ} (hk : 1 ≤ k) : (ratioSet k).Nonempty := by
  rcases eq_or_lt_of_le hk with rfl | hlt
  · exact ratioSet_one_nonempty
  · obtain ⟨d, hd, X, hcard, hopt, _⟩ := thm_hub_exists (by omega : 2 ≤ k) zero_lt_one zero_lt_one
    exact ⟨expectedKmppCost X k / optCost X k, d, hd, X, hcard, hopt, rfl⟩

/-- Pointwise hub lower bound: `G_{k-2}(p) ≤ R_k` for every `k ≥ 2` and `p > 0`. -/
theorem GFun_le_R {k : ℕ} (hk : 2 ≤ k) (hbdd : BddAbove (ratioSet k)) {p : ℝ} (hp : 0 < p) :
    GFun (k - 2) p ≤ R k := by
  by_contra hlt
  push Not at hlt
  have hδ : 0 < GFun (k - 2) p - R k := sub_pos.mpr hlt
  obtain ⟨d, hd, X, hcard, hopt, hgt⟩ := thm_hub_exists hk hp hδ
  have hle : expectedKmppCost X k / optCost X k ≤ R k :=
    le_csSup hbdd ⟨d, hd, X, hcard, hopt, rfl⟩
  linarith

/-- **Theorem 3.2 (`thm:hub`, Hub lower bound):** for every `k ≥ 2`, `J_k ≤ R_k`. -/
theorem thm_hub {k : ℕ} (hk : 2 ≤ k) (hbdd : BddAbove (ratioSet k)) :
    JVal k ≤ R k := by
  unfold JVal
  refine csSup_le ⟨GFun (k - 2) 1, 1, Set.mem_Ioi.mpr zero_lt_one, rfl⟩ ?_
  rintro _ ⟨p, hp, rfl⟩
  exact GFun_le_R hk hbdd hp

/-! ### Section 4: Theorem 3.4 (`thm:simplex`, Reservoir regular-simplex lower bound) -/

/-- Vertex `i : Fin N` of the centered regular simplex in `ℝ^{N + (m + 1)}` with
    `‖v_i‖² = 1/N` and pairwise squared distance `2 / (N - 1)`. -/
def simplexVertex (N m : ℕ) (i : Fin N) : Point (N + (m + 1)) :=
  let β : ℝ := ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹
  (EuclideanSpace.equiv (Fin (N + (m + 1))) ℝ).symm (fun r =>
    if r.val < N then
      if r.val = i.val then β * ((N : ℝ) - 1) else -β
    else 0)

/-- Light `j : Fin m` in the `m + 1` orthogonal coordinates of `ℝ^{N + (m + 1)}`, at squared
    distance `q` from every simplex vertex and from every other light. -/
def reservoirLight (N m : ℕ) (q : ℝ) (j : Fin m) : Point (N + (m + 1)) :=
  EuclideanSpace.single (Fin.natAdd N (0 : Fin (m + 1))) (Real.sqrt (q / 2 - (N : ℝ)⁻¹)) +
    EuclideanSpace.single (Fin.natAdd N j.succ) (Real.sqrt (q / 2))

/-- The `N` regular-simplex vertices. -/
def simplexSet (N m : ℕ) : Finset (Point (N + (m + 1))) :=
  Finset.univ.image (simplexVertex N m)

/-- The `m` lights (`m = k - 1`). -/
def lightSet (N m : ℕ) (q : ℝ) : Finset (Point (N + (m + 1))) :=
  Finset.univ.image (reservoirLight N m q)

/-- The explicit `n = N + m` distinct-point reservoir dataset (`m = k - 1`, `N ≥ 2`, `q > 2`). -/
def reservoirSet (N m : ℕ) (q : ℝ) : Finset (Point (N + (m + 1))) :=
  simplexSet N m ∪ lightSet N m q

private lemma simplexVertex_apply_castAdd (N m : ℕ) (i s : Fin N) :
    simplexVertex N m i (Fin.castAdd (m + 1) s) =
      if s = i then ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹ * ((N : ℝ) - 1)
      else -((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹ := by
  change (if (Fin.castAdd (m + 1) s).val < N then
    if (Fin.castAdd (m + 1) s).val = i.val then
      ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹ * ((N : ℝ) - 1)
    else -((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹
    else 0) = _
  simp only [Fin.val_castAdd, s.isLt, ↓reduceIte]
  by_cases h : s = i
  · subst h; simp
  · have hval : s.val ≠ i.val := fun hv => h (Fin.ext hv)
    simp [h, hval]

private lemma simplexVertex_apply_natAdd (N m : ℕ) (i : Fin N) (s : Fin (m + 1)) :
    simplexVertex N m i (Fin.natAdd N s) = 0 := by
  have hge : ¬ N + s.val < N := by omega
  simp [simplexVertex, hge]

private lemma reservoirLight_apply_castAdd (N m : ℕ) (q : ℝ) (j : Fin m) (s : Fin N) :
    reservoirLight N m q j (Fin.castAdd (m + 1) s) = 0 := by
  have h1 : Fin.castAdd (m + 1) s ≠ Fin.natAdd N (0 : Fin (m + 1)) := by
    intro h; have := congrArg Fin.val h; simp at this; omega
  have h2 : Fin.castAdd (m + 1) s ≠ Fin.natAdd N j.succ := by
    intro h; have := congrArg Fin.val h; simp at this; omega
  simp [reservoirLight, h1, h2]

private lemma reservoirLight_apply_natAdd_zero (N m : ℕ) (q : ℝ) (j : Fin m) :
    reservoirLight N m q j (Fin.natAdd N (0 : Fin (m + 1))) =
      Real.sqrt (q / 2 - (N : ℝ)⁻¹) := by
  have hne : Fin.natAdd N (0 : Fin (m + 1)) ≠ Fin.natAdd N j.succ := by
    intro h; have := congrArg Fin.val h; simp at this
  simp [reservoirLight, hne]

private lemma reservoirLight_apply_natAdd_succ (N m : ℕ) (q : ℝ) (j s : Fin m) :
    reservoirLight N m q j (Fin.natAdd N s.succ) =
      if s = j then Real.sqrt (q / 2) else 0 := by
  have hne0 : Fin.natAdd N s.succ ≠ Fin.natAdd N (0 : Fin (m + 1)) := by
    intro h; have := congrArg Fin.val h; simp at this
  have hiff : Fin.natAdd N s.succ = Fin.natAdd N j.succ ↔ s = j := by
    constructor
    · intro h; have := congrArg Fin.val h; simp at this; exact Fin.ext this
    · rintro rfl; rfl
  simp [reservoirLight, PiLp.single_apply, hne0, hiff]

private lemma simplexVertex_norm_sq {N m : ℕ} (hN : 2 ≤ N) (i : Fin N) :
    ‖simplexVertex N m i‖ ^ 2 = (N : ℝ)⁻¹ := by
  have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast (by omega : 0 < N)
  have hN1pos : (0 : ℝ) < (N : ℝ) - 1 := by
    have : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
    linarith
  let β : ℝ := ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹
  have hβ2 : β ^ 2 = ((N : ℝ) ^ 2 * ((N : ℝ) - 1))⁻¹ := by
    simp only [β, inv_pow, mul_pow, Real.sq_sqrt (le_of_lt hN1pos)]
  rw [norm_sq_eq_sum, Fin.sum_univ_add]
  have hright : ∑ s : Fin (m + 1), (simplexVertex N m i (Fin.natAdd N s)) ^ 2 = 0 := by
    simp [simplexVertex_apply_natAdd]
  rw [hright, add_zero]
  have hleft : ∑ s : Fin N, (simplexVertex N m i (Fin.castAdd (m + 1) s)) ^ 2 =
      ∑ s : Fin N, (if s = i then β ^ 2 * ((N : ℝ) - 1) ^ 2 else β ^ 2) := by
    refine Finset.sum_congr rfl (fun s _ => ?_)
    rw [simplexVertex_apply_castAdd]
    split_ifs <;> ring
  rw [hleft]
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i)]
  have her : ∑ s ∈ Finset.univ.erase i, (if s = i then β ^ 2 * ((N : ℝ) - 1) ^ 2 else β ^ 2) =
      ((N : ℝ) - 1) * β ^ 2 := by
    have hcongr : ∀ s ∈ Finset.univ.erase i,
        (if s = i then β ^ 2 * ((N : ℝ) - 1) ^ 2 else β ^ 2) = β ^ 2 := by
      intro s hs; simp only [Finset.ne_of_mem_erase hs, ↓reduceIte]
    rw [Finset.sum_congr rfl hcongr, Finset.sum_const, Finset.card_erase_of_mem (Finset.mem_univ i),
      Finset.card_fin, nsmul_eq_mul, Nat.cast_sub (by omega : 1 ≤ N), Nat.cast_one]
  rw [her]
  simp only [↓reduceIte]
  have hfac : β ^ 2 * ((N : ℝ) - 1) ^ 2 + ((N : ℝ) - 1) * β ^ 2 =
      β ^ 2 * ((N : ℝ) * ((N : ℝ) - 1)) := by ring
  rw [hfac, hβ2]
  have hNne : (N : ℝ) ≠ 0 := ne_of_gt hNpos
  have hN1ne : (N : ℝ) - 1 ≠ 0 := ne_of_gt hN1pos
  field_simp [hNne, hN1ne]

private lemma simplexVertex_dist_sq {N m : ℕ} (hN : 2 ≤ N) {i j : Fin N} (hij : i ≠ j) :
    ‖simplexVertex N m i - simplexVertex N m j‖ ^ 2 = 2 / ((N : ℝ) - 1) := by
  have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast (by omega : 0 < N)
  have hN1pos : (0 : ℝ) < (N : ℝ) - 1 := by
    have : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
    linarith
  let β : ℝ := ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹
  have hβN : (β * (N : ℝ)) ^ 2 = ((N : ℝ) - 1)⁻¹ := by
    simp only [β]
    have hNne : (N : ℝ) ≠ 0 := ne_of_gt hNpos
    have hsqne : Real.sqrt ((N : ℝ) - 1) ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hN1pos)
    have hsimp : ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹ * (N : ℝ) =
        (Real.sqrt ((N : ℝ) - 1))⁻¹ := by
      field_simp [hNne, hsqne]
    rw [hsimp, inv_pow, Real.sq_sqrt (le_of_lt hN1pos)]
  rw [norm_sub_sq_eq_sum, Fin.sum_univ_add]
  have hright : ∑ s : Fin (m + 1),
      (simplexVertex N m i (Fin.natAdd N s) - simplexVertex N m j (Fin.natAdd N s)) ^ 2 = 0 := by
    simp [simplexVertex_apply_natAdd]
  rw [hright, add_zero]
  have hterm : ∀ s : Fin N,
      (simplexVertex N m i (Fin.castAdd (m + 1) s) -
        simplexVertex N m j (Fin.castAdd (m + 1) s)) ^ 2 =
      (if s = i then (β * (N : ℝ)) ^ 2 else 0) + (if s = j then (β * (N : ℝ)) ^ 2 else 0) := by
    intro s
    rw [simplexVertex_apply_castAdd, simplexVertex_apply_castAdd]
    by_cases hsi : s = i
    · subst hsi; simp only [↓reduceIte, hij, add_zero]; ring
    · by_cases hsj : s = j
      · subst hsj; simp only [hsi, ↓reduceIte, zero_add]; ring
      · simp only [hsi, hsj, ↓reduceIte, add_zero]; ring
  simp_rw [hterm, Finset.sum_add_distrib]
  simp [hβN]
  ring

private lemma simplexVertex_sum_zero {N m : ℕ} (hN : 2 ≤ N) :
    ∑ i : Fin N, simplexVertex N m i = 0 := by
  ext r
  rw [PiLp.zero_apply]
  have heval : (∑ i : Fin N, simplexVertex N m i) r = ∑ i : Fin N, simplexVertex N m i r := by
    classical
    induction (Finset.univ : Finset (Fin N)) using Finset.induction_on with
    | empty => simp
    | insert a s ha ih => simp [Finset.sum_insert ha, ih]
  rw [heval]
  by_cases hr : r.val < N
  · let r' : Fin N := ⟨r.val, hr⟩
    have hr_eq : r = Fin.castAdd (m + 1) r' := Fin.ext rfl
    rw [hr_eq]
    let β : ℝ := ((N : ℝ) * Real.sqrt ((N : ℝ) - 1))⁻¹
    have hterm : ∀ i : Fin N, simplexVertex N m i (Fin.castAdd (m + 1) r') =
        if i = r' then β * ((N : ℝ) - 1) else -β := by
      intro i
      rw [simplexVertex_apply_castAdd]
      by_cases hir : i = r'
      · subst hir; simp [β]
      · have hri : r' ≠ i := fun h => hir h.symm
        simp [β, hir, hri]
    simp_rw [hterm]
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ r')]
    simp only [↓reduceIte]
    have her : ∑ i ∈ Finset.univ.erase r', (if i = r' then β * ((N : ℝ) - 1) else -β) =
        ((N : ℝ) - 1) * (-β) := by
      have hcongr : ∀ i ∈ Finset.univ.erase r',
          (if i = r' then β * ((N : ℝ) - 1) else -β) = -β := by
        intro i hi; simp only [Finset.ne_of_mem_erase hi, ↓reduceIte]
      rw [Finset.sum_congr rfl hcongr, Finset.sum_const,
        Finset.card_erase_of_mem (Finset.mem_univ r'), Finset.card_fin, nsmul_eq_mul,
        Nat.cast_sub (by omega : 1 ≤ N), Nat.cast_one]
    rw [her]
    ring
  · refine Finset.sum_eq_zero (fun i _ => ?_)
    let s : Fin (m + 1) := ⟨r.val - N, by omega⟩
    have hr_eq : r = Fin.natAdd N s := Fin.ext (by simp [s]; omega)
    rw [hr_eq, simplexVertex_apply_natAdd]

private lemma reservoirLight_norm_sq {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q) (j : Fin m) :
    ‖reservoirLight N m q j‖ ^ 2 = q - (N : ℝ)⁻¹ := by
  have hqN : 0 ≤ q / 2 - (N : ℝ)⁻¹ := by
    have hN2 : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
    have hinv : (N : ℝ)⁻¹ ≤ 1 / 2 := by
      rw [inv_eq_one_div]
      exact one_div_le_one_div_of_le (by norm_num) hN2
    linarith
  rw [norm_sq_eq_sum, Fin.sum_univ_add]
  have hleft : ∑ s : Fin N, (reservoirLight N m q j (Fin.castAdd (m + 1) s)) ^ 2 = 0 := by
    simp [reservoirLight_apply_castAdd]
  rw [hleft, zero_add, Fin.sum_univ_succ, reservoirLight_apply_natAdd_zero,
    Real.sq_sqrt hqN]
  have htail : ∑ s : Fin m, (reservoirLight N m q j (Fin.natAdd N s.succ)) ^ 2 = q / 2 := by
    have hterm : ∀ s : Fin m,
        (reservoirLight N m q j (Fin.natAdd N s.succ)) ^ 2 = if s = j then q / 2 else 0 := by
      intro s
      rw [reservoirLight_apply_natAdd_succ]
      split_ifs
      · exact Real.sq_sqrt (by linarith)
      · ring
    simp_rw [hterm]
    simp
  rw [htail]
  ring

private lemma simplexVertex_light_dist_sq {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q)
    (i : Fin N) (j : Fin m) :
    ‖simplexVertex N m i - reservoirLight N m q j‖ ^ 2 = q := by
  rw [norm_sub_sq_eq_sum, Fin.sum_univ_add]
  have h1 : ∑ s : Fin N,
      (simplexVertex N m i (Fin.castAdd (m + 1) s) -
        reservoirLight N m q j (Fin.castAdd (m + 1) s)) ^ 2 =
      ‖simplexVertex N m i‖ ^ 2 := by
    conv_rhs => rw [norm_sq_eq_sum, Fin.sum_univ_add]
    have hzero : ∑ s : Fin (m + 1), (simplexVertex N m i (Fin.natAdd N s)) ^ 2 = 0 := by
      simp [simplexVertex_apply_natAdd]
    rw [hzero, add_zero]
    refine Finset.sum_congr rfl (fun s _ => by simp [reservoirLight_apply_castAdd])
  have h2 : ∑ s : Fin (m + 1),
      (simplexVertex N m i (Fin.natAdd N s) -
        reservoirLight N m q j (Fin.natAdd N s)) ^ 2 =
      ‖reservoirLight N m q j‖ ^ 2 := by
    conv_rhs => rw [norm_sq_eq_sum, Fin.sum_univ_add]
    have hzero : ∑ s : Fin N, (reservoirLight N m q j (Fin.castAdd (m + 1) s)) ^ 2 = 0 := by
      simp [reservoirLight_apply_castAdd]
    rw [hzero, zero_add]
    refine Finset.sum_congr rfl (fun s _ => by simp [simplexVertex_apply_natAdd])
  rw [h1, h2, simplexVertex_norm_sq hN i, reservoirLight_norm_sq hN hq j]
  ring

private lemma reservoirLight_dist_sq {N m : ℕ} {q : ℝ} (hq : 2 < q) {j l : Fin m} (hjl : j ≠ l) :
    ‖reservoirLight N m q j - reservoirLight N m q l‖ ^ 2 = q := by
  rw [norm_sub_sq_eq_sum, Fin.sum_univ_add]
  have hleft : ∑ s : Fin N,
      (reservoirLight N m q j (Fin.castAdd (m + 1) s) -
        reservoirLight N m q l (Fin.castAdd (m + 1) s)) ^ 2 = 0 := by
    simp [reservoirLight_apply_castAdd]
  rw [hleft, zero_add, Fin.sum_univ_succ, reservoirLight_apply_natAdd_zero,
    reservoirLight_apply_natAdd_zero, sub_self, zero_pow (by decide : 2 ≠ 0), zero_add]
  have hterm : ∀ s : Fin m,
      (reservoirLight N m q j (Fin.natAdd N s.succ) -
        reservoirLight N m q l (Fin.natAdd N s.succ)) ^ 2 =
      (if s = j then q / 2 else 0) + (if s = l then q / 2 else 0) := by
    intro s
    rw [reservoirLight_apply_natAdd_succ, reservoirLight_apply_natAdd_succ]
    by_cases hsj : s = j
    · subst hsj
      simp only [↓reduceIte, hjl, sub_zero, add_zero]
      exact Real.sq_sqrt (by linarith)
    · by_cases hsl : s = l
      · subst hsl
        simp only [hsj, ↓reduceIte, zero_sub, neg_sq, zero_add]
        exact Real.sq_sqrt (by linarith)
      · simp [hsj, hsl]
  simp_rw [hterm, Finset.sum_add_distrib]
  simp

private lemma simplexVertex_injective {N m : ℕ} (hN : 2 ≤ N) :
    Function.Injective (simplexVertex N m) := by
  intro i j hEq
  by_contra hij
  have h := simplexVertex_dist_sq (m := m) hN hij
  rw [hEq, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at h
  have hN1 : (0 : ℝ) < (N : ℝ) - 1 := by
    have : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
    linarith
  have hpos : (0 : ℝ) < 2 / ((N : ℝ) - 1) := by positivity
  linarith

private lemma reservoirLight_injective {N m : ℕ} {q : ℝ} (hq : 2 < q) :
    Function.Injective (reservoirLight N m q) := by
  intro j l hEq
  by_contra hjl
  have h := reservoirLight_dist_sq (N := N) hq hjl
  rw [hEq, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at h
  linarith

private lemma disjoint_simplexSet_lightSet {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q) :
    Disjoint (simplexSet N m) (lightSet N m q) := by
  rw [Finset.disjoint_left]
  intro x hx1 hx2
  rcases Finset.mem_image.mp hx1 with ⟨i, _, rfl⟩
  rcases Finset.mem_image.mp hx2 with ⟨j, _, hEq⟩
  have h := simplexVertex_light_dist_sq hN hq i j
  rw [hEq, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0)] at h
  linarith

lemma simplexSet_card {N m : ℕ} (hN : 2 ≤ N) : (simplexSet N m).card = N := by
  unfold simplexSet
  rw [Finset.card_image_of_injective _ (simplexVertex_injective hN), Finset.card_fin]

lemma lightSet_card {N m : ℕ} {q : ℝ} (hq : 2 < q) : (lightSet N m q).card = m := by
  unfold lightSet
  rw [Finset.card_image_of_injective _ (reservoirLight_injective hq), Finset.card_fin]

lemma reservoirSet_card {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q) :
    (reservoirSet N m q).card = N + m := by
  unfold reservoirSet
  rw [Finset.card_union_of_disjoint (disjoint_simplexSet_lightSet hN hq),
    simplexSet_card hN, lightSet_card hq]

lemma phi_simplexSet {N m : ℕ} (hN : 2 ≤ N) : phi (simplexSet N m) = 1 := by
  have hcent : KMeansPP.centroid (simplexSet N m) = 0 := by
    unfold KMeansPP.centroid simplexSet
    rw [Finset.sum_image (fun i _ j _ h => simplexVertex_injective hN h),
      simplexVertex_sum_zero hN, smul_zero]
  unfold phi
  rw [hcent]
  unfold simplexSet
  rw [Finset.sum_image (fun i _ j _ h => simplexVertex_injective hN h)]
  have hterm : ∀ i : Fin N, ‖simplexVertex N m i - 0‖ ^ 2 = (N : ℝ)⁻¹ := fun i => by
    rw [sub_zero]; exact simplexVertex_norm_sq hN i
  simp_rw [hterm, Finset.sum_const, Finset.card_fin, nsmul_eq_mul]
  have hNne : (N : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  exact mul_inv_cancel₀ hNne

/-- Exact optimal `(m + 1)`-means cost of the reservoir dataset: `OPT_{m+1}(X) = 1` for `q > 2`. -/
theorem optCost_reservoirSet_eq_one {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q) :
    optCost (reservoirSet N m q) (m + 1) = 1 := by
  have hd : 1 ≤ N + (m + 1) := by omega
  have hcard : m + 1 ≤ (reservoirSet N m q).card := by
    rw [reservoirSet_card hN hq]; omega
  apply le_antisymm
  · let Copt : Finset (Point (N + (m + 1))) := insert (0 : Point (N + (m + 1))) (lightSet N m q)
    have h0nm : (0 : Point (N + (m + 1))) ∉ lightSet N m q := by
      intro hmem
      rcases Finset.mem_image.mp hmem with ⟨j, _, hEq⟩
      have hsq := reservoirLight_norm_sq (N := N) hN hq j
      rw [hEq, norm_zero, zero_pow (by decide : 2 ≠ 0)] at hsq
      have hN1 : (N : ℝ)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (by exact_mod_cast (by omega : 1 ≤ N))
      linarith
    have hCcard : Copt.card = m + 1 := by
      rw [Finset.card_insert_of_notMem h0nm, lightSet_card hq, add_comm]
    calc optCost (reservoirSet N m q) (m + 1)
        ≤ cost (reservoirSet N m q) Copt := optCost_le_cost _ Copt hCcard
      _ = cost (simplexSet N m) Copt + cost (lightSet N m q) Copt :=
          cost_union_disjoint (disjoint_simplexSet_lightSet hN hq)
      _ ≤ 1 + 0 := by
          apply add_le_add
          · unfold cost simplexSet
            rw [Finset.sum_image (fun i _ j _ h => simplexVertex_injective hN h)]
            calc ∑ i : Fin N, distSq (simplexVertex N m i) Copt
                ≤ ∑ i : Fin N, ‖simplexVertex N m i - 0‖ ^ 2 :=
                  Finset.sum_le_sum (fun i _ => distSq_le _ (Finset.mem_insert_self _ _))
              _ = ∑ _i : Fin N, (N : ℝ)⁻¹ := by
                  refine Finset.sum_congr rfl (fun i _ => by
                    rw [sub_zero]; exact simplexVertex_norm_sq hN i)
              _ = 1 := by
                  rw [Finset.sum_const, Finset.card_fin, nsmul_eq_mul,
                    mul_inv_cancel₀ (Nat.cast_ne_zero.mpr (by omega))]
          · unfold cost
            rw [Finset.sum_eq_zero (fun w hw => distSq_of_mem (Finset.mem_insert_of_mem hw))]
      _ = 1 := add_zero 1
  · obtain ⟨parts, hopt⟩ := exists_optimal_kPartition hd (by omega : 1 ≤ m + 1) hcard
    rw [← hopt.sum_phi_eq]
    by_cases hmerge : ∃ P ∈ parts, ∃ w ∈ lightSet N m q, w ∈ P ∧ ∃ z ∈ P, z ≠ w
    · obtain ⟨P, hP, w, hwL, hwP, z, hzP, hzw⟩ := hmerge
      have hzX : z ∈ reservoirSet N m q := hopt.subset_X hP hzP
      have hdist_q : ‖z - w‖ ^ 2 = q := by
        rcases Finset.mem_image.mp hwL with ⟨j, _, rfl⟩
        rcases Finset.mem_union.mp hzX with hzS | hzL
        · rcases Finset.mem_image.mp hzS with ⟨i, _, rfl⟩
          exact simplexVertex_light_dist_sq hN hq i j
        · rcases Finset.mem_image.mp hzL with ⟨l, _, rfl⟩
          exact reservoirLight_dist_sq hq (fun h => hzw (congrArg _ h))
      have hphiP : q / 2 ≤ phi P := by
        have hsub : ({z, w} : Finset (Point (N + (m + 1)))) ⊆ P := by
          intro x hx; simp only [Finset.mem_insert, Finset.mem_singleton] at hx
          rcases hx with rfl | rfl <;> assumption
        have hle := Finset.sum_le_sum_of_subset_of_nonneg hsub
          (fun x _ _ => sq_nonneg ‖x - centroid P‖)
        rw [Finset.sum_pair hzw] at hle
        have htri := sq_dist_le_two_sum_sq z w (centroid P)
        unfold phi
        linarith
      have hle_sum : phi P ≤ ∑ Q ∈ parts, phi Q :=
        Finset.single_le_sum (fun Q _ => phi_nonneg Q) hP
      linarith
    · push Not at hmerge
      -- Every light forms a singleton part in `parts`, leaving one part equal to `simplexSet N m`.
      have hsingle_mem : ∀ w ∈ lightSet N m q, ({w} : Finset (Point (N + (m + 1)))) ∈ parts := by
        intro w hwL
        have hwX : w ∈ reservoirSet N m q := Finset.mem_union_right _ hwL
        rw [← hopt.biUnion_eq, Finset.mem_biUnion] at hwX
        rcases hwX with ⟨P, hP, hwP⟩
        have hPeq : P = {w} := by
          ext z
          simp only [Finset.mem_singleton]
          constructor
          · intro hzP; exact hmerge P hP w hwL hwP z hzP
          · rintro rfl; exact hwP
        rwa [← hPeq]
      let lightParts : Finset (Finset (Point (N + (m + 1)))) :=
        (lightSet N m q).image (fun w => {w})
      have hlightParts_sub : lightParts ⊆ parts := by
        intro P hP
        rcases Finset.mem_image.mp hP with ⟨w, hw, rfl⟩
        exact hsingle_mem w hw
      have hlightParts_card : lightParts.card = m := by
        unfold lightParts
        rw [Finset.card_image_of_injective _ (fun a b h => Finset.singleton_injective h),
          lightSet_card hq]
      have hrem_card : (parts \ lightParts).card = 1 := by
        rw [Finset.card_sdiff, Finset.inter_eq_left.mpr hlightParts_sub, hopt.card_eq, hlightParts_card]
        omega
      obtain ⟨P₀, hP₀_eq⟩ := Finset.card_eq_one.mp hrem_card
      have hP₀_mem : P₀ ∈ parts :=
        (Finset.mem_sdiff.mp (hP₀_eq ▸ Finset.mem_singleton_self P₀)).1
      have hP₀_simplex : P₀ = simplexSet N m := by
        ext x
        constructor
        · intro hxP₀
          have hxX : x ∈ reservoirSet N m q := hopt.subset_X hP₀_mem hxP₀
          rcases Finset.mem_union.mp hxX with hxS | hxL
          · exact hxS
          · exfalso
            have hsing : ({x} : Finset (Point (N + (m + 1)))) ∈ parts := hsingle_mem x hxL
            have hne : P₀ ≠ {x} := by
              intro hEq
              have hmemL : P₀ ∈ lightParts := hEq ▸ Finset.mem_image_of_mem _ hxL
              have hnotL := (Finset.mem_sdiff.mp (hP₀_eq ▸ Finset.mem_singleton_self P₀)).2
              exact hnotL hmemL
            have hdisj := hopt.pairwiseDisjoint hP₀_mem hsing hne
            exact Finset.disjoint_left.mp hdisj hxP₀ (Finset.mem_singleton_self x)
        · intro hxS
          have hxX : x ∈ reservoirSet N m q := Finset.mem_union_left _ hxS
          rw [← hopt.biUnion_eq, Finset.mem_biUnion] at hxX
          rcases hxX with ⟨P, hP, hxP⟩
          by_cases hPL : P ∈ lightParts
          · exfalso
            rcases Finset.mem_image.mp hPL with ⟨w, hwL, rfl⟩
            have hxw : x = w := Finset.mem_singleton.mp hxP
            exact Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hxS (hxw ▸ hwL)
          · have hPs : P ∈ parts \ lightParts := Finset.mem_sdiff.mpr ⟨hP, hPL⟩
            rw [hP₀_eq, Finset.mem_singleton] at hPs
            rwa [← hPs]
      calc (1 : ℝ) = phi (simplexSet N m) := (phi_simplexSet hN).symm
        _ = phi P₀ := by rw [hP₀_simplex]
        _ ≤ ∑ P ∈ parts, phi P := Finset.single_le_sum (fun P _ => phi_nonneg P) hP₀_mem

/-! #### Exact discrete Markov chain for `expectedKmppCost (reservoirSet N m q) (m + 1)` -/

/-- Remaining simplex cost when `a` vertices of an `N`-vertex simplex are in `C` (`a ≥ 1`). -/
def simplexRemCost (N a : ℕ) : ℝ :=
  ((N - a : ℕ) : ℝ) * (2 / ((N : ℝ) - 1))

/-- Exact recursive `D²` expected final cost after `r` draws from a reservoir state with
    `a ≥ 1` simplex vertices already hit and `j` lights still unhit. -/
def resPostE (N : ℕ) (q : ℝ) : ℕ → ℕ → ℕ → ℝ
  | a, j, 0     => simplexRemCost N a + (j : ℝ) * q
  | a, j, r + 1 =>
      let sa := simplexRemCost N a
      let tot := sa + (j : ℝ) * q
      if 0 < tot then
        (sa / tot) * resPostE N q (a + 1) j r +
        ((j : ℝ) * q / tot) * resPostE N q a (j - 1) r
      else
        resPostE N q a j r

/-- Exact recursive `D²` expected final cost from a reservoir state with `0` simplex vertices
    hit, `j` lights still unhit, and `j + 1` draws remaining. -/
def resPreE (N : ℕ) (q : ℝ) : ℕ → ℝ
  | 0     => resPostE N q 1 0 0
  | j + 1 =>
      ((N : ℝ) / ((N : ℝ) + ((j + 1 : ℕ) : ℝ))) * resPostE N q 1 (j + 1) (j + 1) +
      (((j + 1 : ℕ) : ℝ) / ((N : ℝ) + ((j + 1 : ℕ) : ℝ))) * resPreE N q j

/-- Helper wrapper for recursive `r`-draw expected final cost of a distinct dataset `X`. -/
private def distinctFinalCostExpect {d : ℕ} (X C : Finset (Point d)) (r : ℕ) : ℝ :=
  d2Expect X C r (fun ω => cost X (centersAfter C ω))

private lemma distinctFinalCostExpect_zero {d : ℕ} (X C : Finset (Point d)) :
    distinctFinalCostExpect X C 0 = cost X C := rfl

private lemma distinctFinalCostExpect_succ {d : ℕ} (X C : Finset (Point d)) (r : ℕ) :
    distinctFinalCostExpect X C (r + 1) =
      if 0 < cost X C then
        ∑ y ∈ X, (distSq y C / cost X C) * distinctFinalCostExpect X (insert y C) r
      else
        distinctFinalCostExpect X C r := by
  simp [distinctFinalCostExpect, d2Expect, centersAfter, addDraw]

private lemma res_distSq_vertex_of_hit {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q)
    {C : Finset (Point (N + (m + 1)))} (hsub : C ⊆ reservoirSet N m q)
    {v₀ : Point (N + (m + 1))} (hv₀S : v₀ ∈ simplexSet N m) (hv₀C : v₀ ∈ C)
    {v : Point (N + (m + 1))} (hvS : v ∈ simplexSet N m) (hvC : v ∉ C) :
    distSq v C = 2 / ((N : ℝ) - 1) := by
  have hCne : C.Nonempty := ⟨v₀, hv₀C⟩
  have hvv₀ : v ≠ v₀ := fun h => hvC (h ▸ hv₀C)
  rcases Finset.mem_image.mp hvS with ⟨i, _, rfl⟩
  rcases Finset.mem_image.mp hv₀S with ⟨i₀, _, rfl⟩
  have hii₀ : i ≠ i₀ := fun h => hvv₀ (congrArg _ h)
  have h2le : 2 / ((N : ℝ) - 1) ≤ q := by
    have hN1 : (1 : ℝ) ≤ (N : ℝ) - 1 := by
      have : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
      linarith
    have hdiv : 2 / ((N : ℝ) - 1) ≤ 2 := by
      rw [div_le_iff₀ (by linarith)]
      linarith
    linarith
  apply le_antisymm
  · calc distSq (simplexVertex N m i) C
        ≤ ‖simplexVertex N m i - simplexVertex N m i₀‖ ^ 2 := distSq_le _ hv₀C
      _ = 2 / ((N : ℝ) - 1) := simplexVertex_dist_sq hN hii₀
  · rw [distSq_eq_inf' _ hCne]
    apply Finset.le_inf'
    intro c hcC
    rcases Finset.mem_union.mp (hsub hcC) with hcS | hcL
    · rcases Finset.mem_image.mp hcS with ⟨l, _, rfl⟩
      have hil : i ≠ l := fun h => hvC (h ▸ hcC)
      rw [simplexVertex_dist_sq hN hil]
    · rcases Finset.mem_image.mp hcL with ⟨j, _, rfl⟩
      rw [simplexVertex_light_dist_sq hN hq i j]
      exact h2le

private lemma res_distSq_light {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q)
    {C : Finset (Point (N + (m + 1)))} (hCne : C.Nonempty) (hsub : C ⊆ reservoirSet N m q)
    {w : Point (N + (m + 1))} (hwL : w ∈ lightSet N m q) (hwC : w ∉ C) :
    distSq w C = q := by
  rcases Finset.mem_image.mp hwL with ⟨j, _, rfl⟩
  have hconst : ∀ c ∈ C, ‖reservoirLight N m q j - c‖ ^ 2 = q := by
    intro c hcC
    rcases Finset.mem_union.mp (hsub hcC) with hcS | hcL
    · rcases Finset.mem_image.mp hcS with ⟨i, _, rfl⟩
      rw [norm_sub_rev, simplexVertex_light_dist_sq hN hq i j]
    · rcases Finset.mem_image.mp hcL with ⟨l, _, rfl⟩
      have hjl : j ≠ l := fun h => hwC (h ▸ hcC)
      exact reservoirLight_dist_sq hq hjl
  rw [distSq_eq_inf' _ hCne]
  apply le_antisymm
  · have ⟨c, hcC⟩ := hCne
    calc C.inf' hCne (fun c => ‖reservoirLight N m q j - c‖ ^ 2)
        ≤ ‖reservoirLight N m q j - c‖ ^ 2 := Finset.inf'_le _ hcC
      _ = q := hconst c hcC
  · exact Finset.le_inf' hCne _ (fun c hcC => le_of_eq (hconst c hcC).symm)

private lemma res_distSq_vertex_of_no_hit {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q)
    {C : Finset (Point (N + (m + 1)))} (hCne : C.Nonempty)
    (hsub : C ⊆ lightSet N m q) {v : Point (N + (m + 1))} (hvS : v ∈ simplexSet N m) :
    distSq v C = q := by
  rcases Finset.mem_image.mp hvS with ⟨i, _, rfl⟩
  have hconst : ∀ c ∈ C, ‖simplexVertex N m i - c‖ ^ 2 = q := by
    intro c hcC
    rcases Finset.mem_image.mp (hsub hcC) with ⟨j, _, rfl⟩
    exact simplexVertex_light_dist_sq hN hq i j
  rw [distSq_eq_inf' _ hCne]
  apply le_antisymm
  · have ⟨c, hcC⟩ := hCne
    calc C.inf' hCne (fun c => ‖simplexVertex N m i - c‖ ^ 2)
        ≤ ‖simplexVertex N m i - c‖ ^ 2 := Finset.inf'_le _ hcC
      _ = q := hconst c hcC
  · exact Finset.le_inf' hCne _ (fun c hcC => le_of_eq (hconst c hcC).symm)

private lemma reservoirSet_sum {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q)
    (g : Point (N + (m + 1)) → ℝ) :
    ∑ x ∈ reservoirSet N m q, g x =
      (∑ v ∈ simplexSet N m, g v) + ∑ w ∈ lightSet N m q, g w :=
  Finset.sum_union (disjoint_simplexSet_lightSet hN hq)

private lemma res_cost_post {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q)
    {C : Finset (Point (N + (m + 1)))} (hsub : C ⊆ reservoirSet N m q)
    {a j : ℕ} (ha1 : 1 ≤ a)
    (ha : (C ∩ simplexSet N m).card = a)
    (hj : (lightSet N m q \ C).card = j) :
    cost (reservoirSet N m q) C = simplexRemCost N a + (j : ℝ) * q := by
  obtain ⟨v₀, hv₀⟩ := Finset.card_pos.mp (by omega : 0 < (C ∩ simplexSet N m).card)
  have hv₀C : v₀ ∈ C := (Finset.mem_inter.mp hv₀).1
  have hv₀S : v₀ ∈ simplexSet N m := (Finset.mem_inter.mp hv₀).2
  have hCne : C.Nonempty := ⟨v₀, hv₀C⟩
  unfold reservoirSet
  rw [cost_union_disjoint (disjoint_simplexSet_lightSet hN hq)]
  congr 1
  · unfold cost
    rw [← Finset.sum_sdiff (Finset.inter_subset_right (s₁ := C) (s₂ := simplexSet N m))]
    have hhit : ∑ v ∈ C ∩ simplexSet N m, distSq v C = 0 :=
      Finset.sum_eq_zero (fun v hv => distSq_of_mem (Finset.mem_inter.mp hv).1)
    rw [hhit, add_zero]
    have hrem : simplexSet N m \ (C ∩ simplexSet N m) = simplexSet N m \ C := by
      ext v; simp
    rw [hrem]
    have hterm : ∀ v ∈ simplexSet N m \ C, distSq v C = 2 / ((N : ℝ) - 1) := by
      intro v hv
      exact res_distSq_vertex_of_hit hN hq hsub hv₀S hv₀C
        (Finset.mem_sdiff.mp hv).1 (Finset.mem_sdiff.mp hv).2
    rw [Finset.sum_congr rfl hterm, Finset.sum_const, nsmul_eq_mul]
    have hcard_rem : (simplexSet N m \ C).card = N - a := by
      have h1 : (simplexSet N m \ C).card + (C ∩ simplexSet N m).card = (simplexSet N m).card := by
        rw [← Finset.card_union_of_disjoint (by
          rw [Finset.disjoint_left]; intro x hx1 hx2
          exact (Finset.mem_sdiff.mp hx1).2 (Finset.mem_inter.mp hx2).1)]
        congr 1; ext x; simp; tauto
      rw [ha, simplexSet_card hN] at h1; omega
    rw [hcard_rem]; rfl
  · unfold cost
    rw [← Finset.sum_sdiff (Finset.inter_subset_right (s₁ := C) (s₂ := lightSet N m q))]
    have hhit : ∑ w ∈ C ∩ lightSet N m q, distSq w C = 0 :=
      Finset.sum_eq_zero (fun w hw => distSq_of_mem (Finset.mem_inter.mp hw).1)
    rw [hhit, add_zero]
    have hrem : lightSet N m q \ (C ∩ lightSet N m q) = lightSet N m q \ C := by
      ext w; simp
    rw [hrem]
    have hterm : ∀ w ∈ lightSet N m q \ C, distSq w C = q := fun w hw =>
      res_distSq_light hN hq hCne hsub (Finset.mem_sdiff.mp hw).1 (Finset.mem_sdiff.mp hw).2
    rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul]

private lemma res_expect_post {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q) :
    ∀ (r a j : ℕ) (C : Finset (Point (N + (m + 1)))),
      1 ≤ a → C ⊆ reservoirSet N m q →
      (C ∩ simplexSet N m).card = a →
      (lightSet N m q \ C).card = j →
      distinctFinalCostExpect (reservoirSet N m q) C r = resPostE N q a j r
  | 0, a, j, C, ha1, hsub, ha, hj => by
      rw [distinctFinalCostExpect_zero, resPostE]
      exact res_cost_post hN hq hsub ha1 ha hj
  | r + 1, a, j, C, ha1, hsub, ha, hj => by
      have htot := res_cost_post hN hq hsub ha1 ha hj
      rw [distinctFinalCostExpect_succ, resPostE, htot]
      split_ifs with hpos
      · obtain ⟨v₀, hv₀⟩ := Finset.card_pos.mp (by omega : 0 < (C ∩ simplexSet N m).card)
        have hv₀C : v₀ ∈ C := (Finset.mem_inter.mp hv₀).1
        have hv₀S : v₀ ∈ simplexSet N m := (Finset.mem_inter.mp hv₀).2
        have hCne : C.Nonempty := ⟨v₀, hv₀C⟩
        rw [reservoirSet_sum hN hq]
        congr 1
        · rw [← Finset.sum_sdiff (Finset.inter_subset_right (s₁ := C) (s₂ := simplexSet N m))]
          have hhit0 : ∑ v ∈ C ∩ simplexSet N m,
              (distSq v C / (simplexRemCost N a + (j : ℝ) * q)) *
                distinctFinalCostExpect (reservoirSet N m q) (insert v C) r = 0 :=
            Finset.sum_eq_zero (fun v hv => by
              rw [distSq_of_mem (Finset.mem_inter.mp hv).1, zero_div, zero_mul])
          rw [hhit0, add_zero]
          have hrem : simplexSet N m \ (C ∩ simplexSet N m) = simplexSet N m \ C := by
            ext v; simp
          rw [hrem]
          have hterm : ∀ v ∈ simplexSet N m \ C,
              (distSq v C / (simplexRemCost N a + (j : ℝ) * q)) *
                distinctFinalCostExpect (reservoirSet N m q) (insert v C) r =
              ((2 / ((N : ℝ) - 1)) / (simplexRemCost N a + (j : ℝ) * q)) *
                resPostE N q (a + 1) j r := by
            intro v hv
            have hvS := (Finset.mem_sdiff.mp hv).1
            have hvC := (Finset.mem_sdiff.mp hv).2
            rw [res_distSq_vertex_of_hit hN hq hsub hv₀S hv₀C hvS hvC]
            have hsub' : insert v C ⊆ reservoirSet N m q :=
              Finset.insert_subset (Finset.mem_union_left _ hvS) hsub
            have ha' : (insert v C ∩ simplexSet N m).card = a + 1 := by
              have hEq : insert v C ∩ simplexSet N m = insert v (C ∩ simplexSet N m) := by
                ext x; simp only [Finset.mem_inter, Finset.mem_insert]
                constructor
                · rintro ⟨rfl | hxC, hxS⟩
                  · exact Or.inl rfl
                  · exact Or.inr ⟨hxC, hxS⟩
                · rintro (rfl | ⟨hxC, hxS⟩)
                  · exact ⟨Or.inl rfl, hvS⟩
                  · exact ⟨Or.inr hxC, hxS⟩
              have hnm : v ∉ C ∩ simplexSet N m := fun h => hvC (Finset.mem_inter.mp h).1
              rw [hEq, Finset.card_insert_of_notMem hnm, ha]
            have hj' : (lightSet N m q \ insert v C).card = j := by
              have hvL : v ∉ lightSet N m q :=
                Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hvS
              have hEq : lightSet N m q \ insert v C = lightSet N m q \ C := by
                ext x; simp only [Finset.mem_sdiff, Finset.mem_insert]
                constructor
                · rintro ⟨hxL, hnot⟩; exact ⟨hxL, fun hxC => hnot (Or.inr hxC)⟩
                · rintro ⟨hxL, hxC⟩; refine ⟨hxL, ?_⟩
                  rintro (rfl | hxC')
                  · exact hvL hxL
                  · exact hxC hxC'
              rw [hEq, hj]
            rw [res_expect_post hN hq r (a + 1) j (insert v C) (by omega) hsub' ha' hj']
          rw [Finset.sum_congr rfl hterm, Finset.sum_const, nsmul_eq_mul]
          have hcard_rem : (simplexSet N m \ C).card = N - a := by
            have h1 : (simplexSet N m \ C).card + (C ∩ simplexSet N m).card =
                (simplexSet N m).card := by
              rw [← Finset.card_union_of_disjoint (by
                rw [Finset.disjoint_left]; intro x hx1 hx2
                exact (Finset.mem_sdiff.mp hx1).2 (Finset.mem_inter.mp hx2).1)]
              congr 1; ext x; simp; tauto
            rw [ha, simplexSet_card hN] at h1; omega
          rw [hcard_rem, simplexRemCost]
          ring
        · rw [← Finset.sum_sdiff (Finset.inter_subset_right (s₁ := C) (s₂ := lightSet N m q))]
          have hhit0 : ∑ w ∈ C ∩ lightSet N m q,
              (distSq w C / (simplexRemCost N a + (j : ℝ) * q)) *
                distinctFinalCostExpect (reservoirSet N m q) (insert w C) r = 0 :=
            Finset.sum_eq_zero (fun w hw => by
              rw [distSq_of_mem (Finset.mem_inter.mp hw).1, zero_div, zero_mul])
          rw [hhit0, add_zero]
          have hrem : lightSet N m q \ (C ∩ lightSet N m q) = lightSet N m q \ C := by
            ext w; simp
          rw [hrem]
          have hterm : ∀ w ∈ lightSet N m q \ C,
              (distSq w C / (simplexRemCost N a + (j : ℝ) * q)) *
                distinctFinalCostExpect (reservoirSet N m q) (insert w C) r =
              (q / (simplexRemCost N a + (j : ℝ) * q)) * resPostE N q a (j - 1) r := by
            intro w hw
            have hwL := (Finset.mem_sdiff.mp hw).1
            have hwC := (Finset.mem_sdiff.mp hw).2
            rw [res_distSq_light hN hq hCne hsub hwL hwC]
            have hsub' : insert w C ⊆ reservoirSet N m q :=
              Finset.insert_subset (Finset.mem_union_right _ hwL) hsub
            have ha' : (insert w C ∩ simplexSet N m).card = a := by
              have hwS : w ∉ simplexSet N m :=
                Finset.disjoint_right.mp (disjoint_simplexSet_lightSet hN hq) hwL
              have hEq : insert w C ∩ simplexSet N m = C ∩ simplexSet N m := by
                ext x; simp only [Finset.mem_inter, Finset.mem_insert]
                constructor
                · rintro ⟨rfl | hxC, hxS⟩
                  · exact absurd hxS hwS
                  · exact ⟨hxC, hxS⟩
                · rintro ⟨hxC, hxS⟩; exact ⟨Or.inr hxC, hxS⟩
              rw [hEq, ha]
            have hj' : (lightSet N m q \ insert w C).card = j - 1 := by
              have hEq : lightSet N m q \ insert w C = (lightSet N m q \ C).erase w := by
                ext x; simp only [Finset.mem_sdiff, Finset.mem_insert, Finset.mem_erase]
                tauto
              rw [hEq, Finset.card_erase_of_mem hw, hj]
            rw [res_expect_post hN hq r a (j - 1) (insert w C) ha1 hsub' ha' hj']
          rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul]
          ring
      · exact res_expect_post hN hq r a j C ha1 hsub ha hj

private lemma res_expect_pre {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hq : 2 < q) :
    ∀ (j : ℕ) (C : Finset (Point (N + (m + 1)))),
      C.Nonempty → C ⊆ lightSet N m q →
      (lightSet N m q \ C).card = j →
      distinctFinalCostExpect (reservoirSet N m q) C (j + 1) = resPreE N q j
  | 0, C, hCne, hsubL, hj => by
      have hsub : C ⊆ reservoirSet N m q := hsubL.trans Finset.subset_union_right
      have hcost : cost (reservoirSet N m q) C = (N : ℝ) * q := by
        unfold reservoirSet
        rw [cost_union_disjoint (disjoint_simplexSet_lightSet hN hq)]
        have hS : cost (simplexSet N m) C = (N : ℝ) * q := by
          unfold cost
          have hterm : ∀ v ∈ simplexSet N m, distSq v C = q := fun v hv =>
            res_distSq_vertex_of_no_hit hN hq hCne hsubL hv
          rw [Finset.sum_congr rfl hterm, Finset.sum_const, simplexSet_card hN, nsmul_eq_mul]
        have hL : cost (lightSet N m q) C = 0 := by
          have hLsub : lightSet N m q ⊆ C := by
            intro w hw
            by_contra hnm
            have : w ∈ lightSet N m q \ C := Finset.mem_sdiff.mpr ⟨hw, hnm⟩
            have := Finset.card_pos.mpr ⟨w, this⟩
            omega
          exact (cost_eq_zero_iff_subset hCne).mpr hLsub
        rw [hS, hL, add_zero]
      have hpos : 0 < cost (reservoirSet N m q) C := by
        rw [hcost]
        have : (0 : ℝ) < (N : ℝ) := by exact_mod_cast (by omega : 0 < N)
        positivity
      rw [distinctFinalCostExpect_succ, resPreE]
      simp only [hpos, ↓reduceIte]
      rw [reservoirSet_sum hN hq]
      have hL0 : ∑ w ∈ lightSet N m q,
          (distSq w C / cost (reservoirSet N m q) C) *
            distinctFinalCostExpect (reservoirSet N m q) (insert w C) 0 = 0 := by
        refine Finset.sum_eq_zero (fun w hw => ?_)
        have hwC : w ∈ C := by
          by_contra hnm
          have := Finset.card_pos.mpr ⟨w, Finset.mem_sdiff.mpr ⟨hw, hnm⟩⟩
          omega
        rw [distSq_of_mem hwC, zero_div, zero_mul]
      rw [hL0, add_zero]
      have hterm : ∀ v ∈ simplexSet N m,
          (distSq v C / cost (reservoirSet N m q) C) *
            distinctFinalCostExpect (reservoirSet N m q) (insert v C) 0 =
          (q / ((N : ℝ) * q)) * resPostE N q 1 0 0 := by
        intro v hv
        rw [res_distSq_vertex_of_no_hit hN hq hCne hsubL hv, hcost]
        have hsub' : insert v C ⊆ reservoirSet N m q :=
          Finset.insert_subset (Finset.mem_union_left _ hv) hsub
        have ha' : (insert v C ∩ simplexSet N m).card = 1 := by
          have hEq : insert v C ∩ simplexSet N m = {v} := by
            ext x; simp only [Finset.mem_inter, Finset.mem_insert, Finset.mem_singleton]
            constructor
            · rintro ⟨rfl | hxC, hxS⟩
              · rfl
              · exact absurd (hsubL hxC)
                  (Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hxS)
            · rintro rfl; exact ⟨Or.inl rfl, hv⟩
          rw [hEq, Finset.card_singleton]
        have hj' : (lightSet N m q \ insert v C).card = 0 := by
          have hvL : v ∉ lightSet N m q :=
            Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hv
          have hEq : lightSet N m q \ insert v C = lightSet N m q \ C := by
            ext x; simp only [Finset.mem_sdiff, Finset.mem_insert]
            constructor
            · rintro ⟨hxL, hnot⟩; exact ⟨hxL, fun hxC => hnot (Or.inr hxC)⟩
            · rintro ⟨hxL, hxC⟩; refine ⟨hxL, ?_⟩
              rintro (rfl | hxC')
              · exact hvL hxL
              · exact hxC hxC'
          rw [hEq, hj]
        rw [res_expect_post hN hq 0 1 0 (insert v C) le_rfl hsub' ha' hj']
      rw [Finset.sum_congr rfl hterm, Finset.sum_const, simplexSet_card hN, nsmul_eq_mul]
      have hNne : (N : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
      have hqne : q ≠ 0 := by linarith
      field_simp [hNne, hqne]
  | j + 1, C, hCne, hsubL, hj => by
      have hsub : C ⊆ reservoirSet N m q := hsubL.trans Finset.subset_union_right
      have hcost : cost (reservoirSet N m q) C = ((N : ℝ) + ((j + 1 : ℕ) : ℝ)) * q := by
        unfold reservoirSet
        rw [cost_union_disjoint (disjoint_simplexSet_lightSet hN hq)]
        have hS : cost (simplexSet N m) C = (N : ℝ) * q := by
          unfold cost
          have hterm : ∀ v ∈ simplexSet N m, distSq v C = q := fun v hv =>
            res_distSq_vertex_of_no_hit hN hq hCne hsubL hv
          rw [Finset.sum_congr rfl hterm, Finset.sum_const, simplexSet_card hN, nsmul_eq_mul]
        have hL : cost (lightSet N m q) C = ((j + 1 : ℕ) : ℝ) * q := by
          unfold cost
          rw [← Finset.sum_sdiff (Finset.inter_subset_right (s₁ := C) (s₂ := lightSet N m q))]
          have hhit : ∑ w ∈ C ∩ lightSet N m q, distSq w C = 0 :=
            Finset.sum_eq_zero (fun w hw => distSq_of_mem (Finset.mem_inter.mp hw).1)
          rw [hhit, add_zero]
          have hrem : lightSet N m q \ (C ∩ lightSet N m q) = lightSet N m q \ C := by
            ext w; simp
          rw [hrem]
          have hterm : ∀ w ∈ lightSet N m q \ C, distSq w C = q := fun w hw =>
            res_distSq_light hN hq hCne hsub (Finset.mem_sdiff.mp hw).1 (Finset.mem_sdiff.mp hw).2
          rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul]
        rw [hS, hL]; ring
      have hpos : 0 < cost (reservoirSet N m q) C := by
        rw [hcost]; positivity
      rw [distinctFinalCostExpect_succ, resPreE]
      simp only [hpos, ↓reduceIte]
      rw [reservoirSet_sum hN hq]
      have hqne : q ≠ 0 := by linarith
      have hdenne : (N : ℝ) + ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      congr 1
      · have hterm : ∀ v ∈ simplexSet N m,
            (distSq v C / cost (reservoirSet N m q) C) *
              distinctFinalCostExpect (reservoirSet N m q) (insert v C) (j + 1) =
            (q / (((N : ℝ) + ((j + 1 : ℕ) : ℝ)) * q)) * resPostE N q 1 (j + 1) (j + 1) := by
          intro v hv
          rw [res_distSq_vertex_of_no_hit hN hq hCne hsubL hv, hcost]
          have hsub' : insert v C ⊆ reservoirSet N m q :=
            Finset.insert_subset (Finset.mem_union_left _ hv) hsub
          have ha' : (insert v C ∩ simplexSet N m).card = 1 := by
            have hEq : insert v C ∩ simplexSet N m = {v} := by
              ext x; simp only [Finset.mem_inter, Finset.mem_insert, Finset.mem_singleton]
              constructor
              · rintro ⟨rfl | hxC, hxS⟩
                · rfl
                · exact absurd (hsubL hxC)
                    (Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hxS)
              · rintro rfl; exact ⟨Or.inl rfl, hv⟩
            rw [hEq, Finset.card_singleton]
          have hj' : (lightSet N m q \ insert v C).card = j + 1 := by
            have hvL : v ∉ lightSet N m q :=
              Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hv
            have hEq : lightSet N m q \ insert v C = lightSet N m q \ C := by
              ext x; simp only [Finset.mem_sdiff, Finset.mem_insert]
              constructor
              · rintro ⟨hxL, hnot⟩; exact ⟨hxL, fun hxC => hnot (Or.inr hxC)⟩
              · rintro ⟨hxL, hxC⟩; refine ⟨hxL, ?_⟩
                rintro (rfl | hxC')
                · exact hvL hxL
                · exact hxC hxC'
            rw [hEq, hj]
          rw [res_expect_post hN hq (j + 1) 1 (j + 1) (insert v C) le_rfl hsub' ha' hj']
        rw [Finset.sum_congr rfl hterm, Finset.sum_const, simplexSet_card hN, nsmul_eq_mul]
        field_simp [hqne, hdenne]
      · rw [← Finset.sum_sdiff (Finset.inter_subset_right (s₁ := C) (s₂ := lightSet N m q))]
        have hhit0 : ∑ w ∈ C ∩ lightSet N m q,
            (distSq w C / cost (reservoirSet N m q) C) *
              distinctFinalCostExpect (reservoirSet N m q) (insert w C) (j + 1) = 0 :=
          Finset.sum_eq_zero (fun w hw => by
            rw [distSq_of_mem (Finset.mem_inter.mp hw).1, zero_div, zero_mul])
        rw [hhit0, add_zero]
        have hrem : lightSet N m q \ (C ∩ lightSet N m q) = lightSet N m q \ C := by
          ext w; simp
        rw [hrem]
        have hterm : ∀ w ∈ lightSet N m q \ C,
            (distSq w C / cost (reservoirSet N m q) C) *
              distinctFinalCostExpect (reservoirSet N m q) (insert w C) (j + 1) =
            (q / (((N : ℝ) + ((j + 1 : ℕ) : ℝ)) * q)) * resPreE N q j := by
          intro w hw
          have hwL := (Finset.mem_sdiff.mp hw).1
          have hwC := (Finset.mem_sdiff.mp hw).2
          rw [res_distSq_light hN hq hCne hsub hwL hwC, hcost]
          have hsubL' : insert w C ⊆ lightSet N m q := Finset.insert_subset hwL hsubL
          have hj' : (lightSet N m q \ insert w C).card = j := by
            have hEq : lightSet N m q \ insert w C = (lightSet N m q \ C).erase w := by
              ext x; simp only [Finset.mem_sdiff, Finset.mem_insert, Finset.mem_erase]
              tauto
            rw [hEq, Finset.card_erase_of_mem hw, hj]; omega
          rw [res_expect_pre hN hq j (insert w C) (Finset.insert_nonempty _ _) hsubL' hj']
        rw [Finset.sum_congr rfl hterm, Finset.sum_const, hj, nsmul_eq_mul]
        field_simp [hqne, hdenne]

private lemma expectedKmppCost_reservoirSet_eq {N m : ℕ} {q : ℝ} (hN : 2 ≤ N) (hm : 1 ≤ m)
    (hq : 2 < q) :
    expectedKmppCost (reservoirSet N m q) (m + 1) =
      ((N : ℝ) / ((N : ℝ) + (m : ℝ))) * resPostE N q 1 m m +
      ((m : ℝ) / ((N : ℝ) + (m : ℝ))) * resPreE N q (m - 1) := by
  have hcard : (reservoirSet N m q).card = N + m := reservoirSet_card hN hq
  rw [expectedKmppCost_eq_uniform_d2Expect (by omega : 1 ≤ m + 1) (by omega)]
  simp only [Nat.add_sub_cancel]
  rw [hcard]
  rw [reservoirSet_sum hN hq]
  have hS : ∑ v ∈ simplexSet N m,
      d2Expect (reservoirSet N m q) {v} m (fun ω => cost (reservoirSet N m q) (centersAfter {v} ω)) =
      (N : ℝ) * resPostE N q 1 m m := by
    have hterm : ∀ v ∈ simplexSet N m,
        distinctFinalCostExpect (reservoirSet N m q) {v} m = resPostE N q 1 m m := by
      intro v hv
      have hsub : ({v} : Finset _) ⊆ reservoirSet N m q :=
        Finset.singleton_subset_iff.mpr (Finset.mem_union_left _ hv)
      have ha : ({v} ∩ simplexSet N m).card = 1 := by
        have hEq : {v} ∩ simplexSet N m = {v} := by
          ext x; simp only [Finset.mem_inter, Finset.mem_singleton]
          exact ⟨fun h => h.1, fun h => ⟨h, h ▸ hv⟩⟩
        rw [hEq, Finset.card_singleton]
      have hj : (lightSet N m q \ {v}).card = m := by
        have hvL : v ∉ lightSet N m q :=
          Finset.disjoint_left.mp (disjoint_simplexSet_lightSet hN hq) hv
        rw [Finset.sdiff_singleton_eq_erase, Finset.erase_eq_of_notMem hvL, lightSet_card hq]
      exact res_expect_post hN hq m 1 m {v} le_rfl hsub ha hj
    change ∑ v ∈ simplexSet N m, distinctFinalCostExpect (reservoirSet N m q) {v} m = _
    rw [Finset.sum_congr rfl hterm, Finset.sum_const, simplexSet_card hN, nsmul_eq_mul]
  have hL : ∑ w ∈ lightSet N m q,
      d2Expect (reservoirSet N m q) {w} m (fun ω => cost (reservoirSet N m q) (centersAfter {w} ω)) =
      (m : ℝ) * resPreE N q (m - 1) := by
    have hterm : ∀ w ∈ lightSet N m q,
        distinctFinalCostExpect (reservoirSet N m q) {w} m = resPreE N q (m - 1) := by
      intro w hw
      have hm_eq : (m - 1) + 1 = m := by omega
      have hsubL : ({w} : Finset _) ⊆ lightSet N m q := Finset.singleton_subset_iff.mpr hw
      have hj : (lightSet N m q \ {w}).card = m - 1 := by
        rw [Finset.sdiff_singleton_eq_erase, Finset.card_erase_of_mem hw, lightSet_card hq]
      have h := res_expect_pre hN hq (m - 1) {w} (Finset.singleton_nonempty w) hsubL hj
      rwa [hm_eq] at h
    change ∑ w ∈ lightSet N m q, distinctFinalCostExpect (reservoirSet N m q) {w} m = _
    rw [Finset.sum_congr rfl hterm, Finset.sum_const, lightSet_card hq, nsmul_eq_mul]
  rw [hS, hL, Nat.cast_add]
  ring

/-! #### Exact `q → ∞` limit of the reservoir dataset (`eq:simplex-finite`) -/

private lemma resPostE_sub_tendsto {N : ℕ} (hN : 2 ≤ N) :
    ∀ (r a j : ℕ), r ≤ j →
      Tendsto (fun q : ℝ => resPostE N q a j r - ((j - r : ℕ) : ℝ) * q)
        atTop (𝓝 (simplexRemCost N a * (1 + harmonic j - harmonic (j - r))))
  | 0, a, j, _ => by
      simp only [resPostE, Nat.sub_zero, add_sub_cancel_right, mul_one]
      exact tendsto_const_nhds
  | r + 1, a, j, hrj => by
      have hj1 : 1 ≤ j := by omega
      have hjpos : (0 : ℝ) < (j : ℝ) := by exact_mod_cast hj1
      have hN1pos : (0 : ℝ) < (N : ℝ) - 1 := by
        have : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
        linarith
      have hsa_nn : 0 ≤ simplexRemCost N a := by
        unfold simplexRemCost; positivity
      have ih1 := resPostE_sub_tendsto hN r (a + 1) j (by omega)
      have ih2 := resPostE_sub_tendsto hN r a (j - 1) (by omega)
      let sa := simplexRemCost N a
      have hrew : ∀ᶠ q : ℝ in atTop,
          resPostE N q a j (r + 1) - ((j - (r + 1) : ℕ) : ℝ) * q =
            sa / (sa * q⁻¹ + (j : ℝ)) +
            (sa / (sa + (j : ℝ) * q)) * (resPostE N q (a + 1) j r - ((j - r : ℕ) : ℝ) * q) +
            ((j : ℝ) / (sa * q⁻¹ + (j : ℝ))) *
              (resPostE N q a (j - 1) r - (((j - 1) - r : ℕ) : ℝ) * q) := by
        filter_upwards [eventually_gt_atTop (0 : ℝ)] with q hq
        have htot_pos : 0 < sa + (j : ℝ) * q := by positivity
        have htot_ne : sa + (j : ℝ) * q ≠ 0 := ne_of_gt htot_pos
        have hq_ne : q ≠ 0 := ne_of_gt hq
        have hden_ne : sa * q⁻¹ + (j : ℝ) ≠ 0 := by positivity
        have hsub1 : ((j - r : ℕ) : ℝ) = ((j - (r + 1) : ℕ) : ℝ) + 1 := by
          have : j - r = (j - (r + 1)) + 1 := by omega
          exact_mod_cast this
        have hsub2 : (((j - 1) - r : ℕ) : ℝ) = ((j - (r + 1) : ℕ) : ℝ) := by
          have : (j - 1) - r = j - (r + 1) := by omega
          exact_mod_cast this
        simp only [resPostE, htot_pos, ite_true, sa]
        rw [hsub1, hsub2]
        field_simp [htot_ne, hq_ne, hden_ne]
        ring
      have hden_lim : Tendsto (fun q : ℝ => sa * q⁻¹ + (j : ℝ)) atTop (𝓝 (sa * 0 + (j : ℝ))) :=
        (tendsto_inv_atTop_zero.const_mul sa).add tendsto_const_nhds
      rw [mul_zero, zero_add] at hden_lim
      have hterm1 : Tendsto (fun q : ℝ => sa / (sa * q⁻¹ + (j : ℝ))) atTop (𝓝 (sa / (j : ℝ))) :=
        tendsto_const_nhds.div hden_lim (ne_of_gt hjpos)
      have hcoeff2 : Tendsto (fun q : ℝ => sa / (sa + (j : ℝ) * q)) atTop (𝓝 0) := by
        have hinf : Tendsto (fun q : ℝ => sa + (j : ℝ) * q) atTop atTop :=
          Filter.tendsto_atTop_add_const_left atTop sa
            (tendsto_id.const_mul_atTop hjpos)
        simpa [div_eq_mul_inv] using (tendsto_inv_atTop_zero.comp hinf).const_mul sa
      have hterm2 := hcoeff2.mul ih1
      rw [zero_mul] at hterm2
      have hcoeff3 : Tendsto (fun q : ℝ => (j : ℝ) / (sa * q⁻¹ + (j : ℝ))) atTop
          (𝓝 ((j : ℝ) / (j : ℝ))) :=
        tendsto_const_nhds.div hden_lim (ne_of_gt hjpos)
      rw [div_self (ne_of_gt hjpos)] at hcoeff3
      have hterm3 := hcoeff3.mul ih2
      rw [one_mul] at hterm3
      have hsum := ((hterm1.add hterm2).add hterm3).congr' (hrew.mono (fun _ h => h.symm))
      have hval :
          sa / (j : ℝ) + 0 + sa * (1 + harmonic (j - 1) - harmonic ((j - 1) - r)) =
          sa * (1 + harmonic j - harmonic (j - (r + 1))) := by
        have hj_eq : harmonic j = harmonic (j - 1) + ((j : ℝ))⁻¹ := by
          obtain ⟨j', rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : j ≠ 0)
          simp [harmonic_succ]
        have hsub_eq : (j - 1) - r = j - (r + 1) := by omega
        rw [hj_eq, hsub_eq]
        ring
      rwa [hval] at hsum

private lemma resPostE_one_tendsto {N : ℕ} (hN : 2 ≤ N) (j : ℕ) :
    Tendsto (fun q : ℝ => resPostE N q 1 j j) atTop (𝓝 (2 + 2 * harmonic j)) := by
  have h := resPostE_sub_tendsto hN j 1 j le_rfl
  have hs1 : simplexRemCost N 1 = 2 := by
    unfold simplexRemCost
    have hN1 : (N : ℝ) - 1 ≠ 0 := by
      have : (2 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
      linarith
    rw [Nat.cast_sub (by omega : 1 ≤ N), Nat.cast_one]
    field_simp [hN1]
  simp only [Nat.sub_self, Nat.cast_zero, zero_mul, sub_zero, harmonic_zero, hs1] at h
  convert h using 2
  ring

private lemma resPreE_tendsto {N : ℕ} (hN : 2 ≤ N) :
    ∀ h : ℕ, Tendsto (fun q : ℝ => resPreE N q h) atTop
      (𝓝 (2 + 2 * harmonic h - 2 * (1 - ((Nat.choose (N + h) h : ℕ) : ℝ)⁻¹) / (N : ℝ)))
  | 0 => by
      simp only [resPreE, harmonic_zero, Nat.choose_zero_right, Nat.cast_one,
        inv_one, sub_self, mul_zero, zero_div, sub_zero, add_zero]
      have h := resPostE_one_tendsto hN 0
      simpa [harmonic_zero] using h
  | h + 1 => by
      have ih := resPreE_tendsto hN h
      have hpost := resPostE_one_tendsto hN (h + 1)
      have hcomb :=
        (hpost.const_mul ((N : ℝ) / ((N : ℝ) + ((h + 1 : ℕ) : ℝ)))).add
        (ih.const_mul ((((h + 1 : ℕ) : ℝ)) / ((N : ℝ) + ((h + 1 : ℕ) : ℝ))))
      have hval :
          ((N : ℝ) / ((N : ℝ) + ((h + 1 : ℕ) : ℝ))) * (2 + 2 * harmonic (h + 1)) +
          (((h + 1 : ℕ) : ℝ) / ((N : ℝ) + ((h + 1 : ℕ) : ℝ))) *
            (2 + 2 * harmonic h - 2 * (1 - ((Nat.choose (N + h) h : ℕ) : ℝ)⁻¹) / (N : ℝ)) =
          2 + 2 * harmonic (h + 1) -
            2 * (1 - ((Nat.choose (N + (h + 1)) (h + 1) : ℕ) : ℝ)⁻¹) / (N : ℝ) := by
        have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast (by omega : 0 < N)
        have hNne : (N : ℝ) ≠ 0 := ne_of_gt hNpos
        have hden : (N : ℝ) + ((h + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        have hh1ne : ((h + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        have hbin_nat : (N + h + 1) * Nat.choose (N + h) h =
            Nat.choose (N + h + 1) (h + 1) * (h + 1) :=
          Nat.add_one_mul_choose_eq (N + h) h
        have hbin : (((N : ℝ) + ((h + 1 : ℕ) : ℝ)) * ((Nat.choose (N + h) h : ℕ) : ℝ)) =
            ((Nat.choose (N + (h + 1)) (h + 1) : ℕ) : ℝ) * ((h + 1 : ℕ) : ℝ) := by
          have hcast : ((N + h + 1 : ℕ) : ℝ) * ((Nat.choose (N + h) h : ℕ) : ℝ) =
              ((Nat.choose (N + h + 1) (h + 1) : ℕ) : ℝ) * ((h + 1 : ℕ) : ℝ) := by
            exact_mod_cast hbin_nat
          have hadd : N + (h + 1) = N + h + 1 := by omega
          rw [hadd]
          convert hcast using 2
          push_cast; ring
        have hc1_pos : (0 : ℝ) < ((Nat.choose (N + h) h : ℕ) : ℝ) := by
          exact_mod_cast Nat.choose_pos (by omega : h ≤ N + h)
        have hc2_pos : (0 : ℝ) < ((Nat.choose (N + (h + 1)) (h + 1) : ℕ) : ℝ) := by
          exact_mod_cast Nat.choose_pos (by omega : h + 1 ≤ N + (h + 1))
        have hinv_rel :
            ((h + 1 : ℕ) : ℝ) * ((Nat.choose (N + h) h : ℕ) : ℝ)⁻¹ =
            ((N : ℝ) + ((h + 1 : ℕ) : ℝ)) *
              ((Nat.choose (N + (h + 1)) (h + 1) : ℕ) : ℝ)⁻¹ := by
          have hc1ne := ne_of_gt hc1_pos
          have hc2ne := ne_of_gt hc2_pos
          field_simp [hc1ne, hc2ne]
          linarith
        rw [harmonic_succ]
        have hdiff :
            ((N : ℝ) / ((N : ℝ) + ((h + 1 : ℕ) : ℝ))) *
              (2 + 2 * (harmonic h + ((h + 1 : ℕ) : ℝ)⁻¹)) +
            (((h + 1 : ℕ) : ℝ) / ((N : ℝ) + ((h + 1 : ℕ) : ℝ))) *
              (2 + 2 * harmonic h - 2 * (1 - ((Nat.choose (N + h) h : ℕ) : ℝ)⁻¹) / (N : ℝ)) =
            2 + 2 * (harmonic h + ((h + 1 : ℕ) : ℝ)⁻¹) -
              (2 / ((N : ℝ) * ((N : ℝ) + ((h + 1 : ℕ) : ℝ)))) *
                ((N : ℝ) + ((h + 1 : ℕ) : ℝ) -
                  ((h + 1 : ℕ) : ℝ) * ((Nat.choose (N + h) h : ℕ) : ℝ)⁻¹) := by
          field_simp [hNne, hden, hh1ne]
          ring
        rw [hdiff, hinv_rel]
        field_simp [hNne, hden]
      rwa [hval] at hcomb

/-- The exact finite-`N` `q → ∞` reservoir ratio limit (eq. `eq:simplex-finite`). -/
def simplexFiniteLimit (N k : ℕ) : ℝ :=
  let n : ℝ := ((N + k - 1 : ℕ) : ℝ)
  2 + 2 * harmonic (k - 1) - 2 / n -
    (2 * ((k - 1 : ℕ) : ℝ)) / (n * (N : ℝ)) *
      (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹)

/-- **Theorem 3.4 (`thm:simplex`), finite-`N` exact limit (eq. `eq:simplex-finite`):**
    For every `N ≥ 2` and `k ≥ 2`, the `n = N + k - 1` distinct-point reservoir dataset
    has `𝔼[Φ_k] / OPT_k → simplexFiniteLimit N k` as `q → ∞`. -/
theorem thm_simplex_finite_limit {N k : ℕ} (hN : 2 ≤ N) (hk : 2 ≤ k) :
    Tendsto
      (fun q : ℝ =>
        expectedKmppCost (reservoirSet N (k - 1) q) k /
          optCost (reservoirSet N (k - 1) q) k)
      atTop (𝓝 (simplexFiniteLimit N k)) := by
  let m := k - 1
  have hm1 : 1 ≤ m := by omega
  have hkm : m + 1 = k := by omega
  have hrew : ∀ᶠ q : ℝ in atTop,
      expectedKmppCost (reservoirSet N m q) k / optCost (reservoirSet N m q) k =
        ((N : ℝ) / ((N : ℝ) + (m : ℝ))) * resPostE N q 1 m m +
        ((m : ℝ) / ((N : ℝ) + (m : ℝ))) * resPreE N q (m - 1) := by
    filter_upwards [eventually_gt_atTop (2 : ℝ)] with q hq
    rw [← hkm, optCost_reservoirSet_eq_one hN hq, div_one,
      expectedKmppCost_reservoirSet_eq hN hm1 hq]
  have hlim1 := (resPostE_one_tendsto hN m).const_mul ((N : ℝ) / ((N : ℝ) + (m : ℝ)))
  have hlim2 := (resPreE_tendsto hN (m - 1)).const_mul ((m : ℝ) / ((N : ℝ) + (m : ℝ)))
  have hcomb := (hlim1.add hlim2).congr' (hrew.mono (fun _ h => h.symm))
  have hval :
      ((N : ℝ) / ((N : ℝ) + (m : ℝ))) * (2 + 2 * harmonic m) +
      ((m : ℝ) / ((N : ℝ) + (m : ℝ))) *
        (2 + 2 * harmonic (m - 1) -
          2 * (1 - ((Nat.choose (N + (m - 1)) (m - 1) : ℕ) : ℝ)⁻¹) / (N : ℝ)) =
      simplexFiniteLimit N k := by
    unfold simplexFiniteLimit
    dsimp only
    have hn_eq : ((N + k - 1 : ℕ) : ℝ) = (N : ℝ) + (m : ℝ) := by
      have : N + k - 1 = N + m := by omega
      rw [this]; push_cast; rfl
    have hm_sub : m - 1 = k - 2 := by omega
    have hNm_sub : N + (m - 1) = N + k - 2 := by omega
    have hH : harmonic m = harmonic (m - 1) + (m : ℝ)⁻¹ := by
      obtain ⟨r, hr⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : m ≠ 0)
      rw [hr]
      simp [harmonic_succ]
    have hNne : (N : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
    have hmne : (m : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
    have hdenne : (N : ℝ) + (m : ℝ) ≠ 0 := by positivity
    rw [hn_eq, hNm_sub, hm_sub]
    change ((N : ℝ) / ((N : ℝ) + (m : ℝ))) * (2 + 2 * harmonic m) +
      ((m : ℝ) / ((N : ℝ) + (m : ℝ))) *
        (2 + 2 * harmonic (m - 1) -
          2 * (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹) / (N : ℝ)) =
      2 + 2 * harmonic m - 2 / ((N : ℝ) + (m : ℝ)) -
        2 * (m : ℝ) / (((N : ℝ) + (m : ℝ)) * (N : ℝ)) *
          (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹)
    rw [hH]
    field_simp [hNne, hmne, hdenne]
    ring
  rwa [hval] at hcomb

private lemma simplexFiniteLimit_tendsto {k : ℕ} (hk : 2 ≤ k) :
    Tendsto (fun N : ℕ => simplexFiniteLimit N k) atTop (𝓝 (2 * harmonic (k - 1) + 2)) := by
  have hterm1 : Tendsto (fun N : ℕ => (2 : ℝ) / ((N + k - 1 : ℕ) : ℝ)) atTop (𝓝 0) := by
    have h := tendsto_const_div_nat_add 2 ((k - 1 : ℕ) : ℝ)
    refine h.congr' ?_
    filter_upwards [eventually_ge_atTop 2] with N hN
    have : ((N + k - 1 : ℕ) : ℝ) = (N : ℝ) + ((k - 1 : ℕ) : ℝ) := by
      have h1 : N + k - 1 = N + (k - 1) := by omega
      rw [h1]; push_cast; rfl
    rw [this]
  have hterm2 :
      Tendsto (fun N : ℕ =>
          (2 * ((k - 1 : ℕ) : ℝ)) / (((N + k - 1 : ℕ) : ℝ) * (N : ℝ)) *
            (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹))
        atTop (𝓝 0) := by
    have hlo : ∀ᶠ N : ℕ in atTop,
        (0 : ℝ) ≤ (2 * ((k - 1 : ℕ) : ℝ)) / (((N + k - 1 : ℕ) : ℝ) * (N : ℝ)) *
          (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹) := by
      filter_upwards [eventually_ge_atTop 2] with N hN
      have hc1 : (1 : ℝ) ≤ ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ) := by
        exact_mod_cast Nat.choose_pos (by omega : k - 2 ≤ N + k - 2)
      have hinv1 : ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hc1
      have hfac : 0 ≤ 1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹ := by linarith
      exact mul_nonneg (by positivity) hfac
    have hhi : ∀ᶠ N : ℕ in atTop,
        (2 * ((k - 1 : ℕ) : ℝ)) / (((N + k - 1 : ℕ) : ℝ) * (N : ℝ)) *
          (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹) ≤
        (2 * ((k - 1 : ℕ) : ℝ)) / (N : ℝ) := by
      filter_upwards [eventually_ge_atTop 2] with N hN
      have hc_nn : 0 ≤ ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹ := by positivity
      have hfac : 1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹ ≤ 1 := by linarith
      have hNpos : (0 : ℝ) < (N : ℝ) := by exact_mod_cast (by omega : 0 < N)
      have hn1 : (1 : ℝ) ≤ ((N + k - 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 1 ≤ N + k - 1)
      calc (2 * ((k - 1 : ℕ) : ℝ)) / (((N + k - 1 : ℕ) : ℝ) * (N : ℝ)) *
            (1 - ((Nat.choose (N + k - 2) (k - 2) : ℕ) : ℝ)⁻¹)
          ≤ (2 * ((k - 1 : ℕ) : ℝ)) / (((N + k - 1 : ℕ) : ℝ) * (N : ℝ)) * 1 :=
            mul_le_mul_of_nonneg_left hfac (by positivity)
        _ = (2 * ((k - 1 : ℕ) : ℝ)) / (((N + k - 1 : ℕ) : ℝ) * (N : ℝ)) := mul_one _
        _ ≤ (2 * ((k - 1 : ℕ) : ℝ)) / (1 * (N : ℝ)) :=
            div_le_div_of_nonneg_left (by positivity) (by positivity) (by nlinarith)
        _ = (2 * ((k - 1 : ℕ) : ℝ)) / (N : ℝ) := by rw [one_mul]
    have hlim_hi : Tendsto (fun N : ℕ => (2 * ((k - 1 : ℕ) : ℝ)) / (N : ℝ)) atTop (𝓝 0) := by
      simpa [div_eq_mul_inv] using tendsto_inv_nat_atTop.const_mul (2 * ((k - 1 : ℕ) : ℝ))
    exact tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim_hi hlo hhi
  have hcomb : Tendsto (fun N : ℕ => simplexFiniteLimit N k) atTop
      (𝓝 (2 + 2 * harmonic (k - 1) - 0 - 0)) :=
    ((tendsto_const_nhds.sub hterm1).sub hterm2)
  convert hcomb using 2
  ring

/-- **Theorem 3.4 (`thm:simplex`), standalone existential form:**
    For every `k ≥ 2` and `δ > 0`, there is a genuine finite distinct Euclidean dataset
    achieving ratio `> 2 H_{k-1} + 2 - δ`. -/
theorem thm_simplex_exists {k : ℕ} (hk : 2 ≤ k) {δ : ℝ} (hδ : 0 < δ) :
    ∃ (d : ℕ) (_ : 1 ≤ d) (X : Finset (Point d)),
      k ≤ X.card ∧ 0 < optCost X k ∧
      2 * harmonic (k - 1) + 2 - δ < expectedKmppCost X k / optCost X k := by
  have hEvN : ∀ᶠ N : ℕ in atTop,
      2 * harmonic (k - 1) + 2 - δ / 2 < simplexFiniteLimit N k ∧ 2 ≤ N :=
    ((simplexFiniteLimit_tendsto hk).eventually (Ioi_mem_nhds (by linarith))).and
      (eventually_ge_atTop 2)
  obtain ⟨N, hNgt, hN2⟩ := hEvN.exists
  have hEvq : ∀ᶠ q : ℝ in atTop,
      2 * harmonic (k - 1) + 2 - δ <
        expectedKmppCost (reservoirSet N (k - 1) q) k /
          optCost (reservoirSet N (k - 1) q) k ∧ 2 < q :=
    ((thm_simplex_finite_limit hN2 hk).eventually (Ioi_mem_nhds (by linarith))).and
      (eventually_gt_atTop 2)
  obtain ⟨q, hqgt, hq2⟩ := hEvq.exists
  refine ⟨N + ((k - 1) + 1), by omega, reservoirSet N (k - 1) q, ?_, ?_, hqgt⟩
  · rw [reservoirSet_card hN2 hq2]; omega
  · have hk_eq : (k - 1) + 1 = k := by omega
    have hopt1 : optCost (reservoirSet N (k - 1) q) k = 1 := by
      simpa [hk_eq] using optCost_reservoirSet_eq_one (m := k - 1) hN2 hq2
    rw [hopt1]
    exact zero_lt_one

/-- **Theorem 3.4 (`thm:simplex`, Reservoir lower bound):**
    For every `k ≥ 1`, `2 H_{k-1} + 2 ≤ R_k` (unconditionally for `k = 1`, and given
    `BddAbove (ratioSet k)` for `k ≥ 2`). -/
theorem thm_simplex {k : ℕ} (hk : 1 ≤ k) (hbdd : BddAbove (ratioSet k)) :
    2 * harmonic (k - 1) + 2 ≤ R k := by
  rcases eq_or_lt_of_le hk with rfl | hlt
  · simp [harmonic_zero, prop_R1]
  · by_contra hltR
    push Not at hltR
    have hδ : 0 < 2 * harmonic (k - 1) + 2 - R k := sub_pos.mpr hltR
    obtain ⟨d, hd, X, hcard, hopt, hgt⟩ := thm_simplex_exists (by omega : 2 ≤ k) hδ
    have hle : expectedKmppCost X k / optCost X k ≤ R k :=
      le_csSup hbdd ⟨d, hd, X, hcard, hopt, rfl⟩
    linarith

/-- Combined extremal lower bound `max(J_k, 2 H_{k-1} + 2) ≤ R_k` for every `k ≥ 2`. -/
theorem max_lower_le_R {k : ℕ} (hk : 2 ≤ k) (hbdd : BddAbove (ratioSet k)) :
    max (JVal k) (2 * harmonic (k - 1) + 2) ≤ R k :=
  max_le (thm_hub hk hbdd) (thm_simplex (by omega) hbdd)

/-! ### Section 5: Corollary 11.1 (Euler–Mascheroni constant and `O(k^{-2})` asymptotic) -/

/-- The Euler–Mascheroni constant `γ = inf_{n ≥ 1} (H_n - log n) = lim_{n → ∞} (H_n - log n)`. -/
def eulerMascheroni : ℝ :=
  ⨅ n : ℕ, (harmonic (n + 1) - Real.log ((n + 1 : ℕ) : ℝ))

private lemma log_succ_div_bounds {k : ℕ} (hk : 1 ≤ k) :
    (((k + 1 : ℕ) : ℝ))⁻¹ ≤ Real.log (((k + 1 : ℕ) : ℝ) / (k : ℝ)) ∧
    Real.log (((k + 1 : ℕ) : ℝ) / (k : ℝ)) ≤ (k : ℝ)⁻¹ := by
  have hk_pos : (0 : ℝ) < (k : ℝ) := by exact_mod_cast hk
  have hk1_pos : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
  have hcast : ((k + 1 : ℕ) : ℝ) = (k : ℝ) + 1 := by push_cast; rfl
  constructor
  · have h1 := Real.log_le_sub_one_of_pos (div_pos hk_pos hk1_pos)
    have hneg : Real.log ((k : ℝ) / ((k + 1 : ℕ) : ℝ)) =
        -Real.log (((k + 1 : ℕ) : ℝ) / (k : ℝ)) := by
      rw [Real.log_div (ne_of_gt hk_pos) (ne_of_gt hk1_pos),
        Real.log_div (ne_of_gt hk1_pos) (ne_of_gt hk_pos)]
      ring
    have hsub : (k : ℝ) / ((k + 1 : ℕ) : ℝ) - 1 = -(((k + 1 : ℕ) : ℝ))⁻¹ := by
      rw [hcast]
      have hne : (k : ℝ) + 1 ≠ 0 := by positivity
      field_simp [hne]
      ring
    linarith
  · have h2 := Real.log_le_sub_one_of_pos (div_pos hk1_pos hk_pos)
    have hsub : ((k + 1 : ℕ) : ℝ) / (k : ℝ) - 1 = (k : ℝ)⁻¹ := by
      rw [hcast]
      have hne : (k : ℝ) ≠ 0 := ne_of_gt hk_pos
      field_simp [hne]
      ring
    linarith

private lemma harmonic_sub_log_antitone :
    Antitone (fun n : ℕ => harmonic (n + 1) - Real.log ((n + 1 : ℕ) : ℝ)) := by
  refine antitone_nat_of_succ_le (fun n => ?_)
  have hn1 : 1 ≤ n + 1 := by omega
  have h1 := (log_succ_div_bounds hn1).1
  have hn_pos : (0 : ℝ) < ((n + 1 : ℕ) : ℝ) := by positivity
  have hn2_pos : (0 : ℝ) < ((n + 2 : ℕ) : ℝ) := by positivity
  rw [Real.log_div (ne_of_gt hn2_pos) (ne_of_gt hn_pos)] at h1
  rw [harmonic_succ]
  linarith

private lemma log_le_harmonic_pred :
    ∀ n : ℕ, 1 ≤ n → Real.log (n : ℝ) ≤ harmonic (n - 1)
  | 0, h => by omega
  | 1, _ => by simp [harmonic_zero]
  | n + 2, _ => by
      have ih := log_le_harmonic_pred (n + 1) (by omega)
      have h2 := (log_succ_div_bounds (by omega : 1 ≤ n + 1)).2
      have hpos1 : (0 : ℝ) < ((n + 1 : ℕ) : ℝ) := by positivity
      have hpos2 : (0 : ℝ) < ((n + 2 : ℕ) : ℝ) := by positivity
      rw [Real.log_div (ne_of_gt hpos2) (ne_of_gt hpos1)] at h2
      have hsub1 : (n + 2) - 1 = n + 1 := by omega
      have hsub2 : (n + 1) - 1 = n := by omega
      rw [hsub1, harmonic_succ]
      rw [hsub2] at ih
      linarith

private lemma harmonic_sub_log_nonneg (n : ℕ) :
    0 ≤ harmonic (n + 1) - Real.log ((n + 1 : ℕ) : ℝ) := by
  have h1 := log_le_harmonic_pred (n + 1) (by omega)
  rw [Nat.add_sub_cancel] at h1
  rw [harmonic_succ]
  have hpos : (0 : ℝ) ≤ (((n + 1 : ℕ) : ℝ))⁻¹ := by positivity
  linarith

/-- Monotone convergence: `H_n - log n → eulerMascheroni` as `n → ∞`. -/
theorem tendsto_harmonic_sub_log :
    Tendsto (fun n : ℕ => harmonic n - Real.log (n : ℝ)) atTop (𝓝 eulerMascheroni) := by
  have hbdd : BddBelow (Set.range (fun n : ℕ => harmonic (n + 1) - Real.log ((n + 1 : ℕ) : ℝ))) :=
    ⟨0, by rintro _ ⟨n, rfl⟩; exact harmonic_sub_log_nonneg n⟩
  have hshift :
      Tendsto (fun n : ℕ => harmonic (n + 1) - Real.log ((n + 1 : ℕ) : ℝ))
        atTop (𝓝 eulerMascheroni) :=
    tendsto_atTop_ciInf harmonic_sub_log_antitone hbdd
  exact (tendsto_add_atTop_iff_nat 1).mp hshift

/-- Elementary two-sided `log((1+t)/(1-t))` bracket for `0 ≤ t ≤ 1/2`:
    `2t ≤ log((1+t)/(1-t)) ≤ 2t / (1 - t²)`. -/
private lemma log_one_add_div_one_sub_bounds {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1 / 2) :
    2 * t ≤ Real.log ((1 + t) / (1 - t)) ∧
    Real.log ((1 + t) / (1 - t)) ≤ 2 * t / (1 - t ^ 2) := by
  have h1mt : 0 < 1 - t := by linarith
  have h1pt : 0 < 1 + t := by linarith
  have h1mt2 : 0 < 1 - t ^ 2 := by nlinarith
  have hfrac_pos : 0 < (1 + t) / (1 - t) := div_pos h1pt h1mt
  constructor
  · have h2t0 : 0 ≤ 2 * t := by linarith
    have h2t1 : 2 * t ≤ 1 := by linarith
    have hexp := Real.exp_bound' h2t0 h2t1 (n := 3) (by decide)
    have hsum3 :
        (∑ m ∈ Finset.range 3, (2 * t) ^ m / (m.factorial : ℝ)) +
          (2 * t) ^ 3 * ((3 : ℕ) + 1) / ((Nat.factorial 3 : ℝ) * (3 : ℕ)) =
        1 + 2 * t + 2 * t ^ 2 + (16 / 9 : ℝ) * t ^ 3 := by
      simp [Finset.sum_range_succ, Nat.factorial]
      ring
    rw [hsum3] at hexp
    have hpoly : 1 + 2 * t + 2 * t ^ 2 + (16 / 9 : ℝ) * t ^ 3 ≤ (1 + t) / (1 - t) := by
      rw [le_div_iff₀ h1mt]
      have hdiff : (1 + t) - (1 + 2 * t + 2 * t ^ 2 + (16 / 9 : ℝ) * t ^ 3) * (1 - t) =
          (2 / 9 : ℝ) * t ^ 3 + (16 / 9 : ℝ) * t ^ 4 := by ring
      have hnn : 0 ≤ (2 / 9 : ℝ) * t ^ 3 + (16 / 9 : ℝ) * t ^ 4 := by positivity
      linarith
    have hle : Real.exp (2 * t) ≤ (1 + t) / (1 - t) := hexp.trans hpoly
    calc 2 * t = Real.log (Real.exp (2 * t)) := (Real.log_exp _).symm
      _ ≤ Real.log ((1 + t) / (1 - t)) := Real.log_le_log (Real.exp_pos _) hle
  · let x : ℝ := 2 * t / (1 - t ^ 2)
    have hx0 : 0 ≤ x := div_nonneg (by linarith) (le_of_lt h1mt2)
    have hexp := Real.sum_le_exp_of_nonneg hx0 3
    have hsum3 : ∑ m ∈ Finset.range 3, x ^ m / (m.factorial : ℝ) = 1 + x + x ^ 2 / 2 := by
      simp [Finset.sum_range_succ, Nat.factorial]
    rw [hsum3] at hexp
    have hpoly : (1 + t) / (1 - t) ≤ 1 + x + x ^ 2 / 2 := by
      have h1mt_ne : 1 - t ≠ 0 := ne_of_gt h1mt
      have h1mt2_ne : 1 - t ^ 2 ≠ 0 := ne_of_gt h1mt2
      have hdiff : (1 + x + x ^ 2 / 2) - (1 + t) / (1 - t) =
          2 * t ^ 4 / (1 - t ^ 2) ^ 2 := by
        simp only [x]
        field_simp [h1mt_ne, h1mt2_ne]
        ring
      have hnn : 0 ≤ 2 * t ^ 4 / (1 - t ^ 2) ^ 2 := by positivity
      linarith
    have hle : (1 + t) / (1 - t) ≤ Real.exp x := hpoly.trans hexp
    calc Real.log ((1 + t) / (1 - t))
        ≤ Real.log (Real.exp x) := Real.log_le_log hfrac_pos hle
      _ = x := Real.log_exp x

private lemma euler_step_bounds {k : ℕ} (hk : 1 ≤ k) :
    let f : ℕ → ℝ := fun j => harmonic (j - 1) - Real.log (j : ℝ) + 1 / (2 * (j : ℝ))
    0 ≤ f (k + 1) - f k ∧
    f (k + 1) - f k ≤ 1 / (8 * ((k : ℝ) ^ 2)) - 1 / (8 * (((k + 1 : ℕ) : ℝ) ^ 2)) := by
  intro f
  have hk_pos : (0 : ℝ) < (k : ℝ) := by exact_mod_cast hk
  have hk1_pos : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
  have hcast : ((k + 1 : ℕ) : ℝ) = (k : ℝ) + 1 := by push_cast; rfl
  let t : ℝ := 1 / (2 * (k : ℝ) + 1)
  have ht0 : 0 ≤ t := by positivity
  have ht1 : t ≤ 1 / 2 := by
    simp only [t]
    rw [div_le_div_iff₀ (by positivity) (by norm_num : (0 : ℝ) < 2)]
    have hk1 : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
    linarith
  have hfrac : (1 + t) / (1 - t) = ((k + 1 : ℕ) : ℝ) / (k : ℝ) := by
    simp only [t, hcast]
    have h1 : 2 * (k : ℝ) + 1 ≠ 0 := by positivity
    have h2 : (k : ℝ) ≠ 0 := ne_of_gt hk_pos
    field_simp [h1, h2]
    ring
  have h1mt2 : 1 - t ^ 2 = 4 * (k : ℝ) * ((k : ℝ) + 1) / (2 * (k : ℝ) + 1) ^ 2 := by
    simp only [t]
    have h1 : 2 * (k : ℝ) + 1 ≠ 0 := by positivity
    field_simp [h1]
    ring
  have h2t_div : 2 * t / (1 - t ^ 2) = 1 / (2 * (k : ℝ)) + 1 / (2 * ((k + 1 : ℕ) : ℝ)) := by
    rw [h1mt2, hcast]
    simp only [t]
    have h1 : 2 * (k : ℝ) + 1 ≠ 0 := by positivity
    have h2 : (k : ℝ) ≠ 0 := ne_of_gt hk_pos
    have h3 : (k : ℝ) + 1 ≠ 0 := by positivity
    field_simp [h1, h2, h3]
    ring
  have hH : harmonic k - harmonic (k - 1) = (k : ℝ)⁻¹ := by
    obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : k ≠ 0)
    simp [harmonic_succ]
  have hdiff : f (k + 1) - f k = 2 * t / (1 - t ^ 2) - Real.log ((1 + t) / (1 - t)) := by
    simp only [f, Nat.add_sub_cancel]
    rw [hfrac, Real.log_div (ne_of_gt hk1_pos) (ne_of_gt hk_pos), h2t_div]
    have h1 : (k : ℝ)⁻¹ - 1 / (2 * (k : ℝ)) = 1 / (2 * (k : ℝ)) := by
      have hne : (k : ℝ) ≠ 0 := ne_of_gt hk_pos
      field_simp [hne]; ring
    linarith [hH]
  have hbounds := log_one_add_div_one_sub_bounds ht0 ht1
  constructor
  · rw [hdiff]; linarith [hbounds.2]
  · have hstep1 : f (k + 1) - f k ≤ 2 * t / (1 - t ^ 2) - 2 * t := by
      rw [hdiff]; linarith [hbounds.1]
    have hstep2 : 2 * t / (1 - t ^ 2) - 2 * t =
        1 / (2 * (k : ℝ) * ((k + 1 : ℕ) : ℝ) * (2 * (k : ℝ) + 1)) := by
      rw [h1mt2, hcast]
      simp only [t]
      have h1 : 2 * (k : ℝ) + 1 ≠ 0 := by positivity
      have h2 : (k : ℝ) ≠ 0 := ne_of_gt hk_pos
      have h3 : (k : ℝ) + 1 ≠ 0 := by positivity
      field_simp [h1, h2, h3]
      ring
    have htel : 1 / (8 * ((k : ℝ) ^ 2)) - 1 / (8 * (((k + 1 : ℕ) : ℝ) ^ 2)) =
        (2 * (k : ℝ) + 1) / (8 * (k : ℝ) ^ 2 * ((k + 1 : ℕ) : ℝ) ^ 2) := by
      rw [hcast]
      have h2 : (k : ℝ) ≠ 0 := ne_of_gt hk_pos
      have h3 : (k : ℝ) + 1 ≠ 0 := by positivity
      field_simp [h2, h3]
      ring
    have hcmp :
        1 / (2 * (k : ℝ) * ((k + 1 : ℕ) : ℝ) * (2 * (k : ℝ) + 1)) ≤
        (2 * (k : ℝ) + 1) / (8 * (k : ℝ) ^ 2 * ((k + 1 : ℕ) : ℝ) ^ 2) := by
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      rw [hcast]
      have : 8 * (k : ℝ) ^ 2 * ((k : ℝ) + 1) ^ 2 ≤
          2 * (k : ℝ) * ((k : ℝ) + 1) * (2 * (k : ℝ) + 1) ^ 2 := by
        have hsq : 4 * (k : ℝ) * ((k : ℝ) + 1) ≤ (2 * (k : ℝ) + 1) ^ 2 := by nlinarith
        nlinarith [mul_nonneg (le_of_lt hk_pos) (by linarith : (0 : ℝ) ≤ (k : ℝ) + 1)]
      linarith
    linarith

/-- Explicit non-asymptotic Euler–Mascheroni bracket for every `k ≥ 1`:
    `0 ≤ (log k + γ - 1/(2k)) - H_{k-1} ≤ 1/(8 k²)`. -/
theorem harmonic_pred_euler_bounds {k : ℕ} (hk : 1 ≤ k) :
    0 ≤ (Real.log (k : ℝ) + eulerMascheroni - 1 / (2 * (k : ℝ))) - harmonic (k - 1) ∧
    (Real.log (k : ℝ) + eulerMascheroni - 1 / (2 * (k : ℝ))) - harmonic (k - 1) ≤
      1 / (8 * ((k : ℝ) ^ 2)) := by
  let f : ℕ → ℝ := fun j => harmonic (j - 1) - Real.log (j : ℝ) + 1 / (2 * (j : ℝ))
  have hf_lim : Tendsto f atTop (𝓝 eulerMascheroni) := by
    have h1 : Tendsto (fun j : ℕ => (harmonic j - Real.log (j : ℝ)) - 1 / (2 * (j : ℝ)))
        atTop (𝓝 (eulerMascheroni - 0)) := by
      refine tendsto_harmonic_sub_log.sub ?_
      have hinv : Tendsto (fun j : ℕ => (1 / 2 : ℝ) * (j : ℝ)⁻¹) atTop (𝓝 ((1 / 2 : ℝ) * 0)) :=
        tendsto_inv_nat_atTop.const_mul (1 / 2 : ℝ)
      rw [mul_zero] at hinv
      refine hinv.congr' ?_
      filter_upwards [eventually_ge_atTop 1] with j _
      ring
    rw [sub_zero] at h1
    refine h1.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with j hj
    have hH : harmonic j = harmonic (j - 1) + (j : ℝ)⁻¹ := by
      obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : j ≠ 0)
      simp [harmonic_succ]
    have hjne : (j : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
    simp only [f, hH]
    field_simp [hjne]
    ring
  have htel : ∀ d : ℕ, 0 ≤ f (k + d) - f k ∧ f (k + d) - f k ≤ 1 / (8 * ((k : ℝ) ^ 2)) := by
    intro d
    have haux : ∀ m : ℕ,
        0 ≤ f (k + m) - f k ∧
        f (k + m) - f k ≤ 1 / (8 * ((k : ℝ) ^ 2)) - 1 / (8 * (((k + m : ℕ) : ℝ) ^ 2)) := by
      intro m
      induction m with
      | zero => simp
      | succ m ih =>
          have hstep := euler_step_bounds (k := k + m) (by omega)
          dsimp only at hstep
          have hadd : k + (m + 1) = (k + m) + 1 := by omega
          rw [hadd]
          simp only [f] at ih ⊢
          constructor <;> linarith
    have hm := haux d
    have hnn : 0 ≤ 1 / (8 * (((k + d : ℕ) : ℝ) ^ 2)) := by positivity
    exact ⟨hm.1, by linarith⟩
  have hshift : Tendsto (fun d : ℕ => f (k + d) - f k) atTop (𝓝 (eulerMascheroni - f k)) := by
    have h1 : Tendsto (fun d : ℕ => f (k + d)) atTop (𝓝 eulerMascheroni) := by
      have := (tendsto_add_atTop_iff_nat k).mpr hf_lim
      simpa [Nat.add_comm] using this
    exact h1.sub tendsto_const_nhds
  have hlo : 0 ≤ eulerMascheroni - f k :=
    ge_of_tendsto hshift (Filter.Eventually.of_forall (fun d => (htel d).1))
  have hhi : eulerMascheroni - f k ≤ 1 / (8 * ((k : ℝ) ^ 2)) :=
    le_of_tendsto hshift (Filter.Eventually.of_forall (fun d => (htel d).2))
  have heq : (Real.log (k : ℝ) + eulerMascheroni - 1 / (2 * (k : ℝ))) - harmonic (k - 1) =
      eulerMascheroni - f k := by
    simp only [f]; ring
  rw [heq]
  exact ⟨hlo, hhi⟩

/-- Asymptotic expansion of `H_{k-1}`:
    `H_{k-1} - (log k + γ - 1/(2k)) = O(k^{-2})`. -/
theorem harmonic_pred_asymptotic :
    (fun k : ℕ =>
      harmonic (k - 1) - (Real.log (k : ℝ) + eulerMascheroni - 1 / (2 * (k : ℝ))))
      =O[atTop] (fun k : ℕ => ((k : ℝ) ^ 2)⁻¹) := by
  rw [Asymptotics.isBigO_iff]
  refine ⟨(1 / 8 : ℝ), ?_⟩
  filter_upwards [eventually_ge_atTop 1] with k hk
  have hb := harmonic_pred_euler_bounds hk
  rw [Real.norm_eq_abs, Real.norm_eq_abs]
  have hneg : harmonic (k - 1) - (Real.log (k : ℝ) + eulerMascheroni - 1 / (2 * (k : ℝ))) ≤ 0 := by
    linarith
  rw [abs_of_nonpos hneg, abs_of_nonneg (by positivity)]
  have heq : (1 / 8 : ℝ) * ((k : ℝ) ^ 2)⁻¹ = 1 / (8 * ((k : ℝ) ^ 2)) := by ring
  linarith

/-- **Corollary 11.1 (Asymptotic expansion of `R_k`):**
    If `R_k = 2 H_{k-1} + 2` for all `k ≥ 19`, then
    `R_k - (2 log k + 2 + 2 γ - 1/k) = O(k^{-2})` as `k → ∞`. -/
theorem cor_asymptotic_R
    (hR : ∀ k : ℕ, 19 ≤ k → R k = 2 * harmonic (k - 1) + 2) :
    (fun k : ℕ =>
      R k - (2 * Real.log (k : ℝ) + 2 + 2 * eulerMascheroni - 1 / (k : ℝ)))
      =O[atTop] (fun k : ℕ => ((k : ℝ) ^ 2)⁻¹) := by
  have h2 := harmonic_pred_asymptotic.const_mul_left 2
  refine h2.congr' ?_ EventuallyEq.rfl
  filter_upwards [eventually_ge_atTop 19] with k hk
  rw [hR k hk]
  have hkne : (k : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  field_simp [hkne]
  ring

end

end V3


==> anc/V3/Main.lean <==
import V3.Assembly
import V3.CheckpointR3

/-!
# Main Entry Point: Lean 4 Formalization of Submitted v3

Re-exports the headline theorems of *The Exact Approximation Ratio of `k`-means++*
(Aravind Reddy, submitted v3 `arxiv-preview-8438883.pdf`) under `namespace V3.Main`:

* `V3.Main.thm_exact_rk`         — **Theorem 1.1 (`thm:exact-rk`)**: exact `R_k` for all `k ≥ 1`
                                    (`2`, `J_k` for `2 ≤ k ≤ 18`, `2 H_{k-1} + 2` for `k ≥ 19`).
* `V3.Main.thm_exact_rk_cases`   — **Theorem 1.1**: explicit piecewise cases & `max` form.
* `V3.Main.cor_sharp_additive_constants` — **Corollary 1.2 (`cor:sharp-additive`)**: sharp uniform
                                    bounds `2 ln k + 2 ≤ R_k ≤ 2 ln k + 5 - 2 ln 2`, exact equality
                                    at `k = 1` and `k = 2`, and optimality of both additive constants.
* `V3.Main.cor_sharp_additive_rounded` — **Corollary 1.2 (rounded)**:
                                    `2 ln k + 2 ≤ R_k ≤ 2 ln k + 4` for all `k ≥ 1`.
* `V3.Main.thm_strict`           — **Theorem 1.3 (`thm:strict`)**: strict `𝔼[Φ_k] < R_k OPT_k`
                                    for every finite distinct positive-optimum input (`k ≥ 2`).
* `V3.Main.thm_theta_refined`    — **Theorem 1.3, eq. (4)**: `θ`-refined bound for `2 ≤ k ≤ 18`.
* `V3.Main.thm_absolute_bound`   — Absolute bound `𝔼[Φ_k] ≤ R_k OPT_k` for all `1 ≤ k ≤ |X|`
                                    (including `k = 1` and `OPT_k = 0`).
* `V3.Main.cor_11_1`             — **Corollary 10.1**: `R_1 = 2`, `R_2 = 5`, `R_3 = 185/32`, and
                                    `R_k = 2 ln k + 2 + 2 γ - 1 / k + O(k^{-2})`.
* `V3.Main.thm_hub_regime`       — **Theorem 8.1 (`thm:hub-regime`)**: hub stocks `0 ≤ j ≤ 16`.
* `V3.Main.thm_low_mean`         — **Theorem 8.14 / 9.1(a)**: low-mean stocks `0 ≤ j ≤ 16`.
* `V3.Main.thm_high_mean`        — **Theorem 8.5 (`thm:high-mean`)**: high-mean stocks `1 ≤ j ≤ 16`.
* `V3.Main.thm_rank17`           — **Theorem 9.1(b) (`thm:rank17`)**: rank-17 stock `2 + 2 H_18`.
* `V3.Main.thm_reservoir`        — **Theorem 10.8 (`thm:reservoir`)**: reservoir stocks `j ≥ 17`.
-/

open KMeansPP Filter

namespace V3
namespace Main

/-- **Theorem 1.1 (`thm:exact-rk`)**: `R k = exactRatio k` for all `k ≥ 1`. -/
theorem thm_exact_rk {k : ℕ} (hk : 1 ≤ k) : R k = exactRatio k :=
  V3.Assembly.thm_exact_rk hk

/-- **Theorem 1.1 (`thm:exact-rk`)**: explicit piecewise cases (`k = 1`, `2 ≤ k ≤ 18`, `k ≥ 19`)
    and `R k = max (JVal k) (2 * harmonic (k - 1) + 2)` for all `k ≥ 2`. -/
theorem thm_exact_rk_cases :
    R 1 = 2 ∧
    (∀ k : ℕ, 2 ≤ k → k ≤ 18 → R k = JVal k) ∧
    (∀ k : ℕ, 19 ≤ k → R k = 2 * harmonic (k - 1) + 2) ∧
    (∀ k : ℕ, 2 ≤ k → R k = max (JVal k) (2 * harmonic (k - 1) + 2)) :=
  V3.Assembly.thm_exact_rk_cases

/-- **Corollary 1.2 (`cor:sharp-additive`)**: sharp uniform additive bounds
    `2 ln k + 2 ≤ R_k ≤ 2 ln k + 5 - 2 ln 2` for all `k ≥ 1`, exact equality witnesses at
    `k = 1` and `k = 2`, and best-possible optimality of `2` and `5 - 2 ln 2`. -/
theorem cor_sharp_additive_constants :
    (∀ k : ℕ, 1 ≤ k →
      2 * Real.log (k : ℝ) + 2 ≤ R k ∧ R k ≤ 2 * Real.log (k : ℝ) + 5 - 2 * Real.log 2) ∧
    R 1 = 2 * Real.log (1 : ℝ) + 2 ∧
    R 2 = 2 * Real.log (2 : ℝ) + (5 - 2 * Real.log 2) ∧
    (∀ c : ℝ, (∀ k : ℕ, 1 ≤ k → 2 * Real.log (k : ℝ) + c ≤ R k) → c ≤ 2) ∧
    (∀ C : ℝ, (∀ k : ℕ, 1 ≤ k → R k ≤ 2 * Real.log (k : ℝ) + C) → 5 - 2 * Real.log 2 ≤ C) :=
  V3.Assembly.cor_sharp_additive_constants

/-- **Corollary 1.2 (rounded)**: `2 ln k + 2 ≤ R_k ≤ 2 ln k + 4` for all `k ≥ 1`. -/
theorem cor_sharp_additive_rounded :
    ∀ k : ℕ, 1 ≤ k → 2 * Real.log (k : ℝ) + 2 ≤ R k ∧ R k ≤ 2 * Real.log (k : ℝ) + 4 :=
  V3.Assembly.cor_sharp_additive_rounded

/-- **Theorem 1.3 (`thm:strict`)**: strict non-attainment `𝔼[Φ_k] < R_k OPT_k` for all `k ≥ 2`
    and every finite distinct positive-optimum input `X ⊂ ℝ^d` (`d ≥ 1`, `k ≤ |X|`). -/
theorem thm_strict {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk2 : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k) :
    expectedKmppCost X k < R k * optCost X k :=
  V3.Assembly.thm_strict hd hk2 hkX hopt

/-- **Theorem 1.3, eq. (4)**: `θ`-refined inequality for `2 ≤ k ≤ 18` (with `θ ≥ 2 / |X|`). -/
theorem thm_theta_refined {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))}
    (hk2 : 2 ≤ k) (hk18 : k ≤ 18) (hkX : k ≤ X.card) (hopt : 0 < optCost X k)
    (hparts : IsOptimalKPartition X k parts) :
    expectedKmppCost X k / optCost X k ≤
      (1 - theta X k parts) * JVal k + theta X k parts * (2 + 2 * harmonic (k - 1)) ∧
    (1 - theta X k parts) * JVal k + theta X k parts * (2 + 2 * harmonic (k - 1)) < JVal k ∧
    (2 : ℝ) / (X.card : ℝ) ≤ theta X k parts :=
  V3.Assembly.thm_theta_refined hd hk2 hk18 hkX hopt hparts

/-- **Absolute upper bound**: `𝔼[Φ_k] ≤ R_k OPT_k` for all `1 ≤ k ≤ |X|`, including `k = 1` and
    `OPT_k(X) = 0`. -/
theorem thm_absolute_bound {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    (hk : 1 ≤ k) (hkX : k ≤ X.card) :
    expectedKmppCost X k ≤ R k * optCost X k :=
  V3.Assembly.thm_absolute_bound hd hk hkX

/-- **Corollary 10.1 (`cor_11_1`)**: `R_1 = 2`, `R_2 = 5`, `R_3 = 185/32`, and
    `R_k = 2 ln k + 2 + 2 γ - 1 / k + O(k^{-2})`. -/
theorem cor_11_1 :
    R 1 = 2 ∧
    R 2 = 5 ∧
    R 3 = 185 / 32 ∧
    (fun k : ℕ =>
      R k - (2 * Real.log (k : ℝ) + 2 + 2 * V3.eulerMascheroni - 1 / (k : ℝ)))
      =O[atTop] (fun k : ℕ => ((k : ℝ) ^ 2)⁻¹) :=
  V3.Assembly.cor_11_1

/-- **Theorem 8.1 (`thm:hub-regime`)**: `IsStock j (JVal (j + 2))` for `0 ≤ j ≤ 16`. -/
theorem thm_hub_regime {j : ℕ} (hj : j ≤ 16) : IsStock j (JVal (j + 2)) :=
  V3.Assembly.thm_hub_regime hj

/-- **Theorem 8.14 / 9.1(a)**: `IsStockOn IsLowMean j (CStock j)` for `0 ≤ j ≤ 16`. -/
theorem thm_low_mean {j : ℕ} (hj : j ≤ 16) : IsStockOn IsLowMean j (CStock j) :=
  V3.Opening.thm_low_mean hj

/-- **Theorem 8.5 (`thm:high-mean`)**: `IsStockOn IsHighMean j (JVal (j + 2))` for `1 ≤ j ≤ 16`. -/
theorem thm_high_mean {j : ℕ} (hj1 : 1 ≤ j) (hj16 : j ≤ 16) :
    IsStockOn IsHighMean j (JVal (j + 2)) :=
  V3.Assembly.thm_high_mean_all hj1 hj16

/-- **Theorem 9.1(b) (`thm:rank17`)**: `IsStock 17 (2 + 2 * harmonic 18)`. -/
theorem thm_rank17 : IsStock 17 (2 + 2 * harmonic 18) :=
  V3.Assembly.isStock_17_reservoir

/-- **Theorem 10.8 (`thm:reservoir`)**: `IsStock j (2 + 2 * harmonic (j + 1))` for all `j ≥ 17`. -/
theorem thm_reservoir {j : ℕ} (hj : 17 ≤ j) : IsStock j (2 + 2 * harmonic (j + 1)) :=
  V3.Assembly.isStock_reservoir_all hj

end Main
end V3


==> anc/V3/Opening5to17.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.CertEngine
import V3.Data.OpeningTransferData
import V3.EarlyOpening
import V3.OpeningHigherCerts
import V3.OpeningTransferCerts
import V3.ProbFramework
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.NormNum

/-!
# Unified Opening at Ranks 5 to 16 and Rank-17 Transition (Section 9 & Appendix E.2)

Part I (Structural Foundations — Appendix E.2 Facts 1–5):
* Shared opening parameters (`KOpen`, `deltaOpen`, `kTildeOpen`, `M0Open`, `MloOpen`,
  `Blo`, `Bhi`, `openReserve`, `AtotGen`, `AcapGen`, `PiFun`, `bFun`, `SOpen`).
* **Fact 1**: Harmonic-mean identity, joint concavity of `(B, v) ↦ (1/B + c/v)⁻¹`, concavity in
  reserve `B`, and data interpolation inequalities for `A_cap` and `A_tot`.
* **Fact 2**: Exact quotient second-derivative identity `D^3 (u/D)'' = 4 F_1 F_2 - u D D''` and
  concavity in `h` across constant-`B`, fixed-`L`, regime-L (`r = (9/7)p`), lower-arm
  `L`-dependent reserve (`v < B`), and regime-H saturated credit.
* **Fact 3**: Exact binomial partial-fraction expansion of `π_k(x)`, MeasureTheory-free
  exponential-antiderivative race-curvature bound `2 π_k' + x π_k'' ≤ (27/e^3) * I_6(k) < M_k`
  for `k ∈ {5, 8, 12, 17}`, inflection-bracket convexity/concavity theorem, and `C^1` convex
  quadratic-bridge majorant `gPiSpline`.
* **Fact 4**: Concavity in `τ = 1/L` on `L ≥ 10`, tangent dominance, and reduction to the 4
  rational endpoints `(0, 1/60), (1/30, 1/60), (1/15, 1/20), (1/10, 1/12)`.
* **Fact 5**: Higher-arm seam geometry and rational upper/lower enclosures for `b_j(p)`.
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP

namespace V3

namespace Opening

noncomputable section

/-! ### Section 1: Shared Opening Definitions & Exact Identities -/

private lemma piFun_zero (x : ℝ) : piFun 0 x = 1 := by simp [piFun]

private lemma piFun_succ (m : ℕ) (x : ℝ) :
    piFun (m + 1) x = piFun m x * ((((m + 1 : ℕ) : ℝ) * x) / (1 + ((m + 1 : ℕ) : ℝ) * x)) := by
  unfold piFun; rw [Finset.prod_range_succ]

private lemma piFun_pos {m : ℕ} {x : ℝ} (hx : 0 < x) : 0 < piFun m x := by
  unfold piFun; exact Finset.prod_pos (fun _ _ => by positivity)

private lemma piFun_le_one {m : ℕ} {x : ℝ} (hx : 0 ≤ x) : piFun m x ≤ 1 := by
  induction m with
  | zero => simp [piFun_zero]
  | succ k ih =>
      rw [piFun_succ]
      have hfac : (((k + 1 : ℕ) : ℝ) * x) / (1 + ((k + 1 : ℕ) : ℝ) * x) ≤ 1 := by
        rw [div_le_one (by positivity)]; linarith
      exact le_trans (mul_le_mul_of_nonneg_right ih (by positivity)) (by linarith)

private lemma tendsto_finset_sum' {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ} {a : ι → ℝ}
    {l : Filter ℝ} (hf : ∀ i ∈ s, Tendsto (f i) l (𝓝 (a i))) :
    Tendsto (fun x => ∑ i ∈ s, f i x) l (𝓝 (∑ i ∈ s, a i)) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using tendsto_const_nhds
  | insert i s hi ih =>
      simp only [Finset.sum_insert hi]
      exact (hf i (Finset.mem_insert_self i s)).add
        (ih (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

private lemma continuousOn_finset_prod' {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ}
    {S : Set ℝ} (hf : ∀ i ∈ s, ContinuousOn (f i) S) :
    ContinuousOn (fun x => ∏ i ∈ s, f i x) S := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using continuousOn_const
  | insert i s hi ih =>
      simp only [Finset.prod_insert hi]
      exact (hf i (Finset.mem_insert_self i s)).mul
        (ih (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

def KOpen (j : ℕ) : ℝ := 1 + harmonic j

def deltaOpen (j : ℕ) (L : ℝ) : ℝ := harmonic j / (L + harmonic j)

def deltaP (j : ℕ) (p h : ℝ) : ℝ := p * h * harmonic j / (1 + p * h * harmonic j)

def deltaX (j : ℕ) (x h : ℝ) : ℝ := h * harmonic j / (x + h * harmonic j)

def kTildeOpen (j : ℕ) (L : ℝ) : ℝ := KOpen j - deltaOpen j L

def M0Open (j : ℕ) : ℝ := CStock j - KOpen j

def MloOpen (j : ℕ) (L : ℝ) : ℝ := M0Open j + deltaOpen j L

def BloInf (j : ℕ) : ℝ := 107 / 50 + (7 / 10) * harmonic j

def Blo (j : ℕ) (L : ℝ) : ℝ := BloInf j - (7 / 20) * deltaOpen j L

def Bhi (j : ℕ) : ℝ := if j ≤ 8 then 2 + (39 / 50) * harmonic j else M0Open j

/-- Prelanding reserve `B(j, s, L)` of eq. (38) (`eq:open-reserve`), with regime H at `j = 17, L/s > 9/7`. -/
def openReserve (j : ℕ) (s L : ℝ) : ℝ :=
  if j = 17 ∧ 9 / 7 < L / s then MloOpen 17 L
  else if L ≤ 10 then Blo j L
  else Bhi j

/-- General credit `A_tot(x, h)` with parameters `(K, d_val, B, M0, δ, r)`. -/
def AtotGen (K d_val B M0 δ x h r : ℝ) : ℝ :=
  h * (K - δ + B) +
    (1 - 2 * h) * (B * (d_val * x + (M0 - B + δ) / r) /
      (d_val * x + (M0 - B + δ) / r + (1 - h) * B))

/-- General higher-arm cap `A_cap(p, h) = A_tot(1/p, h) - K`. -/
def AcapGen (K d_val B M0 δ p h r : ℝ) : ℝ :=
  (1 - h) * (B - K) - h * δ -
    p * B ^ 2 * ((1 - h) * (1 - 2 * h)) /
      (d_val + p * ((M0 - B + δ) / r + (1 - h) * B))

/-- Reciprocal-price race product `Π_j(p) = ∏_{i=1}^j (1 + p / i)⁻¹`. -/
def PiFun (j : ℕ) (p : ℝ) : ℝ :=
  (∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)))⁻¹

/-- Normalized race deficit `b_j(p) = (1 - Π_j(p)) / p` (continuously extended by `H_j` at `p = 0`). -/
def bFun (j : ℕ) (p : ℝ) : ℝ :=
  if p = 0 then harmonic j else (1 - PiFun j p) / p

/-- Higher-arm demand offset `S_j(p, φ) = (1 - φ)(H_j - b_j(p)) + p b_j(p)`. -/
def SOpen (j : ℕ) (p φ : ℝ) : ℝ :=
  (1 - φ) * (harmonic j - bFun j p) + p * bFun j p

/-- Stopped-price bound `U_j(x)` of Theorem 6.3 (`eq:stopped`). -/
def UOpen (j : ℕ) (x : ℝ) : ℝ :=
  let a := min (7 / 9 * x) 1
  x + (a - x) * piFun j x + (1 - a) * earlyMu j * x

/-- Pointwise demand `Q_j(x, h)` of eq. (39) (`eq:open-pointwise`). -/
def QOpen (j : ℕ) (x h : ℝ) : ℝ :=
  (1 - phi_reset h) * UOpen j x + phi_reset h * (harmonic j + piFun j x)

lemma harmonic_pos {j : ℕ} (hj : 1 ≤ j) : 0 < harmonic j := by
  cases j with
  | zero => omega
  | succ m =>
      rw [harmonic_succ]
      have h1 : 0 ≤ harmonic m := harmonic_nonneg m
      have h2 : (0 : ℝ) < (((m + 1 : ℕ) : ℝ))⁻¹ := by positivity
      linarith

lemma deltaOpen_inv_mul_eq (j : ℕ) {p h : ℝ} (hp : 0 < p) (hh : 0 < h)
    (hH : 0 ≤ harmonic j) :
    deltaOpen j (1 / (p * h)) = deltaP j p h := by
  unfold deltaOpen deltaP
  have hph : 0 < p * h := mul_pos hp hh
  have h1 : 1 / (p * h) + harmonic j ≠ 0 := by positivity
  have h2 : 1 + p * h * harmonic j ≠ 0 := by positivity
  field_simp [ne_of_gt hph, h1, h2]

lemma deltaOpen_div_eq (j : ℕ) {x h : ℝ} (hx : 0 ≤ x) (hh : 0 < h)
    (hH : 0 < harmonic j) :
    deltaOpen j (x / h) = deltaX j x h := by
  unfold deltaOpen deltaX
  have h1 : x / h + harmonic j ≠ 0 := by positivity
  have h2 : x + h * harmonic j ≠ 0 := by positivity
  field_simp [ne_of_gt hh, h1, h2]

lemma AtotGen_sub_K_eq_AcapGen {K d_val B M0 δ p h r : ℝ} (hp : 0 < p)
    (hD : d_val + p * ((M0 - B + δ) / r + (1 - h) * B) ≠ 0) :
    AtotGen K d_val B M0 δ (1 / p) h r - K = AcapGen K d_val B M0 δ p h r := by
  unfold AtotGen AcapGen
  set v := (M0 - B + δ) / r
  set D := d_val + p * (v + (1 - h) * B)
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hD_ne : D ≠ 0 := hD
  have hD_rel : d_val * (1 / p) + v + (1 - h) * B = D / p := by
    simp only [D]; field_simp [hp_ne]; ring
  rw [hD_rel]
  field_simp [hp_ne, hD_ne]
  simp only [D]
  ring

lemma PiFun_zero (p : ℝ) : PiFun 0 p = 1 := by simp [PiFun]

lemma PiFun_succ (j : ℕ) (p : ℝ) :
    PiFun (j + 1) p = PiFun j p * (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ := by
  unfold PiFun
  rw [Finset.prod_range_succ, mul_inv]

lemma PiFun_pos (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : 0 < PiFun j p := by
  unfold PiFun
  apply inv_pos.mpr
  exact Finset.prod_pos (fun i _ => by positivity)

lemma PiFun_anti_j {j : ℕ} {p : ℝ} (hp : 0 ≤ p) : PiFun (j + 1) p ≤ PiFun j p := by
  rw [PiFun_succ]
  have h1 : (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ ≤ 1 := by
    rw [inv_le_one₀ (by positivity)]
    have : 0 ≤ p / ((j + 1 : ℕ) : ℝ) := by positivity
    linarith
  have hpos : 0 ≤ PiFun j p := le_of_lt (PiFun_pos j hp)
  calc
    PiFun j p * (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ ≤ PiFun j p * 1 :=
      mul_le_mul_of_nonneg_left h1 hpos
    _ = PiFun j p := mul_one _

lemma PiFun_le_one (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : PiFun j p ≤ 1 := by
  induction j with
  | zero => simp [PiFun_zero]
  | succ m ih => exact le_trans (PiFun_anti_j hp) ih

lemma PiFun_eq_piFun_inv (j : ℕ) {p : ℝ} (hp : 0 < p) :
    PiFun j p = piFun j (1 / p) := by
  induction j with
  | zero => simp [PiFun, piFun]
  | succ m ih =>
      rw [PiFun_succ, piFun_succ, ih]
      congr 1
      have hp_ne : p ≠ 0 := ne_of_gt hp
      have hm_pos : (0 : ℝ) < ((m + 1 : ℕ) : ℝ) := by positivity
      have hm_ne : ((m + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hm_pos
      have hsum_ne : p + ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have h1 : 1 + p / ((m + 1 : ℕ) : ℝ) = (p + ((m + 1 : ℕ) : ℝ)) / ((m + 1 : ℕ) : ℝ) := by
        field_simp [hm_ne]; ring
      have h2 : 1 + ((m + 1 : ℕ) : ℝ) * (1 / p) = (p + ((m + 1 : ℕ) : ℝ)) / p := by
        field_simp [hp_ne]
      rw [h1, h2]
      field_simp [hp_ne, hm_ne, hsum_ne]

/-- Exact telescoping representation `b_j(p) = ∑_{i=1}^j Π_i(p) / i` valid for all `p ≥ 0`. -/
lemma bFun_eq_sum (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    bFun j p = ∑ i ∈ Finset.range j, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) := by
  by_cases hp0 : p = 0
  · subst hp0
    simp only [bFun, ↓reduceIte, harmonic]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hpi : PiFun (i + 1) 0 = 1 := by simp [PiFun]
    rw [hpi, one_div]
  · have hp_pos : 0 < p := lt_of_le_of_ne hp (Ne.symm hp0)
    simp only [bFun, hp0, ↓reduceIte]
    rw [div_eq_iff hp0]
    have htele : 1 - PiFun j p =
        ∑ i ∈ Finset.range j, (PiFun i p - PiFun (i + 1) p) := by
      induction j with
      | zero => simp [PiFun_zero]
      | succ m ih =>
          rw [Finset.sum_range_succ, ← ih]
          ring
    rw [htele, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [PiFun_succ]
    have hi_pos : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
    have hi_ne : ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hi_pos
    have hden : 1 + p / ((i + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    field_simp [hi_ne, hden]
    ring

lemma bFun_nonneg (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : 0 ≤ bFun j p := by
  rw [bFun_eq_sum j hp]
  exact Finset.sum_nonneg (fun i _ => div_nonneg (le_of_lt (PiFun_pos (i + 1) hp)) (by positivity))

lemma bFun_le_harmonic (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : bFun j p ≤ harmonic j := by
  rw [bFun_eq_sum j hp]
  unfold harmonic
  refine Finset.sum_le_sum (fun i _ => ?_)
  rw [div_eq_mul_inv]
  have h1 : PiFun (i + 1) p ≤ 1 := PiFun_le_one (i + 1) hp
  have hinv : (0 : ℝ) ≤ (((i + 1 : ℕ) : ℝ))⁻¹ := by positivity
  calc
    PiFun (i + 1) p * (((i + 1 : ℕ) : ℝ))⁻¹ ≤ 1 * (((i + 1 : ℕ) : ℝ))⁻¹ :=
      mul_le_mul_of_nonneg_right h1 hinv
    _ = (((i + 1 : ℕ) : ℝ))⁻¹ := one_mul _

/-- Higher-arm gap identity: for `p > 0` with `1 / p ≥ 9 / 7` (i.e. `p ≤ 7 / 9`),
    `K_j - Q_j(1/p, h) = S_j(p, φ(h))`. -/
lemma KOpen_sub_QOpen_eq_SOpen (j : ℕ) {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) :
    KOpen j - QOpen j (1 / p) h = SOpen j p (phi_reset h) := by
  unfold KOpen QOpen UOpen SOpen bFun
  have ha : min (7 / 9 * (1 / p)) 1 = 1 := by
    apply min_eq_right
    rw [mul_one_div, one_le_div hp0]
    linarith
  have hp_ne : p ≠ 0 := ne_of_gt hp0
  rw [ha, ← PiFun_eq_piFun_inv j hp0]
  simp only [hp_ne, ↓reduceIte]
  field_simp [hp_ne]
  ring

/-! ### Section 2: Fact 1 — Harmonic-Mean Identity and Joint Concavity -/

/-- Harmonic-mean operator `hm(c, B, v) = (1/B + c/v)⁻¹ = B v / (v + c B)`. -/
def hmOp (c B v : ℝ) : ℝ := B * v / (v + c * B)

/-- **Fact 1 (Joint concavity of harmonic mean, pure algebraic proof)**:
    `(B, v) ↦ B v / (v + c B)` is jointly concave on `(0, ∞)²` for every `c > 0`. -/
theorem hmOp_joint_concave {c B1 v1 B2 v2 θ : ℝ}
    (hc : 0 < c) (hB1 : 0 < B1) (hv1 : 0 < v1) (hB2 : 0 < B2) (hv2 : 0 < v2)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * hmOp c B1 v1 + θ * hmOp c B2 v2 ≤
      hmOp c ((1 - θ) * B1 + θ * B2) ((1 - θ) * v1 + θ * v2) := by
  set Bθ := (1 - θ) * B1 + θ * B2
  set vθ := (1 - θ) * v1 + θ * v2
  have hD1 : 0 < v1 + c * B1 := by positivity
  have hD2 : 0 < v2 + c * B2 := by positivity
  have hDθ_eq : vθ + c * Bθ = (1 - θ) * (v1 + c * B1) + θ * (v2 + c * B2) := by
    simp only [Bθ, vθ]; ring
  have hDθ : 0 < vθ + c * Bθ := by
    rw [hDθ_eq]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hD1
    · have h1 : 0 ≤ (1 - θ) * (v1 + c * B1) := mul_nonneg (by linarith) (le_of_lt hD1)
      have h2 : 0 < θ * (v2 + c * B2) := mul_pos hpos hD2
      linarith
  have hid :
      hmOp c Bθ vθ - ((1 - θ) * hmOp c B1 v1 + θ * hmOp c B2 v2) =
        c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 /
          ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) := by
    unfold hmOp
    set D1 := v1 + c * B1
    set D2 := v2 + c * B2
    set Dθ := vθ + c * Bθ
    have hD1_ne : D1 ≠ 0 := ne_of_gt hD1
    have hD2_ne : D2 ≠ 0 := ne_of_gt hD2
    have hDθ_ne : Dθ ≠ 0 := ne_of_gt hDθ
    rw [eq_div_iff (mul_ne_zero (mul_ne_zero hD1_ne hD2_ne) hDθ_ne)]
    have h1 : Bθ * vθ / Dθ * (D1 * D2 * Dθ) = Bθ * vθ * D1 * D2 := by
      rw [show D1 * D2 * Dθ = Dθ * (D1 * D2) by ring, ← mul_assoc, div_mul_cancel₀ _ hDθ_ne]; ring
    have h2 : (1 - θ) * (B1 * v1 / D1) * (D1 * D2 * Dθ) = (1 - θ) * B1 * v1 * D2 * Dθ := by
      rw [mul_assoc (1 - θ), show D1 * D2 * Dθ = D1 * (D2 * Dθ) by ring, ← mul_assoc (B1 * v1 / D1),
        div_mul_cancel₀ _ hD1_ne]; ring
    have h3 : θ * (B2 * v2 / D2) * (D1 * D2 * Dθ) = θ * B2 * v2 * D1 * Dθ := by
      rw [mul_assoc θ, show D1 * D2 * Dθ = D2 * (D1 * Dθ) by ring, ← mul_assoc (B2 * v2 / D2),
        div_mul_cancel₀ _ hD2_ne]; ring
    rw [sub_mul _ _ (D1 * D2 * Dθ), h1, add_mul _ _ (D1 * D2 * Dθ), h2, h3]
    simp only [D1, D2, Dθ, Bθ, vθ]
    ring
  have hnn : 0 ≤ c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 /
      ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) := by
    have hnum : 0 ≤ c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 := by
      have h1 : 0 ≤ c * θ := mul_nonneg (le_of_lt hc) hθ0
      have h2 : 0 ≤ (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 := mul_nonneg (by linarith) (sq_nonneg _)
      have : c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 = (c * θ) * ((1 - θ) * (B1 * v2 - B2 * v1) ^ 2) := by ring
      rw [this]; exact mul_nonneg h1 h2
    have hden : 0 < (v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ) :=
      mul_pos (mul_pos hD1 hD2) hDθ
    exact div_nonneg hnum (le_of_lt hden)
  linarith

lemma hmOp_mono_B {c B1 B2 v : ℝ} (hc : 0 < c) (hB1 : 0 < B1) (hB12 : B1 ≤ B2) (hv : 0 < v) :
    hmOp c B1 v ≤ hmOp c B2 v := by
  unfold hmOp
  have hB2 : 0 < B2 := lt_of_lt_of_le hB1 hB12
  have hd1 : 0 < v + c * B1 := by positivity
  have hd2 : 0 < v + c * B2 := by positivity
  rw [div_le_div_iff₀ hd1 hd2]
  have hdiff : B2 * v * (v + c * B1) - B1 * v * (v + c * B2) = v ^ 2 * (B2 - B1) := by ring
  have hnn : 0 ≤ v ^ 2 * (B2 - B1) := mul_nonneg (sq_nonneg v) (sub_nonneg.mpr hB12)
  linarith

lemma hmOp_mono_v {c B v1 v2 : ℝ} (hc : 0 < c) (hB : 0 < B) (hv1 : 0 < v1) (hv12 : v1 ≤ v2) :
    hmOp c B v1 ≤ hmOp c B v2 := by
  unfold hmOp
  have hv2 : 0 < v2 := lt_of_lt_of_le hv1 hv12
  have hd1 : 0 < v1 + c * B := by positivity
  have hd2 : 0 < v2 + c * B := by positivity
  rw [div_le_div_iff₀ hd1 hd2]
  have hdiff : B * v2 * (v1 + c * B) - B * v1 * (v2 + c * B) = c * B ^ 2 * (v2 - v1) := by ring
  have hnn : 0 ≤ c * B ^ 2 * (v2 - v1) :=
    mul_nonneg (mul_nonneg (le_of_lt hc) (sq_nonneg B)) (sub_nonneg.mpr hv12)
  linarith

lemma AtotGen_harmonic_id (K d_val B M0 δ x h r : ℝ) :
    AtotGen K d_val B M0 δ x h r + h * δ =
      h * (K + B) + (1 - 2 * h) * hmOp (1 - h) B (d_val * x + (M0 - B + δ) / r) := by
  unfold AtotGen hmOp
  ring

/-- **Fact 1 (Concavity of `A_tot` in reserve `B`)**: for fixed `(K, d, M0, δ, x, h, r)` with
    `h ∈ [0, 1/2]`, `B ↦ AtotGen K d B M0 δ x h r` is concave on `{B > 0 | v(B) > 0}`. -/
theorem AtotGen_concave_B {K d_val M0 δ x h r B1 B2 θ : ℝ}
    (_hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2)
    (hB1 : 0 < B1) (hB2 : 0 < B2)
    (hv1 : 0 < d_val * x + (M0 - B1 + δ) / r) (hv2 : 0 < d_val * x + (M0 - B2 + δ) / r)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * AtotGen K d_val B1 M0 δ x h r + θ * AtotGen K d_val B2 M0 δ x h r ≤
      AtotGen K d_val ((1 - θ) * B1 + θ * B2) M0 δ x h r := by
  have hc : 0 < 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  set Bθ := (1 - θ) * B1 + θ * B2
  set v1 := d_val * x + (M0 - B1 + δ) / r
  set v2 := d_val * x + (M0 - B2 + δ) / r
  have hv_aff : d_val * x + (M0 - Bθ + δ) / r = (1 - θ) * v1 + θ * v2 := by
    simp only [Bθ, v1, v2]; ring
  have hhm := hmOp_joint_concave hc hB1 hv1 hB2 hv2 hθ0 hθ1
  have h1 := AtotGen_harmonic_id K d_val B1 M0 δ x h r
  have h2 := AtotGen_harmonic_id K d_val B2 M0 δ x h r
  have h3 := AtotGen_harmonic_id K d_val Bθ M0 δ x h r
  rw [hv_aff] at h3
  have hmul := mul_le_mul_of_nonneg_left hhm h1m2h
  have hlin : (1 - θ) * (h * (K + B1)) + θ * (h * (K + B2)) = h * (K + Bθ) := by
    simp only [Bθ]; ring
  have hdel : (1 - θ) * (h * δ) + θ * (h * δ) = h * δ := by ring
  simp only [Bθ, v1, v2] at h1 h2 h3 hmul hlin ⊢
  have h1m : (1 - θ) * (AtotGen K d_val B1 M0 δ x h r + h * δ) =
      (1 - θ) * (h * (K + B1)) + (1 - θ) * ((1 - 2 * h) * hmOp (1 - h) B1 (d_val * x + (M0 - B1 + δ) / r)) := by
    rw [h1]; ring
  have h2m : θ * (AtotGen K d_val B2 M0 δ x h r + h * δ) =
      θ * (h * (K + B2)) + θ * ((1 - 2 * h) * hmOp (1 - h) B2 (d_val * x + (M0 - B2 + δ) / r)) := by
    rw [h2]; ring
  have hdist : (1 - 2 * h) * ((1 - θ) * hmOp (1 - h) B1 (d_val * x + (M0 - B1 + δ) / r) +
      θ * hmOp (1 - h) B2 (d_val * x + (M0 - B2 + δ) / r)) =
      (1 - θ) * ((1 - 2 * h) * hmOp (1 - h) B1 (d_val * x + (M0 - B1 + δ) / r)) +
      θ * ((1 - 2 * h) * hmOp (1 - h) B2 (d_val * x + (M0 - B2 + δ) / r)) := by ring
  have hadd : (1 - θ) * (AtotGen K d_val B1 M0 δ x h r + h * δ) + θ * (AtotGen K d_val B2 M0 δ x h r + h * δ) =
      ((1 - θ) * AtotGen K d_val B1 M0 δ x h r + θ * AtotGen K d_val B2 M0 δ x h r) + h * δ := by ring
  linarith only [h1m, h2m, h3, hmul, hdist, hlin, hadd]

/-- **Fact 1 (Data interpolation for `A_tot` at `r = 1`)**:
    Given affine reserve `(B_i, v_i)` where `B_m ≥ (1-θ) B_a + θ B_b` and `v_m ≥ (1-θ) v_a + θ v_b`,
    and `K_m = (1-θ) K_a + θ K_b`, we obtain
    `Atot_m + h * δ_m ≥ (1 - θ) * (Atot_a + h * δ_a) + θ * (Atot_b + h * δ_b)`! -/
theorem AtotGen_interp_data {Ka Km Kb da dm db Ba Bm Bb M0a M0m M0b δa δm δb x h θ : ℝ}
    (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hK : Km = (1 - θ) * Ka + θ * Kb)
    (hB_ge : (1 - θ) * Ba + θ * Bb ≤ Bm)
    (hv_ge : (1 - θ) * (da * x + (M0a - Ba + δa)) + θ * (db * x + (M0b - Bb + δb)) ≤
      dm * x + (M0m - Bm + δm))
    (hBa : 0 < Ba) (hBb : 0 < Bb)
    (hva : 0 < da * x + (M0a - Ba + δa)) (hvb : 0 < db * x + (M0b - Bb + δb)) :
    (1 - θ) * (AtotGen Ka da Ba M0a δa x h 1 + h * δa) +
      θ * (AtotGen Kb db Bb M0b δb x h 1 + h * δb) ≤
      AtotGen Km dm Bm M0m δm x h 1 + h * δm := by
  have hc : 0 < 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  set va := da * x + (M0a - Ba + δa)
  set vb := db * x + (M0b - Bb + δb)
  set vm := dm * x + (M0m - Bm + δm)
  set Bbar := (1 - θ) * Ba + θ * Bb
  set vbar := (1 - θ) * va + θ * vb
  have hBbar_pos : 0 < Bbar := by
    simp only [Bbar]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hBa
    · have h1 : 0 ≤ (1 - θ) * Ba := mul_nonneg (by linarith) (le_of_lt hBa)
      have h2 : 0 < θ * Bb := mul_pos hpos hBb
      linarith
  have hvbar_pos : 0 < vbar := by
    simp only [vbar]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hva
    · have h1 : 0 ≤ (1 - θ) * va := mul_nonneg (by linarith) (le_of_lt hva)
      have h2 : 0 < θ * vb := mul_pos hpos hvb
      linarith
  have hBm_pos : 0 < Bm := lt_of_lt_of_le hBbar_pos hB_ge
  have hhm1 := hmOp_joint_concave hc hBa hva hBb hvb hθ0 hθ1
  have hhm2 := hmOp_mono_B hc hBbar_pos hB_ge hvbar_pos
  have hhm3 := hmOp_mono_v hc hBm_pos hvbar_pos hv_ge
  have hhm : (1 - θ) * hmOp (1 - h) Ba va + θ * hmOp (1 - h) Bb vb ≤ hmOp (1 - h) Bm vm :=
    le_trans hhm1 (le_trans hhm2 hhm3)
  have h1 := AtotGen_harmonic_id Ka da Ba M0a δa x h 1
  have h2 := AtotGen_harmonic_id Kb db Bb M0b δb x h 1
  have h3 := AtotGen_harmonic_id Km dm Bm M0m δm x h 1
  simp only [div_one] at h1 h2 h3
  rw [h1, h2, h3]
  have hmul := mul_le_mul_of_nonneg_left hhm h1m2h
  have hBlin : h * Bbar ≤ h * Bm := mul_le_mul_of_nonneg_left hB_ge hh0
  have hKlin : (1 - θ) * (h * (Ka + Ba)) + θ * (h * (Kb + Bb)) = h * (Km + Bbar) := by
    rw [hK]; simp only [Bbar]; ring
  linarith

/-! ### Section 3: Fact 2 — Concavity in `h` -/

/-- Exact first derivative of `u(h) = (1 - h)(1 - 2h)` divided by `D(h)`. -/
lemma hasDerivAt_u_div_D {D D' : ℝ → ℝ} {h : ℝ}
    (hD : HasDerivAt D (D' h) h) (hDne : D h ≠ 0) :
    HasDerivAt (fun t => (1 - t) * (1 - 2 * t) / D t)
      (((4 * h - 3) * D h - (1 - h) * (1 - 2 * h) * D' h) / (D h) ^ 2) h := by
  have hu : HasDerivAt (fun t : ℝ => (1 - t) * (1 - 2 * t)) (4 * h - 3) h := by
    have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h2 : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert h1.mul h2 using 1
    ring
  exact V3.hasDerivAt_div_real hu hD hDne

/-- **Fact 2 (Exact quotient identity, Appendix E.2)**:
    For `u(h) = (1 - h)(1 - 2h)` and `D` twice differentiable with `D(h) ≠ 0`,
    `((u / D)'') = (4 * F_1 * F_2 - u * D * D'') / D^3`
    where `F_1 = D + (1 - h) D'` and `F_2 = D + ((1 - 2h) / 2) D'`. -/
lemma hasDerivAt2_u_div_D {D D' D'' : ℝ → ℝ} {h : ℝ}
    (hD : HasDerivAt D (D' h) h) (hD' : HasDerivAt D' (D'' h) h) (hDne : D h ≠ 0) :
    HasDerivAt (fun t => ((4 * t - 3) * D t - (1 - t) * (1 - 2 * t) * D' t) / (D t) ^ 2)
      ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h) / (D h) ^ 3) h := by
  have hu' : HasDerivAt (fun t : ℝ => 4 * t - 3) 4 h := by
    have h1 : HasDerivAt (fun t : ℝ => 4 * t) 4 h := by
      simpa using (hasDerivAt_id h).const_mul (4 : ℝ)
    simpa using V3.hasDerivAt_sub_const 3 h1
  have hu : HasDerivAt (fun t : ℝ => (1 - t) * (1 - 2 * t)) (4 * h - 3) h := by
    have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h2 : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert h1.mul h2 using 1; ring
  have hnum : HasDerivAt (fun t => (4 * t - 3) * D t - (1 - t) * (1 - 2 * t) * D' t)
      (4 * D h + (4 * h - 3) * D' h - ((4 * h - 3) * D' h + (1 - h) * (1 - 2 * h) * D'' h)) h :=
    V3.hasDerivAt_sub (hu'.mul hD) (hu.mul hD')
  have hden : HasDerivAt (fun t => (D t) ^ 2) (2 * D h * D' h) h := by
    have := hD.pow 2
    convert this using 1; ring
  have hdiv := V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hDne)
  convert hdiv using 1
  field_simp [hDne]
  ring

/-- Derivatives of `δ(h) = λ h / (1 + λ h)` and `h * δ(h)`. -/
lemma hasDerivAt_deltaLin {lam h : ℝ} (hq : 1 + lam * h ≠ 0) :
    HasDerivAt (fun t => lam * t / (1 + lam * t)) (lam / (1 + lam * h) ^ 2) h := by
  have hn : HasDerivAt (fun t => lam * t) lam h := by
    simpa using (hasDerivAt_id h).const_mul lam
  have hd : HasDerivAt (fun t => 1 + lam * t) lam h := by
    simpa using V3.hasDerivAt_const_add 1 hn
  convert V3.hasDerivAt_div_real hn hd hq using 1
  field_simp [hq]; ring

lemma hasDerivAt2_deltaLin {lam h : ℝ} (hq : 1 + lam * h ≠ 0) :
    HasDerivAt (fun t => lam / (1 + lam * t) ^ 2) (-2 * lam ^ 2 / (1 + lam * h) ^ 3) h := by
  have hd : HasDerivAt (fun t => 1 + lam * t) lam h := by
    have hn : HasDerivAt (fun t => lam * t) lam h := by
      simpa using (hasDerivAt_id h).const_mul lam
    simpa using V3.hasDerivAt_const_add 1 hn
  have hsq : HasDerivAt (fun t => (1 + lam * t) ^ 2) (2 * (1 + lam * h) * lam) h := by
    convert hd.pow 2 using 1; ring
  convert V3.hasDerivAt_div_real (hasDerivAt_const h lam) hsq (pow_ne_zero 2 hq) using 1
  field_simp [hq]; ring

lemma hasDerivAt2_h_mul_deltaLin {lam h : ℝ} (hq : 1 + lam * h ≠ 0) :
    HasDerivAt (fun t => t * (lam * t / (1 + lam * t)))
      (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) h ∧
    HasDerivAt (fun t => lam * t * (2 + lam * t) / (1 + lam * t) ^ 2)
      (2 * lam / (1 + lam * h) ^ 3) h := by
  have hd1 := hasDerivAt_deltaLin hq
  have h1 : HasDerivAt (fun t => t * (lam * t / (1 + lam * t)))
      (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) h := by
    convert (hasDerivAt_id h).mul hd1 using 1
    · rfl
    · simp only [id_eq]; field_simp [hq]; ring
  refine ⟨h1, ?_⟩
  have hn : HasDerivAt (fun t => lam * t * (2 + lam * t)) (2 * lam + 2 * lam ^ 2 * h) h := by
    have ha : HasDerivAt (fun t => lam * t) lam h := by
      simpa using (hasDerivAt_id h).const_mul lam
    have hb : HasDerivAt (fun t => 2 + lam * t) lam h := by
      simpa using V3.hasDerivAt_const_add 2 ha
    convert ha.mul hb using 1; ring
  have hd : HasDerivAt (fun t => (1 + lam * t) ^ 2) (2 * (1 + lam * h) * lam) h := by
    have ha : HasDerivAt (fun t => 1 + lam * t) lam h := by
      have hm : HasDerivAt (fun t => lam * t) lam h := by
        simpa using (hasDerivAt_id h).const_mul lam
      simpa using V3.hasDerivAt_const_add 1 hm
    convert ha.pow 2 using 1; ring
  convert V3.hasDerivAt_div_real hn hd (pow_ne_zero 2 hq) using 1
  field_simp [hq]; ring

/-- **Fact 2 (Concavity in `h` of constant-`B` higher-arm cap, covering standard `r = 1`,
    fixed-`L`, and regime-L `r = (9/7)p`)**:
    For any `c_lin, c_del, d0, a_del, b_B ≥ 0` with `B > 0`, `lam ≥ 0`, `p ≥ 0`,
    let `δ(h) = lam * h / (1 + lam * h)` and `D(h) = d0 + a_del * δ(h) + p * (1 - h) * B`
    where `d0 > 0` (and `a_del ≥ 0, B > 0`). Then
    `h ↦ c_lin * (1 - h) - c_del * h * δ(h) - p * B^2 * (1 - h)(1 - 2h) / D(h)`
    is concave on `[0, 1/2]`! -/
theorem Acap_generic_concaveOn_h {c_lin c_del d0 a_del p B lam : ℝ}
    (hc_del : 0 ≤ c_del) (hd0 : 0 < d0) (ha_del : 0 ≤ a_del)
    (hp : 0 ≤ p) (hB : 0 < B) (hlam : 0 ≤ lam) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h =>
      let δ := lam * h / (1 + lam * h)
      c_lin * (1 - h) - c_del * (h * δ) -
        p * B ^ 2 * ((1 - h) * (1 - 2 * h) / (d0 + a_del * δ + p * (1 - h) * B))) := by
  let D : ℝ → ℝ := fun h => d0 + a_del * (lam * h / (1 + lam * h)) + p * (1 - h) * B
  let D' : ℝ → ℝ := fun h => a_del * (lam / (1 + lam * h) ^ 2) - p * B
  let D'' : ℝ → ℝ := fun h => a_del * (-2 * lam ^ 2 / (1 + lam * h) ^ 3)
  let f : ℝ → ℝ := fun h =>
    c_lin * (1 - h) - c_del * (h * (lam * h / (1 + lam * h))) -
      p * B ^ 2 * ((1 - h) * (1 - 2 * h) / D h)
  let f' : ℝ → ℝ := fun h =>
    -c_lin - c_del * (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) -
      p * B ^ 2 * (((4 * h - 3) * D h - (1 - h) * (1 - 2 * h) * D' h) / (D h) ^ 2)
  let f'' : ℝ → ℝ := fun h =>
    -c_del * (2 * lam / (1 + lam * h) ^ 3) -
      p * B ^ 2 * ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h) / (D h) ^ 3)
  have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam * h := fun h hh => by nlinarith [hh.1]
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
    have hq := hq_pos h hh
    have hδ : 0 ≤ lam * h / (1 + lam * h) := div_nonneg (mul_nonneg hlam hh.1) (le_of_lt hq)
    have h1mh : 0 ≤ 1 - h := by linarith [hh.2]
    have h3 : 0 ≤ p * (1 - h) * B := mul_nonneg (mul_nonneg hp h1mh) (le_of_lt hB)
    have h2 : 0 ≤ a_del * (lam * h / (1 + lam * h)) := mul_nonneg ha_del hδ
    simp only [D]; linarith
  have hD_cont : ContinuousOn D (Icc 0 (1 / 2)) := by
    apply ContinuousOn.add
    · apply ContinuousOn.add continuousOn_const
      refine continuousOn_const.mul ((continuousOn_const.mul continuousOn_id).div
        (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
        (fun h hh => ne_of_gt (hq_pos h hh)))
    · exact (continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).mul continuousOn_const
  have hf_cont : ContinuousOn f (Icc 0 (1 / 2)) := by
    apply ContinuousOn.sub
    · apply ContinuousOn.sub (continuousOn_const.mul (continuousOn_const.sub continuousOn_id))
      refine continuousOn_const.mul (continuousOn_id.mul
        ((continuousOn_const.mul continuousOn_id).div
          (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
          (fun h hh => ne_of_gt (hq_pos h hh))))
    · refine continuousOn_const.mul
        (((continuousOn_const.sub continuousOn_id).mul
          (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))).div
          hD_cont (fun h hh => ne_of_gt (hD_pos h hh)))
  have hD_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D (D' h) h := by
    intro h hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := interior_subset hh
    have hδ := hasDerivAt_deltaLin (ne_of_gt (hq_pos h hhIcc))
    have hlin : HasDerivAt (fun t => p * (1 - t) * B) (-p * B) h := by
      have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      convert (h1.const_mul p).mul_const B using 1; ring
    have hsum := V3.hasDerivAt_add (V3.hasDerivAt_const_add d0 (hδ.const_mul a_del)) hlin
    convert hsum using 1; simp only [D']; ring
  have hD'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D' (D'' h) h := by
    intro h hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := interior_subset hh
    have hδ2 := hasDerivAt2_deltaLin (ne_of_gt (hq_pos h hhIcc))
    convert V3.hasDerivAt_sub_const (p * B) (hδ2.const_mul a_del) using 1
  have hf_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt f (f' h) h := by
    intro h hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := interior_subset hh
    have h1 : HasDerivAt (fun t => c_lin * (1 - t)) (-c_lin) h := by
      have := (V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)).const_mul c_lin
      convert this using 1
      · rfl
      · ring
    have h2 := (hasDerivAt2_h_mul_deltaLin (ne_of_gt (hq_pos h hhIcc))).1.const_mul c_del
    have h3 := (hasDerivAt_u_div_D (hD_deriv h hh) (ne_of_gt (hD_pos h hhIcc))).const_mul (p * B ^ 2)
    exact V3.hasDerivAt_sub (V3.hasDerivAt_sub h1 h2) h3
  have hf'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt f' (f'' h) h := by
    intro h hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := interior_subset hh
    have h1 : HasDerivAt (fun _ : ℝ => -c_lin) 0 h := hasDerivAt_const h _
    have h2 := (hasDerivAt2_h_mul_deltaLin (ne_of_gt (hq_pos h hhIcc))).2.const_mul c_del
    have h3 := (hasDerivAt2_u_div_D (hD_deriv h hh) (hD'_deriv h hh)
      (ne_of_gt (hD_pos h hhIcc))).const_mul (p * B ^ 2)
    have hsub := V3.hasDerivAt_sub (V3.hasDerivAt_sub h1 h2) h3
    convert hsub using 1; simp only [f'']; ring
  have hf'_cont : ContinuousOn f' (interior (Icc (0 : ℝ) (1 / 2))) :=
    fun h hh => (hf'_deriv h hh).continuousAt.continuousWithinAt
  have hf''_nonpos : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), f'' h ≤ 0 := by
    intro h hh
    have hhIoo : h ∈ Ioo (0 : ℝ) (1 / 2) := by rwa [interior_Icc] at hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := ⟨le_of_lt hhIoo.1, le_of_lt hhIoo.2⟩
    have hq := hq_pos h hhIcc
    have hDp := hD_pos h hhIcc
    have hδ_nn : 0 ≤ lam * h / (1 + lam * h) := div_nonneg (mul_nonneg hlam hhIcc.1) (le_of_lt hq)
    have hδ'_nn : 0 ≤ lam / (1 + lam * h) ^ 2 := div_nonneg hlam (sq_nonneg _)
    have h1mh : 0 < 1 - h := by linarith [hhIoo.2]
    have h1m2h : 0 < 1 - 2 * h := by linarith [hhIoo.2]
    have hF1 : 0 < D h + (1 - h) * D' h := by
      have hid : D h + (1 - h) * D' h =
          d0 + a_del * (lam * h / (1 + lam * h)) + (1 - h) * a_del * (lam / (1 + lam * h) ^ 2) := by
        simp only [D, D']; ring
      rw [hid]
      have t1 : 0 ≤ a_del * (lam * h / (1 + lam * h)) := mul_nonneg ha_del hδ_nn
      have t2 : 0 ≤ (1 - h) * a_del * (lam / (1 + lam * h) ^ 2) :=
        mul_nonneg (mul_nonneg (le_of_lt h1mh) ha_del) hδ'_nn
      linarith
    have hF2 : 0 < D h + (1 - 2 * h) / 2 * D' h := by
      have hid : D h + (1 - 2 * h) / 2 * D' h =
          d0 + a_del * (lam * h / (1 + lam * h)) + p * B / 2 +
            (1 - 2 * h) / 2 * a_del * (lam / (1 + lam * h) ^ 2) := by
        simp only [D, D']; ring
      rw [hid]
      have t1 : 0 ≤ a_del * (lam * h / (1 + lam * h)) := mul_nonneg ha_del hδ_nn
      have t2 : 0 ≤ p * B / 2 := by positivity
      have t3 : 0 ≤ (1 - 2 * h) / 2 * a_del * (lam / (1 + lam * h) ^ 2) :=
        mul_nonneg (mul_nonneg (by linarith) ha_del) hδ'_nn
      linarith
    have hD''_np : D'' h ≤ 0 := by
      simp only [D'']
      have : 0 ≤ 2 * lam ^ 2 / (1 + lam * h) ^ 3 := by positivity
      have : -2 * lam ^ 2 / (1 + lam * h) ^ 3 = -(2 * lam ^ 2 / (1 + lam * h) ^ 3) := by ring
      rw [this]
      nlinarith
    have hterm1 : 0 ≤ c_del * (2 * lam / (1 + lam * h) ^ 3) := by positivity
    have hnum_pos : 0 ≤ 4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h := by
      have hA : 0 ≤ 4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) :=
        mul_nonneg (mul_nonneg (by norm_num) (le_of_lt hF1)) (le_of_lt hF2)
      have hB' : (1 - h) * (1 - 2 * h) * D h * D'' h ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (mul_nonneg (le_of_lt h1mh) (le_of_lt h1m2h))
          (le_of_lt hDp)) hD''_np
      exact sub_nonneg.mpr (le_trans hB' hA)
    have hterm2 : 0 ≤ p * B ^ 2 * ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h) / (D h) ^ 3) := by
      exact mul_nonneg (mul_nonneg hp (sq_nonneg B)) (div_nonneg hnum_pos (pow_nonneg (le_of_lt hDp) 3))
    have hneg1 : -c_del * (2 * lam / (1 + lam * h) ^ 3) = -(c_del * (2 * lam / (1 + lam * h) ^ 3)) := by ring
    simp only [f'']; rw [hneg1]; linarith
  exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hf_cont hf_deriv hf'_cont
    hf'_deriv hf''_nonpos

/-- **Fact 2 (Regime-H saturated credit concavity in `h`)**:
    For `u_a(h) = M0 + lam_a * h / (1 + lam_a * h)` (with `M0 > 0, lam_a ≥ 0, d_val > 0, p ≥ 0`),
    `h ↦ h * C - K + (1 - 2h) * d_val * u_a(h) / (d_val + p * (1 - h) * u_a(h))` is concave on `[0, 1/2]`. -/
theorem Acap_regH_concaveOn_h {C K d_val M0 p lam_a : ℝ}
    (hd : 0 < d_val) (hM0 : 0 < M0) (hp : 0 ≤ p) (hlam : 0 ≤ lam_a) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h =>
      let u := M0 + lam_a * h / (1 + lam_a * h)
      h * C - K + (1 - 2 * h) * d_val * u / (d_val + p * (1 - h) * u)) := by
  let u : ℝ → ℝ := fun h => M0 + lam_a * h / (1 + lam_a * h)
  let u' : ℝ → ℝ := fun h => lam_a / (1 + lam_a * h) ^ 2
  let u'' : ℝ → ℝ := fun h => -2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3
  let D : ℝ → ℝ := fun h => d_val + p * (1 - h) * u h
  let D' : ℝ → ℝ := fun h => p * (-u h + (1 - h) * u' h)
  let D'' : ℝ → ℝ := fun h => p * (-2 * u' h + (1 - h) * u'' h)
  let F : ℝ → ℝ := fun h => h * C - K + (1 - 2 * h) * d_val * u h / D h
  -- Rewrite `(1 - 2h) * d_val * u / D`: first derivative is `C + d_val * ((-2 u + (1 - 2h) u') D - (1 - 2h) u D') / D^2`.
  let N : ℝ → ℝ := fun h => (1 - 2 * h) * u h
  let N' : ℝ → ℝ := fun h => -2 * u h + (1 - 2 * h) * u' h
  let N'' : ℝ → ℝ := fun h => -4 * u' h + (1 - 2 * h) * u'' h
  let F' : ℝ → ℝ := fun h => C + d_val * ((N' h * D h - N h * D' h) / (D h) ^ 2)
  let F'' : ℝ → ℝ := fun h =>
    d_val * (((N'' h * D h - N h * D'' h) * D h - 2 * (N' h * D h - N h * D' h) * D' h) / (D h) ^ 3)
  have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam_a * h := fun h hh => by nlinarith [hh.1]
  have hu_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < u h := fun h hh => by
    have hq := hq_pos h hh
    have : 0 ≤ lam_a * h / (1 + lam_a * h) := div_nonneg (mul_nonneg hlam hh.1) (le_of_lt hq)
    simp only [u]; linarith
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
    have hu := hu_pos h hh
    have h1 : 0 ≤ p * (1 - h) * u h := mul_nonneg (mul_nonneg hp (by linarith [hh.2])) (le_of_lt hu)
    simp only [D]; linarith
  have hu_cont : ContinuousOn u (Icc 0 (1 / 2)) :=
    continuousOn_const.add ((continuousOn_const.mul continuousOn_id).div
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun h hh => ne_of_gt (hq_pos h hh)))
  have hD_cont : ContinuousOn D (Icc 0 (1 / 2)) :=
    continuousOn_const.add ((continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).mul hu_cont)
  have hF_cont : ContinuousOn F (Icc 0 (1 / 2)) := by
    apply ContinuousOn.add ((continuousOn_id.mul continuousOn_const).sub continuousOn_const)
    refine (((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul continuousOn_const).mul
      hu_cont).div hD_cont (fun h hh => ne_of_gt (hD_pos h hh))
  have hu_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt u (u' h) h := fun h hh => by
    have hq := ne_of_gt (hq_pos h (interior_subset hh))
    simpa [u, u'] using V3.hasDerivAt_const_add M0 (hasDerivAt_deltaLin hq)
  have hu'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt u' (u'' h) h := fun h hh =>
    hasDerivAt2_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
  have hD_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D (D' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have hm := (h1.mul (hu_deriv h hh)).const_mul p
    have ha := V3.hasDerivAt_const_add d_val hm
    convert ha using 1
    · funext t; simp only [D, Pi.mul_apply]; ring
    · simp only [D']; ring
  have hD'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D' (D'' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have hterm := V3.hasDerivAt_add (V3.hasDerivAt_neg (hu_deriv h hh)) (h1.mul (hu'_deriv h hh))
    convert hterm.const_mul p using 1
    simp only [D'']; ring
  have hN_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt N (N' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert h1.mul (hu_deriv h hh) using 1
  have hN'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt N' (N'' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    have hsum := V3.hasDerivAt_add ((hu_deriv h hh).const_mul (-2)) (h1.mul (hu'_deriv h hh))
    convert hsum using 1; simp only [N'']; ring
  have hF_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt F (F' h) h := fun h hh => by
    have hDne := ne_of_gt (hD_pos h (interior_subset hh))
    have hlin : HasDerivAt (fun t => t * C - K) C h := by
      simpa using V3.hasDerivAt_sub_const K ((hasDerivAt_id h).mul_const C)
    have hq := (V3.hasDerivAt_div_real (hN_deriv h hh) (hD_deriv h hh) hDne).const_mul d_val
    convert V3.hasDerivAt_add hlin hq using 1
    funext t; simp only [F, N]; ring
  have hF'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt F' (F'' h) h := fun h hh => by
    have hDne := ne_of_gt (hD_pos h (interior_subset hh))
    have hnum : HasDerivAt (fun t => N' t * D t - N t * D' t)
        (N'' h * D h - N h * D'' h) h := by
      convert V3.hasDerivAt_sub ((hN'_deriv h hh).mul (hD_deriv h hh))
        ((hN_deriv h hh).mul (hD'_deriv h hh)) using 1; ring
    have hden : HasDerivAt (fun t => (D t) ^ 2) (2 * D h * D' h) h := by
      convert (hD_deriv h hh).pow 2 using 1; ring
    have hq := (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hDne)).const_mul d_val
    convert V3.hasDerivAt_const_add C hq using 1
    simp only [F'']; field_simp [hDne]
  have hF'_cont : ContinuousOn F' (interior (Icc (0 : ℝ) (1 / 2))) :=
    fun h hh => (hF'_deriv h hh).continuousAt.continuousWithinAt
  have hF''_np : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), F'' h ≤ 0 := by
    intro h hh
    have hhIoo : h ∈ Ioo (0 : ℝ) (1 / 2) := by rwa [interior_Icc] at hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := ⟨le_of_lt hhIoo.1, le_of_lt hhIoo.2⟩
    have hq := hq_pos h hhIcc
    have hu := hu_pos h hhIcc
    have hDp := hD_pos h hhIcc
    have hu'_nn : 0 ≤ u' h := div_nonneg hlam (sq_nonneg _)
    have hu''_np : u'' h ≤ 0 := by
      simp only [u'']
      have : 0 ≤ 2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3 := by positivity
      have : -2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3 = -(2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3) := by ring
      rw [this]; linarith
    have h1mh : 0 < 1 - h := by linarith [hhIoo.2]
    have h1m2h : 0 < 1 - 2 * h := by linarith [hhIoo.2]
    -- Use exact `F_hh, F_hu, F_uu` chain-rule factorization:
    have hnum_exact :
        (N'' h * D h - N h * D'' h) * D h - 2 * (N' h * D h - N h * D' h) * D' h =
        (1 - 2 * h) * d_val * D h * u'' h
        - 2 * (1 - 2 * h) * d_val * p * (1 - h) * (u' h) ^ 2
        - 4 * d_val * (d_val + p * h * u h) * u' h
        - 2 * p * (u h) ^ 2 * (2 * d_val + p * u h) := by
      simp only [N, N', N'', D, D', D'']; ring
    have ht1 : (1 - 2 * h) * d_val * D h * u'' h ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (mul_nonneg (le_of_lt h1m2h) (le_of_lt hd))
        (le_of_lt hDp)) hu''_np
    have ht2 : 0 ≤ 2 * (1 - 2 * h) * d_val * p * (1 - h) * (u' h) ^ 2 := by positivity
    have ht3 : 0 ≤ 4 * d_val * (d_val + p * h * u h) * u' h := by
      have hphu : 0 ≤ p * h * u h := mul_nonneg (mul_nonneg hp hhIcc.1) (le_of_lt hu)
      have : 0 ≤ d_val + p * h * u h := by linarith
      positivity
    have ht4 : 0 ≤ 2 * p * (u h) ^ 2 * (2 * d_val + p * u h) := by positivity
    have hnum_np : (N'' h * D h - N h * D'' h) * D h - 2 * (N' h * D h - N h * D' h) * D' h ≤ 0 := by
      linarith [hnum_exact]
    simp only [F'']
    exact mul_nonpos_of_nonneg_of_nonpos (le_of_lt hd)
      (div_nonpos_of_nonpos_of_nonneg hnum_np (pow_nonneg (le_of_lt hDp) 3))
  exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hF_cont hF_deriv hF'_cont
    hF'_deriv hF''_np

/-- **Fact 2 (Lower-arm `L`-dependent reserve concavity in `h` under `v < B`)**:
    With `x > 0`, `H > 0`, `δ(h) = H h / (x + H h)`, `B(δ) = B_inf - (7/20) δ`,
    `v(δ) = v0 + (27/20) δ`, and `0 < v(δ) < B(δ)` on `[0, 1/2]`,
    `A_tot(h) = h * (K + B_inf - (27/20) δ) + (1 - 2h) * B(δ) * v(δ) / (v(δ) + (1 - h) * B(δ))`
    is concave on `[0, 1/2]`, and its partial derivative in `δ` satisfies `∂_δ A_tot ≥ -(27/20) * h`. -/
lemma lowerArm_F_deriv_signs {B v h : ℝ} (hv_pos : 0 < v) (hvB : v < B)
    (hh1 : h ≤ 1 / 2) :
    let b' : ℝ := -(7 / 20)
    let v' : ℝ := 27 / 20
    -- `F_hh ≤ 0`, `F_δδ ≤ 0`, `F_δ ≥ 0`, `F_{hδ} ≤ 0`!
    (-2 * B ^ 2 * v * (2 * v + B) ≤ 0) ∧
    (0 ≤ (1 - 2 * h) * (b' * v ^ 2 + (1 - h) * v' * B ^ 2)) ∧
    (-2 * (1 - 2 * h) * (1 - h) * (b' * v - v' * B) ^ 2 ≤ 0) ∧
    (0 ≤ B ^ 2 * (13 / 20 * v + 13 / 40 * B)) := by
  intro b' v'
  have hB_pos : 0 < B := lt_trans hv_pos hvB
  have h1mh : 1 / 2 ≤ 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  refine ⟨?_, ?_, ?_, ?_⟩
  · have : 0 ≤ 2 * B ^ 2 * v * (2 * v + B) := by positivity
    linarith
  · -- `b' v^2 + (1 - h) v' B^2 ≥ -7/20 B^2 + (1/2)(27/20) B^2 = (13/40) B^2 > 0`.
    have hv2 : v ^ 2 ≤ B ^ 2 := by nlinarith
    have hbr : 0 ≤ b' * v ^ 2 + (1 - h) * v' * B ^ 2 := by
      simp only [b', v']
      have h1 : (1 / 2 : ℝ) * (27 / 20) * B ^ 2 ≤ (1 - h) * (27 / 20) * B ^ 2 := by
        nlinarith [sq_nonneg B]
      nlinarith
    exact mul_nonneg h1m2h hbr
  · have : 0 ≤ 2 * (1 - 2 * h) * (1 - h) * (b' * v - v' * B) ^ 2 := by
      have : 0 ≤ 1 - h := by linarith
      positivity
    linarith
  · positivity

/-- **Fact 2 (Lower-arm `δ`-replacement fee)**:
    For `0 < v1 ≤ v2 < B2 ≤ B1` with `B(δ) = B_inf - (7/20) δ`, `v(δ) = v0 + (27/20) δ`,
    and `0 ≤ h ≤ 1/2`, `δ1 ≤ δ2` implies `F(h, δ1) ≤ F(h, δ2)` where `F(h, δ) = (1-2h) B v / (v + (1-h) B)`.
    Hence lowering `δ` from `δ_m` to `δ̄_m ≤ δ_m` lowers `A_tot` by at most `(27/20) * h * (δ_m - δ̄_m)`! -/
theorem lowerArm_delta_shift_bound {K B_inf v0 h δ1 δ2 : ℝ}
    (_hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) (hδ12 : δ1 ≤ δ2)
    (hv1 : 0 < v0 + (27 / 20) * δ1)
    (hvB2 : v0 + (27 / 20) * δ2 < B_inf - (7 / 20) * δ2) :
    let B : ℝ → ℝ := fun δ => B_inf - (7 / 20) * δ
    let v : ℝ → ℝ := fun δ => v0 + (27 / 20) * δ
    let A : ℝ → ℝ := fun δ =>
      h * (K - δ + B δ) + (1 - 2 * h) * (B δ * v δ / (v δ + (1 - h) * B δ))
    A δ1 - (27 / 20) * h * (δ2 - δ1) ≤ A δ2 := by
  intro B v A
  have hvB2' : v δ2 < B δ2 := hvB2
  set F : ℝ → ℝ := fun δ => (1 - 2 * h) * (B δ * v δ / (v δ + (1 - h) * B δ))
  have hA_diff : A δ2 - A δ1 = -(27 / 20) * h * (δ2 - δ1) + (F δ2 - F δ1) := by
    simp only [A, F, B]; ring
  -- Show `F δ1 ≤ F δ2` via nonnegative derivative on `[δ1, δ2]`!
  have hmono : MonotoneOn F (Icc δ1 δ2) := by
    have hD_pos : ∀ δ ∈ Icc δ1 δ2, 0 < v δ + (1 - h) * B δ := fun δ hδ => by
      have hv : 0 < v δ := by simp only [v]; linarith [hδ.1]
      have hB : 0 < B δ := by
        have hv2 : v δ ≤ v δ2 := by simp only [v]; linarith [hδ.2]
        have hB2 : B δ2 ≤ B δ := by simp only [B]; linarith [hδ.2]
        linarith
      have h1mh : 0 < 1 - h := by linarith
      nlinarith
    have hF_cont : ContinuousOn F (Icc δ1 δ2) := by
      refine continuousOn_const.mul (((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul
        (continuousOn_const.add (continuousOn_const.mul continuousOn_id))).div
        ((continuousOn_const.add (continuousOn_const.mul continuousOn_id)).add
          (continuousOn_const.mul (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))))
        (fun δ hδ => ne_of_gt (hD_pos δ hδ)))
    let F' : ℝ → ℝ := fun δ =>
      (1 - 2 * h) * ((-(7 / 20) * (v δ) ^ 2 + (1 - h) * (27 / 20) * (B δ) ^ 2) /
        (v δ + (1 - h) * B δ) ^ 2)
    have hF_deriv : ∀ δ ∈ interior (Icc δ1 δ2), HasDerivAt F (F' δ) δ := fun δ hδ => by
      have hB' : HasDerivAt B (-(7 / 20)) δ := by
        have hm : HasDerivAt (fun t : ℝ => (7 / 20 : ℝ) * t) (7 / 20) δ := by
          simpa using (hasDerivAt_id δ).const_mul (7 / 20 : ℝ)
        simpa [B] using V3.hasDerivAt_const_sub B_inf hm
      have hv' : HasDerivAt v (27 / 20) δ := by
        have hm : HasDerivAt (fun t : ℝ => (27 / 20 : ℝ) * t) (27 / 20) δ := by
          simpa using (hasDerivAt_id δ).const_mul (27 / 20 : ℝ)
        simpa [v] using V3.hasDerivAt_const_add v0 hm
      have hD' : HasDerivAt (fun t => v t + (1 - h) * B t) (27 / 20 + (1 - h) * (-(7 / 20))) δ :=
        V3.hasDerivAt_add hv' (hB'.const_mul (1 - h))
      have hDne := ne_of_gt (hD_pos δ (interior_subset hδ))
      have hq := (V3.hasDerivAt_div_real (hB'.mul hv') hD' hDne).const_mul (1 - 2 * h)
      convert hq using 1
      simp only [F', Pi.mul_apply]; field_simp [hDne]; ring
    apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc δ1 δ2) hF_cont hF_deriv
    intro δ hδ
    have hδIcc := interior_subset hδ
    have hv : 0 < v δ := by simp only [v]; linarith [hδIcc.1]
    have hvB : v δ < B δ := by
      have h1 : v δ ≤ v δ2 := by simp only [v]; linarith [hδIcc.2]
      have h2 : B δ2 ≤ B δ := by simp only [B]; linarith [hδIcc.2]
      linarith
    have hsign := (lowerArm_F_deriv_signs hv hvB hh1).2.1
    simp only [F']
    rw [← mul_div_assoc]
    exact div_nonneg hsign (sq_nonneg _)
  have hFle : F δ1 ≤ F δ2 := hmono ⟨le_rfl, hδ12⟩ ⟨hδ12, le_rfl⟩ hδ12
  linarith

private lemma lowerArm_alg_A_deriv (h B v d1 : ℝ) (hD : v + (1 - h) * B ≠ 0) :
    let D := v + (1 - h) * B
    let D' := -B + ((27 / 20 : ℝ) + (1 - h) * (-(7 / 20))) * d1
    (-2 * (B * v / D)) + (1 - 2 * h) * (((-(7 / 20) * d1 * v + B * ((27 / 20) * d1)) * D - B * v * D') / D ^ 2) =
      (-B * v * (2 * v + B) + (1 - 2 * h) * (-(7 / 20) * v ^ 2 + (1 - h) * (27 / 20) * B ^ 2) * d1) / D ^ 2 := by
  intro D D'
  have hD' : D ≠ 0 := hD
  field_simp [hD']
  simp only [D, D']
  ring

private lemma lowerArm_hterm2_pos {h B0 v0' : ℝ} (hv : 0 < v0') (hlt : v0' < B0)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) :
    0 ≤ -(7 / 10) * v0' ^ 2 * (v0' + h * B0) +
        (27 / 20) * (3 - 4 * h) * B0 ^ 2 * v0' +
        (27 / 20) * (1 - h) * B0 ^ 3 := by
  have hB : 0 < B0 := lt_trans hv hlt
  have hv2 : v0' ^ 2 ≤ B0 ^ 2 := by nlinarith
  have hvh : v0' + h * B0 ≤ v0' + (1 / 2) * B0 := by nlinarith
  have hprod : v0' ^ 2 * (v0' + h * B0) ≤ B0 ^ 2 * (v0' + (1 / 2) * B0) :=
    mul_le_mul hv2 hvh (by nlinarith) (sq_nonneg _)
  have h3m4 : B0 ^ 2 * v0' ≤ (3 - 4 * h) * B0 ^ 2 * v0' := by
    nlinarith [mul_pos (sq_pos_of_pos hB) hv]
  have h1mh : (1 / 2) * B0 ^ 3 ≤ (1 - h) * B0 ^ 3 := by
    nlinarith [pow_pos hB 3]
  have hexp : B0 ^ 2 * (v0' + (1 / 2) * B0) = B0 ^ 2 * v0' + (1 / 2) * B0 ^ 3 := by ring
  have h710 : (7 / 10 : ℝ) * (v0' ^ 2 * (v0' + h * B0)) ≤ (7 / 10 : ℝ) * (B0 ^ 2 * v0' + (1 / 2) * B0 ^ 3) := by
    nlinarith [hprod, hexp]
  have h1 : -(7 / 10 : ℝ) * v0' ^ 2 * (v0' + h * B0) = -(7 / 10 : ℝ) * (v0' ^ 2 * (v0' + h * B0)) := by ring
  have h2 : (27 / 20 : ℝ) * (3 - 4 * h) * B0 ^ 2 * v0' = (27 / 20 : ℝ) * ((3 - 4 * h) * B0 ^ 2 * v0') := by ring
  have h3 : (27 / 20 : ℝ) * (1 - h) * B0 ^ 3 = (27 / 20 : ℝ) * ((1 - h) * B0 ^ 3) := by ring
  have hB2v : 0 < B0 ^ 2 * v0' := mul_pos (sq_pos_of_pos hB) hv
  have hB3 : 0 < B0 ^ 3 := pow_pos hB 3
  linarith only [h710, h1, h2, h3, h3m4, h1mh, hB2v, hB3]

private lemma lowerArm_alg_curv_id (h B v d1 d2 : ℝ) :
    let D := v + (1 - h) * B
    let D' := -B + ((27 / 20 : ℝ) + (1 - h) * (-(7 / 20))) * d1
    let N := -B * v * (2 * v + B) +
      (1 - 2 * h) * (-(7 / 20) * v ^ 2 + (1 - h) * (27 / 20) * B ^ 2) * d1
    let N' := (-(7 / 20) * d1) * (-v * (2 * v + 2 * B)) +
      ((27 / 20) * d1) * (-B * (4 * v + B)) +
      (-2 * (-(7 / 20) * v ^ 2 + (1 - h) * (27 / 20) * B ^ 2) +
        (1 - 2 * h) * (-(7 / 20) * (2 * v * (27 / 20) * d1) -
          (27 / 20) * B ^ 2 + (1 - h) * (27 / 20) * (2 * B * (-(7 / 20) * d1)))) * d1 +
      (1 - 2 * h) * (-(7 / 20) * v ^ 2 + (1 - h) * (27 / 20) * B ^ 2) * d2
    N' * D - 2 * N * D' =
      (-2 * B ^ 2 * v * (2 * v + B))
      - 2 * (-(7 / 10) * v ^ 2 * (v + h * B) +
             (27 / 20) * (3 - 4 * h) * B ^ 2 * v +
             (27 / 20) * (1 - h) * B ^ 3) * d1
      + (-2 * (1 - 2 * h) * (1 - h) * (-(7 / 20) * v - (27 / 20) * B) ^ 2) * d1 ^ 2
      + ((1 - 2 * h) * (-(7 / 20) * v ^ 2 + (1 - h) * (27 / 20) * B ^ 2)) * D * d2 := by
  intro D D' N N'
  simp only [D, D', N, N']
  ring

/-- **Fact 2 (Lower-arm `L`-dependent reserve concavity in `h` under `v < B`)**:
    For fixed `x > 0`, `H > 0`, `δ(h) = H h / (x + H h)`, `B(δ) = B_inf - (7/20) δ`,
    `v(δ) = v0 + (27/20) δ`, if `0 < v0` and `v(δ(1/2)) < B(δ(1/2))`, then
    `h ↦ h * (K - δ(h) + B(δ(h))) + (1 - 2h) * B(δ(h)) * v(δ(h)) / (v(δ(h)) + (1 - h) * B(δ(h)))`
    is concave on `[0, 1/2]`. -/
theorem Atot_lowerArm_concaveOn_h {K H B_inf v0 x : ℝ}
    (hx : 0 < x) (hH : 0 < H) (hv0 : 0 < v0)
    (hvB_half : v0 + (27 / 20) * (H * (1 / 2) / (x + H * (1 / 2))) <
      B_inf - (7 / 20) * (H * (1 / 2) / (x + H * (1 / 2)))) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h =>
      let δ := H * h / (x + H * h)
      let B := B_inf - (7 / 20) * δ
      let v := v0 + (27 / 20) * δ
      h * (K - δ + B) + (1 - 2 * h) * (B * v / (v + (1 - h) * B))) := by
  set lam : ℝ := H / x
  have hlam : 0 < lam := div_pos hH hx
  let δ : ℝ → ℝ := fun h => lam * h / (1 + lam * h)
  let δ' : ℝ → ℝ := fun h => lam / (1 + lam * h) ^ 2
  let δ'' : ℝ → ℝ := fun h => -2 * lam ^ 2 / (1 + lam * h) ^ 3
  let B : ℝ → ℝ := fun h => B_inf - (7 / 20) * δ h
  let v : ℝ → ℝ := fun h => v0 + (27 / 20) * δ h
  let D : ℝ → ℝ := fun h => v h + (1 - h) * B h
  have hδ_eq : ∀ h ∈ Icc (0 : ℝ) (1 / 2), H * h / (x + H * h) = δ h := fun h hh => by
    have hq1 : x + H * h ≠ 0 := by nlinarith [hh.1]
    have hq2 : 1 + lam * h ≠ 0 := by nlinarith [hh.1]
    simp only [δ, lam]; field_simp [ne_of_gt hx, hq1, hq2]
  have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam * h := fun h hh => by nlinarith [hh.1]
  have hδ_le_half : ∀ h ∈ Icc (0 : ℝ) (1 / 2), δ h ≤ δ (1 / 2) := fun h hh => by
    have hq1 := hq_pos h hh
    have hq2 := hq_pos (1 / 2) ⟨by norm_num, le_rfl⟩
    simp only [δ]
    rw [div_le_div_iff₀ hq1 hq2]
    nlinarith [hh.2]
  have hδ_nn : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 ≤ δ h := fun h hh =>
    div_nonneg (mul_nonneg (le_of_lt hlam) hh.1) (le_of_lt (hq_pos h hh))
  have hv_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < v h := fun h hh => by
    have := hδ_nn h hh; simp only [v]; linarith
  have hvB : ∀ h ∈ Icc (0 : ℝ) (1 / 2), v h < B h := fun h hh => by
    have h1 := hδ_le_half h hh
    have h2 : δ (1 / 2) = H * (1 / 2) / (x + H * (1 / 2)) :=
      (hδ_eq (1 / 2) ⟨by norm_num, le_rfl⟩).symm
    simp only [v, B] at *
    linarith
  have hB_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < B h := fun h hh => lt_trans (hv_pos h hh) (hvB h hh)
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
    have hv := hv_pos h hh
    have hB := hB_pos h hh
    have h1mh : 0 < 1 - h := by linarith [hh.2]
    simp only [D]; nlinarith
  let A : ℝ → ℝ := fun h => h * (K + B_inf) - (27 / 20) * (h * δ h) + (1 - 2 * h) * (B h * v h / D h)
  let N : ℝ → ℝ := fun h =>
    -B h * v h * (2 * v h + B h) +
      (1 - 2 * h) * (-(7 / 20) * (v h) ^ 2 + (1 - h) * (27 / 20) * (B h) ^ 2) * δ' h
  let A' : ℝ → ℝ := fun h =>
    (K + B_inf) - (27 / 20) * (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) + N h / (D h) ^ 2
  let N' : ℝ → ℝ := fun h =>
    (-(7 / 20) * δ' h) * (-v h * (2 * v h + 2 * B h)) +
      ((27 / 20) * δ' h) * (-B h * (4 * v h + B h)) +
      (-2 * (-(7 / 20) * (v h) ^ 2 + (1 - h) * (27 / 20) * (B h) ^ 2) +
        (1 - 2 * h) * (-(7 / 20) * (2 * v h * (27 / 20) * δ' h) -
          (27 / 20) * (B h) ^ 2 + (1 - h) * (27 / 20) * (2 * B h * (-(7 / 20) * δ' h)))) * δ' h +
      (1 - 2 * h) * (-(7 / 20) * (v h) ^ 2 + (1 - h) * (27 / 20) * (B h) ^ 2) * δ'' h
  let D' : ℝ → ℝ := fun h => -B h + ((27 / 20) + (1 - h) * (-(7 / 20))) * δ' h
  let A'' : ℝ → ℝ := fun h =>
    -(27 / 20) * (2 * lam / (1 + lam * h) ^ 3) + (N' h * D h - 2 * N h * D' h) / (D h) ^ 3
  have hδ_cont : ContinuousOn δ (Icc 0 (1 / 2)) :=
    (continuousOn_const.mul continuousOn_id).div
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun h hh => ne_of_gt (hq_pos h hh))
  have hB_cont : ContinuousOn B (Icc 0 (1 / 2)) :=
    continuousOn_const.sub (continuousOn_const.mul hδ_cont)
  have hv_cont : ContinuousOn v (Icc 0 (1 / 2)) :=
    continuousOn_const.add (continuousOn_const.mul hδ_cont)
  have hD_cont : ContinuousOn D (Icc 0 (1 / 2)) :=
    hv_cont.add ((continuousOn_const.sub continuousOn_id).mul hB_cont)
  have hA_cont : ContinuousOn A (Icc 0 (1 / 2)) := by
    refine ((continuousOn_id.mul continuousOn_const).sub
      (continuousOn_const.mul (continuousOn_id.mul hδ_cont))).add ?_
    exact (continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul
      ((hB_cont.mul hv_cont).div hD_cont (fun h hh => ne_of_gt (hD_pos h hh)))
  have hδ_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt δ (δ' h) h := fun h hh =>
    hasDerivAt_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
  have hδ'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt δ' (δ'' h) h := fun h hh =>
    hasDerivAt2_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
  have hB_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt B (-(7 / 20) * δ' h) h := fun h hh => by
    have := V3.hasDerivAt_const_sub B_inf ((hδ_deriv h hh).const_mul (7 / 20))
    convert this using 1; ring
  have hv_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt v ((27 / 20) * δ' h) h := fun h hh =>
    V3.hasDerivAt_const_add v0 ((hδ_deriv h hh).const_mul (27 / 20))
  have hD_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D (D' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    convert V3.hasDerivAt_add (hv_deriv h hh) (h1.mul (hB_deriv h hh)) using 1
    simp only [D']; ring
  have hA_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt A (A' h) h := fun h hh => by
    have hhIcc := interior_subset hh
    have hq := ne_of_gt (hq_pos h hhIcc)
    have hDne := ne_of_gt (hD_pos h hhIcc)
    have h1 : HasDerivAt (fun t : ℝ => t * (K + B_inf)) (K + B_inf) h := by
      simpa using (hasDerivAt_id h).mul_const (K + B_inf)
    have h2 := (hasDerivAt2_h_mul_deltaLin hq).1.const_mul (27 / 20)
    have h1m2 : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    have hfrac := V3.hasDerivAt_div_real ((hB_deriv h hh).mul (hv_deriv h hh)) (hD_deriv h hh) hDne
    have h3 := h1m2.mul hfrac
    convert V3.hasDerivAt_add (V3.hasDerivAt_sub h1 h2) h3 using 1
    simp only [A', N]
    congr 1
    exact (lowerArm_alg_A_deriv h (B h) (v h) (δ' h) hDne).symm
  have hN_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt N (N' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h1m2 : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    have hB' := hB_deriv h hh
    have hv' := hv_deriv h hh
    have hp1 : HasDerivAt (fun t => -B t * v t * (2 * v t + B t))
        ((-(7 / 20) * δ' h) * (-v h * (2 * v h + 2 * B h)) + ((27 / 20) * δ' h) * (-B h * (4 * v h + B h))) h := by
      have hterm := ((V3.hasDerivAt_neg hB').mul hv').mul (V3.hasDerivAt_add (hv'.const_mul 2) hB')
      convert hterm using 1
      have ha : ∀ B0 v0' d1 : ℝ,
          (-(7 / 20) * d1) * (-v0' * (2 * v0' + 2 * B0)) + ((27 / 20) * d1) * (-B0 * (4 * v0' + B0)) =
          (-(-(7 / 20) * d1) * v0' + -B0 * ((27 / 20) * d1)) * (2 * v0' + B0) +
          -B0 * v0' * (2 * ((27 / 20) * d1) + -(7 / 20) * d1) := by intros; ring
      exact ha (B h) (v h) (δ' h)
    have hvsq : HasDerivAt (fun t => -(7 / 20) * (v t) ^ 2) (-(7 / 20) * (2 * v h * ((27 / 20) * δ' h))) h := by
      convert (hv'.pow 2).const_mul (-(7 / 20)) using 1
      have ha : ∀ v0' d1 : ℝ, -(7 / 20) * (2 * v0' * ((27 / 20) * d1)) =
          -(7 / 20) * (2 * v0' ^ (2 - 1) * ((27 / 20) * d1)) := by intros; ring
      exact ha (v h) (δ' h)
    have hBsq : HasDerivAt (fun t => (1 - t) * (27 / 20) * (B t) ^ 2)
        (-(27 / 20) * (B h) ^ 2 + (1 - h) * (27 / 20) * (2 * B h * (-(7 / 20) * δ' h))) h := by
      convert ((h1.mul_const (27 / 20)).mul (hB'.pow 2)) using 1
      have ha : ∀ B0 d1 : ℝ,
          -(27 / 20) * B0 ^ 2 + (1 - h) * (27 / 20) * (2 * B0 * (-(7 / 20) * d1)) =
          -1 * (27 / 20) * B0 ^ 2 + (1 - h) * (27 / 20) * (2 * B0 ^ (2 - 1) * (-(7 / 20) * d1)) := by intros; ring
      exact ha (B h) (δ' h)
    have hmid := (h1m2.mul (V3.hasDerivAt_add hvsq hBsq)).mul (hδ'_deriv h hh)
    convert V3.hasDerivAt_add hp1 hmid using 1
    simp only [N']
    have ha : ∀ B0 v0' d1 d2 : ℝ,
        (-(7 / 20) * d1) * (-v0' * (2 * v0' + 2 * B0)) + ((27 / 20) * d1) * (-B0 * (4 * v0' + B0)) +
          (-2 * (-(7 / 20) * v0' ^ 2 + (1 - h) * (27 / 20) * B0 ^ 2) +
            (1 - 2 * h) * (-(7 / 20) * (2 * v0' * (27 / 20) * d1) - (27 / 20) * B0 ^ 2 +
              (1 - h) * (27 / 20) * (2 * B0 * (-(7 / 20) * d1)))) * d1 +
          (1 - 2 * h) * (-(7 / 20) * v0' ^ 2 + (1 - h) * (27 / 20) * B0 ^ 2) * d2 =
        ((-(7 / 20) * d1) * (-v0' * (2 * v0' + 2 * B0)) + ((27 / 20) * d1) * (-B0 * (4 * v0' + B0))) +
          ((-2 * (-(7 / 20) * v0' ^ 2 + (1 - h) * (27 / 20) * B0 ^ 2) +
            (1 - 2 * h) * (-(7 / 20) * (2 * v0' * ((27 / 20) * d1)) +
              (-(27 / 20) * B0 ^ 2 + (1 - h) * (27 / 20) * (2 * B0 * (-(7 / 20) * d1))))) * d1 +
          (1 - 2 * h) * (-(7 / 20) * v0' ^ 2 + (1 - h) * (27 / 20) * B0 ^ 2) * d2) := by intros; ring
    exact ha (B h) (v h) (δ' h) (δ'' h)
  have hA'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt A' (A'' h) h := fun h hh => by
    have hhIcc := interior_subset hh
    have hq := ne_of_gt (hq_pos h hhIcc)
    have hDne := ne_of_gt (hD_pos h hhIcc)
    have h1 : HasDerivAt (fun _ : ℝ => K + B_inf) 0 h := hasDerivAt_const h _
    have h2 := (hasDerivAt2_h_mul_deltaLin hq).2.const_mul (27 / 20)
    have hDsq : HasDerivAt (fun t => (D t) ^ 2) (2 * D h * D' h) h := by
      convert (hD_deriv h hh).pow 2 using 1
      have ha : ∀ D0 D1 : ℝ, 2 * D0 * D1 = 2 * D0 ^ (2 - 1) * D1 := by intros; ring
      exact ha (D h) (D' h)
    have h3 := V3.hasDerivAt_div_real (hN_deriv h hh) hDsq (pow_ne_zero 2 hDne)
    convert V3.hasDerivAt_add (V3.hasDerivAt_sub h1 h2) h3 using 1
    simp only [A'']
    have ha : ∀ t0 N0 N1 D0 D1 : ℝ, D0 ≠ 0 →
        -(27 / 20) * t0 + (N1 * D0 - 2 * N0 * D1) / D0 ^ 3 =
        0 - (27 / 20) * t0 + (N1 * D0 ^ 2 - N0 * (2 * D0 * D1)) / (D0 ^ 2) ^ 2 := by
      intro t0 N0 N1 D0 D1 hD0; field_simp [hD0]; ring
    exact ha (2 * lam / (1 + lam * h) ^ 3) (N h) (N' h) (D h) (D' h) hDne
  have hA'_cont : ContinuousOn A' (interior (Icc (0 : ℝ) (1 / 2))) :=
    fun h hh => (hA'_deriv h hh).continuousAt.continuousWithinAt
  have hA''_np : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), A'' h ≤ 0 := by
    intro h hh
    have hhIoo : h ∈ Ioo (0 : ℝ) (1 / 2) := by rwa [interior_Icc] at hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := ⟨le_of_lt hhIoo.1, le_of_lt hhIoo.2⟩
    have hq := hq_pos h hhIcc
    have hv := hv_pos h hhIcc
    have hlt := hvB h hhIcc
    have hB := hB_pos h hhIcc
    have hDp := hD_pos h hhIcc
    have hδ'_nn : 0 ≤ δ' h := div_nonneg (le_of_lt hlam) (sq_nonneg _)
    have hδ''_np : δ'' h ≤ 0 := by
      simp only [δ'']
      have : 0 ≤ 2 * lam ^ 2 / (1 + lam * h) ^ 3 := by positivity
      have : -2 * lam ^ 2 / (1 + lam * h) ^ 3 = -(2 * lam ^ 2 / (1 + lam * h) ^ 3) := by ring
      rw [this]; linarith
    have hid :
        N' h * D h - 2 * N h * D' h =
        (-2 * (B h) ^ 2 * v h * (2 * v h + B h))
        - 2 * (-(7 / 10) * (v h) ^ 2 * (v h + h * B h) +
               (27 / 20) * (3 - 4 * h) * (B h) ^ 2 * v h +
               (27 / 20) * (1 - h) * (B h) ^ 3) * δ' h
        + (-2 * (1 - 2 * h) * (1 - h) * (-(7 / 20) * v h - (27 / 20) * B h) ^ 2) * (δ' h) ^ 2
        + ((1 - 2 * h) * (-(7 / 20) * (v h) ^ 2 + (1 - h) * (27 / 20) * (B h) ^ 2)) * D h * δ'' h :=
      lowerArm_alg_curv_id h (B h) (v h) (δ' h) (δ'' h)
    have hsigns := lowerArm_F_deriv_signs hv hlt hhIcc.2
    have hterm1 : -2 * (B h) ^ 2 * v h * (2 * v h + B h) ≤ 0 := hsigns.1
    have hterm2_pos :
        0 ≤ -(7 / 10) * (v h) ^ 2 * (v h + h * B h) +
            (27 / 20) * (3 - 4 * h) * (B h) ^ 2 * v h +
            (27 / 20) * (1 - h) * (B h) ^ 3 :=
      lowerArm_hterm2_pos hv hlt hhIcc.1 hhIcc.2
    have hterm2 : 0 ≤ 2 * (-(7 / 10) * (v h) ^ 2 * (v h + h * B h) +
        (27 / 20) * (3 - 4 * h) * (B h) ^ 2 * v h +
        (27 / 20) * (1 - h) * (B h) ^ 3) * δ' h :=
      mul_nonneg (mul_nonneg (by norm_num) hterm2_pos) hδ'_nn
    have hterm3 : (-2 * (1 - 2 * h) * (1 - h) * (-(7 / 20) * v h - (27 / 20) * B h) ^ 2) * (δ' h) ^ 2 ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg hsigns.2.2.1 (sq_nonneg _)
    have hterm4 : ((1 - 2 * h) * (-(7 / 20) * (v h) ^ 2 + (1 - h) * (27 / 20) * (B h) ^ 2)) * D h * δ'' h ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (mul_nonneg hsigns.2.1 (le_of_lt hDp)) hδ''_np
    have hnum_np : N' h * D h - 2 * N h * D' h ≤ 0 := by
      rw [hid]
      exact add_nonpos (add_nonpos (sub_nonpos.mpr (le_trans hterm1 hterm2)) hterm3) hterm4
    have hlin_np : -(27 / 20) * (2 * lam / (1 + lam * h) ^ 3) ≤ 0 := by
      have : 0 ≤ (27 / 20) * (2 * lam / (1 + lam * h) ^ 3) := by positivity
      linarith
    have hdiv_np : (N' h * D h - 2 * N h * D' h) / (D h) ^ 3 ≤ 0 :=
      div_nonpos_of_nonpos_of_nonneg hnum_np (pow_nonneg (le_of_lt hDp) 3)
    simp only [A'']; linarith only [hlin_np, hdiv_np]
  have hconcA := V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hA_cont hA_deriv hA'_cont
    hA'_deriv hA''_np
  refine ⟨convex_Icc 0 (1 / 2), fun h1 hh1 h2 hh2 a b ha hb hab => ?_⟩
  have hcomb : a * h1 + b * h2 ∈ Icc (0 : ℝ) (1 / 2) :=
    convex_Icc 0 (1 / 2) hh1 hh2 ha hb hab
  have h_eq : ∀ h ∈ Icc (0 : ℝ) (1 / 2),
      (let d := H * h / (x + H * h)
       let Bv := B_inf - (7 / 20) * d
       let vv := v0 + (27 / 20) * d
       h * (K - d + Bv) + (1 - 2 * h) * (Bv * vv / (vv + (1 - h) * Bv))) = A h := by
    intro h hh
    dsimp only []
    rw [hδ_eq h hh]
    simp only [A, B, v, D]; ring
  have hle := hconcA.2 hh1 hh2 ha hb hab
  simp only [smul_eq_mul] at hle ⊢
  rw [h_eq h1 hh1, h_eq h2 hh2, h_eq (a * h1 + b * h2) hcomb]
  exact hle

/-! ### Section 4: Fact 3 — Race Curvature Bound (`OPEN-02`, Zero MeasureTheory!) -/

/-- Exact alternating binomial partial-fraction identity for `Π_k(p)`:
    `∏_{i=1}^k (i / (i + p)) = ∑_{i=1}^k (-1)^(i-1) C(k, i) * (i / (i + p))` for all `k ≥ 1, p ≥ 0`. -/
theorem PiFun_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {p : ℝ} (hp : 0 ≤ p) :
    PiFun k p = ∑ i ∈ Finset.Icc 1 k,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) := by
  induction k with
  | zero => omega
  | succ m ih =>
      cases m with
      | zero =>
          simp only [PiFun, Finset.prod_range_one, zero_add, Nat.cast_one,
            div_one, Finset.Icc_self, Finset.sum_singleton, tsub_self, pow_zero, one_mul,
            Nat.choose_self]
          have : 1 + p ≠ 0 := by linarith
          field_simp [this]
      | succ n =>
          have ih' := ih (Nat.succ_le_succ (Nat.zero_le n))
          set N : ℕ := n + 1
          have hN1 : 1 ≤ N := Nat.succ_le_succ (Nat.zero_le n)
          rw [PiFun_succ, ih']
          have hfac : (1 + p / ((N + 1 : ℕ) : ℝ))⁻¹ = ((N + 1 : ℕ) : ℝ) / (((N + 1 : ℕ) : ℝ) + p) := by
            have h1 : (0 : ℝ) < ((N + 1 : ℕ) : ℝ) := by positivity
            have h2 : ((N + 1 : ℕ) : ℝ) + p ≠ 0 := by positivity
            have h3 : 1 + p / ((N + 1 : ℕ) : ℝ) ≠ 0 := by positivity
            field_simp [ne_of_gt h1, h2, h3]
          rw [hfac, Finset.sum_mul]
          -- Split each term using partial fractions in `(i + p)` and `(N + 1 + p)`.
          have hpf : ∀ i ∈ Finset.Icc 1 N,
              (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) *
                (((N + 1 : ℕ) : ℝ) / (((N + 1 : ℕ) : ℝ) + p)) =
              (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) +
              (-1 : ℝ) ^ i * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) *
                (((N + 1 : ℕ) : ℝ) / (((N + 1 : ℕ) : ℝ) + p)) := by
            intro i hi
            rcases Finset.mem_Icc.mp hi with ⟨hi1, hiN⟩
            have hdiff_pos : (0 : ℝ) < ((N + 1 : ℕ) : ℝ) - (i : ℝ) := by
              have : i < N + 1 := by omega
              exact sub_pos.mpr (by exact_mod_cast this)
            have hch : (Nat.choose (N + 1) i : ℝ) * (((N + 1 : ℕ) : ℝ) - (i : ℝ)) =
                (Nat.choose N i : ℝ) * ((N + 1 : ℕ) : ℝ) := by
              have hnat : Nat.choose (N + 1) i * (N + 1 - i) = Nat.choose N i * (N + 1) := by
                have hsym1 : Nat.choose (N + 1) i = Nat.choose (N + 1) (N + 1 - i) :=
                  (Nat.choose_symm (by omega)).symm
                have hsym2 : Nat.choose N i = Nat.choose N (N - i) :=
                  (Nat.choose_symm (by omega)).symm
                have hstep : N + 1 - i = (N - i) + 1 := by omega
                have hsmc := Nat.add_one_mul_choose_eq N (N - i)
                rw [hsym1, hsym2, hstep]
                linarith [show Nat.choose (N + 1) (N - i + 1) * (N - i + 1) =
                    (N + 1) * Nat.choose N (N - i) from hsmc.symm]
              have hcast : (Nat.choose (N + 1) i : ℝ) * ((N + 1 - i : ℕ) : ℝ) =
                  (Nat.choose N i : ℝ) * ((N + 1 : ℕ) : ℝ) := by exact_mod_cast hnat
              have hsub : ((N + 1 - i : ℕ) : ℝ) = ((N + 1 : ℕ) : ℝ) - (i : ℝ) := by
                rw [Nat.cast_sub (by omega)]
              rwa [hsub] at hcast
            have hpow : (-1 : ℝ) ^ i = -((-1 : ℝ) ^ (i - 1)) := by
              have hi_eq : i = (i - 1) + 1 := by omega
              conv_lhs => rw [hi_eq, pow_succ]
              ring
            have hd1 : (i : ℝ) + p ≠ 0 := by
              have : (1 : ℝ) ≤ (i : ℝ) := by exact_mod_cast hi1
              linarith
            have hd2 : ((N + 1 : ℕ) : ℝ) + p ≠ 0 := by positivity
            rw [hpow]
            set cN : ℝ := ((N + 1 : ℕ) : ℝ)
            have hch' : (Nat.choose N i : ℝ) * cN = (Nat.choose (N + 1) i : ℝ) * (cN - (i : ℝ)) := hch.symm
            apply mul_right_cancel₀ (mul_ne_zero hd1 hd2)
            have e1 : (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) * (cN / (cN + p)) *
                (((i : ℝ) + p) * (cN + p)) = (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) * (i : ℝ) * cN := by
              rw [show (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) * (cN / (cN + p)) *
                  (((i : ℝ) + p) * (cN + p)) =
                  (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) *
                    (((i : ℝ) / ((i : ℝ) + p) * ((i : ℝ) + p)) * (cN / (cN + p) * (cN + p))) by ring,
                div_mul_cancel₀ _ hd1, div_mul_cancel₀ _ hd2]; ring
            have e2 : ((-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) +
                -(-1 : ℝ) ^ (i - 1) * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) * (cN / (cN + p))) *
                (((i : ℝ) + p) * (cN + p)) =
                (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) * (i : ℝ) * (cN + p) -
                (-1 : ℝ) ^ (i - 1) * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) * cN * ((i : ℝ) + p) := by
              rw [add_mul,
                show (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) *
                    (((i : ℝ) + p) * (cN + p)) =
                    (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) *
                      ((i : ℝ) / ((i : ℝ) + p) * ((i : ℝ) + p)) * (cN + p) by ring,
                div_mul_cancel₀ _ hd1,
                show -(-1 : ℝ) ^ (i - 1) * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) *
                    (cN / (cN + p)) * (((i : ℝ) + p) * (cN + p)) =
                    -((-1 : ℝ) ^ (i - 1) * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) *
                      (cN / (cN + p) * (cN + p)) * ((i : ℝ) + p)) by ring,
                div_mul_cancel₀ _ hd2]; ring
            rw [e1, e2]
            apply sub_eq_zero.mp
            trans (-1 : ℝ) ^ (i - 1) * p * ((Nat.choose (N + 1) i : ℝ) * (cN - (i : ℝ)) - (Nat.choose N i : ℝ) * cN)
            · ring
            · rw [← hch', sub_self, mul_zero]
          rw [Finset.sum_congr rfl hpf, Finset.sum_add_distrib, ← Finset.sum_mul]
          -- Evaluate the alternating binomial sum `∑_{i=1}^N (-1)^i (C(N+1, i) - C(N, i)) = (-1)^N`.
          have halt_sum : ∀ m : ℕ, 1 ≤ m →
              ∑ i ∈ Finset.range (m + 1), (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) = 0 := by
            intro m hm
            have h0 := add_pow (-1 : ℝ) (1 : ℝ) m
            simp only [neg_add_cancel, zero_pow (by omega : m ≠ 0), one_pow, mul_one] at h0
            rw [← h0]
          have hcoeff : ∑ i ∈ Finset.Icc 1 N,
              (-1 : ℝ) ^ i * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) = (-1 : ℝ) ^ N := by
            have h1 := halt_sum (N + 1) (by omega)
            have h2 := halt_sum N hN1
            have hr1 : Finset.range (N + 2) = insert 0 (insert (N + 1) (Finset.Icc 1 N)) := by
              ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]; omega
            have hr2 : Finset.range (N + 1) = insert 0 (Finset.Icc 1 N) := by
              ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]; omega
            rw [hr1, Finset.sum_insert (by simp), Finset.sum_insert (by simp)] at h1
            rw [hr2, Finset.sum_insert (by simp)] at h2
            simp only [pow_zero, Nat.choose_zero_right, Nat.cast_one, mul_one, Nat.choose_self] at h1 h2
            have hpowN : (-1 : ℝ) ^ (N + 1) = -((-1 : ℝ) ^ N) := by rw [pow_succ]; ring
            rw [hpowN] at h1
            simp_rw [mul_sub, Finset.sum_sub_distrib]
            linarith
          rw [hcoeff]
          have hIcc_split : Finset.Icc 1 (N + 1) = insert (N + 1) (Finset.Icc 1 N) := by
            ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
          rw [hIcc_split, Finset.sum_insert (by simp)]
          simp only [Nat.add_sub_cancel, Nat.choose_self, Nat.cast_one, mul_one]
          ring

/-- Binomial partial-fraction formula for `piFun k x` (`k ≥ 1`, `x > 0`). -/
theorem piFun_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {x : ℝ} (hx : 0 < x) :
    piFun k x = ∑ i ∈ Finset.Icc 1 k,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (((i : ℝ) * x) / (1 + (i : ℝ) * x)) := by
  have h1 : piFun k x = PiFun k (1 / x) := by
    have := PiFun_eq_piFun_inv k (div_pos one_pos hx)
    simp only [one_div_one_div] at this
    exact this.symm
  rw [h1, PiFun_eq_binom_sum hk (le_of_lt (div_pos one_pos hx))]
  refine Finset.sum_congr rfl (fun i hi => ?_)
  congr 1
  have hx_ne : x ≠ 0 := ne_of_gt hx
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hd1 : (i : ℝ) + 1 / x ≠ 0 := by positivity
  have hd2 : 1 + (i : ℝ) * x ≠ 0 := by positivity
  field_simp [hx_ne, hd1, hd2]
  ring

/-- Logarithmic-derivative sums `S_a(k, x) = ∑_{i=1}^k (1 + i x)⁻¹` and
    `S_b(k, x) = ∑_{i=1}^k (1 + 2 i x) / (1 + i x)^2`. -/
def piSa (k : ℕ) (x : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * x)⁻¹

def piSb (k : ℕ) (x : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc 1 k, (1 + 2 * (i : ℝ) * x) / (1 + (i : ℝ) * x) ^ 2

def piDeriv (k : ℕ) (x : ℝ) : ℝ :=
  piFun k x * piSa k x / x

def piDeriv2 (k : ℕ) (x : ℝ) : ℝ :=
  piFun k x * (piSa k x ^ 2 - piSb k x) / x ^ 2

lemma hasDerivAt_piFun (k : ℕ) {x : ℝ} (hx : 0 < x) :
    HasDerivAt (piFun k) (piDeriv k x) x := by
  induction k with
  | zero =>
      simp only [piFun_zero, piDeriv, piSa, Finset.Icc_eq_empty (by omega : ¬ 1 ≤ 0),
        Finset.sum_empty, mul_zero, zero_div]
      exact hasDerivAt_const x (1 : ℝ)
  | succ m ih =>
      set c : ℝ := ((m + 1 : ℕ) : ℝ)
      have hc : 0 < c := by positivity
      have hden : 0 < 1 + c * x := by positivity
      have hfac : HasDerivAt (fun t => c * t / (1 + c * t)) (c / (1 + c * x) ^ 2) x := by
        have h1 : HasDerivAt (fun t => c * t) c x := by
          simpa using (hasDerivAt_id x).const_mul c
        have h2 : HasDerivAt (fun t => 1 + c * t) c x := by
          simpa using V3.hasDerivAt_const_add 1 h1
        convert V3.hasDerivAt_div_real h1 h2 (ne_of_gt hden) using 1
        field_simp [ne_of_gt hden]; ring
      have hmul := ih.mul hfac
      have heq_fn : piFun (m + 1) = fun t => piFun m t * (c * t / (1 + c * t)) := by
        funext t; exact piFun_succ m t
      rw [heq_fn]
      convert hmul using 1
      have hIcc : Finset.Icc 1 (m + 1) = insert (m + 1) (Finset.Icc 1 m) := by
        ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
      have hnotmem : m + 1 ∉ Finset.Icc 1 m := by simp only [Finset.mem_Icc]; omega
      simp only [piDeriv, piFun_succ, piSa, hIcc, Finset.sum_insert hnotmem]
      change piFun m x * (c * x / (1 + c * x)) * ((1 + c * x)⁻¹ + piSa m x) / x =
        piFun m x * piSa m x / x * (c * x / (1 + c * x)) + piFun m x * (c / (1 + c * x) ^ 2)
      field_simp [ne_of_gt hx, ne_of_gt hden]
      ring

lemma hasDerivAt_piSa (k : ℕ) {x : ℝ} (hx : 0 < x) :
    HasDerivAt (piSa k) (-∑ i ∈ Finset.Icc 1 k, (i : ℝ) / (1 + (i : ℝ) * x) ^ 2) x := by
  have hsum : HasDerivAt (fun t => ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * t)⁻¹)
      (∑ i ∈ Finset.Icc 1 k, -((i : ℝ) / (1 + (i : ℝ) * x) ^ 2)) x := by
    exact V3.hasDerivAt_sum (Finset.Icc 1 k) (f := fun i t => (1 + (i : ℝ) * t)⁻¹)
      (f' := fun i t => -((i : ℝ) / (1 + (i : ℝ) * t) ^ 2)) (fun i hi => by
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        have hden : 0 < 1 + (i : ℝ) * x := by positivity
        have hlin : HasDerivAt (fun t => 1 + (i : ℝ) * t) (i : ℝ) x := by
          have hm : HasDerivAt (fun t => (i : ℝ) * t) (i : ℝ) x := by
            simpa using (hasDerivAt_id x).const_mul (i : ℝ)
          simpa using V3.hasDerivAt_const_add 1 hm
        convert (V3.hasDerivAt_inv_real (ne_of_gt hden)).comp x hlin using 1
        · rfl
        · ring)
  rw [show piSa k = fun t => ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * t)⁻¹ from rfl]
  simpa only [Finset.sum_neg_distrib] using hsum

lemma hasDerivAt_piDeriv (k : ℕ) {x : ℝ} (hx : 0 < x) :
    HasDerivAt (piDeriv k) (piDeriv2 k x) x := by
  have h1 := hasDerivAt_piFun k hx
  have h2 := hasDerivAt_piSa k hx
  have hnum := h1.mul h2
  have hq := V3.hasDerivAt_div_real hnum (hasDerivAt_id x) (ne_of_gt hx)
  convert hq using 1
  · funext t; simp only [piDeriv, Pi.mul_apply, id_eq]
  · have hsb : piSa k x + x * ∑ i ∈ Finset.Icc 1 k, (i : ℝ) / (1 + (i : ℝ) * x) ^ 2 = piSb k x := by
      unfold piSa piSb
      rw [Finset.mul_sum, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl (fun i hi => ?_)
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
      field_simp [hden]; ring
    simp only [piDeriv2, piDeriv, Pi.mul_apply, id_eq]
    rw [← hsb]
    field_simp [ne_of_gt hx]
    ring

/-- Exact binomial sum for the race curvature operator `2 π_k'(x) + x π_k''(x)`! -/
theorem race_curv_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {x : ℝ} (hx : 0 < x) :
    2 * piDeriv k x + x * piDeriv2 k x =
      ∑ i ∈ Finset.Icc 1 k,
        (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (2 * (i : ℝ) / (1 + (i : ℝ) * x) ^ 3) := by
  -- Compute 1st and 2nd derivative of `piFun k` directly from `piFun_eq_binom_sum` on `(0, ∞)`.
  let g : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 k,
    (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (((i : ℝ) * t) / (1 + (i : ℝ) * t))
  let g' : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 k,
    (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / (1 + (i : ℝ) * t) ^ 2)
  let g'' : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 k,
    (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (-2 * (i : ℝ) ^ 2 / (1 + (i : ℝ) * t) ^ 3)
  have hev : piFun k =ᶠ[nhds x] g :=
    Filter.mem_of_superset (Ioi_mem_nhds hx) (fun t ht => piFun_eq_binom_sum hk ht)
  have hg_deriv : ∀ t > 0, HasDerivAt g (g' t) t := fun t ht => by
    dsimp only [g, g']
    exact V3.hasDerivAt_sum (Finset.Icc 1 k)
      (f := fun i u => (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (((i : ℝ) * u) / (1 + (i : ℝ) * u)))
      (f' := fun i u => (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / (1 + (i : ℝ) * u) ^ 2))
      (fun i hi => by
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        have hden : 1 + (i : ℝ) * t ≠ 0 := by positivity
        exact (hasDerivAt_deltaLin (lam := (i : ℝ)) (h := t) hden).const_mul _)
  have hg'_deriv : HasDerivAt g' (g'' x) x := by
    dsimp only [g', g'']
    exact V3.hasDerivAt_sum (Finset.Icc 1 k)
      (f := fun i u => (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / (1 + (i : ℝ) * u) ^ 2))
      (f' := fun i u => (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (-2 * (i : ℝ) ^ 2 / (1 + (i : ℝ) * u) ^ 3))
      (fun i hi => by
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
        exact (hasDerivAt2_deltaLin (lam := (i : ℝ)) (h := x) hden).const_mul _)
  have hpi'_eq : ∀ t > 0, piDeriv k t = g' t := fun t ht => by
    have hevt : piFun k =ᶠ[nhds t] g :=
      Filter.mem_of_superset (Ioi_mem_nhds ht) (fun s hs => piFun_eq_binom_sum hk hs)
    exact (hasDerivAt_piFun k ht).unique ((hg_deriv t ht).congr_of_eventuallyEq hevt)
  have hev' : piDeriv k =ᶠ[nhds x] g' :=
    Filter.mem_of_superset (Ioi_mem_nhds hx) (fun t ht => hpi'_eq t ht)
  have hpi''_eq : piDeriv2 k x = g'' x :=
    (hasDerivAt_piDeriv k hx).unique (hg'_deriv.congr_of_eventuallyEq hev')
  rw [hpi'_eq x hx, hpi''_eq]
  simp only [g', g'', Finset.mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl (fun i hi => ?_)
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
  field_simp [hden]
  ring

/-- Elementary lower bound `e > 163 / 60` (`1 + 1 + 1/2 + 1/6 + 1/24 + 1/120 = 163/60`). -/
lemma exp_one_gt_163_div_60 : (163 / 60 : ℝ) < Real.exp 1 := by
  have h := Real.sum_le_exp_of_nonneg (by norm_num : (0 : ℝ) ≤ 1) 7
  have h7 : ∑ i ∈ Finset.range 7, (1 : ℝ) ^ i / (Nat.factorial i : ℝ) = 1957 / 720 := by
    simp [Finset.sum_range_succ, Nat.factorial]
    norm_num
  linarith

/-- One-line elementary inequality `u^3 * e^{-u} ≤ 27 / e^3` for all `u > 0`. -/
lemma cube_mul_exp_neg_le {u : ℝ} (hu : 0 < u) :
    u ^ 3 * Real.exp (-u) ≤ 27 / Real.exp 3 := by
  have h1 : u / 3 ≤ Real.exp (u / 3 - 1) := by
    have := Real.add_one_le_exp (u / 3 - 1)
    linarith
  have h3 : (u / 3) ^ 3 ≤ (Real.exp (u / 3 - 1)) ^ 3 :=
    pow_le_pow_left₀ (by linarith) h1 3
  have hexp : (Real.exp (u / 3 - 1)) ^ 3 = Real.exp (u - 3) := by
    rw [← Real.exp_nat_mul]; congr 1; ring
  rw [hexp, Real.exp_sub] at h3
  have hmul : u ^ 3 * Real.exp (-u) ≤ 27 * (Real.exp u / Real.exp 3) * Real.exp (-u) := by
    have hpos : 0 < Real.exp (-u) := Real.exp_pos (-u)
    have h27 : u ^ 3 ≤ 27 * (Real.exp u / Real.exp 3) := by linarith
    exact mul_le_mul_of_nonneg_right h27 (le_of_lt hpos)
  have hcancel : 27 * (Real.exp u / Real.exp 3) * Real.exp (-u) = 27 / Real.exp 3 := by
    rw [Real.exp_neg]
    have he_ne : Real.exp u ≠ 0 := ne_of_gt (Real.exp_pos u)
    have h3_ne : Real.exp 3 ≠ 0 := ne_of_gt (Real.exp_pos 3)
    field_simp [he_ne, h3_ne]
  linarith

/-- Elementary hyperbolic cotangent bound `1/s ≤ 1/(1 - e^{-s}) - 1/2` for all `s > 0`. -/
lemma inv_le_coth_bound {s : ℝ} (hs : 0 < s) :
    1 / s ≤ 1 / (1 - Real.exp (-s)) - 1 / 2 := by
  have hexp_lt : Real.exp (-s) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
  have hden : 0 < 1 - Real.exp (-s) := sub_pos.mpr hexp_lt
  rw [div_sub_div _ _ (ne_of_gt hden) (by norm_num : (2 : ℝ) ≠ 0),
    div_le_div_iff₀ hs (by positivity)]
  -- Need `2 * (1 - e^{-s}) ≤ s * (2 - (1 - e^{-s}))`, i.e., `0 ≤ (s - 2) + (s + 2) * e^{-s}`,
  -- equivalently `0 ≤ (s + 2) - (2 - s) * e^s`.
  have hkey : 0 ≤ (s + 2) - (2 - s) * Real.exp s := by
    by_cases hs2 : 2 ≤ s
    · have : (2 - s) * Real.exp s ≤ 0 := mul_nonpos_of_nonpos_of_nonneg (by linarith) (le_of_lt (Real.exp_pos s))
      linarith
    · let g : ℝ → ℝ := fun t => (t + 2) - (2 - t) * Real.exp t
      have hg_cont : ContinuousOn g (Icc 0 s) :=
        (continuousOn_id.add continuousOn_const).sub
          ((continuousOn_const.sub continuousOn_id).mul Real.continuous_exp.continuousOn)
      have hg_deriv : ∀ t ∈ interior (Icc 0 s), HasDerivAt g (1 + (t - 1) * Real.exp t) t := by
        intro t _
        have h1 : HasDerivAt (fun x : ℝ => x + 2) 1 t := by
          simpa using V3.hasDerivAt_add_const 2 (hasDerivAt_id t)
        have h2 : HasDerivAt (fun x : ℝ => 2 - x) (-1) t := by
          simpa using V3.hasDerivAt_const_sub 2 (hasDerivAt_id t)
        convert V3.hasDerivAt_sub h1 (h2.mul (V3.hasDerivAt_exp_real t)) using 1
        ring
      have hg_mono : MonotoneOn g (Icc 0 s) := by
        apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc 0 s) hg_cont hg_deriv
        intro t _
        have hneg := Real.add_one_le_exp (-t)
        rw [Real.exp_neg] at hneg
        have hm := mul_le_mul_of_nonneg_right hneg (le_of_lt (Real.exp_pos t))
        rw [inv_mul_cancel₀ (ne_of_gt (Real.exp_pos t))] at hm
        linarith
      have h0 : g 0 = 0 := by simp [g]
      have hle := hg_mono ⟨le_rfl, le_of_lt hs⟩ ⟨le_of_lt hs, le_rfl⟩ (le_of_lt hs)
      rw [h0] at hle
      simp only [g] at hle
      linarith
  have hm := mul_le_mul_of_nonneg_right hkey (le_of_lt (Real.exp_pos (-s)))
  have heq : ((s + 2) - (2 - s) * Real.exp s) * Real.exp (-s) =
      (s + 2) * Real.exp (-s) - (2 - s) := by
    rw [sub_mul, mul_assoc, ← Real.exp_add, add_neg_cancel, Real.exp_zero, mul_one]
  rw [heq, zero_mul] at hm
  linarith

/-- Exact elementary integral bound `I_6(k)` for `∫_0^∞ f_k(t) * (1/(6(1 - e^{-t/6})) - 1/12) dt`. -/
def raceCurvBound6 (k : ℕ) : ℝ :=
  ((k : ℝ) / 6) * (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
    (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) / ((m + 1 : ℕ) + (r : ℝ) / 6)) - 1 / 12

/-- Limit helper: `t^p * e^{-α t} → 0` as `t → ∞` for `α > 0` and `p ∈ {0, 1, 2}`. -/
private lemma tendsto_pow_mul_exp_neg_zero {α : ℝ} (hα : 0 < α) (n : ℕ) :
    Tendsto (fun t : ℝ => t ^ n * Real.exp (-(α * t))) atTop (𝓝 0) := by
  -- Use `e^{α t} ≥ (α t)^{n+1} / (n+1)!`, so `|t^n e^{-α t}| ≤ (n+1)! / (α^{n+1} * t) → 0`.
  have hinv : Tendsto (fun t : ℝ => ((Nat.factorial (n + 1) : ℝ) / α ^ (n + 1)) * t⁻¹) atTop (𝓝 0) := by
    simpa [mul_zero] using
      (tendsto_const_nhds (x := (Nat.factorial (n + 1) : ℝ) / α ^ (n + 1))).mul tendsto_inv_atTop_zero
  refine squeeze_zero_norm' ?_ hinv
  filter_upwards [Filter.eventually_gt_atTop (0 : ℝ)] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (pow_nonneg (le_of_lt ht) n) (le_of_lt (Real.exp_pos _)))]
  have hsum := Real.sum_le_exp_of_nonneg (le_of_lt (mul_pos hα ht)) (n + 2)
  have hterm : (α * t) ^ (n + 1) / (Nat.factorial (n + 1) : ℝ) ≤ Real.exp (α * t) := by
    have hmem : n + 1 ∈ Finset.range (n + 2) := Finset.mem_range.mpr (Nat.lt_succ_self _)
    have hle := Finset.single_le_sum (f := fun i => (α * t) ^ i / (Nat.factorial i : ℝ))
      (fun i _ => by positivity) hmem
    exact le_trans hle hsum
  have hfact_pos : (0 : ℝ) < (Nat.factorial (n + 1) : ℝ) := by positivity
  have hα_pos : 0 < α ^ (n + 1) := pow_pos hα (n + 1)
  have hexp_pos : 0 < Real.exp (α * t) := Real.exp_pos _
  rw [Real.exp_neg, ← div_eq_mul_inv]
  rw [div_le_iff₀ hexp_pos]
  have hpow : (α * t) ^ (n + 1) = α ^ (n + 1) * t ^ n * t := by rw [mul_pow, pow_succ]; ring
  rw [hpow, div_le_iff₀ hfact_pos] at hterm
  have hmul : (Nat.factorial (n + 1) : ℝ) / α ^ (n + 1) * t⁻¹ * Real.exp (α * t) ≥ t ^ n := by
    have ht_ne : t ≠ 0 := ne_of_gt ht
    have hα_ne : α ^ (n + 1) ≠ 0 := ne_of_gt hα_pos
    have hrhs : (Nat.factorial (n + 1) : ℝ) / α ^ (n + 1) * t⁻¹ * Real.exp (α * t) =
        (Real.exp (α * t) * (Nat.factorial (n + 1) : ℝ)) / (α ^ (n + 1) * t) := by
      field_simp [ht_ne, hα_ne]
    rw [hrhs, ge_iff_le, le_div_iff₀ (mul_pos hα_pos ht)]
    linarith
  linarith

/-- **Fact 3 (MeasureTheory-free global race curvature bound)**:
    For every `k ≥ 2` and every `x > 0`,
    `2 * π_k'(x) + x * π_k''(x) ≤ (27 / e^3) * raceCurvBound6 k`! -/
theorem race_curvature_le_a6 {k : ℕ} (hk : 2 ≤ k) {x : ℝ} (hx : 0 < x) :
    2 * piDeriv k x + x * piDeriv2 k x ≤ (27 / Real.exp 3) * raceCurvBound6 k := by
  -- Antiderivative `FL(t)` with `FL'(t) = (t^2 / x^3) * e^{-t/x} * k * e^{-t} * (1 - e^{-t})^{k-1}`,
  -- `FL(0) = -(2 π_k'(x) + x π_k''(x))`, `FL(t) → 0`.
  let FL : ℝ → ℝ := fun t =>
    ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
      (-Real.exp (-(((i : ℝ) + 1 / x) * t)) *
        (((i : ℝ) + 1 / x) ^ 2 * t ^ 2 + 2 * ((i : ℝ) + 1 / x) * t + 2) / ((i : ℝ) + 1 / x) ^ 3)
  -- Antiderivative `FR(t)` with `FR'(t) = (27/e^3) * k * e^{-t} * (1 - e^{-t})^{k-1} * (1/(6(1-e^{-t/6})) - 1/12)`,
  -- `FR(0) = -(27/e^3) * raceCurvBound6 k`, `FR(t) → 0`.
  let FR : ℝ → ℝ := fun t =>
    (27 / Real.exp 3) *
      (((k : ℝ) / 6) * (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) / ((m + 1 : ℕ) + (r : ℝ) / 6)))
        - (1 / 12) * ((1 - Real.exp (-t)) ^ k - 1))
  let G : ℝ → ℝ := fun t => FR t - FL t
  -- 1. Evaluate `G 0 = (2 π_k'(x) + x π_k''(x)) - (27 / e^3) * raceCurvBound6 k`.
  have hFL0 : FL 0 = -(2 * piDeriv k x + x * piDeriv2 k x) := by
    rw [race_curv_eq_binom_sum (by omega : 1 ≤ k) hx]
    simp only [FL, mul_zero, neg_zero, Real.exp_zero, zero_pow (by norm_num : 2 ≠ 0), add_zero,
      zero_add, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hα : (i : ℝ) + 1 / x ≠ 0 := by positivity
    have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
    have hx_ne : x ≠ 0 := ne_of_gt hx
    field_simp [hx_ne, hα, hden]
    ring
  have hFR0 : FR 0 = -(27 / Real.exp 3) * raceCurvBound6 k := by
    simp only [FR, raceCurvBound6, mul_zero, neg_zero, Real.exp_zero, sub_self,
      zero_pow (by omega : k ≠ 0)]
    have hneg_sum :
        (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) * (-1 / ((m + 1 : ℕ) + (r : ℝ) / 6))) =
        -(∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) / ((m + 1 : ℕ) + (r : ℝ) / 6)) := by
      simp_rw [← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun r _ => Finset.sum_congr rfl (fun m _ => by ring))
    rw [hneg_sum]; ring
  -- 2. Limit `G(t) → 0` as `t → ∞`.
  have hFL_lim : Tendsto FL atTop (𝓝 0) := by
    have h0 : (0 : ℝ) = ∑ _i ∈ Finset.Icc 1 k, (0 : ℝ) := by simp
    rw [h0]
    refine tendsto_finset_sum' _ (fun i hi => ?_)
    set α := (i : ℝ) + 1 / x
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hα : 0 < α := by positivity
    have h2 := tendsto_pow_mul_exp_neg_zero hα 2
    have h1 := tendsto_pow_mul_exp_neg_zero hα 1
    have h0' := tendsto_pow_mul_exp_neg_zero hα 0
    have hcomb : Tendsto (fun t =>
        (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
        (-(α ^ 2 / α ^ 3) * (t ^ 2 * Real.exp (-(α * t)))
         - (2 * α / α ^ 3) * (t ^ 1 * Real.exp (-(α * t)))
         - (2 / α ^ 3) * (t ^ 0 * Real.exp (-(α * t))))) atTop (𝓝 0) := by
      have hsub := (((tendsto_const_nhds (x := -(α ^ 2 / α ^ 3))).mul h2).sub
        ((tendsto_const_nhds (x := 2 * α / α ^ 3)).mul h1)).sub
        ((tendsto_const_nhds (x := 2 / α ^ 3)).mul h0')
      simpa using (tendsto_const_nhds (x := (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3))).mul hsub
    refine hcomb.congr (fun t => ?_)
    simp only [α, pow_zero, pow_one]; ring
  have hFR_lim : Tendsto FR atTop (𝓝 0) := by
    have hsum_lim : Tendsto (fun t => ∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) / ((m + 1 : ℕ) + (r : ℝ) / 6))) atTop (𝓝 0) := by
      have h0 : (0 : ℝ) = ∑ _r ∈ Finset.range 6, ∑ _m ∈ Finset.range (k - 1), (0 : ℝ) := by simp
      rw [h0]
      refine tendsto_finset_sum' _ (fun r _ => tendsto_finset_sum' _ (fun m _ => ?_))
      set α := ((m + 1 : ℕ) : ℝ) + (r : ℝ) / 6
      have hα : 0 < α := by positivity
      have hlim := tendsto_pow_mul_exp_neg_zero hα 0
      have hmul : Tendsto (fun t =>
          (-(-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) / α) * (t ^ 0 * Real.exp (-(α * t)))) atTop (𝓝 0) := by
        simpa using (tendsto_const_nhds (x := -(-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) / α)).mul hlim
      refine hmul.congr (fun t => ?_)
      simp only [α, pow_zero, one_mul]; ring
    have hexp_neg : Tendsto (fun t : ℝ => Real.exp (-t)) atTop (𝓝 0) := by
      simpa using tendsto_pow_mul_exp_neg_zero (one_pos : (0 : ℝ) < 1) 0
    have hpow_lim : Tendsto (fun t : ℝ => (1 - Real.exp (-t)) ^ k - 1) atTop (𝓝 0) := by
      have h1 : Tendsto (fun t : ℝ => (1 - Real.exp (-t)) ^ k) atTop (𝓝 ((1 - 0) ^ k)) :=
        ((tendsto_const_nhds (x := (1 : ℝ))).sub hexp_neg).pow k
      simpa using h1.sub (tendsto_const_nhds (x := (1 : ℝ)))
    have hcomb := (tendsto_const_nhds (x := 27 / Real.exp 3)).mul
      (((tendsto_const_nhds (x := (k : ℝ) / 6)).mul hsum_lim).sub
        ((tendsto_const_nhds (x := (1 / 12 : ℝ))).mul hpow_lim))
    simpa [FR] using hcomb
  have hG_lim : Tendsto G atTop (𝓝 0) := by
    simpa [G] using hFR_lim.sub hFL_lim
  -- 3. Derivative of `FL` and `FR` and `G'(t) ≥ 0` on `(0, ∞)`.
  have hbinom_f : ∀ t : ℝ,
      ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (i : ℝ) * Real.exp (-(i : ℝ) * t) =
      (k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1) := by
    intro t
    have hcomm : 1 - Real.exp (-t) = -Real.exp (-t) + 1 := by ring
    rw [hcomm, add_pow, Finset.mul_sum]
    have hbij : ∑ i ∈ Finset.Icc 1 k,
        (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (i : ℝ) * Real.exp (-(i : ℝ) * t) =
      ∑ m ∈ Finset.range k,
        (-1 : ℝ) ^ m * (Nat.choose k (m + 1) : ℝ) * ((m + 1 : ℕ) : ℝ) * Real.exp (-((m + 1 : ℕ) : ℝ) * t) := by
      have hshift : ∀ (n : ℕ) (f : ℕ → ℝ), ∑ i ∈ Finset.Icc 1 n, f (i - 1) = ∑ m ∈ Finset.range n, f m := by
        intro n f
        induction n with
        | zero => simp
        | succ r ihr =>
            have hIcc : Finset.Icc 1 (r + 1) = insert (r + 1) (Finset.Icc 1 r) := by
              ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
            rw [hIcc, Finset.sum_insert (by simp only [Finset.mem_Icc]; omega),
              Finset.sum_range_succ, Nat.add_sub_cancel, ihr, add_comm]
      have hcongr : ∑ i ∈ Finset.Icc 1 k,
          (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (i : ℝ) * Real.exp (-(i : ℝ) * t) =
        ∑ i ∈ Finset.Icc 1 k,
          (-1 : ℝ) ^ (i - 1) * (Nat.choose k ((i - 1) + 1) : ℝ) * (((i - 1) + 1 : ℕ) : ℝ) *
            Real.exp (-(((i - 1) + 1 : ℕ) : ℝ) * t) := by
        refine Finset.sum_congr rfl (fun i hi => ?_)
        have hi1 : 1 ≤ i := (Finset.mem_Icc.mp hi).1
        have : i - 1 + 1 = i := by omega
        rw [this]
      rw [hcongr]
      exact hshift k (fun m => (-1 : ℝ) ^ m * (Nat.choose k (m + 1) : ℝ) * ((m + 1 : ℕ) : ℝ) * Real.exp (-((m + 1 : ℕ) : ℝ) * t))
    have hlen : k - 1 + 1 = k := by omega
    rw [hbij, hlen]
    refine Finset.sum_congr rfl (fun m _ => ?_)
    have hch : (Nat.choose k (m + 1) : ℝ) * ((m + 1 : ℕ) : ℝ) =
        (k : ℝ) * (Nat.choose (k - 1) m : ℝ) := by
      have hk_eq : k = (k - 1) + 1 := by omega
      have hsmc := Nat.add_one_mul_choose_eq (k - 1) m
      rw [← hk_eq] at hsmc
      have hnat : Nat.choose k (m + 1) * (m + 1) = k * Nat.choose (k - 1) m := hsmc.symm
      exact_mod_cast hnat
    have hexp_eq : Real.exp (-((m + 1 : ℕ) : ℝ) * t) = Real.exp (-t) * (Real.exp (-t)) ^ m := by
      rw [← Real.exp_nat_mul, ← Real.exp_add]; congr 1; push_cast; ring
    have hneg_pow : (-Real.exp (-t)) ^ m = (-1 : ℝ) ^ m * (Real.exp (-t)) ^ m := by
      rw [neg_eq_neg_one_mul, mul_pow]
    rw [hexp_eq, hneg_pow, one_pow, mul_one]
    calc
      (-1 : ℝ) ^ m * (Nat.choose k (m + 1) : ℝ) * ((m + 1 : ℕ) : ℝ) * (Real.exp (-t) * Real.exp (-t) ^ m)
        = (-1 : ℝ) ^ m * ((Nat.choose k (m + 1) : ℝ) * ((m + 1 : ℕ) : ℝ)) * (Real.exp (-t) * Real.exp (-t) ^ m) := by ring
      _ = (-1 : ℝ) ^ m * ((k : ℝ) * (Nat.choose (k - 1) m : ℝ)) * (Real.exp (-t) * Real.exp (-t) ^ m) := by rw [hch]
      _ = (k : ℝ) * Real.exp (-t) * ((-1 : ℝ) ^ m * Real.exp (-t) ^ m * (Nat.choose (k - 1) m : ℝ)) := by ring
  have hFL_deriv_all : ∀ t : ℝ,
      HasDerivAt FL
        ((t ^ 2 / x ^ 3) * Real.exp (-(t / x)) * ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1))) t := by
    intro t
    have hsum : HasDerivAt FL
        (∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
          (t ^ 2 * Real.exp (-(((i : ℝ) + 1 / x) * t)))) t := by
      dsimp only [FL]
      exact V3.hasDerivAt_sum (Finset.Icc 1 k)
        (f := fun i u => (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
          (-Real.exp (-(((i : ℝ) + 1 / x) * u)) *
            (((i : ℝ) + 1 / x) ^ 2 * u ^ 2 + 2 * ((i : ℝ) + 1 / x) * u + 2) / ((i : ℝ) + 1 / x) ^ 3))
        (f' := fun i u => (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
          (u ^ 2 * Real.exp (-(((i : ℝ) + 1 / x) * u))))
        (fun i hi => by
          set α := (i : ℝ) + 1 / x
          have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
          have hα : 0 < α := by positivity
          have hα_ne : α ≠ 0 := ne_of_gt hα
          have hlin : HasDerivAt (fun u : ℝ => -(α * u)) (-α) t := by
            simpa using V3.hasDerivAt_neg ((hasDerivAt_id t).const_mul α)
          have he : HasDerivAt (fun u : ℝ => Real.exp (-(α * u))) (-α * Real.exp (-(α * t))) t := by
            convert (V3.hasDerivAt_exp_real (-(α * t))).comp t hlin using 1
            · rfl
            · ring
          have hp : HasDerivAt (fun u : ℝ => α ^ 2 * u ^ 2 + 2 * α * u + 2) (2 * α ^ 2 * t + 2 * α) t := by
            have h2 : HasDerivAt (fun u : ℝ => α ^ 2 * u ^ 2) (2 * α ^ 2 * t) t := by
              convert ((hasDerivAt_id t).pow 2).const_mul (α ^ 2) using 1
              · rfl
              · simp only [id_eq]; ring
            have h1 : HasDerivAt (fun u : ℝ => 2 * α * u) (2 * α) t := by
              simpa using (hasDerivAt_id t).const_mul (2 * α)
            exact V3.hasDerivAt_add_const 2 (V3.hasDerivAt_add h2 h1)
          have hprod := ((V3.hasDerivAt_neg he).mul hp).div_const (α ^ 3)
          have hterm := hprod.const_mul ((-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3))
          convert hterm using 1
          simp only [α] at hα_ne ⊢
          field_simp [hα_ne]; ring)
    convert hsum using 1
    rw [← hbinom_f t, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hexp_sp : Real.exp (-(((i : ℝ) + 1 / x) * t)) = Real.exp (-(t / x)) * Real.exp (-(i : ℝ) * t) := by
      rw [← Real.exp_add]; congr 1; ring
    rw [hexp_sp]; ring
  let FR'_raw : ℝ → ℝ := fun t =>
    (27 / Real.exp 3) *
      (((k : ℝ) / 6) * (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)))
        - (1 / 12) * ((k : ℝ) * (1 - Real.exp (-t)) ^ (k - 1) * Real.exp (-t)))
  have hFR_deriv_all : ∀ t : ℝ, HasDerivAt FR (FR'_raw t) t := by
    intro t
    have hsum : HasDerivAt (fun u => ∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * u)) / ((m + 1 : ℕ) + (r : ℝ) / 6)))
        (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t))) t := by
      exact V3.hasDerivAt_sum (Finset.range 6)
        (f := fun r u => ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * u)) / ((m + 1 : ℕ) + (r : ℝ) / 6)))
        (f' := fun r u => ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * u)))
        (fun r _ => V3.hasDerivAt_sum (Finset.range (k - 1))
          (f := fun m u => (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * u)) / ((m + 1 : ℕ) + (r : ℝ) / 6)))
          (f' := fun m u => (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * u)))
          (fun m _ => by
            set α := ((m + 1 : ℕ) : ℝ) + (r : ℝ) / 6
            have hα : 0 < α := by positivity
            have hlin : HasDerivAt (fun u : ℝ => -(α * u)) (-α) t := by
              simpa using V3.hasDerivAt_neg ((hasDerivAt_id t).const_mul α)
            have he : HasDerivAt (fun u : ℝ => Real.exp (-(α * u))) (-α * Real.exp (-(α * t))) t := by
              convert (V3.hasDerivAt_exp_real (-(α * t))).comp t hlin using 1
              · rfl
              · ring
            have hdiv := (V3.hasDerivAt_neg he).div_const α
            have hterm := hdiv.const_mul ((-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ))
            convert hterm using 1
            have hα_ne : α ≠ 0 := ne_of_gt hα
            simp only [α] at hα_ne ⊢
            field_simp [hα_ne]))
    have hpow : HasDerivAt (fun u : ℝ => (1 - Real.exp (-u)) ^ k - 1)
        ((k : ℝ) * (1 - Real.exp (-t)) ^ (k - 1) * Real.exp (-t)) t := by
      have he : HasDerivAt (fun u : ℝ => Real.exp (-u)) (-Real.exp (-t)) t := by
        convert (V3.hasDerivAt_exp_real (-t)).comp t (V3.hasDerivAt_neg (hasDerivAt_id t)) using 1
        · rfl
        · ring
      have hsub := V3.hasDerivAt_const_sub 1 he
      have hp := V3.hasDerivAt_sub_const 1 (hsub.pow k)
      convert hp using 1; ring
    exact (V3.hasDerivAt_sub (hsum.const_mul ((k : ℝ) / 6)) (hpow.const_mul (1 / 12))).const_mul (27 / Real.exp 3)
  have hFR'_eq : ∀ t > 0,
      FR'_raw t = (27 / Real.exp 3) * ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1)) *
        (1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12) := by
    intro t ht
    have hinner : ∀ r ∈ Finset.range 6,
        ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) * Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) =
        Real.exp (-t) * (Real.exp (-(t / 6))) ^ r * (1 - Real.exp (-t)) ^ (k - 2) := by
      intro r _
      have hcomm : 1 - Real.exp (-t) = -Real.exp (-t) + 1 := by ring
      have hlen : k - 2 + 1 = k - 1 := by omega
      rw [hcomm, add_pow, hlen, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun m _ => ?_)
      have hexp1 : Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) =
          Real.exp (-t) * (Real.exp (-(t / 6))) ^ r * (Real.exp (-t)) ^ m := by
        rw [← Real.exp_nat_mul, ← Real.exp_nat_mul, ← Real.exp_add, ← Real.exp_add]
        congr 1; push_cast; ring
      have hneg_pow : (-Real.exp (-t)) ^ m = (-1 : ℝ) ^ m * (Real.exp (-t)) ^ m := by
        rw [neg_eq_neg_one_mul, mul_pow]
      rw [hexp1, hneg_pow, one_pow, mul_one]; ring
    have hgeom : ∑ r ∈ Finset.range 6, (Real.exp (-(t / 6))) ^ r =
        (1 - Real.exp (-t)) / (1 - Real.exp (-(t / 6))) := by
      set w := Real.exp (-(t / 6))
      have hw_lt : w < 1 := Real.exp_lt_one_iff.mpr (by linarith)
      have h1mw : 1 - w ≠ 0 := ne_of_gt (sub_pos.mpr hw_lt)
      have hw6 : w ^ 6 = Real.exp (-t) := by
        simp only [w, ← Real.exp_nat_mul]; congr 1; ring
      rw [eq_div_iff h1mw, ← hw6]
      simp only [Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty, zero_add]
      ring
    have hpow_step : (1 - Real.exp (-t)) ^ (k - 2) * (1 - Real.exp (-t)) = (1 - Real.exp (-t)) ^ (k - 1) := by
      have hk1 : k - 1 = (k - 2) + 1 := by omega
      rw [hk1, pow_succ]
    simp only [FR'_raw]
    rw [Finset.sum_congr rfl hinner]
    have hpull : (∑ r ∈ Finset.range 6, Real.exp (-t) * (Real.exp (-(t / 6))) ^ r * (1 - Real.exp (-t)) ^ (k - 2)) =
        Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 2) * (∑ r ∈ Finset.range 6, (Real.exp (-(t / 6))) ^ r) := by
      rw [Finset.mul_sum]
      refine Finset.sum_congr rfl (fun r _ => by ring)
    rw [hpull, hgeom]
    have h1mw_ne : 1 - Real.exp (-(t / 6)) ≠ 0 := ne_of_gt (sub_pos.mpr (Real.exp_lt_one_iff.mpr (by linarith)))
    have hmul_step : (1 - Real.exp (-t)) ^ (k - 2) * ((1 - Real.exp (-t)) / (1 - Real.exp (-(t / 6)))) =
        (1 - Real.exp (-t)) ^ (k - 1) / (1 - Real.exp (-(t / 6))) := by
      rw [← mul_div_assoc, hpow_step]
    rw [mul_assoc, hmul_step]
    field_simp [h1mw_ne]
  have hGc : ContinuousOn G (Ici 0) :=
    fun t _ => (V3.hasDerivAt_sub (hFR_deriv_all t) (hFL_deriv_all t)).continuousAt.continuousWithinAt
  have hGd : ∀ t > 0, HasDerivAt G
      (FR'_raw t - (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) * ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1))) t :=
    fun t _ => V3.hasDerivAt_sub (hFR_deriv_all t) (hFL_deriv_all t)
  have hG_nn : ∀ t > 0,
      0 ≤ FR'_raw t - (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) * ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1)) := by
    intro t ht
    rw [hFR'_eq t ht]
    set fk := (k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1)
    have hfk_nn : 0 ≤ fk := by
      have h1 : 0 ≤ 1 - Real.exp (-t) := le_of_lt (sub_pos.mpr (Real.exp_lt_one_iff.mpr (by linarith)))
      have h2 : 0 ≤ Real.exp (-t) := le_of_lt (Real.exp_pos _)
      have h3 : (0 : ℝ) ≤ (k : ℝ) := by positivity
      exact mul_nonneg (mul_nonneg h3 h2) (pow_nonneg h1 _)
    have hcube := cube_mul_exp_neg_le (div_pos ht hx)
    have hcoth := inv_le_coth_bound (div_pos ht (by norm_num : (0 : ℝ) < 6))
    have hcoth6 : 1 / t ≤ 1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12 := by
      have h1 : 1 / (t / 6) = 6 / t := by field_simp [ne_of_gt ht]
      rw [h1] at hcoth
      set w := 1 - Real.exp (-(t / 6))
      have hw : w ≠ 0 := ne_of_gt (sub_pos.mpr (Real.exp_lt_one_iff.mpr (by linarith)))
      have h2 : 1 / (6 * w) - 1 / 12 = (1 / w - 1 / 2) / 6 := by
        field_simp [hw]; ring
      have h3 : 1 / t = (6 / t) / 6 := by ring
      rw [h2, h3]; linarith
    have hL_id : (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) = (1 / t) * ((t / x) ^ 3 * Real.exp (-(t / x))) := by
      field_simp [ne_of_gt ht, ne_of_gt hx]
    have h1 : (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) ≤ (27 / Real.exp 3) * (1 / t) := by
      rw [hL_id, mul_comm (27 / Real.exp 3)]
      exact mul_le_mul_of_nonneg_left hcube (by positivity)
    have h2 : (27 / Real.exp 3) * (1 / t) ≤ (27 / Real.exp 3) * (1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12) :=
      mul_le_mul_of_nonneg_left hcoth6 (by positivity)
    have h3 : (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) * fk ≤
        (27 / Real.exp 3) * (1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12) * fk :=
      mul_le_mul_of_nonneg_right (le_trans h1 h2) hfk_nn
    linarith
  have hle : G 0 ≤ 0 := V3.antideriv_le_of_deriv_nonneg hGc hGd hG_nn hG_lim
  simp only [G, hFR0, hFL0] at hle
  linarith

/-- Computable rational bound `I_6(k)` for `raceCurvBound6 k`. -/
def raceCurvBound6Q (k : ℕ) : ℚ :=
  ((k : ℚ) / 6) * (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
    (-1 : ℚ) ^ m * (Nat.choose (k - 2) m : ℚ) / (((m + 1 : ℕ) : ℚ) + (r : ℚ) / 6)) - 1 / 12

lemma raceCurvBound6Q_cast (k : ℕ) : ((raceCurvBound6Q k : ℚ) : ℝ) = raceCurvBound6 k := by
  unfold raceCurvBound6Q raceCurvBound6
  push_cast
  rfl

/-- Exact kernel check that `(27 / (163/60)^3) * raceCurvBound6Q k < M_k` for all 4 knots
    `k ∈ {5, 8, 12, 17}` (from `V3.Data.OpeningTransfer.c1Spline_MBounds`). -/
def checkOpen02MBounds : Bool :=
  V3.Data.OpeningTransfer.c1Spline_MBounds.all (fun (k, Mk) =>
    decide (((27 : ℚ) / ((163 : ℚ) / 60) ^ 3) * raceCurvBound6Q k < Mk))

theorem open02_M_bounds_ok : checkOpen02MBounds = true := by decide +kernel

/-- **Fact 3 (`OPEN-02`, Global race curvature ceiling at knots `{5, 8, 12, 17}`)**:
    For every knot `(k, M_k) ∈ {(5, 4/5), (8, 13/20), (12, 11/20), (17, 1/2)}` and every `x > 0`,
    `2 * π_k'(x) + x * π_k''(x) < M_k`. -/
theorem race_curvature_lt_Mk {k : ℕ} {Mk : ℚ}
    (hmem : (k, Mk) ∈ V3.Data.OpeningTransfer.c1Spline_MBounds) {x : ℝ} (hx : 0 < x) :
    2 * piDeriv k x + x * piDeriv2 k x < (Mk : ℝ) := by
  have hall : ∀ p ∈ V3.Data.OpeningTransfer.c1Spline_MBounds,
      ((27 : ℚ) / ((163 : ℚ) / 60) ^ 3) * raceCurvBound6Q p.1 < p.2 := by
    have h := List.all_eq_true.mp open02_M_bounds_ok
    intro p hp
    exact of_decide_eq_true (h p hp)
  have hq : ((27 : ℚ) / ((163 : ℚ) / 60) ^ 3) * raceCurvBound6Q k < Mk := hall (k, Mk) hmem
  have hqR : (27 / (163 / 60 : ℝ) ^ 3) * raceCurvBound6 k < (Mk : ℝ) := by
    have hcast : (((27 : ℚ) / ((163 : ℚ) / 60) ^ 3) * raceCurvBound6Q k : ℝ) < (Mk : ℝ) := by
      exact_mod_cast hq
    simpa [raceCurvBound6Q_cast] using hcast
  have hk2 : 2 ≤ k := by
    simp only [V3.Data.OpeningTransfer.c1Spline_MBounds, List.mem_cons, List.not_mem_nil, or_false,
      Prod.mk.injEq] at hmem
    rcases hmem with ⟨rfl, _⟩ | ⟨rfl, _⟩ | ⟨rfl, _⟩ | ⟨rfl, _⟩ <;> omega
  have hI6_pos : 0 < raceCurvBound6 k := by
    -- Directly: `0 < race_curvature_le_a6` at `x = 1`, or just kernel-checked `0 < raceCurvBound6Q k`!
    have hposQ : V3.Data.OpeningTransfer.c1Spline_MBounds.all (fun (k', _) =>
        decide ((0 : ℚ) < raceCurvBound6Q k')) = true := by decide +kernel
    have hp := of_decide_eq_true (List.all_eq_true.mp hposQ (k, Mk) hmem)
    rw [← raceCurvBound6Q_cast]
    exact_mod_cast hp
  have he3 : (163 / 60 : ℝ) ^ 3 < Real.exp 3 := by
    have h1 := exp_one_gt_163_div_60
    have hpow : (163 / 60 : ℝ) ^ 3 < (Real.exp 1) ^ 3 :=
      pow_lt_pow_left₀ h1 (by norm_num) (by norm_num)
    have heq : (Real.exp 1) ^ 3 = Real.exp 3 := by rw [← Real.exp_nat_mul]; norm_num
    rwa [heq] at hpow
  have hdiv_lt : 27 / Real.exp 3 < 27 / (163 / 60 : ℝ) ^ 3 :=
    div_lt_div_of_pos_left (by norm_num) (by positivity) he3
  have hle := race_curvature_le_a6 hk2 hx
  have hlt := mul_lt_mul_of_pos_right hdiv_lt hI6_pos
  linarith

/-! ### Section 4b: Fact 3 (continued) — Inflection Bracket & `C^1` Convex Spline `gPiSpline` -/

lemma piFun_monotoneOn (k : ℕ) : MonotoneOn (piFun k) (Ici (0 : ℝ)) := by
  intro a ha b hb hab
  have ha0 : (0 : ℝ) ≤ a := ha
  have hb0 : (0 : ℝ) ≤ b := hb
  unfold piFun
  refine Finset.prod_le_prod₀ (fun i _ => div_nonneg (by positivity) (by positivity)) (fun i _ => ?_)
  have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
  have hd1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * a := by positivity
  have hd2 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * b := by positivity
  rw [div_le_div_iff₀ hd1 hd2]
  nlinarith

lemma piSa_antitoneOn (k : ℕ) : AntitoneOn (piSa k) (Ici (0 : ℝ)) := by
  intro a ha b hb hab
  have ha0 : (0 : ℝ) ≤ a := ha
  have hb0 : (0 : ℝ) ≤ b := hb
  unfold piSa
  refine Finset.sum_le_sum (fun i hi => ?_)
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hd1 : 0 < 1 + (i : ℝ) * a := by positivity
  have hd2 : 0 < 1 + (i : ℝ) * b := by positivity
  exact inv_anti₀ hd1 (by nlinarith)

lemma piSb_antitoneOn (k : ℕ) : AntitoneOn (piSb k) (Ici (0 : ℝ)) := by
  intro a ha b hb hab
  have ha0 : (0 : ℝ) ≤ a := ha
  have hb0 : (0 : ℝ) ≤ b := hb
  unfold piSb
  refine Finset.sum_le_sum (fun i hi => ?_)
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hd1 : 0 < 1 + (i : ℝ) * a := by positivity
  have hd2 : 0 < 1 + (i : ℝ) * b := by positivity
  rw [div_le_div_iff₀ (sq_pos_of_pos hd2) (sq_pos_of_pos hd1)]
  have hdiff :
      (1 + 2 * (i : ℝ) * a) * (1 + (i : ℝ) * b) ^ 2 - (1 + 2 * (i : ℝ) * b) * (1 + (i : ℝ) * a) ^ 2 =
      (i : ℝ) ^ 2 * (b - a) * (a + b + 2 * (i : ℝ) * a * b) := by ring
  have hnn : 0 ≤ (i : ℝ) ^ 2 * (b - a) * (a + b + 2 * (i : ℝ) * a * b) := by
    have h1 : 0 ≤ b - a := sub_nonneg.mpr hab
    have h2 : 0 ≤ a + b + 2 * (i : ℝ) * a * b := by nlinarith [ha0, hb0]
    positivity
  linarith

lemma piSa_sq_sub_piSb_eq (k : ℕ) {x : ℝ} (hx : 0 ≤ x) :
    piSa k x ^ 2 - piSb k x =
      (piSa k x - 1) ^ 2 + (∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x) ^ 2) - 1 := by
  have hsb : piSb k x = 2 * piSa k x - ∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x) ^ 2 := by
    unfold piSb piSa
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
    field_simp [hden]; ring
  rw [hsb]; ring

lemma piSa_sq_sub_piSb_nonpos_of_le_one (k : ℕ) {x : ℝ} (hx : 0 ≤ x) (h1 : piSa k x ≤ 1) :
    piSa k x ^ 2 - piSb k x ≤ 0 := by
  have hsq : ∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x) ^ 2 ≤ piSa k x ^ 2 := by
    unfold piSa
    have hterm : ∀ i ∈ Finset.Icc 1 k, 0 ≤ (1 + (i : ℝ) * x)⁻¹ := fun i hi => by
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      positivity
    have hsum_sq : ∑ i ∈ Finset.Icc 1 k, ((1 + (i : ℝ) * x)⁻¹) ^ 2 ≤
        (∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * x)⁻¹) ^ 2 := by
      rw [sq, Finset.sum_mul]
      refine Finset.sum_le_sum (fun i hi => ?_)
      rw [sq]
      exact mul_le_mul_of_nonneg_left
        (Finset.single_le_sum hterm hi) (hterm i hi)
    refine le_trans (le_of_eq ?_) hsum_sq
    refine Finset.sum_congr rfl (fun i _ => by rw [one_div, inv_pow])
  have hid := piSa_sq_sub_piSb_eq k hx
  have hSa_nn : 0 ≤ piSa k x := Finset.sum_nonneg (fun i hi => by
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    positivity)
  nlinarith

lemma piDeriv2_pos_of_le {k : ℕ} {x0 x : ℝ} (hx : 0 < x) (hxx0 : x ≤ x0)
    (h0 : 0 < piSa k x0 ^ 2 - piSb k x0) : 0 < piDeriv2 k x := by
  have hx0 : 0 < x0 := lt_of_lt_of_le hx hxx0
  have hSa0_gt : 1 < piSa k x0 := by
    by_contra hle; push Not at hle
    linarith [piSa_sq_sub_piSb_nonpos_of_le_one k (le_of_lt hx0) hle]
  have hSa_ge : piSa k x0 ≤ piSa k x := piSa_antitoneOn k (le_of_lt hx) (le_of_lt hx0) hxx0
  have hsum_ge : ∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x0) ^ 2 ≤
      ∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x) ^ 2 := by
    refine Finset.sum_le_sum (fun i hi => ?_)
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hd1 : 0 < 1 + (i : ℝ) * x := by positivity
    have hd2 : 0 < 1 + (i : ℝ) * x0 := by positivity
    exact one_div_le_one_div_of_le (sq_pos_of_pos hd1) (pow_le_pow_left₀ (le_of_lt hd1) (by nlinarith) 2)
  have hsign_ge : piSa k x0 ^ 2 - piSb k x0 ≤ piSa k x ^ 2 - piSb k x := by
    rw [piSa_sq_sub_piSb_eq k (le_of_lt hx0), piSa_sq_sub_piSb_eq k (le_of_lt hx)]
    have hsq : (piSa k x0 - 1) ^ 2 ≤ (piSa k x - 1) ^ 2 :=
      pow_le_pow_left₀ (by linarith) (by linarith) 2
    linarith
  have hpi : 0 < piFun k x := piFun_pos hx
  unfold piDeriv2
  exact div_pos (mul_pos hpi (lt_of_lt_of_le h0 hsign_ge)) (sq_pos_of_pos hx)

lemma piDeriv2_nonpos_of_ge {k : ℕ} {x1 x : ℝ} (hx1 : 0 < x1) (hx1x : x1 ≤ x)
    (h1 : piSa k x1 ^ 2 - piSb k x1 ≤ 0) : piDeriv2 k x ≤ 0 := by
  have hx : 0 < x := lt_of_lt_of_le hx1 hx1x
  have hsign_le : piSa k x ^ 2 - piSb k x ≤ 0 := by
    by_cases hSa : piSa k x ≤ 1
    · exact piSa_sq_sub_piSb_nonpos_of_le_one k (le_of_lt hx) hSa
    · push Not at hSa
      have hSa_le : piSa k x ≤ piSa k x1 := piSa_antitoneOn k (le_of_lt hx1) (le_of_lt hx) hx1x
      have hsum_le : ∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x) ^ 2 ≤
          ∑ i ∈ Finset.Icc 1 k, 1 / (1 + (i : ℝ) * x1) ^ 2 := by
        refine Finset.sum_le_sum (fun i hi => ?_)
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        have hd1 : 0 < 1 + (i : ℝ) * x1 := by positivity
        exact one_div_le_one_div_of_le (sq_pos_of_pos hd1) (pow_le_pow_left₀ (le_of_lt hd1) (by nlinarith) 2)
      rw [piSa_sq_sub_piSb_eq k (le_of_lt hx)]
      rw [piSa_sq_sub_piSb_eq k (le_of_lt hx1)] at h1
      have hsq : (piSa k x - 1) ^ 2 ≤ (piSa k x1 - 1) ^ 2 :=
        pow_le_pow_left₀ (by linarith) (by linarith) 2
      linarith
  have hpi : 0 ≤ piFun k x := le_of_lt (piFun_pos hx)
  unfold piDeriv2
  exact div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos hpi hsign_le) (sq_nonneg x)

lemma piDeriv2_le_Kub {k : ℕ} {x0 x1 x : ℝ} (hx0 : 0 < x0) (h0x : x0 ≤ x) (hxx1 : x ≤ x1)
    (hKub_nn : 0 ≤ piSa k x0 ^ 2 - piSb k x1) :
    piDeriv2 k x ≤ piFun k x1 * (piSa k x0 ^ 2 - piSb k x1) / x0 ^ 2 := by
  have hx : 0 < x := lt_of_lt_of_le hx0 h0x
  have hx1 : 0 < x1 := lt_of_lt_of_le hx hxx1
  have hpi_le : piFun k x ≤ piFun k x1 := piFun_monotoneOn k (le_of_lt hx) (le_of_lt hx1) hxx1
  have hSa_le : piSa k x ≤ piSa k x0 := piSa_antitoneOn k (le_of_lt hx0) (le_of_lt hx) h0x
  have hSa_nn : 0 ≤ piSa k x := Finset.sum_nonneg (fun i hi => by
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    positivity)
  have hSb_ge : piSb k x1 ≤ piSb k x := piSb_antitoneOn k (le_of_lt hx) (le_of_lt hx1) hxx1
  have hbr_le : piSa k x ^ 2 - piSb k x ≤ piSa k x0 ^ 2 - piSb k x1 := by
    have hsq : piSa k x ^ 2 ≤ piSa k x0 ^ 2 := pow_le_pow_left₀ hSa_nn hSa_le 2
    linarith
  have hnum_le : piFun k x * (piSa k x ^ 2 - piSb k x) ≤ piFun k x1 * (piSa k x0 ^ 2 - piSb k x1) := by
    have h1 := mul_le_mul_of_nonneg_left hbr_le (le_of_lt (piFun_pos (m := k) hx))
    have h2 := mul_le_mul_of_nonneg_right hpi_le hKub_nn
    exact le_trans h1 h2
  have hdiv1 : piFun k x * (piSa k x ^ 2 - piSb k x) / x ^ 2 ≤
      piFun k x1 * (piSa k x0 ^ 2 - piSb k x1) / x ^ 2 :=
    div_le_div_of_nonneg_right hnum_le (sq_nonneg x)
  have hdiv2 : piFun k x1 * (piSa k x0 ^ 2 - piSb k x1) / x ^ 2 ≤
      piFun k x1 * (piSa k x0 ^ 2 - piSb k x1) / x0 ^ 2 := by
    refine div_le_div_of_nonneg_left (mul_nonneg (le_of_lt (piFun_pos hx1)) hKub_nn)
      (sq_pos_of_pos hx0) (pow_le_pow_left₀ (le_of_lt hx0) h0x 2)
  exact le_trans hdiv1 hdiv2

/-- `C^1` convex quadratic-bridge majorant `g_π(k; x0, x1; x)` and its derivative `g_π'(k; x0, x1; x)`. -/
def piSplineKub (k : ℕ) (x0 x1 : ℝ) : ℝ :=
  piFun k x1 * (piSa k x0 ^ 2 - piSb k x1) / x0 ^ 2

def gPiSpline (k : ℕ) (x0 x1 x : ℝ) : ℝ :=
  let Kub := piSplineKub k x0 x1
  let pi0 := piFun k x0
  let pip0 := piDeriv k x0
  let s_k := pip0 + Kub * (x1 - x0)
  let g1 := pi0 + pip0 * (x1 - x0) + (Kub / 2) * (x1 - x0) ^ 2
  if x ≤ x0 then piFun k x
  else if x ≤ x1 then pi0 + pip0 * (x - x0) + (Kub / 2) * (x - x0) ^ 2
  else g1 + s_k * (x - x1)

def gPiSplineDeriv (k : ℕ) (x0 x1 x : ℝ) : ℝ :=
  let Kub := piSplineKub k x0 x1
  let pip0 := piDeriv k x0
  let s_k := pip0 + Kub * (x1 - x0)
  if x ≤ x0 then piDeriv k x
  else if x ≤ x1 then pip0 + Kub * (x - x0)
  else s_k

/-- Continuous differentiability of `gPiSpline` on `(0, ∞)` including at both knots `x0, x1`. -/
theorem hasDerivAt_gPiSpline {k : ℕ} {x0 x1 x : ℝ}
    (hx0 : 0 < x0) (h01 : x0 < x1) (hx : 0 < x) :
    HasDerivAt (gPiSpline k x0 x1) (gPiSplineDeriv k x0 x1 x) x := by
  set Kub := piSplineKub k x0 x1
  set pi0 := piFun k x0
  set pip0 := piDeriv k x0
  set s_k := pip0 + Kub * (x1 - x0)
  set g1 := pi0 + pip0 * (x1 - x0) + (Kub / 2) * (x1 - x0) ^ 2
  have hquad : ∀ t : ℝ, HasDerivAt (fun u => pi0 + pip0 * (u - x0) + (Kub / 2) * (u - x0) ^ 2)
      (pip0 + Kub * (t - x0)) t := fun t => by
    have hsub : HasDerivAt (fun u : ℝ => u - x0) 1 t := V3.hasDerivAt_sub_const x0 (hasDerivAt_id t)
    have h1 := V3.hasDerivAt_const_add pi0 (hsub.const_mul pip0)
    have h2 := (hsub.pow 2).const_mul (Kub / 2)
    convert V3.hasDerivAt_add h1 h2 using 1; ring
  have hlin : ∀ t : ℝ, HasDerivAt (fun u => g1 + s_k * (u - x1)) s_k t := fun t => by
    have hsub : HasDerivAt (fun u : ℝ => u - x1) 1 t := V3.hasDerivAt_sub_const x1 (hasDerivAt_id t)
    simpa using V3.hasDerivAt_const_add g1 (hsub.const_mul s_k)
  by_cases hlt0 : x < x0
  · have hev : gPiSpline k x0 x1 =ᶠ[nhds x] piFun k :=
      Filter.mem_of_superset (Iio_mem_nhds hlt0) (fun u hu => by simp [gPiSpline, le_of_lt (show u < x0 from hu)])
    have hle0 : x ≤ x0 := le_of_lt hlt0
    simpa [gPiSplineDeriv, hle0] using (hasDerivAt_piFun k hx).congr_of_eventuallyEq hev
  · by_cases heq0 : x = x0
    · subst heq0
      have hleft : HasDerivWithinAt (gPiSpline k x x1) pip0 (Iic x) x := by
        have h1 := (hasDerivAt_piFun k hx).hasDerivWithinAt (s := Iic x)
        refine h1.congr (fun u hu => ?_) (by simp [gPiSpline])
        simp [gPiSpline, show u ≤ x from hu]
      have hright : HasDerivWithinAt (gPiSpline k x x1) pip0 (Ici x) x := by
        have h1 : HasDerivWithinAt (fun u => pi0 + pip0 * (u - x) + (Kub / 2) * (u - x) ^ 2)
            (pip0 + Kub * (x - x)) (Ici x) x := (hquad x).hasDerivWithinAt
        simp only [sub_self, mul_zero, add_zero] at h1
        have hev : gPiSpline k x x1 =ᶠ[nhdsWithin x (Ici x)]
            (fun u => pi0 + pip0 * (u - x) + (Kub / 2) * (u - x) ^ 2) := by
          filter_upwards [inter_mem_nhdsWithin (Ici x) (Iio_mem_nhds h01)] with u hu
          rcases hu with ⟨hxu, hux1⟩
          by_cases hux : u ≤ x
          · have : u = x := le_antisymm hux hxu
            subst this; simp [gPiSpline, pi0]
          · simp [gPiSpline, hux, le_of_lt (show u < x1 from hux1), Kub, pi0, pip0]
        exact h1.congr_of_eventuallyEq hev (by simp [gPiSpline, pi0])
      have hjoin := hleft.union hright
      rw [Iic_union_Ici, hasDerivWithinAt_univ] at hjoin
      simpa [gPiSplineDeriv, pip0] using hjoin
    · have hgt0 : x0 < x := lt_of_le_of_ne (not_lt.mp hlt0) (Ne.symm heq0)
      by_cases hlt1 : x < x1
      · have hev : gPiSpline k x0 x1 =ᶠ[nhds x]
            (fun u => pi0 + pip0 * (u - x0) + (Kub / 2) * (u - x0) ^ 2) := by
          filter_upwards [Ioo_mem_nhds hgt0 hlt1] with u hu
          have h1 : ¬ u ≤ x0 := not_le.mpr hu.1
          have h2 : u ≤ x1 := le_of_lt hu.2
          simp [gPiSpline, h1, h2, Kub, pi0, pip0]
        have h1 : ¬ x ≤ x0 := not_le.mpr hgt0
        have h2 : x ≤ x1 := le_of_lt hlt1
        simpa [gPiSplineDeriv, h1, h2, Kub, pip0] using (hquad x).congr_of_eventuallyEq hev
      · by_cases heq1 : x = x1
        · subst heq1
          have hleft : HasDerivWithinAt (gPiSpline k x0 x) s_k (Iic x) x := by
            have h1 := (hquad x).hasDerivWithinAt (s := Iic x)
            have hev : gPiSpline k x0 x =ᶠ[nhdsWithin x (Iic x)]
                (fun u => pi0 + pip0 * (u - x0) + (Kub / 2) * (u - x0) ^ 2) := by
              filter_upwards [inter_mem_nhdsWithin (Iic x) (Ioi_mem_nhds h01)] with u hu
              rcases hu with ⟨hux, hx0u⟩
              simp [gPiSpline, not_le.mpr (show x0 < u from hx0u), show u ≤ x from hux, Kub, pi0, pip0]
            exact h1.congr_of_eventuallyEq hev (by simp [gPiSpline, not_le.mpr h01, Kub, pi0, pip0])
          have hright : HasDerivWithinAt (gPiSpline k x0 x) s_k (Ici x) x := by
            have h1 := (hlin x).hasDerivWithinAt (s := Ici x)
            have hev : gPiSpline k x0 x =ᶠ[nhdsWithin x (Ici x)] (fun u => g1 + s_k * (u - x)) := by
              filter_upwards [self_mem_nhdsWithin] with u hu
              by_cases hux : u ≤ x
              · have : u = x := le_antisymm hux (show x ≤ u from hu)
                subst this; simp [gPiSpline, not_le.mpr h01, g1, Kub, pi0, pip0]
              · have hx0u : ¬ u ≤ x0 := not_le.mpr (lt_of_lt_of_le h01 (show x ≤ u from hu))
                simp [gPiSpline, hx0u, hux, g1, s_k, Kub, pi0, pip0]
            exact h1.congr_of_eventuallyEq hev (by simp [gPiSpline, not_le.mpr h01, g1, Kub, pi0, pip0])
          have hjoin := hleft.union hright
          rw [Iic_union_Ici, hasDerivWithinAt_univ] at hjoin
          simpa [gPiSplineDeriv, not_le.mpr h01, s_k, Kub, pip0] using hjoin
        · have hgt1 : x1 < x := lt_of_le_of_ne (not_lt.mp hlt1) (Ne.symm heq1)
          have hev : gPiSpline k x0 x1 =ᶠ[nhds x] (fun u => g1 + s_k * (u - x1)) := by
            filter_upwards [Ioi_mem_nhds hgt1] with u hu
            have h1 : ¬ u ≤ x0 := not_le.mpr (lt_trans h01 (show x1 < u from hu))
            have h2 : ¬ u ≤ x1 := not_le.mpr (show x1 < u from hu)
            simp [gPiSpline, h1, h2, g1, s_k, Kub, pi0, pip0]
          have h1 : ¬ x ≤ x0 := not_le.mpr hgt0
          have h2 : ¬ x ≤ x1 := not_le.mpr hgt1
          simpa [gPiSplineDeriv, h1, h2, s_k, Kub, pip0] using (hlin x).congr_of_eventuallyEq hev

/-- Convexity and majorant property of `gPiSpline` on `[0, ∞)` under the inflection bracket checks! -/
theorem gPiSpline_convex_and_majorant {k : ℕ} {x0 x1 : ℝ}
    (hx0 : 0 < x0) (h01 : x0 < x1)
    (hpos0 : 0 < piSa k x0 ^ 2 - piSb k x0)
    (hneg1 : piSa k x1 ^ 2 - piSb k x1 ≤ 0)
    (hKub_nn : 0 ≤ piSa k x0 ^ 2 - piSb k x1) :
    ConvexOn ℝ (Ici (0 : ℝ)) (gPiSpline k x0 x1) ∧
    (∀ x ≥ 0, piFun k x ≤ gPiSpline k x0 x1 x) := by
  set Kub := piSplineKub k x0 x1
  have hKub_ge0 : 0 ≤ Kub := by
    unfold Kub piSplineKub
    exact div_nonneg (mul_nonneg (le_of_lt (piFun_pos (lt_trans hx0 h01))) hKub_nn) (sq_nonneg x0)
  have hcont_pi : ContinuousOn (piFun k) (Ici 0) := by
    unfold piFun
    refine continuousOn_finset_prod' _ (fun i _ => ?_)
    refine ContinuousOn.div (continuousOn_const.mul continuousOn_id)
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun t ht => ne_of_gt (add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (Nat.cast_nonneg _) ht)))
  have hcont_g : ContinuousOn (gPiSpline k x0 x1) (Ici 0) := by
    intro t ht
    rcases eq_or_lt_of_le (show (0 : ℝ) ≤ t from ht) with rfl | hpos
    · have hev : gPiSpline k x0 x1 =ᶠ[nhdsWithin 0 (Ici 0)] piFun k := by
        filter_upwards [inter_mem_nhdsWithin (Ici 0) (Iio_mem_nhds hx0)] with u hu
        simp [gPiSpline, le_of_lt (show u < x0 from hu.2)]
      exact (hcont_pi 0 self_mem_Ici).congr_of_eventuallyEq hev (by simp [gPiSpline, le_of_lt hx0])
    · exact (hasDerivAt_gPiSpline hx0 h01 hpos).continuousAt.continuousWithinAt
  -- Monotonicity of `gPiSplineDeriv` on `(0, ∞)`!
  have hpi'_mono : MonotoneOn (piDeriv k) (Ioc 0 x0) := by
    apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Ioc 0 x0)
    · exact fun t ht => (hasDerivAt_piDeriv k ht.1).continuousAt.continuousWithinAt
    · intro t ht
      have ht' : t ∈ Ioo 0 x0 := by rwa [interior_Ioc] at ht
      exact hasDerivAt_piDeriv k ht'.1
    · intro t ht
      have ht' : t ∈ Ioo 0 x0 := by rwa [interior_Ioc] at ht
      exact le_of_lt (piDeriv2_pos_of_le ht'.1 (le_of_lt ht'.2) hpos0)
  have hderiv_mono : MonotoneOn (gPiSplineDeriv k x0 x1) (Ioi 0) := by
    intro a ha b hb hab
    have hval : ∀ t > 0, gPiSplineDeriv k x0 x1 t =
        if t ≤ x0 then piDeriv k t
        else if t ≤ x1 then piDeriv k x0 + Kub * (t - x0)
        else piDeriv k x0 + Kub * (x1 - x0) := fun _ _ => rfl
    rw [hval a ha, hval b hb]
    by_cases ha0 : a ≤ x0 <;> by_cases hb0 : b ≤ x0
    · simp only [ha0, hb0, ↓reduceIte]
      exact hpi'_mono ⟨ha, ha0⟩ ⟨hb, hb0⟩ hab
    · simp only [ha0, hb0, ↓reduceIte]
      have h1 : piDeriv k a ≤ piDeriv k x0 := hpi'_mono ⟨ha, ha0⟩ ⟨hx0, le_rfl⟩ ha0
      split_ifs with hb1
      · have : 0 ≤ Kub * (b - x0) := mul_nonneg hKub_ge0 (by linarith)
        linarith
      · have : 0 ≤ Kub * (x1 - x0) := mul_nonneg hKub_ge0 (by linarith)
        linarith
    · exfalso; linarith
    · simp only [ha0, hb0, ↓reduceIte]
      split_ifs with ha1 hb1 hb1
      · nlinarith
      · nlinarith
      · exfalso; linarith
      · exact le_rfl
  have hconv : ConvexOn ℝ (Ici (0 : ℝ)) (gPiSpline k x0 x1) :=
    V3.convexOn_of_hasDerivAt_monotoneOn (convex_Ici 0) hcont_g
      (fun t ht => hasDerivAt_gPiSpline hx0 h01 (by simpa [interior_Ici] using ht))
      (by simpa [interior_Ici] using hderiv_mono)
  refine ⟨hconv, ?_⟩
  -- Majorant `piFun k x ≤ gPiSpline k x0 x1 x`: show `diff(x) = gPiSpline - piFun` has `diff' ≥ 0` on `[x0, ∞)`!
  intro x hx
  by_cases hx_le0 : x ≤ x0
  · simp [gPiSpline, hx_le0]
  · have hgt0 : x0 < x := not_le.mp hx_le0
    -- First show `piDeriv k t ≤ gPiSplineDeriv k x0 x1 t` for all `t ≥ x0`.
    have hdiff'_nn : ∀ t ≥ x0, piDeriv k t ≤ gPiSplineDeriv k x0 x1 t := by
      have hmid_le : ∀ t ∈ Icc x0 x1, piDeriv k t ≤ piDeriv k x0 + Kub * (t - x0) := by
        let d1 : ℝ → ℝ := fun u => piDeriv k x0 + Kub * (u - x0) - piDeriv k u
        have hd1_cont : ContinuousOn d1 (Icc x0 x1) :=
          (continuousOn_const.add (continuousOn_const.mul (continuousOn_id.sub continuousOn_const))).sub
            (fun u hu => (hasDerivAt_piDeriv k (lt_of_lt_of_le hx0 hu.1)).continuousAt.continuousWithinAt)
        have hd1_deriv : ∀ u ∈ interior (Icc x0 x1), HasDerivAt d1 (Kub - piDeriv2 k u) u := fun u hu => by
          have hu' : u ∈ Ioo x0 x1 := by rwa [interior_Icc] at hu
          have hl : HasDerivAt (fun s => piDeriv k x0 + Kub * (s - x0)) Kub u := by
            simpa using V3.hasDerivAt_const_add (piDeriv k x0)
              ((V3.hasDerivAt_sub_const x0 (hasDerivAt_id u)).const_mul Kub)
          exact V3.hasDerivAt_sub hl (hasDerivAt_piDeriv k (lt_trans hx0 hu'.1))
        have hd1_mono : MonotoneOn d1 (Icc x0 x1) := by
          apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc x0 x1) hd1_cont hd1_deriv
          intro u hu
          have hu' : u ∈ Ioo x0 x1 := by rwa [interior_Icc] at hu
          have hle := piDeriv2_le_Kub hx0 (le_of_lt hu'.1) (le_of_lt hu'.2) hKub_nn
          simp only [Kub, piSplineKub]; linarith
        intro t ht
        have h0 : d1 x0 = 0 := by simp [d1]
        have hle := hd1_mono ⟨le_rfl, le_of_lt h01⟩ ht ht.1
        simp only [d1] at hle; linarith
      have htail_anti : AntitoneOn (piDeriv k) (Ici x1) := by
        apply V3.antitoneOn_of_hasDerivAt_nonpos (convex_Ici x1)
        · exact fun u hu => (hasDerivAt_piDeriv k (lt_of_lt_of_le (lt_trans hx0 h01) hu)).continuousAt.continuousWithinAt
        · intro u hu
          have hu' : x1 < u := by simpa [interior_Ici] using hu
          exact hasDerivAt_piDeriv k (lt_trans (lt_trans hx0 h01) hu')
        · intro u hu
          have hu' : x1 < u := by simpa [interior_Ici] using hu
          exact piDeriv2_nonpos_of_ge (lt_trans hx0 h01) (le_of_lt hu') hneg1
      intro t ht
      by_cases ht0 : t ≤ x0
      · have : t = x0 := le_antisymm ht0 ht
        subst this; simp [gPiSplineDeriv]
      · by_cases ht1 : t ≤ x1
        · simp only [gPiSplineDeriv, ht0, ht1, ↓reduceIte]
          exact hmid_le t ⟨ht, ht1⟩
        · simp only [gPiSplineDeriv, ht0, ht1, ↓reduceIte]
          have ht1' : x1 < t := not_le.mp ht1
          have h1 := htail_anti self_mem_Ici (show t ∈ Ici x1 from le_of_lt ht1') (le_of_lt ht1')
          have h2 := hmid_le x1 ⟨le_of_lt h01, le_rfl⟩
          exact le_trans h1 h2
    let diff : ℝ → ℝ := fun u => gPiSpline k x0 x1 u - piFun k u
    have hdiff_cont : ContinuousOn diff (Icc x0 x) :=
      (hcont_g.mono (fun u (hu : u ∈ Icc x0 x) => le_of_lt (lt_of_lt_of_le hx0 hu.1))).sub
        (hcont_pi.mono (fun u (hu : u ∈ Icc x0 x) => le_of_lt (lt_of_lt_of_le hx0 hu.1)))
    have hdiff_mono : MonotoneOn diff (Icc x0 x) := by
      apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc x0 x) hdiff_cont
        (fun u hu => by
          have hu' : u ∈ Ioo x0 x := by rwa [interior_Icc] at hu
          exact V3.hasDerivAt_sub (hasDerivAt_gPiSpline hx0 h01 (lt_trans hx0 hu'.1))
            (hasDerivAt_piFun k (lt_trans hx0 hu'.1)))
      intro u hu
      have hu' : u ∈ Ioo x0 x := by rwa [interior_Icc] at hu
      linarith [hdiff'_nn u (le_of_lt hu'.1)]
    have h0 : diff x0 = 0 := by simp [diff, gPiSpline]
    have hle := hdiff_mono ⟨le_rfl, le_of_lt hgt0⟩ ⟨le_of_lt hgt0, le_rfl⟩ (le_of_lt hgt0)
    rw [h0] at hle; simp only [diff] at hle; linarith

/-! ### Section 5: Fact 4 — Concavity in `τ = 1/L` on `L ≥ 10` -/

/-- Exact reset-ratio slope `t(τ, x) = 5 τ / (1 + (14/5) τ x)` for `φ = x t(τ, x)`. -/
def tTau (τ x : ℝ) : ℝ := 5 * τ / (1 + (14 / 5) * τ * x)

/-- Tangent majorant `T_{τ_*}(τ, x) = (5 τ + 14 τ_*^2 x) / (1 + (14/5) τ_* x)^2`. -/
def TTau (τs τ x : ℝ) : ℝ := (5 * τ + 5 * (14 / 5) * τs ^ 2 * x) / (1 + (14 / 5) * τs * x) ^ 2

/-- **Fact 4 (Exact tangent identity & nonnegativity)**:
    `T_{τ_*}(τ, x) - t(τ, x) = 14 x (τ - τ_*)^2 / ((1 + (14/5) τ x)(1 + (14/5) τ_* x)^2) ≥ 0`. -/
lemma TTau_sub_tTau_eq {τs τ x : ℝ} (h1 : 1 + (14 / 5) * τ * x ≠ 0)
    (h2 : 1 + (14 / 5) * τs * x ≠ 0) :
    TTau τs τ x - tTau τ x =
      14 * x * (τ - τs) ^ 2 / ((1 + (14 / 5) * τ * x) * (1 + (14 / 5) * τs * x) ^ 2) := by
  unfold TTau tTau
  set d1 : ℝ := 1 + (14 / 5) * τ * x
  set d2 : ℝ := 1 + (14 / 5) * τs * x
  have hd2_sq : d2 ^ 2 ≠ 0 := pow_ne_zero 2 h2
  rw [eq_div_iff (mul_ne_zero h1 hd2_sq), sub_mul]
  have e1 : (5 * τ + 5 * (14 / 5) * τs ^ 2 * x) / d2 ^ 2 * (d1 * d2 ^ 2) =
      (5 * τ + 5 * (14 / 5) * τs ^ 2 * x) * d1 := by
    rw [mul_comm d1 (d2 ^ 2), ← mul_assoc, div_mul_cancel₀ _ hd2_sq]
  have e2 : 5 * τ / d1 * (d1 * d2 ^ 2) = 5 * τ * d2 ^ 2 := by
    rw [← mul_assoc, div_mul_cancel₀ _ h1]
  rw [e1, e2]
  simp only [d1, d2]
  ring

lemma tTau_le_TTau {τs τ x : ℝ} (hτs : 0 ≤ τs) (hτ : 0 ≤ τ) (hx : 0 ≤ x) :
    tTau τ x ≤ TTau τs τ x := by
  have h1 : 0 < 1 + (14 / 5) * τ * x := by positivity
  have h2 : 0 < 1 + (14 / 5) * τs * x := by positivity
  have hid := TTau_sub_tTau_eq (ne_of_gt h1) (ne_of_gt h2)
  have hnn : 0 ≤ 14 * x * (τ - τs) ^ 2 / ((1 + (14 / 5) * τ * x) * (1 + (14 / 5) * τs * x) ^ 2) := by
    positivity
  linarith

/-- **Fact 4 (Equal-thirds midpoint dominance)**:
    Whenever `τ_m - τ_a = τ_b - τ_m` and `0 ≤ τ_a ≤ τ_b`, `T_{τ_b}(τ_m, x) ≤ T_{τ_a}(τ_m, x)` for all `x ≥ 0`! -/
theorem TTau_midpoint_dominance {τm τa τb x : ℝ}
    (hτm : 0 ≤ τm) (hτa : 0 ≤ τa) (hab : τa ≤ τb) (heq : τm - τa = τb - τm) (hx : 0 ≤ x) :
    TTau τb τm x ≤ TTau τa τm x := by
  have hτb : 0 ≤ τb := le_trans hτa hab
  have hm : 0 < 1 + (14 / 5) * τm * x := by positivity
  have ha : 0 < 1 + (14 / 5) * τa * x := by positivity
  have hb : 0 < 1 + (14 / 5) * τb * x := by positivity
  have hda := TTau_sub_tTau_eq (τs := τa) (τ := τm) (x := x) (ne_of_gt hm) (ne_of_gt ha)
  have hdb := TTau_sub_tTau_eq (τs := τb) (τ := τm) (x := x) (ne_of_gt hm) (ne_of_gt hb)
  have hsq : (τm - τb) ^ 2 = (τm - τa) ^ 2 := by nlinarith
  rw [hsq] at hdb
  have hle : 14 * x * (τm - τa) ^ 2 / ((1 + (14 / 5) * τm * x) * (1 + (14 / 5) * τb * x) ^ 2) ≤
      14 * x * (τm - τa) ^ 2 / ((1 + (14 / 5) * τm * x) * (1 + (14 / 5) * τa * x) ^ 2) := by
    refine div_le_div_of_nonneg_left (by positivity) (by positivity) ?_
    exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (le_of_lt ha) (by nlinarith) 2) (le_of_lt hm)
  linarith

/-- **Fact 4 (Concavity of `τ ↦ AtotGen(...) / x` on `[0, 1/10]` for `L ≥ 10`, constant reserve `Bhi`)**:
    Follows directly from `Acap_generic_concaveOn_h` via the linear scaling `h = τ * x`! -/
theorem Atot_div_x_concaveOn_tau {K d_val B M0 H x : ℝ}
    (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hd : 0 < d_val) (hB : 0 < B) (hH : 0 ≤ H)
    (hMB : 0 ≤ M0 - B) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 10)) (fun τ =>
      AtotGen K d_val B M0 (τ * H / (1 + τ * H)) x (τ * x) 1 / x) := by
  -- Use `AtotGen / x = (AcapGen(1/x, h) + K) / x`, where `h = τ * x ∈ [0, 9/70] ⊆ [0, 1/2]`.
  let g : ℝ → ℝ := fun h =>
    let δ := (H / x) * h / (1 + (H / x) * h)
    (B - K) * (1 - h) - 1 * (h * δ) -
      (1 / x) * B ^ 2 * ((1 - h) * (1 - 2 * h) / (d_val + (1 / x) * (M0 - B) + (1 / x) * δ + (1 / x) * (1 - h) * B))
  have hconc_h : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) g := Acap_generic_concaveOn_h
    (c_lin := B - K) (c_del := 1) (d0 := d_val + (1 / x) * (M0 - B)) (a_del := 1 / x)
    (p := 1 / x) (B := B) (lam := H / x)
    (by norm_num) (by positivity) (by positivity) (by positivity) hB (by positivity)
  refine ⟨convex_Icc 0 (1 / 10), fun τ1 hτ1 τ2 hτ2 a b ha hb hab => ?_⟩
  have hh1 : τ1 * x ∈ Icc (0 : ℝ) (1 / 2) := ⟨by nlinarith [hτ1.1], by nlinarith [hτ1.2]⟩
  have hh2 : τ2 * x ∈ Icc (0 : ℝ) (1 / 2) := ⟨by nlinarith [hτ2.1], by nlinarith [hτ2.2]⟩
  have hval : ∀ τ ∈ Icc (0 : ℝ) (1 / 10),
      AtotGen K d_val B M0 (τ * H / (1 + τ * H)) x (τ * x) 1 = K + g (τ * x) := by
    intro τ hτ
    dsimp only [g]
    have hq : (H / x) * (τ * x) = τ * H := by field_simp [ne_of_gt hx0]
    rw [hq]
    have hδ_nn : 0 ≤ τ * H / (1 + τ * H) := div_nonneg (by nlinarith [hτ.1]) (by nlinarith [hτ.1])
    have h1mh : 0 < 1 - τ * x := by nlinarith [hτ.2]
    have hD_ne : d_val + (1 / x) * ((M0 - B + τ * H / (1 + τ * H)) / 1 + (1 - τ * x) * B) ≠ 0 := by
      positivity
    have hsub := AtotGen_sub_K_eq_AcapGen (K := K) (d_val := d_val) (B := B) (M0 := M0)
      (δ := τ * H / (1 + τ * H)) (p := 1 / x) (h := τ * x) (r := 1) (div_pos one_pos hx0) hD_ne
    simp only [one_div_one_div] at hsub
    have hAcap : AcapGen K d_val B M0 (τ * H / (1 + τ * H)) (1 / x) (τ * x) 1 =
        (B - K) * (1 - τ * x) - 1 * (τ * x * (τ * H / (1 + τ * H))) -
          (1 / x) * B ^ 2 * ((1 - τ * x) * (1 - 2 * (τ * x)) /
            (d_val + (1 / x) * (M0 - B) + (1 / x) * (τ * H / (1 + τ * H)) + (1 / x) * (1 - τ * x) * B)) := by
      unfold AcapGen; ring
    linarith
  have hτc : a * τ1 + b * τ2 ∈ Icc (0 : ℝ) (1 / 10) := convex_Icc 0 (1 / 10) hτ1 hτ2 ha hb hab
  have hcomb_h : a * (τ1 * x) + b * (τ2 * x) = (a * τ1 + b * τ2) * x := by ring
  have hle := hconc_h.2 hh1 hh2 ha hb hab
  simp only [smul_eq_mul] at hle ⊢
  rw [hcomb_h] at hle
  rw [hval τ1 hτ1, hval τ2 hτ2, hval (a * τ1 + b * τ2) hτc]
  have hsumK : a * K + b * K = K := by rw [← add_mul, hab, one_mul]
  have hnum : a * (K + g (τ1 * x)) + b * (K + g (τ2 * x)) ≤ K + g ((a * τ1 + b * τ2) * x) := by linarith
  have h1 := div_le_div_of_nonneg_right hnum (le_of_lt hx0)
  have h2 : (a * (K + g (τ1 * x)) + b * (K + g (τ2 * x))) / x =
      a * ((K + g (τ1 * x)) / x) + b * ((K + g (τ2 * x)) / x) := by ring
  linarith

/-! ### Section 6: Fact 5 — Higher-Arm Seam Bounds & Rational Enclosures for `b_j(p)` -/

/-- **Fact 5 (Upper rational enclosure for `b_j(p)`)**:
    For every `j ≥ 2` and `p ≥ 0`, `b_j(p) ≤ (H_j + p / 2) / ((1 + p) * (1 + p / 2))`. -/
theorem bFun_le_upper {j : ℕ} (hj : 2 ≤ j) {p : ℝ} (hp : 0 ≤ p) :
    bFun j p ≤ (harmonic j + p / 2) / ((1 + p) * (1 + p / 2)) := by
  rw [bFun_eq_sum j hp]
  have hpi_le : ∀ i ∈ Finset.range j, 1 ≤ i → PiFun (i + 1) p ≤ PiFun 2 p := by
    intro i _ hi1
    have hstep : ∀ n : ℕ, 2 ≤ n → PiFun n p ≤ PiFun 2 p := by
      intro n hn
      induction n with
      | zero => omega
      | succ m ih =>
          by_cases hm : m = 1
          · subst hm; exact le_rfl
          · exact le_trans (PiFun_anti_j hp) (ih (by omega))
    exact hstep (i + 1) (by omega)
  have h0_mem : 0 ∈ Finset.range j := Finset.mem_range.mpr (by omega)
  have hsplit : ∑ i ∈ Finset.range j, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) =
      PiFun 1 p / 1 + ∑ i ∈ (Finset.range j).erase 0, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) := by
    have := (Finset.add_sum_erase (Finset.range j) (fun i => PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ)) h0_mem).symm
    simpa using this
  have hHsplit : harmonic j = 1 + ∑ i ∈ (Finset.range j).erase 0, (((i + 1 : ℕ) : ℝ))⁻¹ := by
    unfold harmonic
    have := (Finset.add_sum_erase (Finset.range j) (fun i => (((i + 1 : ℕ) : ℝ))⁻¹) h0_mem).symm
    simpa using this
  have hrest : ∑ i ∈ (Finset.range j).erase 0, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) ≤
      PiFun 2 p * (harmonic j - 1) := by
    have h1 : harmonic j - 1 = ∑ i ∈ (Finset.range j).erase 0, (((i + 1 : ℕ) : ℝ))⁻¹ := by linarith
    rw [h1, Finset.mul_sum]
    refine Finset.sum_le_sum (fun i hi => ?_)
    have hmem : i ∈ Finset.range j := Finset.mem_of_mem_erase hi
    have hne0 : i ≠ 0 := Finset.ne_of_mem_erase hi
    rw [div_eq_mul_inv]
    exact mul_le_mul_of_nonneg_right (hpi_le i hmem (by omega)) (by positivity)
  have hpi1 : PiFun 1 p = 1 / (1 + p) := by simp [PiFun]
  have hpi2 : PiFun 2 p = 1 / ((1 + p) * (1 + p / 2)) := by
    simp only [PiFun, Finset.prod_range_succ, Finset.range_zero, Finset.prod_empty, one_mul,
      zero_add, Nat.cast_one, div_one]
    have hd1 : 1 + p ≠ 0 := by positivity
    have hd2 : 1 + p / 2 ≠ 0 := by positivity
    field_simp [hd1, hd2]
    ring
  have hcomb : PiFun 1 p / 1 + PiFun 2 p * (harmonic j - 1) =
      (harmonic j + p / 2) / ((1 + p) * (1 + p / 2)) := by
    rw [hpi1, hpi2]
    have hd1 : 1 + p ≠ 0 := by positivity
    have hd2 : 1 + p / 2 ≠ 0 := by positivity
    field_simp [hd1, hd2]; ring
  linarith

/-- Degree-4 elementary symmetric polynomial lower bound for `∏_{i=1}^j (1 + p / i)` (used in
    `OPEN-05` and `OPEN-06`!). -/
def elemSymRecipPoly : ℕ → List ℚ
  | 0 => [1]
  | k + 1 =>
      let prev := elemSymRecipPoly k
      V3.CertEngine.RPoly.mul prev [1, (1 : ℚ) / ((k + 1 : ℕ) : ℚ)]

lemma eval_elemSymRecipPoly (j : ℕ) (p : ℝ) :
    V3.CertEngine.evalRPoly (elemSymRecipPoly j) p =
      ∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)) := by
  induction j with
  | zero => simp [elemSymRecipPoly, V3.CertEngine.evalRPoly]
  | succ m ih =>
      rw [elemSymRecipPoly, V3.CertEngine.evalRPoly_mul, ih, Finset.prod_range_succ]
      congr 1
      simp [V3.CertEngine.evalRPoly]; ring

lemma elemSymRecipPoly_nonneg (j : ℕ) : ∀ c ∈ elemSymRecipPoly j, (0 : ℚ) ≤ c := by
  induction j with
  | zero => simp [elemSymRecipPoly]
  | succ m ih =>
      -- Every coefficient of product of two nonnegative polynomials is nonnegative.
      have hadd_nn : ∀ (a b : List ℚ), (∀ c ∈ a, (0 : ℚ) ≤ c) → (∀ c ∈ b, (0 : ℚ) ≤ c) →
          ∀ c ∈ V3.CertEngine.RPoly.add a b, (0 : ℚ) ≤ c := by
        intro a; induction a with
        | nil => intro b _ hb; simpa [V3.CertEngine.RPoly.add] using hb
        | cons x xs ihx =>
            intro b ha hb
            cases b with
            | nil => simpa [V3.CertEngine.RPoly.add] using ha
            | cons y ys =>
                intro c hc
                simp only [V3.CertEngine.RPoly.add, List.mem_cons] at hc
                rcases hc with rfl | hc'
                · exact add_nonneg (ha x List.mem_cons_self) (hb y List.mem_cons_self)
                · exact ihx ys (fun z hz => ha z (List.mem_cons_of_mem _ hz))
                    (fun z hz => hb z (List.mem_cons_of_mem _ hz)) c hc'
      have hsmul_nn : ∀ (s : ℚ) (a : List ℚ), 0 ≤ s → (∀ c ∈ a, (0 : ℚ) ≤ c) →
          ∀ c ∈ V3.CertEngine.RPoly.smul s a, (0 : ℚ) ≤ c := by
        intro s a hs ha c hc
        simp only [V3.CertEngine.RPoly.smul, List.mem_map] at hc
        rcases hc with ⟨x, hx, rfl⟩
        exact mul_nonneg hs (ha x hx)
      have hmul_nn : ∀ (a b : List ℚ), (∀ c ∈ a, (0 : ℚ) ≤ c) → (∀ c ∈ b, (0 : ℚ) ≤ c) →
          ∀ c ∈ V3.CertEngine.RPoly.mul a b, (0 : ℚ) ≤ c := by
        intro a; induction a with
        | nil => intro b _ _ c hc; simp [V3.CertEngine.RPoly.mul] at hc
        | cons x xs ihx =>
            intro b ha hb
            simp only [V3.CertEngine.RPoly.mul]
            refine hadd_nn _ _ (hsmul_nn x b (ha x List.mem_cons_self) hb) ?_
            intro c hc
            simp only [List.mem_cons] at hc
            rcases hc with rfl | hc'
            · exact le_rfl
            · exact ihx b (fun z hz => ha z (List.mem_cons_of_mem _ hz)) hb c hc'
      refine hmul_nn (elemSymRecipPoly m) [1, (1 : ℚ) / ((m + 1 : ℕ) : ℚ)] ih ?_
      intro c hc
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hc
      rcases hc with rfl | rfl
      · norm_num
      · positivity

/-- Truncating any nonnegative polynomial `P` to its first `n` coefficients gives a lower bound on `p ≥ 0`. -/
lemma evalRPoly_take_le {P : List ℚ} (hnn : ∀ c ∈ P, (0 : ℚ) ≤ c) (n : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    V3.CertEngine.evalRPoly (P.take n) p ≤ V3.CertEngine.evalRPoly P p := by
  induction P generalizing n with
  | nil => simp [V3.CertEngine.evalRPoly]
  | cons a tl ih =>
      cases n with
      | zero =>
          simp only [List.take_zero, V3.CertEngine.evalRPoly]
          have hnn_tl : 0 ≤ V3.CertEngine.evalRPoly tl p := by
            have h0 := ih (fun c hc => hnn c (List.mem_cons_of_mem _ hc)) 0
            simpa [V3.CertEngine.evalRPoly] using h0
          have ha : (0 : ℝ) ≤ (a : ℝ) := by exact_mod_cast hnn a List.mem_cons_self
          nlinarith
      | succ m =>
          simp only [List.take_succ_cons, V3.CertEngine.evalRPoly]
          have htl := ih (fun c hc => hnn c (List.mem_cons_of_mem _ hc)) m
          nlinarith

/-- **Degree-4 reciprocal truncation lower bound (`OPEN-05` & `OPEN-06`)**:
    For every `j` and `p ≥ 0`, `evalRPoly ((elemSymRecipPoly j).take 5) p ≤ (PiFun j p)⁻¹`,
    and for `x > 0`, `piFun j x ≤ x^4 / (e4 + e3 x + e2 x^2 + e1 x^3 + e0 x^4)`! -/
theorem evalRPoly_take5_le_inv_PiFun (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    V3.CertEngine.evalRPoly ((elemSymRecipPoly j).take 5) p ≤ (PiFun j p)⁻¹ := by
  have h1 := evalRPoly_take_le (elemSymRecipPoly_nonneg j) 5 hp
  rw [eval_elemSymRecipPoly] at h1
  simpa [PiFun, inv_inv] using h1

/-- Exact `x`-form of the degree-4 race upper bound used in `OPEN-05` positive cells:
    `piFun j x ≤ x^4 / (evalRPoly ((elemSymRecipPoly j).take 5).reverse x)` for all `j ≥ 4, x > 0`! -/
theorem piFun_le_deg4_trunc {j : ℕ} (hj : 4 ≤ j) {x : ℝ} (hx : 0 < x) :
    let e := (elemSymRecipPoly j).take 5
    piFun j x ≤ x ^ 4 / (e.getD 4 0 + e.getD 3 0 * x + e.getD 2 0 * x ^ 2 +
      e.getD 1 0 * x ^ 3 + e.getD 0 0 * x ^ 4) := by
  intro e
  have hlen : e.length = 5 := by
    have hfull : (elemSymRecipPoly j).length ≥ 5 := by
      -- Prove `(elemSymRecipPoly m).length = m + 1` by induction!
      have hlen_full : ∀ m, (elemSymRecipPoly m).length = m + 1 := by
        intro m
        induction m with
        | zero => rfl
        | succ r ihr =>
            -- `RPoly.mul p [1, c]` adds `p` and `0 :: smul c p`, which has length `p.length + 1`!
            have hadd_len : ∀ (a b : List ℚ), (V3.CertEngine.RPoly.add a b).length = max a.length b.length := by
              intro a; induction a with
              | nil => intro b; simp [V3.CertEngine.RPoly.add]
              | cons u us ihu =>
                  intro b; cases b with
                  | nil => simp [V3.CertEngine.RPoly.add]
                  | cons v vs => simp [V3.CertEngine.RPoly.add, ihu, Nat.succ_max_succ]
            have hmul_len : ∀ (a : List ℚ) (c : ℚ), a ≠ [] →
                (V3.CertEngine.RPoly.mul a [1, c]).length = a.length + 1 := by
              intro a; induction a with
              | nil => intro _ h; exact absurd rfl h
              | cons u us ihu =>
                  intro c _
                  cases us with
                  | nil => simp [V3.CertEngine.RPoly.mul, V3.CertEngine.RPoly.smul, V3.CertEngine.RPoly.add]
                  | cons u2 us2 =>
                      change (V3.CertEngine.RPoly.add (V3.CertEngine.RPoly.smul u [1, c])
                        (0 :: V3.CertEngine.RPoly.mul (u2 :: us2) [1, c])).length = (u :: u2 :: us2).length + 1
                      rw [hadd_len, List.length_cons, ihu c (List.cons_ne_nil _ _)]
                      simp only [V3.CertEngine.RPoly.smul, List.length_map, List.length_cons, List.length_nil]
                      omega
            rw [elemSymRecipPoly, hmul_len _ _ (by intro h; rw [h] at ihr; simp at ihr), ihr]
      rw [hlen_full j]; omega
    simp [e, List.length_take, Nat.min_eq_left hfull]
  have hbound := evalRPoly_take5_le_inv_PiFun j (le_of_lt (div_pos one_pos hx))
  have hpi_eq : PiFun j (1 / x) = piFun j x := by
    rw [PiFun_eq_piFun_inv j (div_pos one_pos hx), one_div_one_div]
  rw [hpi_eq] at hbound
  -- Unpack the 5 elements of `e`.
  have he_ex : ∃ e0 e1 e2 e3 e4 : ℚ, e = [e0, e1, e2, e3, e4] := by
    rcases e with _ | ⟨e0, _ | ⟨e1, _ | ⟨e2, _ | ⟨e3, _ | ⟨e4, _ | _⟩⟩⟩⟩⟩ <;> simp at hlen
    exact ⟨e0, e1, e2, e3, e4, rfl⟩
  rcases he_ex with ⟨e0, e1, e2, e3, e4, he⟩
  have he_eval : V3.CertEngine.evalRPoly e (1 / x) =
      (e4 + e3 * x + e2 * x ^ 2 + e1 * x ^ 3 + e0 * x ^ 4 : ℝ) / x ^ 4 := by
    rw [he]
    simp only [V3.CertEngine.evalRPoly, mul_zero, add_zero]
    field_simp [ne_of_gt hx]; ring
  rw [he_eval] at hbound
  have he_nn : ∀ c ∈ e, (0 : ℚ) ≤ c := fun c hc => elemSymRecipPoly_nonneg j c (List.mem_of_mem_take hc)
  have he0_eq : e0 = 1 := by
    have h0_all : ∀ n : ℕ, (elemSymRecipPoly n).head? = some 1 := by
      intro n
      induction n with
      | zero => rfl
      | succ m ih =>
          cases hm : elemSymRecipPoly m with
          | nil => simp [hm] at ih
          | cons a tl =>
              rw [hm] at ih
              simp only [List.head?_cons, Option.some.injEq] at ih
              subst ih
              simp [elemSymRecipPoly, hm, V3.CertEngine.RPoly.mul, V3.CertEngine.RPoly.smul,
                V3.CertEngine.RPoly.add]
    have h0 : (elemSymRecipPoly j).head? = some 1 := h0_all j
    have htake0 : e.head? = (elemSymRecipPoly j).head? := by
      cases hm : elemSymRecipPoly j with
      | nil => simp [e, hm] at hlen
      | cons a tl => simp [e, hm]
    rw [he, h0] at htake0
    simpa using htake0
  have hden_pos : 0 < ((e4 : ℝ) + (e3 : ℝ) * x + (e2 : ℝ) * x ^ 2 + (e1 : ℝ) * x ^ 3 + (e0 : ℝ) * x ^ 4) := by
    have h0 : (e0 : ℝ) = 1 := by exact_mod_cast he0_eq
    have h1 : (0 : ℝ) ≤ (e1 : ℝ) := by exact_mod_cast he_nn e1 (by rw [he]; simp)
    have h2 : (0 : ℝ) ≤ (e2 : ℝ) := by exact_mod_cast he_nn e2 (by rw [he]; simp)
    have h3 : (0 : ℝ) ≤ (e3 : ℝ) := by exact_mod_cast he_nn e3 (by rw [he]; simp)
    have h4 : (0 : ℝ) ≤ (e4 : ℝ) := by exact_mod_cast he_nn e4 (by rw [he]; simp)
    rw [h0]; positivity
  have hpi_pos : 0 < piFun j x := piFun_pos hx
  have hinv := inv_anti₀ (div_pos hden_pos (pow_pos hx 4)) hbound
  rw [inv_inv, inv_div] at hinv
  simpa [he] using hinv

/-! ### Section 7: `OPEN-01` — Table-0 Exact Admissibility & Boundaries (`5 ≤ j ≤ 16`) -/

section Open01

open V3.CertEngine V3.Data.OpeningTransfer

def KOpenQ (j : ℕ) : ℚ := 1 + harmonicQ j
def M0OpenQ (j : ℕ) : ℚ := CStockQ j - KOpenQ j
def BloInfQ (j : ℕ) : ℚ := (107 : ℚ) / 50 + (7 / 10) * harmonicQ j
def BloQ (j : ℕ) (L : ℚ) : ℚ := BloInfQ j - (7 / 20) * (harmonicQ j / (L + harmonicQ j))
def BhiQ (j : ℕ) : ℚ := if j ≤ 8 then 2 + (39 / 50) * harmonicQ j else M0OpenQ j
def earlyMuQ_open (j : ℕ) : ℚ :=
  if j ≤ 1 then 1 else (((j - 1 : ℕ) : ℚ) ^ (j - 1)) / ((j : ℚ) ^ (j - 1))

lemma KOpenQ_cast (j : ℕ) : (KOpenQ j : ℝ) = KOpen j := by
  unfold KOpenQ KOpen; push_cast [harmonicQ_cast]; rfl

lemma M0OpenQ_cast (j : ℕ) : (M0OpenQ j : ℝ) = M0Open j := by
  unfold M0OpenQ M0Open; push_cast [CStockQ_cast, KOpenQ_cast]; rfl

lemma BloInfQ_cast (j : ℕ) : (BloInfQ j : ℝ) = BloInf j := by
  unfold BloInfQ BloInf; push_cast [harmonicQ_cast]; rfl

lemma BloQ_cast (j : ℕ) (L : ℚ) : (BloQ j L : ℝ) = Blo j (L : ℝ) := by
  unfold BloQ Blo deltaOpen; push_cast [BloInfQ_cast, harmonicQ_cast]; rfl

lemma BhiQ_cast (j : ℕ) : (BhiQ j : ℝ) = Bhi j := by
  unfold BhiQ Bhi
  split_ifs <;> push_cast [harmonicQ_cast, M0OpenQ_cast] <;> rfl

lemma earlyMuQ_open_cast (j : ℕ) : (earlyMuQ_open j : ℝ) = earlyMu j := by
  unfold earlyMuQ_open earlyMu
  split_ifs with h1
  · norm_num
  · have hj_pos : (0 : ℝ) < (j : ℝ) := by exact_mod_cast (by omega : 0 < j)
    have hj_ne : (j : ℝ) ≠ 0 := ne_of_gt hj_pos
    have hbase : ((j - 1 : ℕ) : ℝ) / (j : ℝ) = 1 - 1 / (j : ℝ) := by
      rw [Nat.cast_sub (by omega : 1 ≤ j), Nat.cast_one]; field_simp [hj_ne]
    push_cast
    rw [← div_pow, hbase]

def checkOpen01Rank (j : ℕ) : Bool :=
  decide (0 < dSlopeQ j) &&
  decide (0 < M0OpenQ j) &&
  decide (harmonicQ j < BloQ j 0) &&
  decide (KOpenQ j - harmonicQ j / (10 + harmonicQ j) < BloQ j 0) &&
  decide (KOpenQ j < BloInfQ j) &&
  decide (BloInfQ j < M0OpenQ j) &&
  decide (KOpenQ j < BhiQ j) &&
  decide (BhiQ j ≤ M0OpenQ j) &&
  decide ((5 : ℚ) < CStockQ j) &&
  decide (2 * KOpenQ j < CStockQ j) &&
  decide ((2 : ℚ) + 1 / 7 < harmonicQ j) &&
  decide (0 < 2 * BloInfQ j - M0OpenQ j - (9 / 7) * dSlopeQ j - 17 / 10) &&
  decide ((9 : ℚ) / 7 < harmonicQ j) &&
  decide (CStockQ (j - 1) ≤ CStockQ j)

def checkOpen01All : Bool :=
  ranksOpen.all checkOpen01Rank && decide (CStockQ 16 < const_P16)

/-- **OPEN-01 (Kernel-checked)**: All Table-0 admissibility, reserve, `v < B`, and boundary
    inequalities for `5 ≤ j ≤ 16`, plus `C_16 < P_16`. -/
theorem open01_all_ok : checkOpen01All = true := by decide +kernel

lemma mem_ranksOpen_of_bounds {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16) : j ∈ ranksOpen := by
  unfold ranksOpen
  interval_cases j <;> simp

theorem open01_C16_lt_P16 : CStock 16 < P16 := by
  have h : CStockQ 16 < const_P16 := by
    have hall := open01_all_ok
    simp only [checkOpen01All, Bool.and_eq_true] at hall
    exact of_decide_eq_true hall.2
  have hR : (CStockQ 16 : ℝ) < (const_P16 : ℝ) := by exact_mod_cast h
  rw [CStockQ_cast] at hR
  have hP : (const_P16 : ℝ) = P16 := by unfold const_P16 P16; norm_num
  rwa [hP] at hR

/-- Real-valued Table-0 admissibility bounds for every `5 ≤ j ≤ 16` (`OPEN-01`). -/
theorem open01_bounds {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16) :
    0 < dSlope j ∧ 0 < M0Open j ∧ KOpen j < BloInf j ∧ BloInf j < M0Open j ∧
    KOpen j < Bhi j ∧ Bhi j ≤ M0Open j ∧ 5 < CStock j ∧ 2 * KOpen j < CStock j ∧
    2 + 1 / 7 < harmonic j ∧ 0 < 2 * BloInf j - M0Open j - (9 / 7) * dSlope j - 17 / 10 ∧
    9 / 7 < harmonic j ∧ CStock (j - 1) ≤ CStock j := by
  have hmem := mem_ranksOpen_of_bounds hj5 hj16
  have hall : checkOpen01Rank j = true := by
    have hall0 := open01_all_ok
    simp only [checkOpen01All, Bool.and_eq_true, List.all_eq_true] at hall0
    exact hall0.1 j hmem
  simp only [checkOpen01Rank, Bool.and_eq_true, decide_eq_true_eq] at hall
  rcases hall with ⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨hd, hM0⟩, _⟩, _⟩, hBK⟩, hMB⟩, hBhiK⟩, hBhiM⟩, hC5⟩, hC2K⟩, hH2⟩, hvb⟩, hH97⟩, hCmono⟩
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · simpa [dSlopeQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hd
  · simpa [M0OpenQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hM0
  · simpa [KOpenQ_cast, BloInfQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hBK
  · simpa [BloInfQ_cast, M0OpenQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hMB
  · simpa [KOpenQ_cast, BhiQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hBhiK
  · simpa [BhiQ_cast, M0OpenQ_cast] using (Rat.cast_le (K := ℝ)).mpr hBhiM
  · simpa [CStockQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hC5
  · simpa [KOpenQ_cast, CStockQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hC2K
  · simpa [harmonicQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hH2
  · have hR := (Rat.cast_lt (K := ℝ)).mpr hvb
    simpa [BloInfQ_cast, M0OpenQ_cast, dSlopeQ_cast] using hR
  · simpa [harmonicQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hH97
  · simpa [CStockQ_cast] using (Rat.cast_le (K := ℝ)).mpr hCmono

end Open01

/-! ### Section 9: `OPEN-05` — Lower Arm `L ≥ 10` (`5 ≤ j ≤ 16`, 48 Cells) -/

section Open05

open V3.CertEngine V3.Data.OpeningTransfer

/-- `P_π(x) = (9 + 2 x)(5 τ + 14 τ_*^2 x) - 2 (1 + (14/5) τ_* x)^2` as an `RPoly`. -/
def afarPPiPolyQ (te ts : ℚ) : RPoly :=
  let qt := [1, (14 : ℚ) / 5 * ts]
  let qt2 := RPoly.mul qt qt
  let numT := [5 * te, 14 * ts * ts]
  RPoly.sub (RPoly.mul [9, 2] numT) (RPoly.smul 2 qt2)

lemma eval_afarPPiPolyQ (te ts : ℚ) (x : ℝ) :
    evalRPoly (afarPPiPolyQ te ts) x =
      (9 + 2 * x) * (5 * (te : ℝ) + 14 * (ts : ℝ) ^ 2 * x) -
        2 * (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2 := by
  unfold afarPPiPolyQ
  rw [evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly_mul]
  simp only [evalRPoly, mul_zero, add_zero, Rat.cast_mul, Rat.cast_div, Rat.cast_ofNat, Rat.cast_one]
  ring

/-- Exact cleared numerator for an `OPEN-05` NEG piece (either `fac = 1` or `fac = 9`). -/
def afarNegPolyQ (j : ℕ) (te ts : ℚ) (piLb : ℚ) (fac : ℕ) : RPoly :=
  let Hj := harmonicQ j
  let Kj := KOpenQ j
  let dj := dSlopeQ j
  let M0j := M0OpenQ j
  let Bj := BhiQ j
  let muj := earlyMuQ_open j
  let de := te * Hj / (1 + te * Hj)
  let kt := Kj - de
  let Mlo := M0j + de
  let Del := Mlo - Bj
  let Dx := [Mlo, dj - te * Bj]
  let qt := [1, (14 : ℚ) / 5 * ts]
  let qt2 := RPoly.mul qt qt
  let numT := [5 * te, 14 * ts * ts]
  let Anum := RPoly.add (RPoly.mul [0, te * (kt + Bj)] Dx) (RPoly.mul [Bj, -2 * te * Bj] [Del, dj])
  let Ulin := [0, 1 + muj, -(7 : ℚ) / 9 * muj]
  let Qbase := RPoly.add (RPoly.mul Ulin qt2)
    (RPoly.mul [0, 1] (RPoly.mul numT (RPoly.sub [Hj] Ulin)))
  let Ppi := afarPPiPolyQ te ts
  if fac == 1 then
    RPoly.sub (RPoly.mul Anum qt2) (RPoly.mul Qbase Dx)
  else
    let Qsub := RPoly.add (RPoly.smul 9 Qbase) (RPoly.mul [0, piLb] Ppi)
    RPoly.sub (RPoly.smul 9 (RPoly.mul Anum qt2)) (RPoly.mul Qsub Dx)

/-- Exact degree-9 cleared numerator for an `OPEN-05` POS cell. -/
def afarPosPolyQ (j : ℕ) (te ts : ℚ) : RPoly :=
  let Hj := harmonicQ j
  let Kj := KOpenQ j
  let dj := dSlopeQ j
  let M0j := M0OpenQ j
  let Bj := BhiQ j
  let muj := earlyMuQ_open j
  let de := te * Hj / (1 + te * Hj)
  let kt := Kj - de
  let Mlo := M0j + de
  let Del := Mlo - Bj
  let Dx := [Mlo, dj - te * Bj]
  let qt := [1, (14 : ℚ) / 5 * ts]
  let qt2 := RPoly.mul qt qt
  let numT := [5 * te, 14 * ts * ts]
  let Anum := RPoly.add (RPoly.mul [0, te * (kt + Bj)] Dx) (RPoly.mul [Bj, -2 * te * Bj] [Del, dj])
  let Ulin := [0, 1 + muj, -(7 : ℚ) / 9 * muj]
  let Qbase := RPoly.add (RPoly.mul Ulin qt2)
    (RPoly.mul [0, 1] (RPoly.mul numT (RPoly.sub [Hj] Ulin)))
  let Ppi := afarPPiPolyQ te ts
  let e5 := (elemSymRecipPoly j).take 5
  let piDen := [e5.getD 4 0, e5.getD 3 0, e5.getD 2 0, e5.getD 1 0, e5.getD 0 0]
  let Qtot := RPoly.add (RPoly.smul 9 (RPoly.mul Qbase piDen))
    (RPoly.mul [0, 0, 0, 0, 0, 1] Ppi)
  RPoly.sub (RPoly.smul 9 (RPoly.mul (RPoly.mul Anum qt2) piDen)) (RPoly.mul Qtot Dx)

def checkAfarPPiSigns : Bool :=
  checkBernsteinPosFast (RPoly.neg (afarPPiPolyQ 0 ((1 : ℚ) / 60))) 0 ((9 : ℚ) / 7) &&
  checkBernsteinPosFast (RPoly.neg (afarPPiPolyQ ((1 : ℚ) / 30) ((1 : ℚ) / 60))) 0 ((9 : ℚ) / 7) &&
  checkBernsteinPosFast (afarPPiPolyQ ((1 : ℚ) / 15) ((1 : ℚ) / 20)) 0 ((9 : ℚ) / 7) &&
  checkBernsteinPosFast (afarPPiPolyQ ((1 : ℚ) / 10) ((1 : ℚ) / 12)) 0 ((9 : ℚ) / 7)

def checkAfarNegPiece (j : ℕ) (te ts : ℚ) (pc : AFarNegPiece) : Bool :=
  let piLb := if pc.useSub then piQ j pc.xa else 0
  let fac := pc.deg
  let poly := afarNegPolyQ j te ts piLb fac
  if te == 0 && (M0OpenQ j - BhiQ j == 0) then
    match poly with
    | a :: tl => decide (a = 0) && checkBernsteinPosFast tl pc.xa pc.xb
    | [] => false
  else
    checkBernsteinPosFast poly pc.xa pc.xb

def checkAfarNegSchedule (sched : AFarNegSchedule) : Bool :=
  let ts : ℚ := (1 : ℚ) / 60
  let ivs := sched.pieces.map (fun pc => (pc.xa, pc.xb))
  checkPartition ivs 0 ((9 : ℚ) / 7) &&
  sched.pieces.all (fun pc =>
    decide (0 ≤ pc.xa) &&
    decide (pc.xa < pc.xb) &&
    (if pc.useSub then decide (pc.deg = 9) else true) &&
    checkAfarNegPiece sched.rank sched.tau ts pc)

def checkAfarCellDenom (j : ℕ) (te : ℚ) : Bool :=
  let Hj := harmonicQ j
  let de := te * Hj / (1 + te * Hj)
  let Mlo := M0OpenQ j + de
  let Bj := BhiQ j
  let dj := dSlopeQ j
  decide (0 < Mlo) && decide (0 < Mlo + (dj - te * Bj) * ((9 : ℚ) / 7))

def checkOpen05All : Bool :=
  checkAfarPPiSigns &&
  ranksOpen.all (fun j =>
    afar_decisiveEndpoints.all (fun ep => checkAfarCellDenom j ep.tau) &&
    (match afar_negSchedules.find? (fun s => s.rank == j && s.tau == 0) with
     | some s => checkAfarNegSchedule s
     | none => false) &&
    (match afar_negSchedules.find? (fun s => s.rank == j && s.tau == (1 : ℚ) / 30) with
     | some s => checkAfarNegSchedule s
     | none => false) &&
    checkPartitionBernsteinPosFast (afarPosPolyQ j ((1 : ℚ) / 15) ((1 : ℚ) / 20))
      afar_posSplit 0 ((9 : ℚ) / 7) &&
    checkPartitionBernsteinPosFast (afarPosPolyQ j ((1 : ℚ) / 10) ((1 : ℚ) / 12))
      afar_posSplit 0 ((9 : ℚ) / 7))

/-- **OPEN-05 (Kernel-checked)**: All 48 A-Far cells (`5 ≤ j ≤ 16` × 4 decisive `τ`-endpoints)
    certified strictly positive on `[0, 9/7]` via fast integer Bernstein reflection! -/
theorem open05_all_ok : checkOpen05All = true := by decide +kernel

/-- Real-valued gap algebra at any fixed `(τ, τ_*)` endpoint on `0 < x ≤ 9/7`:
    clearing the positive denominator `9 * x * Dx(x) * qt2(x)` relates `Atot/x - Q_T/x` directly
    to `Anum`, `Qbase`, and `P_π`. -/
private lemma afar_gap_algebra {j : ℕ} {te ts : ℚ} {x : ℝ}
    (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hts : 0 ≤ (ts : ℝ))
    (hDx : 0 < (M0Open j + (te : ℝ) * harmonic j / (1 + (te : ℝ) * harmonic j)) +
      (dSlope j - (te : ℝ) * Bhi j) * x) :
    let Hj := harmonic j
    let Kj := KOpen j
    let dj := dSlope j
    let M0j := M0Open j
    let Bj := Bhi j
    let muj := earlyMu j
    let de := (te : ℝ) * Hj / (1 + (te : ℝ) * Hj)
    let kt := Kj - de
    let Mlo := M0j + de
    let Del := Mlo - Bj
    let Dx := Mlo + (dj - (te : ℝ) * Bj) * x
    let qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
    let numT := 5 * (te : ℝ) + 14 * (ts : ℝ) ^ 2 * x
    let Anum := (te : ℝ) * (kt + Bj) * x * Dx + Bj * (1 - 2 * (te : ℝ) * x) * (Del + dj * x)
    let Ulin := x * (1 + muj - (7 / 9 : ℝ) * muj * x)
    let Qbase := Ulin * qt2 + x * numT * (Hj - Ulin)
    let Ppi := (9 + 2 * x) * numT - 2 * qt2
    let QT := (1 - x * TTau (ts : ℝ) (te : ℝ) x) * UOpen j x +
      (x * TTau (ts : ℝ) (te : ℝ) x) * (Hj + piFun j x)
    (AtotGen Kj dj Bj M0j de x ((te : ℝ) * x) 1 - QT) / x =
      (9 * Anum * qt2 - (9 * Qbase + x * piFun j x * Ppi) * Dx) / (9 * x * Dx * qt2) := by
  intro Hj Kj dj M0j Bj muj de kt Mlo Del Dx qt2 numT Anum Ulin Qbase Ppi QT
  have hqt_pos : 0 < 1 + (14 / 5 : ℝ) * (ts : ℝ) * x := by positivity
  have hqt2_pos : 0 < qt2 := sq_pos_of_pos hqt_pos
  have ha : min ((7 / 9 : ℝ) * x) 1 = (7 / 9 : ℝ) * x := min_eq_left (by linarith)
  have hD_eq : dj * x + (M0j - Bj + de) / 1 + (1 - (te : ℝ) * x) * Bj = Dx := by
    simp only [Dx, Mlo]; ring
  have hAtot : AtotGen Kj dj Bj M0j de x ((te : ℝ) * x) 1 = Anum / Dx := by
    unfold AtotGen
    rw [hD_eq]
    have hDx_ne : Dx ≠ 0 := ne_of_gt hDx
    simp only [Anum, kt, Del, Mlo, div_one]
    field_simp [hDx_ne]; ring
  have hQT : QT = (9 * Qbase + x * piFun j x * Ppi) / (9 * qt2) := by
    simp only [QT, UOpen, ha, TTau]
    have hqt2_ne : qt2 ≠ 0 := ne_of_gt hqt2_pos
    simp only [Qbase, Ulin, Ppi, numT, qt2, muj]
    field_simp [hqt2_ne]; ring
  rw [hAtot, hQT]
  have hx_ne : x ≠ 0 := ne_of_gt hx0
  have hDx_ne : Dx ≠ 0 := ne_of_gt hDx
  have hqt2_ne : qt2 ≠ 0 := ne_of_gt hqt2_pos
  field_simp [hx_ne, hDx_ne, hqt2_ne]

private lemma eval_afarNegPolyQ_eq (j : ℕ) (te ts piLb : ℚ) (fac : ℕ) (x : ℝ) :
    let Hj := harmonic j
    let Kj := KOpen j
    let dj := dSlope j
    let M0j := M0Open j
    let Bj := Bhi j
    let muj := earlyMu j
    let de := (te : ℝ) * Hj / (1 + (te : ℝ) * Hj)
    let kt := Kj - de
    let Mlo := M0j + de
    let Del := Mlo - Bj
    let Dx := Mlo + (dj - (te : ℝ) * Bj) * x
    let qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
    let numT := 5 * (te : ℝ) + 14 * (ts : ℝ) ^ 2 * x
    let Anum := (te : ℝ) * (kt + Bj) * x * Dx + Bj * (1 - 2 * (te : ℝ) * x) * (Del + dj * x)
    let Ulin := x * (1 + muj - (7 / 9 : ℝ) * muj * x)
    let Qbase := Ulin * qt2 + x * numT * (Hj - Ulin)
    let Ppi := (9 + 2 * x) * numT - 2 * qt2
    evalRPoly (afarNegPolyQ j te ts piLb fac) x =
      if fac = 1 then Anum * qt2 - Qbase * Dx
      else 9 * Anum * qt2 - (9 * Qbase + x * (piLb : ℝ) * Ppi) * Dx := by
  intro Hj Kj dj M0j Bj muj de kt Mlo Del Dx qt2 numT Anum Ulin Qbase Ppi
  have hH_c : (harmonicQ j : ℝ) = Hj := harmonicQ_cast j
  have hK_c : (KOpenQ j : ℝ) = Kj := KOpenQ_cast j
  have hd_c : (dSlopeQ j : ℝ) = dj := dSlopeQ_cast j
  have hM_c : (M0OpenQ j : ℝ) = M0j := M0OpenQ_cast j
  have hB_c : (BhiQ j : ℝ) = Bj := BhiQ_cast j
  have hmu_c : (earlyMuQ_open j : ℝ) = muj := earlyMuQ_open_cast j
  unfold afarNegPolyQ
  by_cases hfac : fac = 1
  · simp only [hfac, beq_self_eq_true, ↓reduceIte]
    simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly, mul_zero, add_zero]
    simp only [Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div, Rat.cast_neg, Rat.cast_one,
      Rat.cast_ofNat, Rat.cast_zero, hH_c, hK_c, hd_c, hM_c, hB_c, hmu_c]
    dsimp only [Anum, kt, Del, Mlo, Dx, qt2, numT, Ulin, Qbase, de]
    generalize (te : ℝ) * Hj / (1 + (te : ℝ) * Hj) = d0
    generalize Hj = H0; generalize Kj = K0; generalize dj = dj0
    generalize M0j = M0; generalize Bj = B0; generalize muj = mu0
    ring
  · have hbeq : (fac == 1) = false := beq_false_of_ne hfac
    simp only [hfac, hbeq, Bool.false_eq_true, ↓reduceIte]
    simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_smul, eval_afarPPiPolyQ,
      evalRPoly, mul_zero, add_zero]
    simp only [Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div, Rat.cast_neg, Rat.cast_one,
      Rat.cast_ofNat, Rat.cast_zero, hH_c, hK_c, hd_c, hM_c, hB_c, hmu_c]
    dsimp only [Anum, kt, Del, Mlo, Dx, qt2, numT, Ulin, Qbase, Ppi, de]
    generalize (te : ℝ) * Hj / (1 + (te : ℝ) * Hj) = d0
    generalize Hj = H0; generalize Kj = K0; generalize dj = dj0
    generalize M0j = M0; generalize Bj = B0; generalize muj = mu0
    ring

private lemma eval_afarPosPolyQ_eq (j : ℕ) (te ts : ℚ) (x : ℝ) :
    let Hj := harmonic j
    let Kj := KOpen j
    let dj := dSlope j
    let M0j := M0Open j
    let Bj := Bhi j
    let muj := earlyMu j
    let de := (te : ℝ) * Hj / (1 + (te : ℝ) * Hj)
    let kt := Kj - de
    let Mlo := M0j + de
    let Del := Mlo - Bj
    let Dx := Mlo + (dj - (te : ℝ) * Bj) * x
    let qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
    let numT := 5 * (te : ℝ) + 14 * (ts : ℝ) ^ 2 * x
    let Anum := (te : ℝ) * (kt + Bj) * x * Dx + Bj * (1 - 2 * (te : ℝ) * x) * (Del + dj * x)
    let Ulin := x * (1 + muj - (7 / 9 : ℝ) * muj * x)
    let Qbase := Ulin * qt2 + x * numT * (Hj - Ulin)
    let Ppi := (9 + 2 * x) * numT - 2 * qt2
    let e5 := (elemSymRecipPoly j).take 5
    let piDen : ℝ := (e5.getD 4 0 : ℝ) + (e5.getD 3 0 : ℝ) * x + (e5.getD 2 0 : ℝ) * x ^ 2 +
      (e5.getD 1 0 : ℝ) * x ^ 3 + (e5.getD 0 0 : ℝ) * x ^ 4
    evalRPoly (afarPosPolyQ j te ts) x =
      9 * Anum * qt2 * piDen - (9 * Qbase * piDen + x ^ 5 * Ppi) * Dx := by
  intro Hj Kj dj M0j Bj muj de kt Mlo Del Dx qt2 numT Anum Ulin Qbase Ppi e5 piDen
  have hH_c : (harmonicQ j : ℝ) = Hj := harmonicQ_cast j
  have hK_c : (KOpenQ j : ℝ) = Kj := KOpenQ_cast j
  have hd_c : (dSlopeQ j : ℝ) = dj := dSlopeQ_cast j
  have hM_c : (M0OpenQ j : ℝ) = M0j := M0OpenQ_cast j
  have hB_c : (BhiQ j : ℝ) = Bj := BhiQ_cast j
  have hmu_c : (earlyMuQ_open j : ℝ) = muj := earlyMuQ_open_cast j
  have hpiDen_eval : evalRPoly [e5.getD 4 0, e5.getD 3 0, e5.getD 2 0, e5.getD 1 0, e5.getD 0 0] x = piDen := by
    simp only [evalRPoly, mul_zero, add_zero, piDen]; ring
  unfold afarPosPolyQ
  simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_smul, eval_afarPPiPolyQ]
  rw [hpiDen_eval]
  simp only [evalRPoly, mul_zero, add_zero]
  simp only [Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div, Rat.cast_neg, Rat.cast_one,
    Rat.cast_ofNat, Rat.cast_zero, hH_c, hK_c, hd_c, hM_c, hB_c, hmu_c]
  dsimp only [Anum, kt, Del, Mlo, Dx, qt2, numT, Ulin, Qbase, Ppi, de]
  generalize piDen = pd0
  generalize (te : ℝ) * Hj / (1 + (te : ℝ) * Hj) = d0
  generalize Hj = H0; generalize Kj = K0; generalize dj = dj0
  generalize M0j = M0; generalize Bj = B0; generalize muj = mu0
  ring

/-- Pointwise positivity of the tangent-majorized gap at any of the 4 decisive `(te, ts)` endpoints
    for `5 ≤ j ≤ 16` and `0 < x ≤ 9/7` (`OPEN-05`). -/
private lemma afar_endpoint_pos {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {te ts : ℚ}
    (hep : (te = 0 ∧ ts = 1 / 60) ∨ (te = 1 / 30 ∧ ts = 1 / 60) ∨
           (te = 1 / 15 ∧ ts = 1 / 20) ∨ (te = 1 / 10 ∧ ts = 1 / 12))
    {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) :
    let de := (te : ℝ) * harmonic j / (1 + (te : ℝ) * harmonic j)
    let QT := (1 - x * TTau (ts : ℝ) (te : ℝ) x) * UOpen j x +
      (x * TTau (ts : ℝ) (te : ℝ) x) * (harmonic j + piFun j x)
    0 < (AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) de x ((te : ℝ) * x) 1 - QT) / x := by
  intro de QT
  have hmem := mem_ranksOpen_of_bounds hj5 hj16
  have hall := open05_all_ok
  simp only [checkOpen05All, Bool.and_eq_true, List.all_eq_true] at hall
  rcases hall with ⟨hPPi, hranks⟩
  have hrj := hranks j hmem
  rcases hrj with ⟨⟨⟨⟨hden_all, hneg0⟩, hneg30⟩, hpos15⟩, hpos10⟩
  have hte_nn : 0 ≤ (te : ℝ) := by
    rcases hep with ⟨rfl, _⟩ | ⟨rfl, _⟩ | ⟨rfl, _⟩ | ⟨rfl, _⟩ <;> norm_num
  have hts_nn : 0 ≤ (ts : ℝ) := by
    rcases hep with ⟨_, rfl⟩ | ⟨_, rfl⟩ | ⟨_, rfl⟩ | ⟨_, rfl⟩ <;> norm_num
  have hxL : ((0 : ℚ) : ℝ) ≤ x := by simpa using le_of_lt hx0
  have hxR : x ≤ ((9 / 7 : ℚ) : ℝ) := by simpa using hx1
  -- Denominator positivity `Dx > 0` on `[0, 9/7]`.
  have hDx_pos : 0 < (M0Open j + de) + (dSlope j - (te : ℝ) * Bhi j) * x := by
    have hden_ep : checkAfarCellDenom j te = true := by
      rcases hep with ⟨rfl, _⟩ | ⟨rfl, _⟩ | ⟨rfl, _⟩ | ⟨rfl, _⟩
      · exact hden_all { tau := 0, barT := 1 / 60, isPos := false } (by simp [afar_decisiveEndpoints])
      · exact hden_all { tau := 1 / 30, barT := 1 / 60, isPos := false } (by simp [afar_decisiveEndpoints])
      · exact hden_all { tau := 1 / 15, barT := 1 / 20, isPos := true } (by simp [afar_decisiveEndpoints])
      · exact hden_all { tau := 1 / 10, barT := 1 / 12, isPos := true } (by simp [afar_decisiveEndpoints])
    simp only [checkAfarCellDenom, Bool.and_eq_true, decide_eq_true_eq] at hden_ep
    have h0R : 0 < M0Open j + de := by
      have h := (Rat.cast_lt (K := ℝ)).mpr hden_ep.1
      simpa [M0OpenQ_cast, harmonicQ_cast, de] using h
    have h1R : 0 < (M0Open j + de) + (dSlope j - (te : ℝ) * Bhi j) * (9 / 7) := by
      have h := (Rat.cast_lt (K := ℝ)).mpr hden_ep.2
      simpa [M0OpenQ_cast, harmonicQ_cast, dSlopeQ_cast, BhiQ_cast, de] using h
    have hlin : (M0Open j + de) + (dSlope j - (te : ℝ) * Bhi j) * x =
        (1 - x / (9 / 7)) * (M0Open j + de) +
        (x / (9 / 7)) * ((M0Open j + de) + (dSlope j - (te : ℝ) * Bhi j) * (9 / 7)) := by ring
    rw [hlin]
    have ht0 : 0 < x / (9 / 7) := by positivity
    have ht1 : 0 ≤ 1 - x / (9 / 7) := by linarith
    nlinarith
  have hqt2_pos : 0 < (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2 := by positivity
  rw [afar_gap_algebra hx0 hx1 hts_nn hDx_pos]
  apply div_pos _ (by positivity)
  -- Helper for evaluating `afarNegPolyQ` and `afarPosPolyQ` in `ℝ`.
  set Hj := harmonic j
  set Kj := KOpen j
  set dj := dSlope j
  set M0j := M0Open j
  set Bj := Bhi j
  set muj := earlyMu j
  set kt := Kj - de
  set Mlo := M0j + de
  set Del := Mlo - Bj
  set Dx := Mlo + (dj - (te : ℝ) * Bj) * x
  set qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
  set numT := 5 * (te : ℝ) + 14 * (ts : ℝ) ^ 2 * x
  set Anum := (te : ℝ) * (kt + Bj) * x * Dx + Bj * (1 - 2 * (te : ℝ) * x) * (Del + dj * x)
  set Ulin := x * (1 + muj - (7 / 9 : ℝ) * muj * x)
  set Qbase := Ulin * qt2 + x * numT * (Hj - Ulin)
  set Ppi := (9 + 2 * x) * numT - 2 * qt2
  -- Split into NEG (`te = 0, 1/30`) vs POS (`te = 1/15, 1/10`).
  have hneg_case : ∀ (hPPi_neg : Ppi < 0) (sched : AFarNegSchedule),
      sched.rank = j → sched.tau = te → ts = 1 / 60 →
      checkAfarNegSchedule sched = true →
      0 < 9 * Anum * qt2 - (9 * Qbase + x * piFun j x * Ppi) * Dx := by
    intro hPPi_neg sched hsr hst hts_eq hchk
    subst hsr hst hts_eq
    simp only [checkAfarNegSchedule, Bool.and_eq_true, List.all_eq_true] at hchk
    rcases hchk with ⟨hpart, hpieces⟩
    obtain ⟨ab, hab_mem, hax, hxb⟩ :=
      checkPartition_sound hpart x hxL hxR
    simp only [List.mem_map] at hab_mem
    rcases hab_mem with ⟨pc, hpc_mem, rfl⟩
    have hpc := hpieces pc hpc_mem
    simp only [decide_eq_true_eq] at hpc
    rcases hpc with ⟨⟨⟨hxa_nn, hab_lt⟩, hfac_sub⟩, hbern⟩
    set piLbQ : ℚ := if pc.useSub then piQ sched.rank pc.xa else 0
    have hpiLb_le : (piLbQ : ℝ) ≤ piFun sched.rank x := by
      simp only [piLbQ]
      split_ifs with hsub
      · rw [piQ_cast]
        exact piFun_monotoneOn sched.rank (Set.mem_Ici.mpr (by exact_mod_cast hxa_nn))
          (le_of_lt hx0) hax
      · simp only [Rat.cast_zero]
        exact le_of_lt (piFun_pos hx0)
    have hpoly_pos : 0 < evalRPoly (afarNegPolyQ sched.rank sched.tau ((1 : ℚ) / 60) piLbQ pc.deg) x := by
      have hbern' : (if sched.tau == 0 && (M0OpenQ sched.rank - BhiQ sched.rank == 0) then
          match afarNegPolyQ sched.rank sched.tau ((1 : ℚ) / 60) piLbQ pc.deg with
          | a :: tl => decide (a = 0) && checkBernsteinPosFast tl pc.xa pc.xb
          | [] => false
        else
          checkBernsteinPosFast (afarNegPolyQ sched.rank sched.tau ((1 : ℚ) / 60) piLbQ pc.deg) pc.xa pc.xb) = true := hbern
      split_ifs at hbern' with hzero
      · cases hp : afarNegPolyQ sched.rank sched.tau ((1 : ℚ) / 60) piLbQ pc.deg with
        | nil => rw [hp] at hbern'; simp at hbern'
        | cons a tl =>
            rw [hp] at hbern'
            simp only [Bool.and_eq_true, decide_eq_true_eq] at hbern'
            rw [evalRPoly, hbern'.1, Rat.cast_zero, zero_add]
            exact mul_pos hx0 (bernstein_pos_fast_sound hab_lt hbern'.2 x hax hxb)
      · exact bernstein_pos_fast_sound hab_lt hbern' x hax hxb
    have heval_neg :
        evalRPoly (afarNegPolyQ sched.rank sched.tau ((1 : ℚ) / 60) piLbQ pc.deg) x =
        if pc.deg = 1 then Anum * qt2 - Qbase * Dx
        else 9 * Anum * qt2 - (9 * Qbase + x * (piLbQ : ℝ) * Ppi) * Dx :=
      eval_afarNegPolyQ_eq sched.rank sched.tau ((1 : ℚ) / 60) piLbQ pc.deg x
    rw [heval_neg] at hpoly_pos
    split_ifs at hpoly_pos with hdeg1
    · have hterm : x * piFun sched.rank x * Ppi ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (le_of_lt hx0) (le_of_lt (piFun_pos hx0)))
          (le_of_lt hPPi_neg)
      have htermD : (x * piFun sched.rank x * Ppi) * Dx ≤ 0 :=
        mul_nonpos_of_nonpos_of_nonneg hterm (le_of_lt hDx_pos)
      linarith only [hpoly_pos, htermD]
    · have hterm : x * piFun sched.rank x * Ppi ≤ x * (piLbQ : ℝ) * Ppi := by
        have h1 : x * (piLbQ : ℝ) ≤ x * piFun sched.rank x := mul_le_mul_of_nonneg_left hpiLb_le (le_of_lt hx0)
        exact mul_le_mul_of_nonpos_right h1 (le_of_lt hPPi_neg)
      have htermD : (x * piFun sched.rank x * Ppi) * Dx ≤ (x * (piLbQ : ℝ) * Ppi) * Dx :=
        mul_le_mul_of_nonneg_right hterm (le_of_lt hDx_pos)
      linarith only [hpoly_pos, htermD]
  have hpos_case : ∀ (hPPi_pos : 0 < Ppi)
      (hchk : checkPartitionBernsteinPosFast (afarPosPolyQ j te ts) afar_posSplit 0 ((9 : ℚ) / 7) = true),
      0 < 9 * Anum * qt2 - (9 * Qbase + x * piFun j x * Ppi) * Dx := by
    intro hPPi_pos hchk
    have hpoly_pos := partition_bernstein_pos_fast_sound hchk x hxL hxR
    set e5 := (elemSymRecipPoly j).take 5
    set piDen : ℝ := (e5.getD 4 0 : ℝ) + (e5.getD 3 0 : ℝ) * x + (e5.getD 2 0 : ℝ) * x ^ 2 +
      (e5.getD 1 0 : ℝ) * x ^ 3 + (e5.getD 0 0 : ℝ) * x ^ 4
    have heval_pos : evalRPoly (afarPosPolyQ j te ts) x =
        9 * Anum * qt2 * piDen - (9 * Qbase * piDen + x ^ 5 * Ppi) * Dx :=
      eval_afarPosPolyQ_eq j te ts x
    rw [heval_pos] at hpoly_pos
    have hpi_ub := piFun_le_deg4_trunc (j := j) (by omega) hx0
    have hpiDen_pos : 0 < piDen := by
      have h1 : 0 < piFun j x := piFun_pos hx0
      have h2 : 0 < x ^ 4 := pow_pos hx0 4
      rcases lt_or_ge 0 piDen with hpos | hle
      · exact hpos
      · have hdiv_np : x ^ 4 / piDen ≤ 0 := div_nonpos_of_nonneg_of_nonpos (le_of_lt h2) hle
        linarith only [h1, hpi_ub, hdiv_np]
    have hmul_ub : piFun j x * piDen ≤ x ^ 4 := (le_div_iff₀ hpiDen_pos).mp hpi_ub
    have hterm : x * piFun j x * Ppi * piDen ≤ x ^ 5 * Ppi := by
      have h1 : x * (piFun j x * piDen) ≤ x * x ^ 4 := mul_le_mul_of_nonneg_left hmul_ub (le_of_lt hx0)
      have h2 := mul_le_mul_of_nonneg_right h1 (le_of_lt hPPi_pos)
      linarith [show x * x ^ 4 * Ppi = x ^ 5 * Ppi by ring,
                show x * (piFun j x * piDen) * Ppi = x * piFun j x * Ppi * piDen by ring]
    have hcomb : (9 * Anum * qt2 - (9 * Qbase + x * piFun j x * Ppi) * Dx) * piDen ≥
        9 * Anum * qt2 * piDen - (9 * Qbase * piDen + x ^ 5 * Ppi) * Dx := by
      have hDmul := mul_le_mul_of_nonneg_right hterm (le_of_lt hDx_pos)
      linarith
    exact pos_of_mul_pos_left (lt_of_lt_of_le hpoly_pos hcomb) (le_of_lt hpiDen_pos)
  simp only [checkAfarPPiSigns, Bool.and_eq_true] at hPPi
  rcases hPPi with ⟨⟨⟨hPP0, hPP30⟩, hPP15⟩, hPP10⟩
  rcases hep with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · have hnegP : Ppi < 0 := by
      have h := bernstein_pos_fast_sound (by norm_num : (0 : ℚ) < 9 / 7) hPP0 x hxL hxR
      rw [evalRPoly_neg, eval_afarPPiPolyQ] at h
      simp only [Ppi, numT, qt2]; linarith
    cases hf : afar_negSchedules.find? (fun s => s.rank == j && s.tau == 0) with
    | none => simp [hf] at hneg0
    | some sched =>
        rw [hf] at hneg0
        have hpred := List.find?_some hf
        simp only [Bool.and_eq_true, beq_iff_eq] at hpred
        exact hneg_case hnegP sched hpred.1 hpred.2 rfl hneg0
  · have hnegP : Ppi < 0 := by
      have h := bernstein_pos_fast_sound (by norm_num : (0 : ℚ) < 9 / 7) hPP30 x hxL hxR
      rw [evalRPoly_neg, eval_afarPPiPolyQ] at h
      simp only [Ppi, numT, qt2]; linarith
    cases hf : afar_negSchedules.find? (fun s => s.rank == j && s.tau == (1 : ℚ) / 30) with
    | none => rw [hf] at hneg30; simp at hneg30
    | some sched =>
        rw [hf] at hneg30
        have hpred := List.find?_some hf
        simp only [Bool.and_eq_true, beq_iff_eq] at hpred
        exact hneg_case hnegP sched hpred.1 hpred.2 rfl hneg30
  · have hposP : 0 < Ppi := by
      have h := bernstein_pos_fast_sound (by norm_num : (0 : ℚ) < 9 / 7) hPP15 x hxL hxR
      rw [eval_afarPPiPolyQ] at h
      simp only [Ppi, numT, qt2]; exact h
    exact hpos_case hposP hpos15
  · have hposP : 0 < Ppi := by
      have h := bernstein_pos_fast_sound (by norm_num : (0 : ℚ) < 9 / 7) hPP10 x hxL hxR
      rw [eval_afarPPiPolyQ] at h
      simp only [Ppi, numT, qt2]; exact h
    exact hpos_case hposP hpos10

/-- **Full Lower Arm `L ≥ 10` Theorem (`OPEN-05`)**:
    For every `5 ≤ j ≤ 16`, `0 < x ≤ 9/7`, `0 < h ≤ 1/2` with `10 ≤ x / h` (so `τ = h / x ∈ (0, 1/10]`),
    `QOpen j x h < AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaX j x h) x h 1`! -/
theorem lower_arm_Lge10_5_16 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hh0 : 0 < h) (hL10 : 10 ≤ x / h) :
    QOpen j x h < AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaX j x h) x h 1 := by
  obtain ⟨hd, _, _, _, hBhiK, hBhiM, _, _, _, _, hH97, _⟩ := open01_bounds hj5 hj16
  have hH_pos : 0 < harmonic j := by linarith
  have hB_pos : 0 < Bhi j := by unfold KOpen at hBhiK; linarith
  set τ : ℝ := h / x
  have hτ0 : 0 < τ := div_pos hh0 hx0
  have hτ1 : τ ≤ 1 / 10 := by
    simp only [τ]
    rw [div_le_div_iff₀ hx0 (by norm_num : (0 : ℝ) < 10)]
    have := (le_div_iff₀ hh0).mp hL10
    linarith
  have hh_eq : τ * x = h := div_mul_cancel₀ h (ne_of_gt hx0)
  have hδ_eq : τ * harmonic j / (1 + τ * harmonic j) = deltaX j x h := by
    unfold deltaX; simp only [τ]
    have h1 : 1 + h / x * harmonic j ≠ 0 := by positivity
    have h2 : x + h * harmonic j ≠ 0 := by positivity
    field_simp [ne_of_gt hx0, h1, h2]
  -- Coefficient of `φ` in `QOpen j x h` is `H_j + π_j(x) - U_j(x) > 0`!
  have hU_lt_H : UOpen j x < harmonic j + piFun j x := by
    unfold UOpen
    have ha : min ((7 / 9 : ℝ) * x) 1 = (7 / 9 : ℝ) * x := min_eq_left (by linarith)
    rw [ha]
    have hmu_le : earlyMu j ≤ 1 := by
      unfold earlyMu
      rw [ite_eq_right (by omega : ¬ j ≤ 1)]
      have hj1 : (1 : ℝ) ≤ (j : ℝ) := by exact_mod_cast (by omega : 1 ≤ j)
      have h1j_le : 1 / (j : ℝ) ≤ 1 := div_le_one_of_le₀ hj1 (by linarith)
      have h1j_nn : 0 ≤ 1 / (j : ℝ) := by positivity
      exact pow_le_one₀ (by linarith) (by linarith)
    have hmu_nn : 0 ≤ earlyMu j := by
      unfold earlyMu
      rw [ite_eq_right (by omega : ¬ j ≤ 1)]
      have hj1 : (1 : ℝ) ≤ (j : ℝ) := by exact_mod_cast (by omega : 1 ≤ j)
      have h1j_le : 1 / (j : ℝ) ≤ 1 := div_le_one_of_le₀ hj1 (by linarith)
      exact pow_nonneg (by linarith) _
    have hpi_nn : 0 ≤ piFun j x := le_of_lt (piFun_pos hx0)
    have hquad : x + (1 - (7 / 9 : ℝ) * x) * x ≤ 9 / 7 := by
      have : 9 / 7 - (x + (1 - (7 / 9 : ℝ) * x) * x) = (7 / 9 : ℝ) * (x - 9 / 7) ^ 2 := by ring
      nlinarith [sq_nonneg (x - 9 / 7)]
    have h1m : 0 ≤ 1 - (7 / 9 : ℝ) * x := by linarith
    have hmu_term : (1 - (7 / 9 : ℝ) * x) * earlyMu j * x ≤ (1 - (7 / 9 : ℝ) * x) * x := by
      have h1 : (1 - (7 / 9 : ℝ) * x) * earlyMu j ≤ (1 - (7 / 9 : ℝ) * x) * 1 :=
        mul_le_mul_of_nonneg_left hmu_le h1m
      have h2 := mul_le_mul_of_nonneg_right h1 (le_of_lt hx0)
      linarith
    have hpi_term : (7 / 9 * x - x) * piFun j x ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg (by linarith) hpi_nn
    linarith
  -- Helper: given a segment `[τ_a, τ_b]` with tangent point `τ_*` where the tangent-majorized gap
  -- is strictly positive at both ends `τ_a` and `τ_b`, concavity in `τ` proves `QOpen < Atot` on `[τ_a, τ_b]`!
  have hseg : ∀ (τa τb τs : ℚ), (0 : ℝ) ≤ (τa : ℝ) → (τb : ℝ) ≤ 1 / 10 →
      (τa : ℝ) ≤ τ → τ ≤ (τb : ℝ) → (0 : ℝ) ≤ (τs : ℝ) →
      (let deA := (τa : ℝ) * harmonic j / (1 + (τa : ℝ) * harmonic j)
       let QTa := (1 - x * TTau (τs : ℝ) (τa : ℝ) x) * UOpen j x +
         (x * TTau (τs : ℝ) (τa : ℝ) x) * (harmonic j + piFun j x)
       0 < (AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) deA x ((τa : ℝ) * x) 1 - QTa) / x) →
      (let deB := (τb : ℝ) * harmonic j / (1 + (τb : ℝ) * harmonic j)
       let QTb := (1 - x * TTau (τs : ℝ) (τb : ℝ) x) * UOpen j x +
         (x * TTau (τs : ℝ) (τb : ℝ) x) * (harmonic j + piFun j x)
       0 < (AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) deB x ((τb : ℝ) * x) 1 - QTb) / x) →
      QOpen j x h < AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaX j x h) x h 1 := by
    intro τa τb τs hτa0 hτb1 hlo hhi hτs0 hposA hposB
    let A_fn : ℝ → ℝ := fun t =>
      AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (t * harmonic j / (1 + t * harmonic j)) x (t * x) 1 / x
    let Q_fn : ℝ → ℝ := fun t =>
      ((1 - x * TTau (τs : ℝ) t x) * UOpen j x + (x * TTau (τs : ℝ) t x) * (harmonic j + piFun j x)) / x
    have hposA' : 0 < A_fn (τa : ℝ) - Q_fn (τa : ℝ) := by
      have := hposA; dsimp only [] at this; rw [sub_div] at this; exact this
    have hposB' : 0 < A_fn (τb : ℝ) - Q_fn (τb : ℝ) := by
      have := hposB; dsimp only [] at this; rw [sub_div] at this; exact this
    have hφ_le : phi_reset h ≤ x * TTau (τs : ℝ) τ x := by
      have h1 : phi_reset h ≤ 25 * h / (5 + 14 * h) := le_trans (min_le_right _ _) (min_le_right _ _)
      have h2 : 25 * h / (5 + 14 * h) = x * tTau τ x := by
        unfold tTau; rw [← hh_eq]
        have hd1 : 5 + 14 * (τ * x) ≠ 0 := by positivity
        have hd2 : 1 + 14 / 5 * τ * x ≠ 0 := by positivity
        field_simp [hd1, hd2]; ring
      have h3 := mul_le_mul_of_nonneg_left (tTau_le_TTau hτs0 (le_of_lt hτ0) (le_of_lt hx0)) (le_of_lt hx0)
      linarith
    have hQ_le : QOpen j x h ≤ Q_fn τ * x := by
      have hQx : Q_fn τ * x = (1 - x * TTau (τs : ℝ) τ x) * UOpen j x +
          (x * TTau (τs : ℝ) τ x) * (harmonic j + piFun j x) := div_mul_cancel₀ _ (ne_of_gt hx0)
      rw [hQx]
      have hdiff_nn : 0 ≤ harmonic j + piFun j x - UOpen j x := by linarith
      have hmul := mul_le_mul_of_nonneg_right hφ_le hdiff_nn
      have hq1 : QOpen j x h = UOpen j x + phi_reset h * (harmonic j + piFun j x - UOpen j x) := by
        unfold QOpen; ring
      have hq2 : (1 - x * TTau (τs : ℝ) τ x) * UOpen j x + (x * TTau (τs : ℝ) τ x) * (harmonic j + piFun j x) =
          UOpen j x + (x * TTau (τs : ℝ) τ x) * (harmonic j + piFun j x - UOpen j x) := by ring
      linarith only [hmul, hq1, hq2]
    have hgap_at_tau : 0 < A_fn τ - Q_fn τ := by
      by_cases heq : (τa : ℝ) = (τb : ℝ)
      · have hτeq : τ = (τa : ℝ) := by linarith
        rw [hτeq]; exact hposA'
      · have hab : (τa : ℝ) < (τb : ℝ) := lt_of_le_of_ne (le_trans hlo hhi) heq
        set θ : ℝ := (τ - (τa : ℝ)) / ((τb : ℝ) - (τa : ℝ))
        have hθ0 : 0 ≤ θ := div_nonneg (by linarith) (by linarith)
        have hθ1 : θ ≤ 1 := (div_le_one (by linarith)).mpr (by linarith)
        have hτ_comb : (1 - θ) * (τa : ℝ) + θ * (τb : ℝ) = τ := by
          simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hab)]; ring
        have hconc : (1 - θ) * A_fn (τa : ℝ) + θ * A_fn (τb : ℝ) ≤ A_fn τ := by
          have hc := (Atot_div_x_concaveOn_tau (K := KOpen j) (d_val := dSlope j) (B := Bhi j)
            (M0 := M0Open j) (H := harmonic j) hx0 hx1 hd hB_pos (le_of_lt hH_pos) (by linarith)).2
            (show (τa : ℝ) ∈ Set.Icc (0 : ℝ) (1 / 10) from ⟨hτa0, le_trans (le_of_lt hab) hτb1⟩)
            (show (τb : ℝ) ∈ Set.Icc (0 : ℝ) (1 / 10) from ⟨le_trans hτa0 (le_of_lt hab), hτb1⟩)
            (by linarith : 0 ≤ 1 - θ) hθ0 (by ring)
          simp only [smul_eq_mul] at hc
          rw [hτ_comb] at hc
          exact hc
        have hTT_aff : TTau (τs : ℝ) τ x = (1 - θ) * TTau (τs : ℝ) (τa : ℝ) x + θ * TTau (τs : ℝ) (τb : ℝ) x := by
          unfold TTau; rw [← hτ_comb]; ring
        have hQT_aff : Q_fn τ = (1 - θ) * Q_fn (τa : ℝ) + θ * Q_fn (τb : ℝ) := by
          dsimp only [Q_fn]; rw [hTT_aff]; ring
        have hcomb_pos : 0 < (1 - θ) * (A_fn (τa : ℝ) - Q_fn (τa : ℝ)) + θ * (A_fn (τb : ℝ) - Q_fn (τb : ℝ)) := by
          rcases eq_or_lt_of_le hθ0 with h0 | hpos
          · rw [← h0]; simpa using hposA'
          · have t1 : 0 ≤ (1 - θ) * (A_fn (τa : ℝ) - Q_fn (τa : ℝ)) := mul_nonneg (by linarith) (le_of_lt hposA')
            have t2 : 0 < θ * (A_fn (τb : ℝ) - Q_fn (τb : ℝ)) := mul_pos hpos hposB'
            linarith only [t1, t2]
        linarith only [hconc, hQT_aff, hcomb_pos]
    have hmul : Q_fn τ * x < A_fn τ * x := mul_lt_mul_of_pos_right (by linarith only [hgap_at_tau]) hx0
    have hAx : A_fn τ * x = AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaX j x h) x h 1 := by
      dsimp only [A_fn]; rw [div_mul_cancel₀ _ (ne_of_gt hx0), hδ_eq, hh_eq]
    linarith only [hQ_le, hmul, hAx]
  -- Apply the 3 equal-thirds segments `[0, 1/30]`, `[1/30, 1/15]`, `[1/15, 1/10]` + midpoint dominance!
  by_cases hs1 : τ ≤ 1 / 30
  · exact hseg 0 (1 / 30) (1 / 60) (by norm_num) (by norm_num) (by simp; exact le_of_lt hτ0) (by simpa using hs1) (by norm_num)
      (afar_endpoint_pos hj5 hj16 (Or.inl ⟨rfl, rfl⟩) hx0 hx1)
      (afar_endpoint_pos hj5 hj16 (Or.inr (Or.inl ⟨rfl, rfl⟩)) hx0 hx1)
  · by_cases hs2 : τ ≤ 1 / 15
    · -- Left endpoint `(1/30, 1/20)` is dominated by `(1/30, 1/60)` via `TTau_midpoint_dominance`!
      have hdom1 : TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x ≤ TTau ((1 / 60 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x :=
        TTau_midpoint_dominance (by norm_num) (by norm_num) (by norm_num) (by norm_num) (le_of_lt hx0)
      have hleft_pos : 0 < (AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j)
          (((1 / 30 : ℚ) : ℝ) * harmonic j / (1 + ((1 / 30 : ℚ) : ℝ) * harmonic j)) x (((1 / 30 : ℚ) : ℝ) * x) 1 -
          ((1 - x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * UOpen j x +
            (x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * (harmonic j + piFun j x))) / x := by
        have hbase := afar_endpoint_pos hj5 hj16 (Or.inr (Or.inl ⟨rfl, rfl⟩)) hx0 hx1
        have hQmono : (1 - x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * UOpen j x +
            (x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * (harmonic j + piFun j x) ≤
            (1 - x * TTau ((1 / 60 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * UOpen j x +
            (x * TTau ((1 / 60 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * (harmonic j + piFun j x) := by
          have hdiff_nn : 0 ≤ harmonic j + piFun j x - UOpen j x := by linarith only [hU_lt_H]
          have hmul := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hdom1 (le_of_lt hx0)) hdiff_nn
          have h1 : (1 - x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * UOpen j x +
              (x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * (harmonic j + piFun j x) =
              UOpen j x + x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x * (harmonic j + piFun j x - UOpen j x) := by ring
          have h2 : (1 - x * TTau ((1 / 60 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * UOpen j x +
              (x * TTau ((1 / 60 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x) * (harmonic j + piFun j x) =
              UOpen j x + x * TTau ((1 / 60 : ℚ) : ℝ) ((1 / 30 : ℚ) : ℝ) x * (harmonic j + piFun j x - UOpen j x) := by ring
          linarith only [hmul, h1, h2]
        exact lt_of_lt_of_le hbase (div_le_div_of_nonneg_right (sub_le_sub_left hQmono _) (le_of_lt hx0))
      exact hseg (1 / 30) (1 / 15) (1 / 20) (by norm_num) (by norm_num) (by push_cast; linarith)
        (by push_cast; linarith) (by norm_num) hleft_pos
        (afar_endpoint_pos hj5 hj16 (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))) hx0 hx1)
    · -- Left endpoint `(1/15, 1/12)` is dominated by `(1/15, 1/20)` via `TTau_midpoint_dominance`!
      have hdom2 : TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x ≤ TTau ((1 / 20 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x :=
        TTau_midpoint_dominance (by norm_num) (by norm_num) (by norm_num) (by norm_num) (le_of_lt hx0)
      have hleft_pos : 0 < (AtotGen (KOpen j) (dSlope j) (Bhi j) (M0Open j)
          (((1 / 15 : ℚ) : ℝ) * harmonic j / (1 + ((1 / 15 : ℚ) : ℝ) * harmonic j)) x (((1 / 15 : ℚ) : ℝ) * x) 1 -
          ((1 - x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * UOpen j x +
            (x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * (harmonic j + piFun j x))) / x := by
        have hbase := afar_endpoint_pos hj5 hj16 (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))) hx0 hx1
        have hQmono : (1 - x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * UOpen j x +
            (x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * (harmonic j + piFun j x) ≤
            (1 - x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * UOpen j x +
            (x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * (harmonic j + piFun j x) := by
          have hdiff_nn : 0 ≤ harmonic j + piFun j x - UOpen j x := by linarith only [hU_lt_H]
          have hmul := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hdom2 (le_of_lt hx0)) hdiff_nn
          have h1 : (1 - x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * UOpen j x +
              (x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * (harmonic j + piFun j x) =
              UOpen j x + x * TTau ((1 / 12 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x * (harmonic j + piFun j x - UOpen j x) := by ring
          have h2 : (1 - x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * UOpen j x +
              (x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x) * (harmonic j + piFun j x) =
              UOpen j x + x * TTau ((1 / 20 : ℚ) : ℝ) ((1 / 15 : ℚ) : ℝ) x * (harmonic j + piFun j x - UOpen j x) := by ring
          linarith only [hmul, h1, h2]
        exact lt_of_lt_of_le hbase (div_le_div_of_nonneg_right (sub_le_sub_left hQmono _) (le_of_lt hx0))
      exact hseg (1 / 15) (1 / 10) (1 / 12) (by norm_num) (by norm_num) (by push_cast; linarith)
        (by push_cast; linarith) (by norm_num) hleft_pos
        (afar_endpoint_pos hj5 hj16 (Or.inr (Or.inr (Or.inr ⟨rfl, rfl⟩))) hx0 hx1)

end Open05

/-! ### Section 8: `OPEN-02`, `OPEN-03`, `OPEN-04` — Lower Arm `L ≤ 10` & `[11/40, 1/2]` Closure -/

section Open020304

open V3.CertEngine V3.Data.OpeningTransfer

/-- Rational helpers for `OPEN-02` `C^1` quadratic-bridge splines. -/
def piSaQ (k : ℕ) (x : ℚ) : ℚ :=
  ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℚ) * x)⁻¹

def piSbQ (k : ℕ) (x : ℚ) : ℚ :=
  ∑ i ∈ Finset.Icc 1 k, (1 + 2 * (i : ℚ) * x) / (1 + (i : ℚ) * x) ^ 2

def piDerivQ (k : ℕ) (x : ℚ) : ℚ :=
  if x = 0 then 0 else piQ k x * piSaQ k x / x

def piSplineKubQ (k : ℕ) (x0 x1 : ℚ) : ℚ :=
  piQ k x1 * (piSaQ k x0 ^ 2 - piSbQ k x1) / x0 ^ 2

def gPiSplineQ (k : ℕ) (x0 x1 x : ℚ) : ℚ :=
  let Kub := piSplineKubQ k x0 x1
  let pi0 := piQ k x0
  let pip0 := piDerivQ k x0
  let s_k := pip0 + Kub * (x1 - x0)
  let g1 := pi0 + pip0 * (x1 - x0) + (Kub / 2) * (x1 - x0) ^ 2
  if x ≤ x0 then piQ k x
  else if x ≤ x1 then pi0 + pip0 * (x - x0) + (Kub / 2) * (x - x0) ^ 2
  else g1 + s_k * (x - x1)

def gPiSplineDerivQ (k : ℕ) (x0 x1 x : ℚ) : ℚ :=
  let Kub := piSplineKubQ k x0 x1
  let pip0 := piDerivQ k x0
  let s_k := pip0 + Kub * (x1 - x0)
  if x ≤ x0 then piDerivQ k x
  else if x ≤ x1 then pip0 + Kub * (x - x0)
  else s_k

lemma piSaQ_cast (k : ℕ) (x : ℚ) : (piSaQ k x : ℝ) = piSa k (x : ℝ) := by
  unfold piSaQ piSa; push_cast; rfl

lemma piSbQ_cast (k : ℕ) (x : ℚ) : (piSbQ k x : ℝ) = piSb k (x : ℝ) := by
  unfold piSbQ piSb; push_cast; rfl

lemma piDerivQ_cast (k : ℕ) {x : ℚ} (hx : x ≠ 0) : (piDerivQ k x : ℝ) = piDeriv k (x : ℝ) := by
  unfold piDerivQ piDeriv
  simp only [hx, ↓reduceIte]
  push_cast [piQ_cast, piSaQ_cast]; rfl

lemma piSplineKubQ_cast (k : ℕ) (x0 x1 : ℚ) :
    (piSplineKubQ k x0 x1 : ℝ) = piSplineKub k (x0 : ℝ) (x1 : ℝ) := by
  unfold piSplineKubQ piSplineKub
  push_cast [piQ_cast, piSaQ_cast, piSbQ_cast]; rfl

lemma gPiSplineQ_cast (k : ℕ) {x0 x1 x : ℚ} (hx0 : 0 < x0) :
    (gPiSplineQ k x0 x1 x : ℝ) = gPiSpline k (x0 : ℝ) (x1 : ℝ) (x : ℝ) := by
  unfold gPiSplineQ gPiSpline
  have hx0_ne : x0 ≠ 0 := ne_of_gt hx0
  by_cases h1 : x ≤ x0
  · have h1R : (x : ℝ) ≤ (x0 : ℝ) := by exact_mod_cast h1
    simp only [h1, h1R, ↓reduceIte, piQ_cast]
  · have h1R : ¬ (x : ℝ) ≤ (x0 : ℝ) := by exact_mod_cast h1
    by_cases h2 : x ≤ x1
    · have h2R : (x : ℝ) ≤ (x1 : ℝ) := by exact_mod_cast h2
      simp only [h1, h1R, h2, h2R, ↓reduceIte]
      push_cast [piQ_cast, piDerivQ_cast k hx0_ne, piSplineKubQ_cast]; rfl
    · have h2R : ¬ (x : ℝ) ≤ (x1 : ℝ) := by exact_mod_cast h2
      simp only [h1, h1R, h2, h2R, ↓reduceIte]
      push_cast [piQ_cast, piDerivQ_cast k hx0_ne, piSplineKubQ_cast]; rfl

lemma gPiSplineDerivQ_cast (k : ℕ) {x0 x1 x : ℚ} (hx0 : 0 < x0) (hx : x ≠ 0) :
    (gPiSplineDerivQ k x0 x1 x : ℝ) = gPiSplineDeriv k (x0 : ℝ) (x1 : ℝ) (x : ℝ) := by
  unfold gPiSplineDerivQ gPiSplineDeriv
  have hx0_ne : x0 ≠ 0 := ne_of_gt hx0
  by_cases h1 : x ≤ x0
  · have h1R : (x : ℝ) ≤ (x0 : ℝ) := by exact_mod_cast h1
    simp only [h1, h1R, ↓reduceIte, piDerivQ_cast k hx]
  · have h1R : ¬ (x : ℝ) ≤ (x0 : ℝ) := by exact_mod_cast h1
    by_cases h2 : x ≤ x1
    · have h2R : (x : ℝ) ≤ (x1 : ℝ) := by exact_mod_cast h2
      simp only [h1, h1R, h2, h2R, ↓reduceIte]
      push_cast [piDerivQ_cast k hx0_ne, piSplineKubQ_cast]; rfl
    · have h2R : ¬ (x : ℝ) ≤ (x1 : ℝ) := by exact_mod_cast h2
      simp only [h1, h1R, h2, h2R, ↓reduceIte]
      push_cast [piDerivQ_cast k hx0_ne, piSplineKubQ_cast]; rfl

def lookupMk (k : ℕ) : ℚ :=
  match c1Spline_MBounds.find? (fun p => p.1 == k) with
  | some p => p.2
  | none => 0

def lookupBracket (k : ℕ) : ℚ × ℚ :=
  match c1Spline_inflectionBrackets.find? (fun t => t.1 == k) with
  | some (_, x0, x1) => (x0, x1)
  | none => (1, 2)

def lookupFloor (k : ℕ) : KnotFloor :=
  match amain_knotFloors.find? (fun fl => fl.k == k) with
  | some fl => fl
  | none => { k := k, dC := 0, dd := 0, fee := 0 }

def checkOpen02Splines : Bool :=
  c1Spline_inflectionBrackets.all (fun (k, x0, x1) =>
    let Mk := lookupMk k
    let Kub := piSplineKubQ k x0 x1
    let sk := piDerivQ k x0 + Kub * (x1 - x0)
    decide ((0 : ℚ) < x0) &&
    decide (x0 < x1) &&
    decide ((0 : ℚ) < piSaQ k x0 ^ 2 - piSbQ k x0) &&
    decide (piSaQ k x1 ^ 2 - piSbQ k x1 < 0) &&
    decide ((0 : ℚ) < piSaQ k x0 ^ 2 - piSbQ k x1) &&
    decide (2 * sk + x1 * Kub ≤ Mk))

/-- **OPEN-02 (Kernel-checked)**: All 4 knot inflection brackets & `C^1` quadratic-bridge ceiling checks. -/
theorem open02_splines_ok : checkOpen02Splines = true := by decide +kernel

/-- Helper: piecewise-differentiable monotonicity with one interior cut point. -/
private lemma monotoneOn_Icc_of_one_cut {f f' : ℝ → ℝ} {a b c : ℝ}
    (hab : a ≤ b) (hf_cont : ContinuousOn f (Icc a b))
    (hL : ∀ x ∈ Ioo a b, x < c → HasDerivAt f (f' x) x ∧ 0 ≤ f' x)
    (hR : ∀ x ∈ Ioo a b, c < x → HasDerivAt f (f' x) x ∧ 0 ≤ f' x) :
    f a ≤ f b := by
  by_cases hc : c ∈ Ioo a b
  · have h1 : MonotoneOn f (Icc a c) := by
      apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc a c)
        (hf_cont.mono (Icc_subset_Icc_right (le_of_lt hc.2)))
      · intro x hx
        have hx' : x ∈ Ioo a c := by rwa [interior_Icc] at hx
        exact (hL x ⟨hx'.1, lt_trans hx'.2 hc.2⟩ hx'.2).1
      · intro x hx
        have hx' : x ∈ Ioo a c := by rwa [interior_Icc] at hx
        exact (hL x ⟨hx'.1, lt_trans hx'.2 hc.2⟩ hx'.2).2
    have h2 : MonotoneOn f (Icc c b) := by
      apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc c b)
        (hf_cont.mono (Icc_subset_Icc_left (le_of_lt hc.1)))
      · intro x hx
        have hx' : x ∈ Ioo c b := by rwa [interior_Icc] at hx
        exact (hR x ⟨lt_trans hc.1 hx'.1, hx'.2⟩ hx'.1).1
      · intro x hx
        have hx' : x ∈ Ioo c b := by rwa [interior_Icc] at hx
        exact (hR x ⟨lt_trans hc.1 hx'.1, hx'.2⟩ hx'.1).2
    exact le_trans (h1 ⟨le_rfl, le_of_lt hc.1⟩ ⟨le_of_lt hc.1, le_rfl⟩ (le_of_lt hc.1))
      (h2 ⟨le_rfl, le_of_lt hc.2⟩ ⟨le_of_lt hc.2, le_rfl⟩ (le_of_lt hc.2))
  · have hno : ∀ x ∈ Ioo a b, x ≠ c := fun x hx heq => hc (heq ▸ hx)
    have hmono : MonotoneOn f (Icc a b) := by
      apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc a b) hf_cont
      · intro x hx
        have hx' : x ∈ Ioo a b := by rwa [interior_Icc] at hx
        rcases lt_or_gt_of_ne (hno x hx') with hlt | hgt
        · exact (hL x hx' hlt).1
        · exact (hR x hx' hgt).1
      · intro x hx
        have hx' : x ∈ Ioo a b := by rwa [interior_Icc] at hx
        rcases lt_or_gt_of_ne (hno x hx') with hlt | hgt
        · exact (hL x hx' hlt).2
        · exact (hR x hx' hgt).2
    exact hmono ⟨le_rfl, hab⟩ ⟨hab, le_rfl⟩ hab

/-- Helper: monotonicity on `Ioo a b` of a continuous function with `f' ≥ 0` outside two cut points `c1 ≤ c2`. -/
private lemma monotoneOn_Ioo_of_two_cuts {f f' : ℝ → ℝ} {a b c1 c2 : ℝ}
    (hf_cont : ContinuousOn f (Ioo a b)) (_hc12 : c1 ≤ c2)
    (h1 : ∀ x ∈ Ioo a b, x < c1 → HasDerivAt f (f' x) x ∧ 0 ≤ f' x)
    (h2 : ∀ x ∈ Ioo a b, c1 < x → x < c2 → HasDerivAt f (f' x) x ∧ 0 ≤ f' x)
    (h3 : ∀ x ∈ Ioo a b, c2 < x → HasDerivAt f (f' x) x ∧ 0 ≤ f' x) :
    MonotoneOn f (Ioo a b) := by
  intro u hu v hv huv
  have hsub : Icc u v ⊆ Ioo a b := fun x hx => ⟨lt_of_lt_of_le hu.1 hx.1, lt_of_le_of_lt hx.2 hv.2⟩
  by_cases hc1 : c1 ∈ Ioo u v
  · have huc1 : f u ≤ f c1 := by
      have hsub1 : Icc u c1 ⊆ Ioo a b := fun x hx => hsub ⟨hx.1, le_trans hx.2 (le_of_lt hc1.2)⟩
      have hmono : MonotoneOn f (Icc u c1) := by
        apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc u c1) (hf_cont.mono hsub1)
        · intro x hx; have hx' : x ∈ Ioo u c1 := by rwa [interior_Icc] at hx
          exact (h1 x (hsub1 (Ioo_subset_Icc_self hx')) hx'.2).1
        · intro x hx; have hx' : x ∈ Ioo u c1 := by rwa [interior_Icc] at hx
          exact (h1 x (hsub1 (Ioo_subset_Icc_self hx')) hx'.2).2
      exact hmono ⟨le_rfl, le_of_lt hc1.1⟩ ⟨le_of_lt hc1.1, le_rfl⟩ (le_of_lt hc1.1)
    have hc1v : f c1 ≤ f v := by
      have hsub2 : Icc c1 v ⊆ Ioo a b := fun x hx => hsub ⟨le_trans (le_of_lt hc1.1) hx.1, hx.2⟩
      exact monotoneOn_Icc_of_one_cut (le_of_lt hc1.2) (hf_cont.mono hsub2)
        (fun x hx hxc2 => h2 x (hsub2 (Ioo_subset_Icc_self hx)) hx.1 hxc2)
        (fun x hx hxc2 => h3 x (hsub2 (Ioo_subset_Icc_self hx)) hxc2)
    exact le_trans huc1 hc1v
  · by_cases hv1 : v ≤ c1
    · have hmono : MonotoneOn f (Icc u v) := by
        apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc u v) (hf_cont.mono hsub)
        · intro x hx; have hx' : x ∈ Ioo u v := by rwa [interior_Icc] at hx
          exact (h1 x (hsub (Ioo_subset_Icc_self hx')) (lt_of_lt_of_le hx'.2 hv1)).1
        · intro x hx; have hx' : x ∈ Ioo u v := by rwa [interior_Icc] at hx
          exact (h1 x (hsub (Ioo_subset_Icc_self hx')) (lt_of_lt_of_le hx'.2 hv1)).2
      exact hmono ⟨le_rfl, huv⟩ ⟨huv, le_rfl⟩ huv
    · have hu1 : c1 ≤ u := by
        by_contra hlt; push Not at hlt; push Not at hv1
        exact hc1 ⟨hlt, hv1⟩
      exact monotoneOn_Icc_of_one_cut huv (hf_cont.mono hsub)
        (fun x hx hxc2 => h2 x (hsub (Ioo_subset_Icc_self hx)) (lt_of_le_of_lt hu1 hx.1) hxc2)
        (fun x hx hxc2 => h3 x (hsub (Ioo_subset_Icc_self hx)) hxc2)

/-- Exact degree-4 cleared curvature lower-bound polynomial for `OPEN-04` (`A01..A09`). -/
def amainPtotalPolyQ (Cc Ch D0 al Bv : ℚ) : RPoly :=
  let c : ℚ := (14 : ℚ) / 5
  let D := [D0, al]
  let D3 := RPoly.mul D (RPoly.mul D D)
  let t1 := RPoly.mul [Cc, Ch] D3
  let t2 := RPoly.smul (2 * c * Bv * Bv) (RPoly.mul [3 * D0 + al, -4 * D0, -2 * al] D)
  let t3 := RPoly.smul (2 * Bv * Bv * (D0 + al) * (2 * D0 + al)) [1, c]
  RPoly.sub (RPoly.add t1 t2) t3

def amainHMax (La : ℚ) : ℚ :=
  if La = 0 then (11 : ℚ) / 40 else min ((11 : ℚ) / 40) (((9 : ℚ) / 7) / La)

def amainTMax (La : ℚ) : ℚ :=
  let hm := amainHMax La
  hm / (1 + ((14 : ℚ) / 5) * hm)

def checkAMainVertex (r : AMainRow) (Lv dv tStar : ℚ) : Bool :=
  let c : ℚ := (14 : ℚ) / 5
  let k := r.k
  let fl := lookupFloor k
  let Mk := lookupMk k
  let (x0, x1) := lookupBracket k
  let Hj := harmonicQ k
  let Kj := KOpenQ k
  let Cfl := CStockQ k - fl.dC
  let dfl := dSlopeQ k - fl.dd
  let muk := earlyMuQ_open k
  let Binf := BloInfQ k
  let hm := amainHMax r.La
  let Tm := amainTMax r.La
  let kt := Kj - dv
  let Bv := Binf - ((7 : ℚ) / 20) * dv
  let Mlo := Cfl - kt
  let Del := Mlo - Bv
  let D0 := Mlo
  let al := dfl * Lv - Bv
  let qv := 2 * r.Lq * Lv - r.Lq * r.Lq
  let Cc := 2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * Lv + ((14 : ℚ) / 9) * muk * qv
  let Ch := ((14 : ℚ) / 9) * muk * qv * (3 * c - 15)
  let hh := tStar / (1 - c * tStar)
  let dhdt := (1 + c * hh) ^ 2
  let x := Lv * hh
  let D := D0 + al * hh
  let A := hh * (kt + Bv) + (1 - 2 * hh) * Bv * (dfl * x + Del) / D
  let Ah := (kt - Bv) + Bv * Bv * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh * hh) / (D * D)
  let gp := gPiSplineQ k x0 x1 x
  let gpp := gPiSplineDerivQ k x0 x1 x
  let Uq := (1 + muk) * x - ((7 : ℚ) / 9) * muk * qv * hh * hh
  let Uqh := (1 + muk) * Lv - ((14 : ℚ) / 9) * muk * qv * hh
  let Fv := A - (1 - 5 * tStar) * Uq - 5 * tStar * (Hj + gp) - fl.fee
  let Fp := Ah * dhdt + 5 * Uq - (1 - 5 * tStar) * Uqh * dhdt - 5 * (Hj + gp) - 5 * tStar * gpp * Lv * dhdt
  let v0 := Fv - tStar * Fp
  let v1 := Fv + (Tm - tStar) * Fp
  decide (0 < hm) &&
  decide (0 < Bv) &&
  decide (0 < Del) &&
  decide (0 < D0) &&
  decide (0 < D0 + al * hm) &&
  decide (0 < tStar) &&
  decide (tStar < Tm) &&
  checkBernsteinPosFast (amainPtotalPolyQ Cc Ch D0 al Bv) 0 hm &&
  decide (0 < v0) &&
  decide (0 < v1)

def checkAMainRow (r : AMainRow) : Bool :=
  let Hj := harmonicQ r.k
  let dEx (L : ℚ) := Hj / (L + Hj)
  let dTn (L : ℚ) := dEx r.Lk - (Hj / (r.Lk + Hj) ^ 2) * (L - r.Lk)
  match r.tStars with
  | [t0, t1, t2, t3] =>
      decide (0 ≤ r.La) &&
      decide (r.La < r.Lb) &&
      decide (r.La ≤ r.Lk) &&
      decide (r.Lk ≤ r.Lb) &&
      checkAMainVertex r r.La (dEx r.La) t0 &&
      checkAMainVertex r r.Lb (dEx r.Lb) t1 &&
      checkAMainVertex r r.La (dTn r.La) t2 &&
      checkAMainVertex r r.Lb (dTn r.Lb) t3
  | _ => false

def checkOpen04All : Bool :=
  amain_rows.all checkAMainRow &&
  amain_knots.all (fun k =>
    let ivs := (amain_rows.filter (fun r => r.k == k)).map (fun r => (r.La, r.Lb))
    checkPartition ivs 0 10)

/-- **OPEN-04 (Kernel-checked)**: All 9 A-Main rows (`A01..A09`, 36 vertex curves) pass
    Deg-4 fast integer Bernstein curvature positivity + 1-point tangent positivity + `[0, 10]` partition! -/
theorem open04_all_ok : checkOpen04All = true := by decide +kernel

/-- Real-valued vertex curve `F_v(t)` for `OPEN-04`. -/
def amainVertexF (k : ℕ) (x0 x1 Cfl dfl feek Lv dv qv t : ℝ) : ℝ :=
  let c : ℝ := 14 / 5
  let h := t / (1 - c * t)
  let Hj := harmonic k
  let kt := KOpen k - dv
  let Bv := BloInf k - (7 / 20 : ℝ) * dv
  let D0 := Cfl - kt
  let al := dfl * Lv - Bv
  let muk := earlyMu k
  (1 - h) * Bv + h * kt - Bv ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h) -
    (1 - 5 * t) * ((1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * qv * h ^ 2) -
    5 * t * (Hj + gPiSpline k x0 x1 (h * Lv)) - feek

private lemma amain_curv_id_pos (c kt Bv D0 al muk qv Lv Mk h gp' gpp : ℝ)
    (h1pch : 1 + c * h ≠ 0) (hD : D0 + al * h ≠ 0) :
    let t := h / (1 + c * h)
    let Cc := 2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * Lv + (14 / 9 : ℝ) * muk * qv
    let Ch := (14 / 9 : ℝ) * muk * qv * (3 * c - 15)
    ((-2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / (D0 + al * h) ^ 3) * (1 + c * h) ^ 2 * (1 + c * h) ^ 2 +
      ((kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2) *
        (2 * c * (1 + c * h) ^ 3) +
      5 * (((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) * (1 + c * h) ^ 2) -
      ((-5 * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) +
        (1 - 5 * t) * (-((14 / 9 : ℝ) * muk * qv) * (1 + c * h) ^ 2)) * (1 + c * h) ^ 2 +
        (1 - 5 * t) * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) * (2 * c * (1 + c * h) ^ 3)) -
      5 * (gp' * ((1 + c * h) ^ 2 * Lv)) -
      (((5 * gp' + 5 * t * (gpp * ((1 + c * h) ^ 2 * Lv))) * Lv) * (1 + c * h) ^ 2 +
        (5 * t * gp' * Lv) * (2 * c * (1 + c * h) ^ 3))) =
    (1 + c * h) ^ 3 / (D0 + al * h) ^ 3 *
      ((Cc + Ch * h) * (D0 + al * h) ^ 3 +
       2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) * (D0 + al * h) -
       2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * h)) +
    5 * Lv * (1 + c * h) ^ 3 * (Mk - (2 * gp' + (h * Lv) * gpp)) := by
  intro t Cc Ch
  set q := 1 + c * h
  set D := D0 + al * h
  have hqt : t * q = h := div_mul_cancel₀ h h1pch
  have h1m5t : (1 - 5 * t) * q = q - 5 * h := by rw [sub_mul, one_mul, mul_assoc, hqt]
  have hsub1 : (1 - 5 * t) * (-((14 / 9 : ℝ) * muk * qv) * q ^ 2) =
      -((14 / 9 : ℝ) * muk * qv) * (q - 5 * h) * q := by
    rw [show (1 - 5 * t) * (-((14 / 9 : ℝ) * muk * qv) * q ^ 2) =
      -((14 / 9 : ℝ) * muk * qv) * ((1 - 5 * t) * q) * q by ring, h1m5t]
  have hsub2 : (1 - 5 * t) * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) * (2 * c * q ^ 3) =
      ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) * (2 * c * (q - 5 * h) * q ^ 2) := by
    rw [show (1 - 5 * t) * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) * (2 * c * q ^ 3) =
      ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h) * (2 * c * ((1 - 5 * t) * q) * q ^ 2) by ring, h1m5t]
  have hsub3 : 5 * t * (gpp * (q ^ 2 * Lv)) = 5 * h * gpp * q * Lv := by
    rw [show 5 * t * (gpp * (q ^ 2 * Lv)) = 5 * (t * q) * gpp * q * Lv by ring, hqt]
  have hsub4 : 5 * t * gp' * Lv * (2 * c * q ^ 3) = 5 * h * gp' * Lv * (2 * c * q ^ 2) := by
    rw [show 5 * t * gp' * Lv * (2 * c * q ^ 3) = 5 * (t * q) * gp' * Lv * (2 * c * q ^ 2) by ring, hqt]
  rw [hsub1, hsub2, hsub3, hsub4]
  have hD3 : D ^ 3 ≠ 0 := pow_ne_zero 3 hD
  have hD2 : D ^ 2 ≠ 0 := pow_ne_zero 2 hD
  apply mul_right_cancel₀ hD3
  have hd1 : -2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / D ^ 3 * q ^ 2 * q ^ 2 * D ^ 3 =
      -2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * q ^ 4 := by
    rw [show -2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / D ^ 3 * q ^ 2 * q ^ 2 * D ^ 3 =
      (-2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / D ^ 3 * D ^ 3) * q ^ 4 by ring,
      div_mul_cancel₀ _ hD3]
  have hd2 : (kt - Bv + Bv ^ 2 * (3 * D0 + al - 4 * D0 * h - 2 * al * h ^ 2) / D ^ 2) *
      (2 * c * q ^ 3) * D ^ 3 =
      ((kt - Bv) * D ^ 3 + Bv ^ 2 * (3 * D0 + al - 4 * D0 * h - 2 * al * h ^ 2) * D) * (2 * c * q ^ 3) := by
    rw [add_mul, add_mul,
      show Bv ^ 2 * (3 * D0 + al - 4 * D0 * h - 2 * al * h ^ 2) / D ^ 2 * (2 * c * q ^ 3) * D ^ 3 =
        (Bv ^ 2 * (3 * D0 + al - 4 * D0 * h - 2 * al * h ^ 2) / D ^ 2 * D ^ 2) * D * (2 * c * q ^ 3) by ring,
      div_mul_cancel₀ _ hD2]; ring
  have hdR : q ^ 3 / D ^ 3 *
      ((Cc + Ch * h) * D ^ 3 +
       2 * c * Bv ^ 2 * (3 * D0 + al - 4 * D0 * h - 2 * al * h ^ 2) * D -
       2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * q) * D ^ 3 =
      q ^ 3 * ((Cc + Ch * h) * D ^ 3 +
       2 * c * Bv ^ 2 * (3 * D0 + al - 4 * D0 * h - 2 * al * h ^ 2) * D -
       2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * q) := by
    rw [mul_right_comm, div_mul_cancel₀ _ hD3]
  rw [sub_mul _ _ (D ^ 3), sub_mul _ _ (D ^ 3), sub_mul _ _ (D ^ 3),
    add_mul _ _ (D ^ 3), add_mul _ _ (D ^ 3), add_mul _ _ (D ^ 3), hd1, hd2]
  conv_rhs => rw [add_mul _ _ (D ^ 3), hdR]
  simp only [Cc, Ch, q, D]
  ring

private lemma amain_curv_id_zero (c kt Bv D0 al muk qv Mk h : ℝ)
    (h1pch : 1 + c * h ≠ 0) (hD : D0 + al * h ≠ 0) :
    let t := h / (1 + c * h)
    let Cc := 2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * (0 : ℝ) + (14 / 9 : ℝ) * muk * qv
    let Ch := (14 / 9 : ℝ) * muk * qv * (3 * c - 15)
    ((-2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / (D0 + al * h) ^ 3) * (1 + c * h) ^ 2 * (1 + c * h) ^ 2 +
      ((kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2) *
        (2 * c * (1 + c * h) ^ 3) +
      5 * (((1 + muk) * (0 : ℝ) - (14 / 9 : ℝ) * muk * qv * h) * (1 + c * h) ^ 2) -
      ((-5 * ((1 + muk) * (0 : ℝ) - (14 / 9 : ℝ) * muk * qv * h) +
        (1 - 5 * t) * (-((14 / 9 : ℝ) * muk * qv) * (1 + c * h) ^ 2)) * (1 + c * h) ^ 2 +
        (1 - 5 * t) * ((1 + muk) * (0 : ℝ) - (14 / 9 : ℝ) * muk * qv * h) * (2 * c * (1 + c * h) ^ 3)) - 0 - 0) =
    (1 + c * h) ^ 3 / (D0 + al * h) ^ 3 *
      ((Cc + Ch * h) * (D0 + al * h) ^ 3 +
       2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) * (D0 + al * h) -
       2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * h)) := by
  have hpos := amain_curv_id_pos c kt Bv D0 al muk qv 0 Mk h 0 0 h1pch hD
  dsimp only [] at hpos ⊢
  rw [show (5 : ℝ) * (0 * ((1 + c * h) ^ 2 * 0)) = 0 by ring,
    show (((5 : ℝ) * 0 + 5 * (h / (1 + c * h)) * (0 * ((1 + c * h) ^ 2 * 0))) * 0) * (1 + c * h) ^ 2 +
      5 * (h / (1 + c * h)) * 0 * 0 * (2 * c * (1 + c * h) ^ 3) = 0 by ring,
    show (5 : ℝ) * 0 * (1 + c * h) ^ 3 * (Mk - (2 * 0 + h * 0 * 0)) = 0 by ring, add_zero] at hpos
  exact hpos

private lemma gPiSplineDeriv_continuousOn_Ioi {k : ℕ} {x0 x1 : ℝ}
    (hx0 : 0 < x0) (h01 : x0 < x1) :
    ContinuousOn (gPiSplineDeriv k x0 x1) (Ioi 0) := by
  intro u hu
  by_cases hlt0 : u < x0
  · have hev : gPiSplineDeriv k x0 x1 =ᶠ[nhds u] piDeriv k :=
      Filter.mem_of_superset (Iio_mem_nhds hlt0) (fun s hs => by
        have hs' : s < x0 := hs
        simp [gPiSplineDeriv, le_of_lt hs'])
    exact (hasDerivAt_piDeriv k hu).continuousAt.congr hev.symm |>.continuousWithinAt
  · by_cases heq0 : u = x0
    · subst heq0
      have hL : ContinuousWithinAt (gPiSplineDeriv k u x1) (Iic u) u := by
        have h1 := (hasDerivAt_piDeriv k hu).continuousAt.continuousWithinAt (s := Iic u)
        exact h1.congr (fun s hs => by simp [gPiSplineDeriv, show s ≤ u from hs]) (by simp [gPiSplineDeriv])
      have hR : ContinuousWithinAt (gPiSplineDeriv k u x1) (Ici u) u := by
        have h1 : ContinuousWithinAt (fun s => piDeriv k u + piSplineKub k u x1 * (s - u)) (Ici u) u :=
          (continuous_const.add (continuous_const.mul (continuous_id.sub continuous_const))).continuousAt.continuousWithinAt
        have hev : gPiSplineDeriv k u x1 =ᶠ[nhdsWithin u (Ici u)]
            (fun s => piDeriv k u + piSplineKub k u x1 * (s - u)) := by
          filter_upwards [inter_mem_nhdsWithin (Ici u) (Iio_mem_nhds h01)] with s hs
          have hs2 : s < x1 := hs.2
          by_cases hsu : s ≤ u
          · have : s = u := le_antisymm hsu hs.1; subst this; simp [gPiSplineDeriv]
          · simp [gPiSplineDeriv, hsu, le_of_lt hs2]
        exact h1.congr_of_eventuallyEq hev (by simp [gPiSplineDeriv])
      have hjoin := hL.union hR
      rw [Iic_union_Ici, continuousWithinAt_univ] at hjoin
      exact hjoin.continuousWithinAt
    · have hgt0 : x0 < u := lt_of_le_of_ne (not_lt.mp hlt0) (Ne.symm heq0)
      by_cases hlt1 : u < x1
      · have hev : gPiSplineDeriv k x0 x1 =ᶠ[nhds u]
            (fun s => piDeriv k x0 + piSplineKub k x0 x1 * (s - x0)) := by
          filter_upwards [Ioo_mem_nhds hgt0 hlt1] with s hs
          simp [gPiSplineDeriv, not_le.mpr hs.1, le_of_lt hs.2]
        exact ((continuous_const.add (continuous_const.mul (continuous_id.sub continuous_const))).continuousAt.congr
          hev.symm).continuousWithinAt
      · by_cases heq1 : u = x1
        · subst heq1
          have hL : ContinuousWithinAt (gPiSplineDeriv k x0 u) (Iic u) u := by
            have h1 : ContinuousWithinAt (fun s => piDeriv k x0 + piSplineKub k x0 u * (s - x0)) (Iic u) u :=
              (continuous_const.add (continuous_const.mul (continuous_id.sub continuous_const))).continuousAt.continuousWithinAt
            have hev : gPiSplineDeriv k x0 u =ᶠ[nhdsWithin u (Iic u)]
                (fun s => piDeriv k x0 + piSplineKub k x0 u * (s - x0)) := by
              filter_upwards [inter_mem_nhdsWithin (Iic u) (Ioi_mem_nhds h01)] with s hs
              have hs1 : s ≤ u := hs.1
              have hs2 : x0 < s := hs.2
              simp [gPiSplineDeriv, not_le.mpr hs2, hs1]
            exact h1.congr_of_eventuallyEq hev (by simp [gPiSplineDeriv, not_le.mpr h01])
          have hR : ContinuousWithinAt (gPiSplineDeriv k x0 u) (Ici u) u := by
            have h1 : ContinuousWithinAt (fun _ : ℝ => piDeriv k x0 + piSplineKub k x0 u * (u - x0)) (Ici u) u :=
              continuousWithinAt_const
            have hev : gPiSplineDeriv k x0 u =ᶠ[nhdsWithin u (Ici u)]
                (fun _ => piDeriv k x0 + piSplineKub k x0 u * (u - x0)) := by
              filter_upwards [self_mem_nhdsWithin] with s hs
              have hs' : u ≤ s := hs
              by_cases hsu : s ≤ u
              · have : s = u := le_antisymm hsu hs'; subst this; simp [gPiSplineDeriv, not_le.mpr h01]
              · simp [gPiSplineDeriv, not_le.mpr (lt_of_lt_of_le h01 hs'), hsu]
            exact h1.congr_of_eventuallyEq hev (by simp [gPiSplineDeriv, not_le.mpr h01])
          have hjoin := hL.union hR
          rw [Iic_union_Ici, continuousWithinAt_univ] at hjoin
          exact hjoin.continuousWithinAt
        · have hgt1 : x1 < u := lt_of_le_of_ne (not_lt.mp hlt1) (Ne.symm heq1)
          have hev : gPiSplineDeriv k x0 x1 =ᶠ[nhds u]
              (fun _ => piDeriv k x0 + piSplineKub k x0 x1 * (x1 - x0)) := by
            filter_upwards [Ioi_mem_nhds hgt1] with s hs
            have hs' : x1 < s := hs
            simp [gPiSplineDeriv, not_le.mpr (lt_trans h01 hs'), not_le.mpr hs']
          exact (continuousAt_const.congr hev.symm).continuousWithinAt

private lemma gPiSpline_continuousOn_Ici {k : ℕ} {x0 x1 : ℝ}
    (hx0 : 0 < x0) (h01 : x0 < x1) :
    ContinuousOn (gPiSpline k x0 x1) (Ici 0) := by
  intro u hu
  have hu' : (0 : ℝ) ≤ u := hu
  rcases eq_or_lt_of_le hu' with rfl | hpos
  · have hcont_pi : ContinuousOn (piFun k) (Ici 0) := by
      unfold piFun
      refine continuousOn_finset_prod' _ (fun i _ => ?_)
      refine ContinuousOn.div (continuousOn_const.mul continuousOn_id)
        (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
        (fun s hs => ne_of_gt (add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (Nat.cast_nonneg _) hs)))
    have hev : gPiSpline k x0 x1 =ᶠ[nhdsWithin 0 (Ici 0)] piFun k := by
      filter_upwards [inter_mem_nhdsWithin (Ici 0) (Iio_mem_nhds hx0)] with s hs
      have hs2 : s < x0 := hs.2
      simp [gPiSpline, le_of_lt hs2]
    exact (hcont_pi 0 self_mem_Ici).congr_of_eventuallyEq hev (by simp [gPiSpline, le_of_lt hx0])
  · exact (hasDerivAt_gPiSpline hx0 h01 hpos).continuousAt.continuousWithinAt

private lemma evalRPoly_amainPtotalPolyQ (Cc Ch D0 al Bv : ℚ) (h : ℝ) :
    evalRPoly (amainPtotalPolyQ Cc Ch D0 al Bv) h =
      ((Cc : ℝ) + (Ch : ℝ) * h) * ((D0 : ℝ) + (al : ℝ) * h) ^ 3 +
      2 * (14 / 5 : ℝ) * (Bv : ℝ) ^ 2 *
        ((3 * (D0 : ℝ) + (al : ℝ)) - 4 * (D0 : ℝ) * h - 2 * (al : ℝ) * h ^ 2) *
        ((D0 : ℝ) + (al : ℝ) * h) -
      2 * (Bv : ℝ) ^ 2 * ((D0 : ℝ) + (al : ℝ)) * (2 * (D0 : ℝ) + (al : ℝ)) *
        (1 + (14 / 5 : ℝ) * h) := by
  unfold amainPtotalPolyQ
  rw [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_mul, evalRPoly_mul,
    evalRPoly_smul, evalRPoly_mul, evalRPoly_smul]
  simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_mul,
    Rat.cast_div, Rat.cast_neg, Rat.cast_one, Rat.cast_ofNat]
  ring

private def amainCoreF (k : ℕ) (x0 x1 Hj kt Bv D0 al muk qv Lv feek t : ℝ) : ℝ :=
  let h := t / (1 - (14 / 5 : ℝ) * t)
  (1 - h) * Bv + h * kt - Bv ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h) -
    (1 - 5 * t) * ((1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * qv * h ^ 2) -
    5 * t * (Hj + gPiSpline k x0 x1 (h * Lv)) - feek

private def amainCoreFp (k : ℕ) (x0 x1 Hj kt Bv D0 al muk qv Lv t : ℝ) : ℝ :=
  let h := t / (1 - (14 / 5 : ℝ) * t)
  let dhdt := (1 + (14 / 5 : ℝ) * h) ^ 2
  let D := D0 + al * h
  let Ah := (kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / D ^ 2
  let Uq := (1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * qv * h ^ 2
  let Uqh := (1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * h
  Ah * dhdt + 5 * Uq - (1 - 5 * t) * Uqh * dhdt - 5 * (Hj + gPiSpline k x0 x1 (h * Lv)) -
    5 * t * gPiSplineDeriv k x0 x1 (h * Lv) * Lv * dhdt

private lemma amainCore_hOf_deriv {t : ℝ} (hden : 1 - (14 / 5 : ℝ) * t ≠ 0) :
    HasDerivAt (fun u : ℝ => u / (1 - (14 / 5 : ℝ) * u))
      ((1 + (14 / 5 : ℝ) * (t / (1 - (14 / 5 : ℝ) * t))) ^ 2) t := by
  have h1 : HasDerivAt (fun u : ℝ => 1 - (14 / 5 : ℝ) * u) (-(14 / 5 : ℝ)) t := by
    have hm : HasDerivAt (fun u : ℝ => (14 / 5 : ℝ) * u) (14 / 5 : ℝ) t := by
      simpa using (hasDerivAt_id t).const_mul (14 / 5 : ℝ)
    simpa using V3.hasDerivAt_const_sub 1 hm
  convert V3.hasDerivAt_div_real (hasDerivAt_id t) h1 hden using 1
  · rfl
  · have hgen : ∀ c0 : ℝ, 1 - c0 * t ≠ 0 →
        (1 + c0 * (t / (1 - c0 * t))) ^ 2 = (1 * (1 - c0 * t) - t * -c0) / (1 - c0 * t) ^ 2 := by
      intro c0 hc; field_simp [hc]; ring
    exact hgen (14 / 5) hden

private lemma amainCoreF_hasDerivAt {k : ℕ} {x0 x1 Hj kt Bv D0 al muk qv Lv feek t : ℝ}
    (hx0 : 0 < x0) (hx01 : x0 < x1) (hLv_nn : 0 ≤ Lv)
    (ht0 : 0 < t) (h1mct : 0 < 1 - (14 / 5 : ℝ) * t)
    (hDne : D0 + al * (t / (1 - (14 / 5 : ℝ) * t)) ≠ 0) :
    HasDerivAt (amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek)
      (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv t) t := by
  let hOf : ℝ → ℝ := fun u => u / (1 - (14 / 5 : ℝ) * u)
  have hh_d : HasDerivAt hOf ((1 + (14 / 5 : ℝ) * hOf t) ^ 2) t := amainCore_hOf_deriv (ne_of_gt h1mct)
  have hA_d : HasDerivAt (fun u =>
      (1 - hOf u) * Bv + hOf u * kt - Bv ^ 2 * (1 - hOf u) * (1 - 2 * hOf u) / (D0 + al * hOf u))
      (((kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hOf t - 2 * al * (hOf t) ^ 2) /
        (D0 + al * hOf t) ^ 2) * (1 + (14 / 5 : ℝ) * hOf t) ^ 2) t := by
    have hAh : HasDerivAt (fun h : ℝ =>
        (1 - h) * Bv + h * kt - Bv ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h))
        ((kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hOf t - 2 * al * (hOf t) ^ 2) /
          (D0 + al * hOf t) ^ 2) (hOf t) := by
      have h1 : HasDerivAt (fun h : ℝ => (1 - h) * Bv + h * kt) (kt - Bv) (hOf t) := by
        have ha := (V3.hasDerivAt_const_sub 1 (hasDerivAt_id (hOf t))).mul_const Bv
        have hb := (hasDerivAt_id (hOf t)).mul_const kt
        convert V3.hasDerivAt_add ha hb using 1
        · rfl
        · ring
      have hD' : HasDerivAt (fun h : ℝ => D0 + al * h) al (hOf t) := by
        simpa using V3.hasDerivAt_const_add D0 ((hasDerivAt_id (hOf t)).const_mul al)
      have hq := (hasDerivAt_u_div_D (D := fun h => D0 + al * h) (D' := fun _ => al) hD' hDne).const_mul (Bv ^ 2)
      convert V3.hasDerivAt_sub h1 hq using 1
      · funext h; ring
      · field_simp [hDne]; ring
    exact hAh.comp t hh_d
  have hU_d : HasDerivAt (fun u =>
      (1 - 5 * u) * ((1 + muk) * (hOf u * Lv) - (7 / 9 : ℝ) * muk * qv * (hOf u) ^ 2))
      (-5 * ((1 + muk) * (hOf t * Lv) - (7 / 9 : ℝ) * muk * qv * (hOf t) ^ 2) +
        (1 - 5 * t) * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hOf t) * (1 + (14 / 5 : ℝ) * hOf t) ^ 2) t := by
    have h1m5 : HasDerivAt (fun u : ℝ => 1 - 5 * u) (-5) t := by
      simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id t).const_mul 5)
    have hUq_h : HasDerivAt (fun h : ℝ => (1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * qv * h ^ 2)
        ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hOf t) (hOf t) := by
      have ha : HasDerivAt (fun h : ℝ => (1 + muk) * (h * Lv)) ((1 + muk) * Lv) (hOf t) := by
        convert ((hasDerivAt_id (hOf t)).mul_const Lv).const_mul (1 + muk) using 1
        · rfl
        · ring
      have hb : HasDerivAt (fun h : ℝ => (7 / 9 : ℝ) * muk * qv * h ^ 2)
          ((14 / 9 : ℝ) * muk * qv * hOf t) (hOf t) := by
        convert ((hasDerivAt_id (hOf t)).pow 2).const_mul ((7 / 9 : ℝ) * muk * qv) using 1
        · rfl
        · simp only [id_eq]; ring
      exact V3.hasDerivAt_sub ha hb
    convert h1m5.mul (hUq_h.comp t hh_d) using 1
    · rfl
    · simp only [Function.comp_apply]; ring
  have hS_d : HasDerivAt (fun u => 5 * u * (Hj + gPiSpline k x0 x1 (hOf u * Lv)))
      (5 * (Hj + gPiSpline k x0 x1 (hOf t * Lv)) +
        5 * t * gPiSplineDeriv k x0 x1 (hOf t * Lv) * Lv * (1 + (14 / 5 : ℝ) * hOf t) ^ 2) t := by
    have h5t : HasDerivAt (fun u : ℝ => 5 * u) 5 t := by simpa using (hasDerivAt_id t).const_mul 5
    rcases eq_or_lt_of_le hLv_nn with hLv0 | hLv_pos
    · have hconst : HasDerivAt (fun u => Hj + gPiSpline k x0 x1 (hOf u * Lv)) 0 t := by
        simp only [← hLv0, mul_zero]; exact hasDerivAt_const t _
      convert h5t.mul hconst using 1
      simp only [← hLv0, mul_zero, zero_mul, add_zero]
    · have hx_pos : 0 < hOf t * Lv := mul_pos (div_pos ht0 h1mct) hLv_pos
      have hg_d := (hasDerivAt_gPiSpline (k := k) hx0 hx01 hx_pos).comp t (hh_d.mul_const Lv)
      convert h5t.mul (V3.hasDerivAt_const_add Hj hg_d) using 1
      · rfl
      · simp only [Function.comp_apply]; ring
  have htot := V3.hasDerivAt_sub_const feek (V3.hasDerivAt_sub (V3.hasDerivAt_sub hA_d hU_d) hS_d)
  convert htot using 1
  · rfl
  · simp only [amainCoreFp, hOf]; ring

private lemma amainCoreFp_step {k : ℕ} {x0 x1 Hj kt Bv D0 al muk qv Lv Mk t gppVal : ℝ}
    (hx0 : 0 < x0) (hx01 : x0 < x1)
    (ht0 : 0 < t) (h1mct : 0 < 1 - (14 / 5 : ℝ) * t)
    (hD_p : 0 < D0 + al * (t / (1 - (14 / 5 : ℝ) * t)))
    (hbern_pos :
      let h := t / (1 - (14 / 5 : ℝ) * t)
      let c : ℝ := 14 / 5
      let Cc := 2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * Lv + (14 / 9 : ℝ) * muk * qv
      let Ch := (14 / 9 : ℝ) * muk * qv * (3 * c - 15)
      0 < (Cc + Ch * h) * (D0 + al * h) ^ 3 +
          2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) * (D0 + al * h) -
          2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * h))
    (hgpp : Lv = 0 ∨ (0 < Lv ∧
      HasDerivAt (gPiSplineDeriv k x0 x1) gppVal ((t / (1 - (14 / 5 : ℝ) * t)) * Lv) ∧
      2 * gPiSplineDeriv k x0 x1 ((t / (1 - (14 / 5 : ℝ) * t)) * Lv) +
        ((t / (1 - (14 / 5 : ℝ) * t)) * Lv) * gppVal ≤ Mk)) :
    ∃ d2 : ℝ, HasDerivAt (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) d2 t ∧ 0 ≤ d2 := by
  let hOf : ℝ → ℝ := fun u => u / (1 - (14 / 5 : ℝ) * u)
  set c : ℝ := 14 / 5
  have hh_d : HasDerivAt hOf ((1 + c * hOf t) ^ 2) t := amainCore_hOf_deriv (ne_of_gt h1mct)
  have hDne : D0 + al * hOf t ≠ 0 := ne_of_gt hD_p
  have hh_pos : 0 < hOf t := div_pos ht0 h1mct
  have h1pch_pos : 0 < 1 + c * hOf t := by positivity
  have hdh_d : HasDerivAt (fun u => (1 + c * hOf u) ^ 2) (2 * c * (1 + c * hOf t) ^ 3) t := by
    have h1 := (V3.hasDerivAt_const_add 1 (hh_d.const_mul c)).pow 2
    convert h1 using 1; ring
  have hAh_d : HasDerivAt (fun u =>
      (kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hOf u - 2 * al * (hOf u) ^ 2) / (D0 + al * hOf u) ^ 2)
      ((-2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / (D0 + al * hOf t) ^ 3) * (1 + c * hOf t) ^ 2) t := by
    have hAh' : HasDerivAt (fun h : ℝ =>
        (kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2)
        (-2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) / (D0 + al * hOf t) ^ 3) (hOf t) := by
      have hnum : HasDerivAt (fun h : ℝ => Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2))
          (Bv ^ 2 * (-4 * D0 - 4 * al * hOf t)) (hOf t) := by
        have h1 : HasDerivAt (fun h : ℝ => (3 * D0 + al) - 4 * D0 * h) (-4 * D0) (hOf t) := by
          simpa using V3.hasDerivAt_const_sub (3 * D0 + al) ((hasDerivAt_id (hOf t)).const_mul (4 * D0))
        have h2 : HasDerivAt (fun h : ℝ => 2 * al * h ^ 2) (4 * al * hOf t) (hOf t) := by
          convert ((hasDerivAt_id (hOf t)).pow 2).const_mul (2 * al) using 1
          · rfl
          · simp only [id_eq]; ring
        exact (V3.hasDerivAt_sub h1 h2).const_mul (Bv ^ 2)
      have hden : HasDerivAt (fun h : ℝ => (D0 + al * h) ^ 2) (2 * (D0 + al * hOf t) * al) (hOf t) := by
        have hd : HasDerivAt (fun h : ℝ => D0 + al * h) al (hOf t) := by
          simpa using V3.hasDerivAt_const_add D0 ((hasDerivAt_id (hOf t)).const_mul al)
        convert hd.pow 2 using 1; ring
      convert V3.hasDerivAt_const_add (kt - Bv) (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hDne)) using 1
      field_simp [hDne]; ring
    exact hAh'.comp t hh_d
  have hUq_d : HasDerivAt (fun u => (1 + muk) * (hOf u * Lv) - (7 / 9 : ℝ) * muk * qv * (hOf u) ^ 2)
      (((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hOf t) * (1 + c * hOf t) ^ 2) t := by
    have h1 : HasDerivAt (fun h : ℝ => (1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * qv * h ^ 2)
        ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hOf t) (hOf t) := by
      have ha : HasDerivAt (fun h : ℝ => (1 + muk) * (h * Lv)) ((1 + muk) * Lv) (hOf t) := by
        convert ((hasDerivAt_id (hOf t)).mul_const Lv).const_mul (1 + muk) using 1
        · rfl
        · ring
      have hb : HasDerivAt (fun h : ℝ => (7 / 9 : ℝ) * muk * qv * h ^ 2) ((14 / 9 : ℝ) * muk * qv * hOf t) (hOf t) := by
        convert ((hasDerivAt_id (hOf t)).pow 2).const_mul ((7 / 9 : ℝ) * muk * qv) using 1
        · rfl
        · simp only [id_eq]; ring
      exact V3.hasDerivAt_sub ha hb
    exact h1.comp t hh_d
  have hUqh_d : HasDerivAt (fun u => (1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hOf u)
      (-((14 / 9 : ℝ) * muk * qv) * (1 + c * hOf t) ^ 2) t := by
    have := V3.hasDerivAt_const_sub ((1 + muk) * Lv) (hh_d.const_mul ((14 / 9 : ℝ) * muk * qv))
    convert this using 1; ring
  have h1m5 : HasDerivAt (fun u : ℝ => 1 - 5 * u) (-5) t := by
    simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id t).const_mul 5)
  have hpart1 := V3.hasDerivAt_add (hAh_d.mul hdh_d) (hUq_d.const_mul 5)
  have hpart2 := (h1m5.mul hUqh_d).mul hdh_d
  set hh : ℝ := hOf t
  have hhh_eq : hOf t = hh := rfl
  have ht_eq : t = hh / (1 + c * hh) := by
    have hgen : ∀ c0 : ℝ, 1 - c0 * t ≠ 0 →
        t = (t / (1 - c0 * t)) / (1 + c0 * (t / (1 - c0 * t))) := by
      intro c0 h1
      have h1p : 1 + c0 * (t / (1 - c0 * t)) = 1 / (1 - c0 * t) := by
        rw [eq_div_iff h1, add_mul, one_mul, mul_assoc, div_mul_cancel₀ _ h1]; ring
      rw [h1p, div_div_div_cancel_right₀ h1, div_one]
    exact hgen c (ne_of_gt h1mct)
  rcases hgpp with hLv0 | ⟨hLv_pos, hg'_d, hcurv⟩
  · have hS1_d : HasDerivAt (fun u => 5 * (Hj + gPiSpline k x0 x1 (hOf u * Lv))) 0 t := by
      simp only [hLv0, mul_zero]; exact hasDerivAt_const t _
    have hS2_d : HasDerivAt (fun u =>
        5 * u * gPiSplineDeriv k x0 x1 (hOf u * Lv) * Lv * (1 + c * hOf u) ^ 2) 0 t := by
      simp only [hLv0, mul_zero, zero_mul]; exact hasDerivAt_const t _
    refine ⟨_, V3.hasDerivAt_sub (V3.hasDerivAt_sub (V3.hasDerivAt_sub hpart1 hpart2) hS1_d) hS2_d, ?_⟩
    have hid := amain_curv_id_zero c kt Bv D0 al muk qv Mk hh (ne_of_gt h1pch_pos) hDne
    dsimp only [Pi.mul_apply] at hid hbern_pos ⊢
    rw [hhh_eq, ht_eq, hLv0, hid]
    rw [hLv0] at hbern_pos
    exact le_of_lt (mul_pos (div_pos (pow_pos h1pch_pos 3) (pow_pos hD_p 3)) hbern_pos)
  · have hx_pos : 0 < hOf t * Lv := mul_pos hh_pos hLv_pos
    have hS1_d : HasDerivAt (fun u => 5 * (Hj + gPiSpline k x0 x1 (hOf u * Lv)))
        (5 * (gPiSplineDeriv k x0 x1 (hh * Lv) * ((1 + c * hh) ^ 2 * Lv))) t := by
      have hg := (hasDerivAt_gPiSpline (k := k) hx0 hx01 hx_pos).comp t (hh_d.mul_const Lv)
      exact (V3.hasDerivAt_const_add Hj hg).const_mul 5
    have h5t : HasDerivAt (fun u : ℝ => 5 * u) 5 t := by simpa using (hasDerivAt_id t).const_mul 5
    have hS2_d : HasDerivAt (fun u =>
        5 * u * gPiSplineDeriv k x0 x1 (hOf u * Lv) * Lv * (1 + c * hOf u) ^ 2)
        (((5 * gPiSplineDeriv k x0 x1 (hh * Lv) +
           5 * t * (gppVal * ((1 + c * hh) ^ 2 * Lv))) * Lv) * (1 + c * hh) ^ 2 +
          (5 * t * gPiSplineDeriv k x0 x1 (hh * Lv) * Lv) * (2 * c * (1 + c * hh) ^ 3)) t := by
      have hg' := hg'_d.comp t (hh_d.mul_const Lv)
      exact ((h5t.mul hg').mul_const Lv).mul hdh_d
    refine ⟨_, V3.hasDerivAt_sub (V3.hasDerivAt_sub (V3.hasDerivAt_sub hpart1 hpart2) hS1_d) hS2_d, ?_⟩
    have hid := amain_curv_id_pos c kt Bv D0 al muk qv Lv Mk hh
      (gPiSplineDeriv k x0 x1 (hh * Lv)) gppVal (ne_of_gt h1pch_pos) hDne
    dsimp only [Pi.mul_apply] at hid hbern_pos ⊢
    rw [hhh_eq, ht_eq, hid]
    have hbern_hh : 0 < ((2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * Lv + (14 / 9 : ℝ) * muk * qv) +
        ((14 / 9 : ℝ) * muk * qv * (3 * c - 15)) * hh) * (D0 + al * hh) ^ 3 +
        2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh ^ 2) * (D0 + al * hh) -
        2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * hh) := hbern_pos
    have hcurv_hh : 2 * gPiSplineDeriv k x0 x1 (hh * Lv) + (hh * Lv) * gppVal ≤ Mk := hcurv
    have ht1 : 0 < (1 + c * hh) ^ 3 / (D0 + al * hh) ^ 3 *
        (((2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * Lv + (14 / 9 : ℝ) * muk * qv) +
          ((14 / 9 : ℝ) * muk * qv * (3 * c - 15)) * hh) * (D0 + al * hh) ^ 3 +
         2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh ^ 2) * (D0 + al * hh) -
         2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * hh)) :=
      mul_pos (div_pos (pow_pos h1pch_pos 3) (pow_pos hD_p 3)) hbern_hh
    have ht2 : 0 ≤ 5 * Lv * (1 + c * hh) ^ 3 *
        (Mk - (2 * gPiSplineDeriv k x0 x1 (hh * Lv) + (hh * Lv) * gppVal)) := by
      have : 0 ≤ Mk - (2 * gPiSplineDeriv k x0 x1 (hh * Lv) + (hh * Lv) * gppVal) := sub_nonneg.mpr hcurv_hh
      positivity
    exact add_nonneg (le_of_lt ht1) ht2

private lemma amain_vertex_pos_core {k : ℕ} {x0 x1 Hj kt Bv D0 al muk qv Lv feek Mk hm Tm tStar : ℝ}
    (hx0 : 0 < x0) (hx01 : x0 < x1) (hKub_pos : 0 < piSplineKub k x0 x1)
    (hceil : 2 * (piDeriv k x0 + piSplineKub k x0 x1 * (x1 - x0)) + x1 * piSplineKub k x0 x1 ≤ Mk)
    (hcurv_lt : ∀ x > 0, 2 * piDeriv k x + x * piDeriv2 k x < Mk)
    (hLv_nn : 0 ≤ Lv) (hhm_pos : 0 < hm) (hTm_eq : Tm = hm / (1 + (14 / 5 : ℝ) * hm))
    (hD0_pos : 0 < D0) (hDhm_pos : 0 < D0 + al * hm)
    (htS_mem : tStar ∈ Ioo (0 : ℝ) Tm)
    (hbern : ∀ h ∈ Icc 0 hm,
      let c : ℝ := 14 / 5
      let Cc := 2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * Mk) * Lv + (14 / 9 : ℝ) * muk * qv
      let Ch := (14 / 9 : ℝ) * muk * qv * (3 * c - 15)
      0 < (Cc + Ch * h) * (D0 + al * h) ^ 3 +
          2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) * (D0 + al * h) -
          2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * h))
    (hv0R : 0 < amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek tStar -
      tStar * amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv tStar)
    (hv1R : 0 < amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek tStar +
      (Tm - tStar) * amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv tStar) :
    ∀ t ∈ Icc (0 : ℝ) Tm, 0 < amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek t := by
  set c : ℝ := 14 / 5
  have hc_pos : 0 < c := by norm_num [c]
  let hOf : ℝ → ℝ := fun u => u / (1 - c * u)
  have hcTm_lt1 : c * Tm < 1 := by
    rw [hTm_eq]
    have hd : 0 < 1 + c * hm := by positivity
    rw [mul_div_assoc', div_lt_one hd]; linarith
  have h1mct_pos : ∀ t ∈ Icc (0 : ℝ) Tm, 0 < 1 - c * t := fun t ht => by nlinarith [ht.2, hcTm_lt1, hc_pos]
  have hOf_bounds : ∀ t ∈ Icc (0 : ℝ) Tm, 0 ≤ hOf t ∧ hOf t ≤ hm := fun t ht => by
    have hden := h1mct_pos t ht
    refine ⟨div_nonneg ht.1 (le_of_lt hden), ?_⟩
    rw [div_le_iff₀ hden]
    have htm : Tm * (1 + c * hm) = hm := by
      rw [hTm_eq]; field_simp [show (1 + c * hm) ≠ 0 by positivity]
    nlinarith [ht.2]
  have hOf_pos : ∀ t ∈ Ioo (0 : ℝ) Tm, 0 < hOf t := fun t ht =>
    div_pos ht.1 (h1mct_pos t (Ioo_subset_Icc_self ht))
  have hD_pos : ∀ t ∈ Icc (0 : ℝ) Tm, 0 < D0 + al * hOf t := fun t ht => by
    obtain ⟨h0, h1⟩ := hOf_bounds t ht
    have hlin : D0 + al * hOf t = (1 - hOf t / hm) * D0 + (hOf t / hm) * (D0 + al * hm) := by
      field_simp [ne_of_gt hhm_pos]; ring
    rw [hlin]
    have θ0 : 0 ≤ hOf t / hm := div_nonneg h0 (le_of_lt hhm_pos)
    have θ1 : 0 ≤ 1 - hOf t / hm := by rw [sub_nonneg, div_le_one hhm_pos]; exact h1
    rcases eq_or_lt_of_le θ0 with hzero | hpos
    · rw [← hzero]; simpa using hD0_pos
    · have t1 : 0 ≤ (1 - hOf t / hm) * D0 := mul_nonneg θ1 (le_of_lt hD0_pos)
      have t2 : 0 < (hOf t / hm) * (D0 + al * hm) := mul_pos hpos hDhm_pos
      linarith
  have hOf_cont : ContinuousOn hOf (Icc 0 Tm) :=
    continuousOn_id.div (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))
      (fun t ht => ne_of_gt (h1mct_pos t ht))
  have hgPi_cont : ContinuousOn (gPiSpline k x0 x1) (Ici 0) := gPiSpline_continuousOn_Ici hx0 hx01
  have hF_cont : ContinuousOn (amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek) (Icc 0 Tm) := by
    have hD_cont : ContinuousOn (fun t => D0 + al * hOf t) (Icc 0 Tm) :=
      continuousOn_const.add (continuousOn_const.mul hOf_cont)
    have hA_cont : ContinuousOn (fun t =>
        (1 - hOf t) * Bv + hOf t * kt - Bv ^ 2 * (1 - hOf t) * (1 - 2 * hOf t) / (D0 + al * hOf t)) (Icc 0 Tm) :=
      (((continuousOn_const.sub hOf_cont).mul continuousOn_const).add (hOf_cont.mul continuousOn_const)).sub
        (((continuousOn_const.mul (continuousOn_const.sub hOf_cont)).mul
          (continuousOn_const.sub (continuousOn_const.mul hOf_cont))).div hD_cont
          (fun t ht => ne_of_gt (hD_pos t ht)))
    have hU_cont : ContinuousOn (fun t =>
        (1 - 5 * t) * ((1 + muk) * (hOf t * Lv) - (7 / 9 : ℝ) * muk * qv * (hOf t) ^ 2)) (Icc 0 Tm) :=
      (continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul
        ((continuousOn_const.mul (hOf_cont.mul continuousOn_const)).sub (continuousOn_const.mul (hOf_cont.pow 2)))
    have hg_comp : ContinuousOn (fun t => gPiSpline k x0 x1 (hOf t * Lv)) (Icc 0 Tm) :=
      hgPi_cont.comp (hOf_cont.mul continuousOn_const) (fun t ht => mul_nonneg (hOf_bounds t ht).1 hLv_nn)
    have hS_cont : ContinuousOn (fun t => 5 * t * (Hj + gPiSpline k x0 x1 (hOf t * Lv))) (Icc 0 Tm) :=
      (continuousOn_const.mul continuousOn_id).mul (continuousOn_const.add hg_comp)
    exact ((hA_cont.sub hU_cont).sub hS_cont).sub continuousOn_const
  have hF_deriv : ∀ t ∈ Ioo (0 : ℝ) Tm,
      HasDerivAt (amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek)
        (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv t) t := fun t ht =>
    amainCoreF_hasDerivAt hx0 hx01 hLv_nn ht.1 (h1mct_pos t (Ioo_subset_Icc_self ht))
      (ne_of_gt (hD_pos t (Ioo_subset_Icc_self ht)))
  have hF'_cont : ContinuousOn (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) (Ioo 0 Tm) := by
    have hOf_c : ContinuousOn hOf (Ioo 0 Tm) := hOf_cont.mono Ioo_subset_Icc_self
    have hD_c : ContinuousOn (fun t => D0 + al * hOf t) (Ioo 0 Tm) :=
      continuousOn_const.add (continuousOn_const.mul hOf_c)
    have hAh_c : ContinuousOn (fun t =>
        (kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hOf t - 2 * al * (hOf t) ^ 2) / (D0 + al * hOf t) ^ 2)
        (Ioo 0 Tm) :=
      continuousOn_const.add
        ((continuousOn_const.mul (((continuousOn_const.sub (continuousOn_const.mul hOf_c)).sub
          (continuousOn_const.mul (hOf_c.pow 2))))).div (hD_c.pow 2)
          (fun t ht => pow_ne_zero 2 (ne_of_gt (hD_pos t (Ioo_subset_Icc_self ht)))))
    have hdh_c : ContinuousOn (fun t => (1 + c * hOf t) ^ 2) (Ioo 0 Tm) :=
      (continuousOn_const.add (continuousOn_const.mul hOf_c)).pow 2
    have hUq_c : ContinuousOn (fun t => (1 + muk) * (hOf t * Lv) - (7 / 9 : ℝ) * muk * qv * (hOf t) ^ 2) (Ioo 0 Tm) :=
      (continuousOn_const.mul (hOf_c.mul continuousOn_const)).sub (continuousOn_const.mul (hOf_c.pow 2))
    have hUqh_c : ContinuousOn (fun t => (1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hOf t) (Ioo 0 Tm) :=
      continuousOn_const.sub (continuousOn_const.mul hOf_c)
    have hg_c : ContinuousOn (fun t => gPiSpline k x0 x1 (hOf t * Lv)) (Ioo 0 Tm) :=
      hgPi_cont.comp (hOf_c.mul continuousOn_const)
        (fun t ht => mul_nonneg (hOf_bounds t (Ioo_subset_Icc_self ht)).1 hLv_nn)
    have hg'_c : ContinuousOn (fun t => gPiSplineDeriv k x0 x1 (hOf t * Lv) * Lv) (Ioo 0 Tm) := by
      rcases eq_or_lt_of_le hLv_nn with hLv0 | hLv_pos
      · simp only [← hLv0, mul_zero]; exact continuousOn_const
      · exact ((gPiSplineDeriv_continuousOn_Ioi hx0 hx01).comp (hOf_c.mul continuousOn_const)
          (fun t ht => mul_pos (hOf_pos t ht) hLv_pos)).mul continuousOn_const
    refine ((((hAh_c.mul hdh_c).add (continuousOn_const.mul hUq_c)).sub
      (((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul hUqh_c).mul hdh_c)).sub
      (continuousOn_const.mul (continuousOn_const.add hg_c))).sub ?_
    exact ((((continuousOn_const (c := (5 : ℝ))).mul continuousOn_id).mul hg'_c).mul hdh_c).congr
      (fun x _ => by simp only [Pi.mul_apply, id_eq]; ring)
  have hF'_mono : MonotoneOn (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) (Ioo 0 Tm) := by
    have hstep : ∀ t ∈ Ioo (0 : ℝ) Tm, ∀ gppVal : ℝ,
        (Lv = 0 ∨ (0 < Lv ∧ HasDerivAt (gPiSplineDeriv k x0 x1) gppVal (hOf t * Lv) ∧
          2 * gPiSplineDeriv k x0 x1 (hOf t * Lv) + (hOf t * Lv) * gppVal ≤ Mk)) →
        ∃ d2 : ℝ, HasDerivAt (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) d2 t ∧ 0 ≤ d2 := fun t ht gppVal hgpp =>
      amainCoreFp_step hx0 hx01 ht.1 (h1mct_pos t (Ioo_subset_Icc_self ht))
        (hD_pos t (Ioo_subset_Icc_self ht)) (hbern (hOf t) (hOf_bounds t (Ioo_subset_Icc_self ht))) hgpp
    rcases eq_or_lt_of_le hLv_nn with hLv0 | hLv_pos
    · refine V3.monotoneOn_of_hasDerivAt_nonneg (f' := fun t =>
        if ht : t ∈ Ioo 0 Tm then (hstep t ht 0 (Or.inl hLv0.symm)).choose else 0) (convex_Ioo 0 Tm) hF'_cont ?_ ?_
      · intro t ht; rw [interior_Ioo] at ht; simp only [ht, ↓reduceDIte]
        exact (hstep t ht 0 (Or.inl hLv0.symm)).choose_spec.1
      · intro t ht; rw [interior_Ioo] at ht; simp only [ht, ↓reduceDIte]
        exact (hstep t ht 0 (Or.inl hLv0.symm)).choose_spec.2
    · set c1 : ℝ := (x0 / Lv) / (1 + c * (x0 / Lv))
      set c2 : ℝ := (x1 / Lv) / (1 + c * (x1 / Lv))
      have hx1_pos : 0 < x1 := lt_trans hx0 hx01
      have hc12 : c1 ≤ c2 := by
        simp only [c1, c2]
        have hd1 : 0 < 1 + c * (x0 / Lv) := by positivity
        have hd2 : 0 < 1 + c * (x1 / Lv) := by positivity
        rw [div_le_div_iff₀ hd1 hd2]
        have hlt : x0 / Lv ≤ x1 / Lv := div_le_div_of_nonneg_right (le_of_lt hx01) (le_of_lt hLv_pos)
        nlinarith
      have hcut_lt : ∀ {t u : ℝ}, t ∈ Ioo (0 : ℝ) Tm → 0 < u →
          t < (u / Lv) / (1 + c * (u / Lv)) → hOf t * Lv < u := by
        intro t u ht hu hlt
        have h1m := h1mct_pos t (Ioo_subset_Icc_self ht)
        have hd : 0 < 1 + c * (u / Lv) := by positivity
        have hmul := (lt_div_iff₀ hd).mp hlt
        have hof : hOf t < u / Lv := by simp only [hOf]; rw [div_lt_iff₀ h1m]; nlinarith
        exact (lt_div_iff₀ hLv_pos).mp hof
      have hcut_gt : ∀ {t u : ℝ}, t ∈ Ioo (0 : ℝ) Tm → 0 < u →
          (u / Lv) / (1 + c * (u / Lv)) < t → u < hOf t * Lv := by
        intro t u ht hu hgt
        have h1m := h1mct_pos t (Ioo_subset_Icc_self ht)
        have hd : 0 < 1 + c * (u / Lv) := by positivity
        have hmul := (div_lt_iff₀ hd).mp hgt
        have hof : u / Lv < hOf t := by simp only [hOf]; rw [lt_div_iff₀ h1m]; nlinarith
        exact (div_lt_iff₀ hLv_pos).mp hof
      have hreg1 : ∀ t, t ∈ Ioo 0 Tm ∧ t < c1 →
          ∃ d2 : ℝ, HasDerivAt (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) d2 t ∧ 0 ≤ d2 := fun t h =>
        hstep t h.1 (piDeriv2 k (hOf t * Lv)) (Or.inr ⟨hLv_pos, by
          have hlt : hOf t * Lv < x0 := hcut_lt h.1 hx0 h.2
          have hev : gPiSplineDeriv k x0 x1 =ᶠ[nhds (hOf t * Lv)] piDeriv k :=
            Filter.mem_of_superset (Iio_mem_nhds hlt) (fun s hs => by
              have hs' : s < x0 := hs
              simp [gPiSplineDeriv, le_of_lt hs'])
          exact (hasDerivAt_piDeriv k (mul_pos (hOf_pos t h.1) hLv_pos)).congr_of_eventuallyEq hev,
          by
            have hlt : hOf t * Lv < x0 := hcut_lt h.1 hx0 h.2
            simp only [gPiSplineDeriv, le_of_lt hlt, ↓reduceIte]
            exact le_of_lt (hcurv_lt _ (mul_pos (hOf_pos t h.1) hLv_pos))⟩)
      have hreg2 : ∀ t, t ∈ Ioo 0 Tm ∧ c1 < t ∧ t < c2 →
          ∃ d2 : ℝ, HasDerivAt (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) d2 t ∧ 0 ≤ d2 := fun t h =>
        hstep t h.1 (piSplineKub k x0 x1) (Or.inr ⟨hLv_pos, by
          have hgt : x0 < hOf t * Lv := hcut_gt h.1 hx0 h.2.1
          have hlt : hOf t * Lv < x1 := hcut_lt h.1 (lt_trans hx0 hx01) h.2.2
          have hev : gPiSplineDeriv k x0 x1 =ᶠ[nhds (hOf t * Lv)]
              (fun s => piDeriv k x0 + piSplineKub k x0 x1 * (s - x0)) := by
            filter_upwards [Ioo_mem_nhds hgt hlt] with s hs
            simp [gPiSplineDeriv, not_le.mpr hs.1, le_of_lt hs.2]
          have hl : HasDerivAt (fun s => piDeriv k x0 + piSplineKub k x0 x1 * (s - x0))
              (piSplineKub k x0 x1) (hOf t * Lv) := by
            simpa using V3.hasDerivAt_const_add (piDeriv k x0)
              ((V3.hasDerivAt_sub_const x0 (hasDerivAt_id _)).const_mul (piSplineKub k x0 x1))
          exact hl.congr_of_eventuallyEq hev,
          by
            have hgt : x0 < hOf t * Lv := hcut_gt h.1 hx0 h.2.1
            have hlt : hOf t * Lv < x1 := hcut_lt h.1 (lt_trans hx0 hx01) h.2.2
            simp only [gPiSplineDeriv, not_le.mpr hgt, le_of_lt hlt, ↓reduceIte]
            nlinarith [hKub_pos, hceil]⟩)
      have hreg3 : ∀ t, t ∈ Ioo 0 Tm ∧ c2 < t →
          ∃ d2 : ℝ, HasDerivAt (amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv) d2 t ∧ 0 ≤ d2 := fun t h =>
        hstep t h.1 0 (Or.inr ⟨hLv_pos, by
          have hgt : x1 < hOf t * Lv := hcut_gt h.1 (lt_trans hx0 hx01) h.2
          have hev : gPiSplineDeriv k x0 x1 =ᶠ[nhds (hOf t * Lv)]
              (fun _ => piDeriv k x0 + piSplineKub k x0 x1 * (x1 - x0)) := by
            filter_upwards [Ioi_mem_nhds hgt] with s hs
            have hs' : x1 < s := hs
            simp [gPiSplineDeriv, not_le.mpr (lt_trans hx01 hs'), not_le.mpr hs']
          exact (hasDerivAt_const _ _).congr_of_eventuallyEq hev,
          by
            have hgt : x1 < hOf t * Lv := hcut_gt h.1 (lt_trans hx0 hx01) h.2
            simp only [gPiSplineDeriv, not_le.mpr (lt_trans hx01 hgt), not_le.mpr hgt, ↓reduceIte, mul_zero, add_zero]
            have : 0 < x1 * piSplineKub k x0 x1 := mul_pos (lt_trans hx0 hx01) hKub_pos
            linarith⟩)
      let F'' : ℝ → ℝ := fun t =>
        if h : t ∈ Ioo 0 Tm ∧ t < c1 then (hreg1 t h).choose
        else if h : t ∈ Ioo 0 Tm ∧ c1 < t ∧ t < c2 then (hreg2 t h).choose
        else if h : t ∈ Ioo 0 Tm ∧ c2 < t then (hreg3 t h).choose
        else 0
      refine monotoneOn_Ioo_of_two_cuts (f' := F'') hF'_cont hc12 ?_ ?_ ?_
      · intro t ht htc1
        simp only [F'']
        rw [dite_eq_left ⟨ht, htc1⟩]
        exact (hreg1 t ⟨ht, htc1⟩).choose_spec
      · intro t ht htc1 htc2
        simp only [F'']
        rw [dite_eq_right (fun h => not_lt.mpr (le_of_lt htc1) h.2), dite_eq_left ⟨ht, htc1, htc2⟩]
        exact (hreg2 t ⟨ht, htc1, htc2⟩).choose_spec
      · intro t ht htc2
        simp only [F'']
        rw [dite_eq_right (fun h => not_lt.mpr (le_trans hc12 (le_of_lt htc2)) h.2),
            dite_eq_right (fun h => not_lt.mpr (le_of_lt htc2) h.2.2),
            dite_eq_left ⟨ht, htc2⟩]
        exact (hreg3 t ⟨ht, htc2⟩).choose_spec
  have htan := V3.tangent_le_of_hasDerivAt_monotoneOn htS_mem hF_cont hF_deriv hF'_mono
  have hTm_pos : 0 < Tm := lt_trans htS_mem.1 htS_mem.2
  intro t ht
  have hle := htan t ht
  have hlin : amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek tStar +
        amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv tStar * (t - tStar) =
      (1 - t / Tm) * (amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek tStar -
        tStar * amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv tStar) +
      (t / Tm) * (amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek tStar +
        (Tm - tStar) * amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv tStar) := by
    field_simp [ne_of_gt hTm_pos]; ring
  have θ0 : 0 ≤ t / Tm := div_nonneg ht.1 (le_of_lt hTm_pos)
  have θ1 : 0 ≤ 1 - t / Tm := by rw [sub_nonneg, div_le_one hTm_pos]; exact ht.2
  have hpos_lin : 0 < amainCoreF k x0 x1 Hj kt Bv D0 al muk qv Lv feek tStar +
      amainCoreFp k x0 x1 Hj kt Bv D0 al muk qv Lv tStar * (t - tStar) := by
    rw [hlin]
    rcases eq_or_lt_of_le θ0 with h0 | hp
    · rw [← h0]; simpa using hv0R
    · have t1 : 0 ≤ (1 - t / Tm) * _ := mul_nonneg θ1 (le_of_lt hv0R)
      have t2 : 0 < (t / Tm) * _ := mul_pos hp hv1R
      linarith
  exact lt_of_lt_of_le hpos_lin hle

private lemma amain_F_alg (Hj kt Bv D0 dfl muk qv Lv feek t hh gp : ℝ)
    (hDne : D0 + (dfl * Lv - Bv) * hh ≠ 0) :
    (hh * (kt + Bv) + (1 - 2 * hh) * Bv * (dfl * (Lv * hh) + (D0 - Bv)) / (D0 + (dfl * Lv - Bv) * hh)) -
      (1 - 5 * t) * ((1 + muk) * (Lv * hh) - (7 / 9 : ℝ) * muk * qv * hh * hh) -
      5 * t * (Hj + gp) - feek =
    ((1 - hh) * Bv + hh * kt - Bv ^ 2 * (1 - hh) * (1 - 2 * hh) / (D0 + (dfl * Lv - Bv) * hh)) -
      (1 - 5 * t) * ((1 + muk) * (hh * Lv) - (7 / 9 : ℝ) * muk * qv * hh ^ 2) -
      5 * t * (Hj + gp) - feek := by
  set D := D0 + (dfl * Lv - Bv) * hh
  have hA : hh * (kt + Bv) + (1 - 2 * hh) * Bv * (dfl * (Lv * hh) + (D0 - Bv)) / D =
      (1 - hh) * Bv + hh * kt - Bv ^ 2 * (1 - hh) * (1 - 2 * hh) / D := by
    apply mul_right_cancel₀ hDne
    rw [add_mul _ _ D, div_mul_cancel₀ _ hDne, sub_mul _ _ D, div_mul_cancel₀ _ hDne]
    simp only [D]; ring
  rw [hA]; ring

private lemma amain_Fp_alg (Hj kt Bv D0 al muk qv Lv t hh gp gpp : ℝ) :
    ((kt - Bv) + Bv * Bv * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh * hh) / ((D0 + al * hh) * (D0 + al * hh))) *
      (1 + (14 / 5 : ℝ) * hh) ^ 2 +
      5 * ((1 + muk) * (Lv * hh) - (7 / 9 : ℝ) * muk * qv * hh * hh) -
      (1 - 5 * t) * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hh) * (1 + (14 / 5 : ℝ) * hh) ^ 2 -
      5 * (Hj + gp) - 5 * t * gpp * Lv * (1 + (14 / 5 : ℝ) * hh) ^ 2 =
    ((kt - Bv) + Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh ^ 2) / (D0 + al * hh) ^ 2) *
      (1 + (14 / 5 : ℝ) * hh) ^ 2 +
      5 * ((1 + muk) * (hh * Lv) - (7 / 9 : ℝ) * muk * qv * hh ^ 2) -
      (1 - 5 * t) * ((1 + muk) * Lv - (14 / 9 : ℝ) * muk * qv * hh) * (1 + (14 / 5 : ℝ) * hh) ^ 2 -
      5 * (Hj + gp) - 5 * t * gpp * Lv * (1 + (14 / 5 : ℝ) * hh) ^ 2 := by
  ring

/-- Soundness of a single `OPEN-04` vertex check: `0 < amainVertexF ... t` for all `t ∈ [0, T_max]`. -/
private lemma amain_vertex_pos {r : AMainRow} {Lv dv tStar : ℚ}
    (hk_mem : r.k ∈ amain_knots)
    (hLv_nn : 0 ≤ Lv)
    (hchk : checkAMainVertex r Lv dv tStar = true) :
    let fl := lookupFloor r.k
    let x0 := (lookupBracket r.k).1
    let x1 := (lookupBracket r.k).2
    let qv : ℝ := 2 * (r.Lq : ℝ) * (Lv : ℝ) - (r.Lq : ℝ) ^ 2
    ∀ t ∈ Icc (0 : ℝ) (amainTMax r.La : ℝ),
      0 < amainVertexF r.k (x0 : ℝ) (x1 : ℝ) (CStock r.k - (fl.dC : ℝ)) (dSlope r.k - (fl.dd : ℝ))
        (fl.fee : ℝ) (Lv : ℝ) (dv : ℝ) qv t := by
  intro fl x0 x1 qv
  set k := r.k
  set x0Q := (lookupBracket k).1
  set x1Q := (lookupBracket k).2
  set MkQ := lookupMk k
  have hknot_data :
      (k, MkQ) ∈ c1Spline_MBounds ∧
      (k, x0Q, x1Q) ∈ c1Spline_inflectionBrackets := by
    simp only [amain_knots, List.mem_cons, List.not_mem_nil, or_false] at hk_mem
    rcases hk_mem with h | h | h | h <;>
      simp [k, h, MkQ, x0Q, x1Q, lookupMk, lookupBracket, c1Spline_MBounds, c1Spline_inflectionBrackets]
  have hsp_chk :
      (0 : ℚ) < x0Q ∧ x0Q < x1Q ∧
      (0 : ℚ) < piSaQ k x0Q ^ 2 - piSbQ k x0Q ∧
      piSaQ k x1Q ^ 2 - piSbQ k x1Q < 0 ∧
      (0 : ℚ) < piSaQ k x0Q ^ 2 - piSbQ k x1Q ∧
      2 * (piDerivQ k x0Q + piSplineKubQ k x0Q x1Q * (x1Q - x0Q)) +
        x1Q * piSplineKubQ k x0Q x1Q ≤ MkQ := by
    have h := List.all_eq_true.mp open02_splines_ok (k, x0Q, x1Q) hknot_data.2
    simp only [Bool.and_eq_true, decide_eq_true_eq] at h
    exact ⟨h.1.1.1.1.1, h.1.1.1.1.2, h.1.1.1.2, h.1.1.2, h.1.2, h.2⟩
  have hx0_pos : (0 : ℝ) < (x0Q : ℝ) := by exact_mod_cast hsp_chk.1
  have hx01 : (x0Q : ℝ) < (x1Q : ℝ) := by exact_mod_cast hsp_chk.2.1
  have hKub_pos : 0 < piSplineKub k (x0Q : ℝ) (x1Q : ℝ) := by
    unfold piSplineKub
    have h1 : 0 < piSa k (x0Q : ℝ) ^ 2 - piSb k (x1Q : ℝ) := by
      have := (Rat.cast_lt (K := ℝ)).mpr hsp_chk.2.2.2.2.1
      simpa [piSaQ_cast, piSbQ_cast] using this
    exact div_pos (mul_pos (piFun_pos (lt_trans hx0_pos hx01)) h1) (sq_pos_of_pos hx0_pos)
  have hceil : 2 * (piDeriv k (x0Q : ℝ) + piSplineKub k (x0Q : ℝ) (x1Q : ℝ) * ((x1Q : ℝ) - (x0Q : ℝ))) +
      (x1Q : ℝ) * piSplineKub k (x0Q : ℝ) (x1Q : ℝ) ≤ (MkQ : ℝ) := by
    have h := (Rat.cast_le (K := ℝ)).mpr hsp_chk.2.2.2.2.2
    simpa [piDerivQ_cast k (ne_of_gt hsp_chk.1), piSplineKubQ_cast] using h
  simp only [checkAMainVertex, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨⟨⟨⟨⟨⟨hhm_pos, hBv_pos⟩, hDel_pos⟩, hD0_pos⟩, hDhm_pos⟩, htS_pos⟩, htS_lt⟩, hbern⟩, hv0_pos⟩, hv1_pos⟩
  set hmQ := amainHMax r.La
  set TmQ := amainTMax r.La
  have hhmR_pos : (0 : ℝ) < (hmQ : ℝ) := by exact_mod_cast hhm_pos
  have hTm_eq : (TmQ : ℝ) = (hmQ : ℝ) / (1 + (14 / 5 : ℝ) * (hmQ : ℝ)) := by
    unfold TmQ amainTMax hmQ; push_cast; rfl
  have htS_mem : (tStar : ℝ) ∈ Ioo (0 : ℝ) (TmQ : ℝ) :=
    ⟨by exact_mod_cast htS_pos, by exact_mod_cast htS_lt⟩
  set Cfl : ℝ := CStock k - (fl.dC : ℝ)
  set dfl : ℝ := dSlope k - (fl.dd : ℝ)
  set Hj : ℝ := harmonic k
  set kt : ℝ := KOpen k - (dv : ℝ)
  set Bv : ℝ := BloInf k - (7 / 20 : ℝ) * (dv : ℝ)
  set D0 : ℝ := Cfl - kt
  set al : ℝ := dfl * (Lv : ℝ) - Bv
  set muk : ℝ := earlyMu k
  have hD0_posR : 0 < D0 := by
    have h := (Rat.cast_lt (K := ℝ)).mpr hD0_pos
    simpa [D0, Cfl, kt, CStockQ_cast, KOpenQ_cast] using h
  have hDhm_posR : 0 < D0 + al * (hmQ : ℝ) := by
    have h := (Rat.cast_lt (K := ℝ)).mpr hDhm_pos
    simpa [D0, al, Cfl, dfl, kt, Bv, CStockQ_cast, dSlopeQ_cast, KOpenQ_cast, BloInfQ_cast] using h
  have hbernR : ∀ h ∈ Icc 0 (hmQ : ℝ),
      let c : ℝ := 14 / 5
      let Cc := 2 * c * (kt - Bv) + (2 * (5 - c) * (1 + muk) - 5 * (MkQ : ℝ)) * (Lv : ℝ) + (14 / 9 : ℝ) * muk * qv
      let Ch := (14 / 9 : ℝ) * muk * qv * (3 * c - 15)
      0 < (Cc + Ch * h) * (D0 + al * h) ^ 3 +
          2 * c * Bv ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) * (D0 + al * h) -
          2 * Bv ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + c * h) := by
    intro h hh
    have hp := bernstein_pos_fast_sound hhm_pos hbern h (by simpa using hh.1) hh.2
    rw [evalRPoly_amainPtotalPolyQ] at hp
    have hq_sq : (r.Lq : ℝ) * (r.Lq : ℝ) = (r.Lq : ℝ) ^ 2 := (sq _).symm
    have hcast : ∀ (a b : ℝ), a = b → 0 < a → 0 < b := fun _ _ heq ha => heq ▸ ha
    refine hcast _ _ ?_ hp
    simp only [Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div, Rat.cast_ofNat, Rat.cast_one,
      KOpenQ_cast, CStockQ_cast, dSlopeQ_cast, BloInfQ_cast, earlyMuQ_open_cast, hq_sq]
    rfl
  have h1mctS : (0 : ℝ) < 1 - (14 / 5 : ℝ) * (tStar : ℝ) := by
    have h1 : (14 / 5 : ℝ) * (TmQ : ℝ) < 1 := by
      rw [hTm_eq]
      have hd : 0 < 1 + (14 / 5 : ℝ) * (hmQ : ℝ) := by positivity
      rw [mul_div_assoc', div_lt_one hd]; linarith
    nlinarith [htS_mem.2]
  have hhh_posQ : 0 < tStar / (1 - ((14 : ℚ) / 5) * tStar) := by
    have hdenQ : (0 : ℚ) < 1 - ((14 : ℚ) / 5) * tStar :=
      (Rat.cast_lt (K := ℝ)).mp (by push_cast; exact h1mctS)
    exact div_pos htS_pos hdenQ
  have hhh_le_hm : (tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ)) ≤ (hmQ : ℝ) := by
    rw [div_le_iff₀ h1mctS]
    have htm : (TmQ : ℝ) * (1 + (14 / 5 : ℝ) * (hmQ : ℝ)) = (hmQ : ℝ) := by
      rw [hTm_eq]; field_simp [show (1 + (14 / 5 : ℝ) * (hmQ : ℝ)) ≠ 0 by positivity]
    nlinarith [htS_mem.2]
  have hD_tStar_pos : 0 < D0 + al * ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) := by
    set hhR := (tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))
    have hhh0 : 0 ≤ hhR := div_nonneg (le_of_lt htS_mem.1) (le_of_lt h1mctS)
    have hlin : D0 + al * hhR = (1 - hhR / (hmQ : ℝ)) * D0 + (hhR / (hmQ : ℝ)) * (D0 + al * (hmQ : ℝ)) := by
      field_simp [ne_of_gt hhmR_pos]; ring
    rw [hlin]
    have θ0 : 0 ≤ hhR / (hmQ : ℝ) := div_nonneg hhh0 (le_of_lt hhmR_pos)
    have θ1 : 0 ≤ 1 - hhR / (hmQ : ℝ) := by rw [sub_nonneg, div_le_one hhmR_pos]; exact hhh_le_hm
    rcases eq_or_lt_of_le θ0 with hzero | hpos
    · rw [← hzero]; simpa using hD0_posR
    · have t1 : 0 ≤ (1 - hhR / (hmQ : ℝ)) * D0 := mul_nonneg θ1 (le_of_lt hD0_posR)
      have t2 : 0 < (hhR / (hmQ : ℝ)) * (D0 + al * (hmQ : ℝ)) := mul_pos hpos hDhm_posR
      linarith
  have hF_tStar_cast :
      (((let hh := tStar / (1 - ((14 : ℚ) / 5) * tStar)
         let HjQ := harmonicQ k
         let ktQ := KOpenQ k - dv
         let BvQ := BloInfQ k - ((7 : ℚ) / 20) * dv
         let MloQ := (CStockQ k - fl.dC) - ktQ
         let DelQ := MloQ - BvQ
         let D0Q := MloQ
         let alQ := (dSlopeQ k - fl.dd) * Lv - BvQ
         let qvQ := 2 * r.Lq * Lv - r.Lq * r.Lq
         let xQ := Lv * hh
         let DQ := D0Q + alQ * hh
         let AQ := hh * (ktQ + BvQ) + (1 - 2 * hh) * BvQ * ((dSlopeQ k - fl.dd) * xQ + DelQ) / DQ
         let gpQ := gPiSplineQ k x0Q x1Q xQ
         let UqQ := (1 + earlyMuQ_open k) * xQ - ((7 : ℚ) / 9) * earlyMuQ_open k * qvQ * hh * hh
         AQ - (1 - 5 * tStar) * UqQ - 5 * tStar * (HjQ + gpQ) - fl.fee) : ℚ) : ℝ) =
      amainCoreF k (x0Q : ℝ) (x1Q : ℝ) Hj kt Bv D0 al muk qv (Lv : ℝ) (fl.fee : ℝ) (tStar : ℝ) := by
    have hq_sq : (r.Lq : ℝ) * (r.Lq : ℝ) = (r.Lq : ℝ) ^ 2 := (sq _).symm
    simp only [Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_div, Rat.cast_ofNat, Rat.cast_one,
      harmonicQ_cast, KOpenQ_cast, CStockQ_cast, dSlopeQ_cast, BloInfQ_cast, earlyMuQ_open_cast,
      gPiSplineQ_cast k hsp_chk.1, hq_sq]
    have hcomm : (Lv : ℝ) * ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) =
        ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ) := mul_comm _ _
    have hgp_eq : gPiSpline k (x0Q : ℝ) (x1Q : ℝ) ((Lv : ℝ) * ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ)))) =
        gPiSpline k (x0Q : ℝ) (x1Q : ℝ) (((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ)) := by
      rw [hcomm]
    rw [hgp_eq]
    unfold amainCoreF; dsimp only []
    exact amain_F_alg Hj kt Bv D0 dfl muk qv (Lv : ℝ) (fl.fee : ℝ) (tStar : ℝ)
      ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ)))
      (gPiSpline k (x0Q : ℝ) (x1Q : ℝ) (((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ)))
      (ne_of_gt hD_tStar_pos)
  have hFp_tStar_cast :
      (((let hh := tStar / (1 - ((14 : ℚ) / 5) * tStar)
         let dhdtQ := (1 + ((14 : ℚ) / 5) * hh) ^ 2
         let HjQ := harmonicQ k
         let ktQ := KOpenQ k - dv
         let BvQ := BloInfQ k - ((7 : ℚ) / 20) * dv
         let D0Q := (CStockQ k - fl.dC) - ktQ
         let alQ := (dSlopeQ k - fl.dd) * Lv - BvQ
         let qvQ := 2 * r.Lq * Lv - r.Lq * r.Lq
         let xQ := Lv * hh
         let DQ := D0Q + alQ * hh
         let AhQ := (ktQ - BvQ) + BvQ * BvQ * ((3 * D0Q + alQ) - 4 * D0Q * hh - 2 * alQ * hh * hh) / (DQ * DQ)
         let gpQ := gPiSplineQ k x0Q x1Q xQ
         let gppQ := gPiSplineDerivQ k x0Q x1Q xQ
         let UqQ := (1 + earlyMuQ_open k) * xQ - ((7 : ℚ) / 9) * earlyMuQ_open k * qvQ * hh * hh
         let UqhQ := (1 + earlyMuQ_open k) * Lv - ((14 : ℚ) / 9) * earlyMuQ_open k * qvQ * hh
         AhQ * dhdtQ + 5 * UqQ - (1 - 5 * tStar) * UqhQ * dhdtQ - 5 * (HjQ + gpQ) - 5 * tStar * gppQ * Lv * dhdtQ) : ℚ) : ℝ) =
      amainCoreFp k (x0Q : ℝ) (x1Q : ℝ) Hj kt Bv D0 al muk qv (Lv : ℝ) (tStar : ℝ) := by
    have hq_sq : (r.Lq : ℝ) * (r.Lq : ℝ) = (r.Lq : ℝ) ^ 2 := (sq _).symm
    have hcomm : (Lv : ℝ) * ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) =
        ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ) := mul_comm _ _
    by_cases hLv0 : Lv = 0
    · simp only [hLv0, mul_zero, zero_mul, Rat.cast_zero, Rat.cast_sub, Rat.cast_add, Rat.cast_mul,
        Rat.cast_div, Rat.cast_pow, Rat.cast_ofNat, Rat.cast_one,
        harmonicQ_cast, KOpenQ_cast, CStockQ_cast, BloInfQ_cast, earlyMuQ_open_cast,
        gPiSplineQ_cast k hsp_chk.1, hq_sq]
      have hLvR : (Lv : ℝ) = 0 := by exact_mod_cast hLv0
      have hal0 : al = 0 - Bv := by simp only [al, hLvR, mul_zero]
      have hqv0 : qv = 0 - (r.Lq : ℝ) ^ 2 := by simp only [qv, hLvR, mul_zero]
      unfold amainCoreFp; dsimp only []
      rw [hal0, hqv0]
      simp only [mul_zero, zero_mul, sub_zero]
      have h0_alg : ∀ (Hj kt Bv D0 muk qv0 t hh gp : ℝ),
          (kt - Bv + Bv * Bv * (3 * D0 + (0 - Bv) - 4 * D0 * hh - 2 * (0 - Bv) * hh * hh) /
            ((D0 + (0 - Bv) * hh) * (D0 + (0 - Bv) * hh))) * (1 + 14 / 5 * hh) ^ 2 +
            5 * (0 - 7 / 9 * muk * qv0 * hh * hh) -
            (1 - 5 * t) * (0 - 14 / 9 * muk * qv0 * hh) * (1 + 14 / 5 * hh) ^ 2 -
            5 * (Hj + gp) =
          (kt - Bv + Bv ^ 2 * (3 * D0 + (0 - Bv) - 4 * D0 * hh - 2 * (0 - Bv) * hh ^ 2) /
            (D0 + (0 - Bv) * hh) ^ 2) * (1 + 14 / 5 * hh) ^ 2 +
            5 * (0 - 7 / 9 * muk * qv0 * hh ^ 2) -
            (1 - 5 * t) * (0 - 14 / 9 * muk * qv0 * hh) * (1 + 14 / 5 * hh) ^ 2 -
            5 * (Hj + gp) := by intros; ring
      exact h0_alg Hj kt Bv D0 muk (0 - (r.Lq : ℝ) ^ 2) (tStar : ℝ)
        ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) (gPiSpline k (x0Q : ℝ) (x1Q : ℝ) 0)
    · have hxQ_ne : Lv * (tStar / (1 - ((14 : ℚ) / 5) * tStar)) ≠ 0 :=
        mul_ne_zero hLv0 (ne_of_gt hhh_posQ)
      simp only [Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_div, Rat.cast_pow,
        Rat.cast_ofNat, Rat.cast_one,
        harmonicQ_cast, KOpenQ_cast, CStockQ_cast, dSlopeQ_cast, BloInfQ_cast, earlyMuQ_open_cast,
        gPiSplineQ_cast k hsp_chk.1, gPiSplineDerivQ_cast k hsp_chk.1 hxQ_ne, hq_sq]
      have hgp_eq : gPiSpline k (x0Q : ℝ) (x1Q : ℝ) ((Lv : ℝ) * ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ)))) =
          gPiSpline k (x0Q : ℝ) (x1Q : ℝ) (((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ)) := by rw [hcomm]
      have hgpp_eq : gPiSplineDeriv k (x0Q : ℝ) (x1Q : ℝ) ((Lv : ℝ) * ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ)))) =
          gPiSplineDeriv k (x0Q : ℝ) (x1Q : ℝ) (((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ)) := by rw [hcomm]
      rw [hgp_eq, hgpp_eq]
      unfold amainCoreFp; dsimp only []
      exact amain_Fp_alg Hj kt Bv D0 al muk qv (Lv : ℝ) (tStar : ℝ)
        ((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ)))
        (gPiSpline k (x0Q : ℝ) (x1Q : ℝ) (((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ)))
        (gPiSplineDeriv k (x0Q : ℝ) (x1Q : ℝ) (((tStar : ℝ) / (1 - (14 / 5 : ℝ) * (tStar : ℝ))) * (Lv : ℝ)))
  have hv0R : 0 < amainCoreF k (x0Q : ℝ) (x1Q : ℝ) Hj kt Bv D0 al muk qv (Lv : ℝ) (fl.fee : ℝ) (tStar : ℝ) -
      (tStar : ℝ) * amainCoreFp k (x0Q : ℝ) (x1Q : ℝ) Hj kt Bv D0 al muk qv (Lv : ℝ) (tStar : ℝ) := by
    have h := (Rat.cast_lt (K := ℝ)).mpr hv0_pos
    rw [Rat.cast_sub, Rat.cast_mul, hF_tStar_cast, hFp_tStar_cast] at h
    simpa using h
  have hv1R : 0 < amainCoreF k (x0Q : ℝ) (x1Q : ℝ) Hj kt Bv D0 al muk qv (Lv : ℝ) (fl.fee : ℝ) (tStar : ℝ) +
      ((TmQ : ℝ) - (tStar : ℝ)) * amainCoreFp k (x0Q : ℝ) (x1Q : ℝ) Hj kt Bv D0 al muk qv (Lv : ℝ) (tStar : ℝ) := by
    have h := (Rat.cast_lt (K := ℝ)).mpr hv1_pos
    rw [Rat.cast_add, Rat.cast_mul, hF_tStar_cast, hFp_tStar_cast, Rat.cast_sub] at h
    simpa using h
  exact amain_vertex_pos_core hx0_pos hx01 hKub_pos hceil
    (fun _ hx => race_curvature_lt_Mk hknot_data.1 hx)
    (by exact_mod_cast hLv_nn) hhmR_pos hTm_eq hD0_posR hDhm_posR htS_mem hbernR hv0R hv1R

private theorem amain_knots_dfl_pos :
    amain_knots.all (fun j => decide ((0 : ℚ) < dSlopeQ j - (lookupFloor j).dd)) = true := by
  decide +kernel

private theorem amain_knots_H_gt_97 :
    amain_knots.all (fun j => decide ((9 : ℚ) / 7 < harmonicQ j)) = true := by
  decide +kernel

private lemma checkAMainVertex_Bv_pos {row : AMainRow} {Lv dv tS : ℚ} {h : ℝ}
    (hk : row.k ∈ amain_knots) (hh0 : 0 < h) (hLv0 : 0 ≤ Lv)
    (hcv : checkAMainVertex row Lv dv tS = true) :
    let fl := lookupFloor row.k
    0 < BloInf row.k - (7 / 20 : ℝ) * (dv : ℝ) ∧
    0 < (dSlope row.k - (fl.dd : ℝ)) * (h * (Lv : ℝ)) +
      ((CStock row.k - (fl.dC : ℝ) - KOpen row.k) - (BloInf row.k - (7 / 20 : ℝ) * (dv : ℝ)) + (dv : ℝ)) := by
  intro fl
  simp only [checkAMainVertex, Bool.and_eq_true, decide_eq_true_eq] at hcv
  have hB : 0 < BloInf row.k - (7 / 20 : ℝ) * (dv : ℝ) := by
    have hR := (Rat.cast_lt (K := ℝ)).mpr hcv.1.1.1.1.1.1.1.1.2
    simpa [BloInfQ_cast] using hR
  have hDel : 0 < (CStock row.k - (fl.dC : ℝ) - KOpen row.k) -
      (BloInf row.k - (7 / 20 : ℝ) * (dv : ℝ)) + (dv : ℝ) := by
    have hR := (Rat.cast_lt (K := ℝ)).mpr hcv.1.1.1.1.1.1.1.2
    have hR' : 0 < (CStock row.k - (fl.dC : ℝ)) - (KOpen row.k - (dv : ℝ)) -
        (BloInf row.k - (7 / 20 : ℝ) * (dv : ℝ)) := by
      simpa [CStockQ_cast, KOpenQ_cast, BloInfQ_cast, fl] using hR
    linarith
  have hdfl_pos : 0 < dSlope row.k - (fl.dd : ℝ) := by
    have hq := of_decide_eq_true (List.all_eq_true.mp amain_knots_dfl_pos row.k hk)
    have hR := (Rat.cast_lt (K := ℝ)).mpr hq
    simpa [dSlopeQ_cast, fl] using hR
  have hLvR : (0 : ℝ) ≤ (Lv : ℝ) := by exact_mod_cast hLv0
  have hterm : 0 ≤ (dSlope row.k - (fl.dd : ℝ)) * (h * (Lv : ℝ)) :=
    mul_nonneg (le_of_lt hdfl_pos) (mul_nonneg (le_of_lt hh0) hLvR)
  exact ⟨hB, by linarith⟩

private lemma Atot_convex_comb {A1 A2 A3 d1 d2 d3 L1 L2 L3 H1 H2 H3 θ w : ℝ}
    (h1 : A1 + d1 = L1 + w * H1) (h2 : A2 + d2 = L2 + w * H2) (h3 : A3 + d3 = L3 + w * H3)
    (hmul : w * ((1 - θ) * H1 + θ * H2) ≤ w * H3)
    (hlin : (1 - θ) * (L1 - d1) + θ * (L2 - d2) = L3 - d3) :
    (1 - θ) * A1 + θ * A2 ≤ A3 := by
  have h1m : (1 - θ) * A1 = (1 - θ) * (L1 - d1) + (1 - θ) * (w * H1) := by
    have : A1 = L1 - d1 + w * H1 := by linarith
    rw [this]; ring
  have h2m : θ * A2 = θ * (L2 - d2) + θ * (w * H2) := by
    have : A2 = L2 - d2 + w * H2 := by linarith
    rw [this]; ring
  have hdist : w * ((1 - θ) * H1 + θ * H2) = (1 - θ) * (w * H1) + θ * (w * H2) := by ring
  linarith

private lemma amainVertexF_alg_eq {K d_fl Binf C_fl fee muk Hj Lq Lv dv h t g : ℝ}
    (hh1 : h ≤ 1 / 2)
    (hB : 0 < Binf - (7 / 20 : ℝ) * dv)
    (hv : 0 < d_fl * (h * Lv) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dv) + dv)) :
    (1 - h) * (Binf - (7 / 20 : ℝ) * dv) + h * (K - dv) -
      (Binf - (7 / 20 : ℝ) * dv) ^ 2 * (1 - h) * (1 - 2 * h) /
        (C_fl - (K - dv) + (d_fl * Lv - (Binf - (7 / 20 : ℝ) * dv)) * h) -
      (1 - 5 * t) * ((1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * (2 * Lq * Lv - Lq ^ 2) * h ^ 2) -
      5 * t * (Hj + g) - fee =
    AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dv) (C_fl - K) dv (h * Lv) h 1 -
      (1 - 5 * t) * ((1 + muk) * (h * Lv) - (7 / 9 : ℝ) * muk * (2 * Lq * Lv - Lq ^ 2) * h ^ 2) -
      5 * t * (Hj + g) - fee := by
  set Bv := Binf - (7 / 20 : ℝ) * dv
  unfold AtotGen
  have hD_pos : 0 < C_fl - (K - dv) + (d_fl * Lv - Bv) * h := by
    have h1mh : 0 < 1 - h := by linarith
    have hrew : C_fl - (K - dv) + (d_fl * Lv - Bv) * h =
        (d_fl * (h * Lv) + ((C_fl - K) - Bv + dv)) + (1 - h) * Bv := by ring
    rw [hrew]; nlinarith
  have hD_ne : C_fl - (K - dv) + (d_fl * Lv - Bv) * h ≠ 0 := ne_of_gt hD_pos
  have hD2 : d_fl * (h * Lv) + ((C_fl - K) - Bv + dv) / 1 + (1 - h) * Bv =
      C_fl - (K - dv) + (d_fl * Lv - Bv) * h := by ring
  rw [hD2]
  set D := C_fl - (K - dv) + (d_fl * Lv - Bv) * h
  have hA : (1 - h) * Bv + h * (K - dv) - Bv ^ 2 * (1 - h) * (1 - 2 * h) / D =
      h * (K - dv + Bv) + (1 - 2 * h) * (Bv * (d_fl * (h * Lv) + (C_fl - K - Bv + dv) / 1) / D) := by
    apply mul_right_cancel₀ hD_ne
    rw [sub_mul _ _ D, div_mul_cancel₀ _ hD_ne, add_mul _ _ D, add_mul _ _ D,
      mul_assoc (1 - 2 * h) _ D, div_mul_cancel₀ _ hD_ne, div_one]
    simp only [D]; ring
  rw [hA]

private lemma amain_Q_le_relaxed {k : ℕ} (hk : k ∈ amain_knots) (hk1 : 1 ≤ k)
    {x0R x1R Lq L h t : ℝ} (hL0 : 0 ≤ L) (hh0 : 0 < h) (hh1 : h ≤ 11 / 40) (hx1 : h * L ≤ 9 / 7)
    (ht_eq : t = h / (1 + (14 / 5 : ℝ) * h))
    (hpi_le : piFun k (h * L) ≤ gPiSpline k x0R x1R (h * L)) :
    QOpen k (h * L) h ≤
      (1 - 5 * t) * ((1 + earlyMu k) * (h * L) - (7 / 9 : ℝ) * earlyMu k * (2 * Lq * L - Lq ^ 2) * h ^ 2) +
      5 * t * (harmonic k + gPiSpline k x0R x1R (h * L)) := by
  have hhL_nn : 0 ≤ h * L := mul_nonneg (le_of_lt hh0) hL0
  have ht0 : 0 ≤ t := by rw [ht_eq]; positivity
  have hφ_le_5t : phi_reset h ≤ 5 * t := by
    have h1 : phi_reset h ≤ 25 * h / (5 + 14 * h) := le_trans (min_le_right _ _) (min_le_right _ _)
    have h2 : 25 * h / (5 + 14 * h) = 5 * t := by
      rw [ht_eq]
      have hd1 : 5 + 14 * h ≠ 0 := by positivity
      have hd2 : 1 + (14 / 5 : ℝ) * h ≠ 0 := by positivity
      field_simp [hd1, hd2]; ring
    linarith
  have h1m5t_nn : 0 ≤ 1 - 5 * t := by
    have ht_cap : t ≤ (11 / 40 : ℝ) / (1 + (14 / 5 : ℝ) * (11 / 40)) := by
      rw [ht_eq]
      have hd1 : 0 < 1 + (14 / 5 : ℝ) * h := by positivity
      have hd2 : 0 < 1 + (14 / 5 : ℝ) * (11 / 40 : ℝ) := by norm_num
      rw [div_le_div_iff₀ hd1 hd2]; linarith
    norm_num at ht_cap; linarith
  have hmu_bounds : 0 ≤ earlyMu k ∧ earlyMu k ≤ 1 := by
    unfold earlyMu
    split_ifs
    · exact ⟨by norm_num, by norm_num⟩
    · have hk1' : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk1
      have h1k_le : 1 / (k : ℝ) ≤ 1 := div_le_one_of_le₀ hk1' (by linarith)
      have h1k_nn : 0 ≤ 1 / (k : ℝ) := by positivity
      exact ⟨pow_nonneg (by linarith) _, pow_le_one₀ (by linarith) (by linarith)⟩
  have hpi_nn : 0 ≤ piFun k (h * L) := by
    unfold piFun; exact Finset.prod_nonneg (fun _ _ => by positivity)
  have hU_lt_H : UOpen k (h * L) ≤ harmonic k + piFun k (h * L) := by
    unfold UOpen
    rw [min_eq_left (by linarith : (7 / 9 : ℝ) * (h * L) ≤ 1)]
    have hH_gt : 9 / 7 < harmonic k := by
      have := of_decide_eq_true (List.all_eq_true.mp amain_knots_H_gt_97 k hk)
      simpa [harmonicQ_cast] using (Rat.cast_lt (K := ℝ)).mpr this
    have hquad : h * L + (1 - (7 / 9 : ℝ) * (h * L)) * (h * L) ≤ 9 / 7 := by
      have : 9 / 7 - (h * L + (1 - (7 / 9 : ℝ) * (h * L)) * (h * L)) = (7 / 9 : ℝ) * (h * L - 9 / 7) ^ 2 := by ring
      nlinarith [sq_nonneg (h * L - 9 / 7)]
    have hmu_term : (1 - (7 / 9 : ℝ) * (h * L)) * earlyMu k * (h * L) ≤ (1 - (7 / 9 : ℝ) * (h * L)) * (h * L) := by
      have h1 := mul_le_mul_of_nonneg_left hmu_bounds.2 (by linarith : 0 ≤ 1 - (7 / 9 : ℝ) * (h * L))
      have h2 := mul_le_mul_of_nonneg_right h1 hhL_nn
      linarith
    have hpi_term : ((7 / 9 : ℝ) * (h * L) - h * L) * piFun k (h * L) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg (by linarith) hpi_nn
    linarith
  have h1 : QOpen k (h * L) h ≤ (1 - 5 * t) * UOpen k (h * L) + 5 * t * (harmonic k + piFun k (h * L)) := by
    unfold QOpen; nlinarith
  have h2 : UOpen k (h * L) ≤ (1 + earlyMu k) * (h * L) - (7 / 9 : ℝ) * earlyMu k * (2 * Lq * L - Lq ^ 2) * h ^ 2 := by
    unfold UOpen
    rw [min_eq_left (by linarith : (7 / 9 : ℝ) * (h * L) ≤ 1)]
    have hLq : 2 * Lq * L - Lq ^ 2 ≤ L ^ 2 := by nlinarith [sq_nonneg (L - Lq)]
    have hq_mul : (7 / 9 : ℝ) * earlyMu k * (2 * Lq * L - Lq ^ 2) * h ^ 2 ≤ (7 / 9 : ℝ) * earlyMu k * (h * L) ^ 2 := by
      have hr : (7 / 9 : ℝ) * earlyMu k * (h * L) ^ 2 = ((7 / 9 : ℝ) * earlyMu k * L ^ 2) * h ^ 2 := by ring
      rw [hr]
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hLq (by linarith [hmu_bounds.1] : 0 ≤ (7 / 9 : ℝ) * earlyMu k))
        (sq_nonneg h)
    have hpi_term : ((7 / 9 : ℝ) * (h * L) - h * L) * piFun k (h * L) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg (by linarith) hpi_nn
    nlinarith
  have hm1 := mul_le_mul_of_nonneg_left h2 h1m5t_nn
  have hm2 := mul_le_mul_of_nonneg_left hpi_le (by linarith : 0 ≤ 5 * t)
  linarith

private lemma amain_line_pos {k : ℕ} {x0R x1R K d_fl Binf C_fl fee muk Hj Lq La Lb dA dB L h t θ : ℝ}
    (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) (ht0 : 0 ≤ t)
    (hLa0 : 0 ≤ La) (hLb0 : 0 ≤ Lb)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) (hL_comb : (1 - θ) * La + θ * Lb = L)
    (hsp_conv : ConvexOn ℝ (Ici (0 : ℝ)) (gPiSpline k x0R x1R))
    (hBA : 0 < Binf - (7 / 20 : ℝ) * dA)
    (hvA : 0 < d_fl * (h * La) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dA) + dA))
    (hBB : 0 < Binf - (7 / 20 : ℝ) * dB)
    (hvB : 0 < d_fl * (h * Lb) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dB) + dB))
    (hFA : 0 < AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dA) (C_fl - K) dA (h * La) h 1 -
      (1 - 5 * t) * ((1 + muk) * (h * La) - (7 / 9 : ℝ) * muk * (2 * Lq * La - Lq ^ 2) * h ^ 2) -
      5 * t * (Hj + gPiSpline k x0R x1R (h * La)) - fee)
    (hFB : 0 < AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dB) (C_fl - K) dB (h * Lb) h 1 -
      (1 - 5 * t) * ((1 + muk) * (h * Lb) - (7 / 9 : ℝ) * muk * (2 * Lq * Lb - Lq ^ 2) * h ^ 2) -
      5 * t * (Hj + gPiSpline k x0R x1R (h * Lb)) - fee) :
    let dL := (1 - θ) * dA + θ * dB
    0 < Binf - (7 / 20 : ℝ) * dL ∧
    0 < d_fl * (h * L) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dL) + dL) ∧
    0 < AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dL) (C_fl - K) dL (h * L) h 1 -
      (1 - 5 * t) * ((1 + muk) * (h * L) - (7 / 9 : ℝ) * muk * (2 * Lq * L - Lq ^ 2) * h ^ 2) -
      5 * t * (Hj + gPiSpline k x0R x1R (h * L)) - fee := by
  intro dL
  have hBL_eq : Binf - (7 / 20 : ℝ) * dL = (1 - θ) * (Binf - (7 / 20 : ℝ) * dA) + θ * (Binf - (7 / 20 : ℝ) * dB) := by
    simp only [dL]; ring
  have hvL_eq : d_fl * (h * L) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dL) + dL) =
      (1 - θ) * (d_fl * (h * La) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dA) + dA)) +
      θ * (d_fl * (h * Lb) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dB) + dB)) := by
    rw [← hL_comb]; simp only [dL]; ring
  have hBL_pos : 0 < Binf - (7 / 20 : ℝ) * dL := by
    rw [hBL_eq]
    rcases eq_or_lt_of_le hθ0 with h0 | hp
    · rw [← h0]; simpa using hBA
    · have t1 : 0 ≤ (1 - θ) * _ := mul_nonneg (by linarith) (le_of_lt hBA)
      have t2 : 0 < θ * _ := mul_pos hp hBB
      linarith
  have hvL_pos : 0 < d_fl * (h * L) + ((C_fl - K) - (Binf - (7 / 20 : ℝ) * dL) + dL) := by
    rw [hvL_eq]
    rcases eq_or_lt_of_le hθ0 with h0 | hp
    · rw [← h0]; simpa using hvA
    · have t1 : 0 ≤ (1 - θ) * _ := mul_nonneg (by linarith) (le_of_lt hvA)
      have t2 : 0 < θ * _ := mul_pos hp hvB
      linarith
  refine ⟨hBL_pos, hvL_pos, ?_⟩
  have hhm := hmOp_joint_concave (c := 1 - h) (by linarith) hBA hvA hBB hvB hθ0 hθ1
  have hAtot_conc :
      (1 - θ) * AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dA) (C_fl - K) dA (h * La) h 1 +
      θ * AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dB) (C_fl - K) dB (h * Lb) h 1 ≤
      AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dL) (C_fl - K) dL (h * L) h 1 := by
    have h1 := AtotGen_harmonic_id K d_fl (Binf - (7 / 20 : ℝ) * dA) (C_fl - K) dA (h * La) h 1
    have h2 := AtotGen_harmonic_id K d_fl (Binf - (7 / 20 : ℝ) * dB) (C_fl - K) dB (h * Lb) h 1
    have h3 := AtotGen_harmonic_id K d_fl (Binf - (7 / 20 : ℝ) * dL) (C_fl - K) dL (h * L) h 1
    simp only [div_one] at h1 h2 h3
    rw [hvL_eq, hBL_eq] at h3
    have hmul := mul_le_mul_of_nonneg_left hhm (by linarith : 0 ≤ 1 - 2 * h)
    have hlin_h : (1 - θ) * (h * (K + (Binf - (7 / 20 : ℝ) * dA)) - h * dA) +
        θ * (h * (K + (Binf - (7 / 20 : ℝ) * dB)) - h * dB) =
        h * (K + ((1 - θ) * (Binf - (7 / 20 : ℝ) * dA) + θ * (Binf - (7 / 20 : ℝ) * dB))) - h * dL := by
      simp only [dL]; ring
    rw [hBL_eq]
    exact Atot_convex_comb h1 h2 h3 hmul hlin_h
  have hg_conv := hsp_conv.2 (show h * La ∈ Set.Ici (0 : ℝ) from mul_nonneg (le_of_lt hh0) hLa0)
    (show h * Lb ∈ Set.Ici (0 : ℝ) from mul_nonneg (le_of_lt hh0) hLb0)
    (by linarith : 0 ≤ 1 - θ) hθ0 (by ring)
  simp only [smul_eq_mul] at hg_conv
  have hcomb_hL : (1 - θ) * (h * La) + θ * (h * Lb) = h * L := by rw [← hL_comb]; ring
  rw [hcomb_hL] at hg_conv
  have h5t_g := mul_le_mul_of_nonneg_left hg_conv (by linarith : 0 ≤ 5 * t)
  have hlin_comb : 0 <
      (1 - θ) * (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dA) (C_fl - K) dA (h * La) h 1 -
        (1 - 5 * t) * ((1 + muk) * (h * La) - (7 / 9 : ℝ) * muk * (2 * Lq * La - Lq ^ 2) * h ^ 2) -
        5 * t * (Hj + gPiSpline k x0R x1R (h * La)) - fee) +
      θ * (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dB) (C_fl - K) dB (h * Lb) h 1 -
        (1 - 5 * t) * ((1 + muk) * (h * Lb) - (7 / 9 : ℝ) * muk * (2 * Lq * Lb - Lq ^ 2) * h ^ 2) -
        5 * t * (Hj + gPiSpline k x0R x1R (h * Lb)) - fee) := by
    rcases eq_or_lt_of_le hθ0 with h0 | hp
    · rw [← h0]; simpa using hFA
    · have t1 : 0 ≤ (1 - θ) * _ := mul_nonneg (by linarith) (le_of_lt hFA)
      have t2 : 0 < θ * _ := mul_pos hp hFB
      linarith
  have hUq_aff :
      (1 - θ) * ((1 - 5 * t) * ((1 + muk) * (h * La) - (7 / 9 : ℝ) * muk * (2 * Lq * La - Lq ^ 2) * h ^ 2)) +
      θ * ((1 - 5 * t) * ((1 + muk) * (h * Lb) - (7 / 9 : ℝ) * muk * (2 * Lq * Lb - Lq ^ 2) * h ^ 2)) =
      (1 - 5 * t) * ((1 + muk) * (h * L) - (7 / 9 : ℝ) * muk * (2 * Lq * L - Lq ^ 2) * h ^ 2) := by
    rw [← hL_comb]; ring
  linarith

private lemma amain_delta_concave {K d_fl Binf M0fl dTn dCh δ x h : ℝ}
    (hh1 : h ≤ 1 / 2) (hd_lo : dTn ≤ δ) (hd_hi : δ ≤ dCh)
    (hB_tn : 0 < Binf - (7 / 20 : ℝ) * dTn)
    (hv_tn : 0 < d_fl * x + (M0fl - (Binf - (7 / 20 : ℝ) * dTn) + dTn))
    (hB_ch : 0 < Binf - (7 / 20 : ℝ) * dCh)
    (hv_ch : 0 < d_fl * x + (M0fl - (Binf - (7 / 20 : ℝ) * dCh) + dCh)) :
    min (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1)
        (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1) ≤
    AtotGen K d_fl (Binf - (7 / 20 : ℝ) * δ) M0fl δ x h 1 := by
  by_cases heq : dTn = dCh
  · have hδeq : δ = dTn := by linarith
    rw [hδeq]; exact min_le_left _ _
  · have hlt : dTn < dCh := lt_of_le_of_ne (le_trans hd_lo hd_hi) heq
    set η : ℝ := (δ - dTn) / (dCh - dTn)
    have hη0 : 0 ≤ η := div_nonneg (by linarith) (by linarith)
    have hη1 : η ≤ 1 := (div_le_one (by linarith)).mpr (by linarith)
    have hδ_comb : (1 - η) * dTn + η * dCh = δ := by
      simp only [η]; field_simp [ne_of_gt (sub_pos.mpr hlt)]; ring
    have hhm := hmOp_joint_concave (c := 1 - h) (by linarith) hB_tn hv_tn hB_ch hv_ch hη0 hη1
    have h1 := AtotGen_harmonic_id K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1
    have h2 := AtotGen_harmonic_id K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1
    have h3 := AtotGen_harmonic_id K d_fl (Binf - (7 / 20 : ℝ) * δ) M0fl δ x h 1
    simp only [div_one] at h1 h2 h3
    have hB_comb : Binf - (7 / 20 : ℝ) * δ =
        (1 - η) * (Binf - (7 / 20 : ℝ) * dTn) + η * (Binf - (7 / 20 : ℝ) * dCh) := by
      rw [← hδ_comb]; ring
    have hv_comb : d_fl * x + (M0fl - (Binf - (7 / 20 : ℝ) * δ) + δ) =
        (1 - η) * (d_fl * x + (M0fl - (Binf - (7 / 20 : ℝ) * dTn) + dTn)) +
        η * (d_fl * x + (M0fl - (Binf - (7 / 20 : ℝ) * dCh) + dCh)) := by
      rw [← hδ_comb]; ring
    rw [hv_comb, hB_comb] at h3
    have hmul := mul_le_mul_of_nonneg_left hhm (by linarith : 0 ≤ 1 - 2 * h)
    have hlin_h : (1 - η) * (h * (K + (Binf - (7 / 20 : ℝ) * dTn)) - h * dTn) +
        η * (h * (K + (Binf - (7 / 20 : ℝ) * dCh)) - h * dCh) =
        h * (K + ((1 - η) * (Binf - (7 / 20 : ℝ) * dTn) + η * (Binf - (7 / 20 : ℝ) * dCh))) - h * δ := by
      rw [← hδ_comb]; ring
    have hge : (1 - η) * AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1 +
        η * AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1 ≤
        AtotGen K d_fl (Binf - (7 / 20 : ℝ) * δ) M0fl δ x h 1 := by
      rw [hB_comb]
      exact Atot_convex_comb h1 h2 h3 hmul hlin_h
    have hmin_le : min (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1)
          (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1) ≤
        (1 - η) * AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1 +
        η * AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1 := by
      have hm1 := mul_le_mul_of_nonneg_left (min_le_left
        (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1)
        (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1)) (by linarith : 0 ≤ 1 - η)
      have hm2 := mul_le_mul_of_nonneg_left (min_le_right
        (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dTn) M0fl dTn x h 1)
        (AtotGen K d_fl (Binf - (7 / 20 : ℝ) * dCh) M0fl dCh x h 1)) hη0
      linarith
    exact le_trans hmin_le hge

/-- **Full Knot Lower-Arm `L ≤ 10, h ≤ 11/40` Theorem (`OPEN-04`)**:
    For every knot `k ∈ {5, 8, 12, 17}` (with floored stock `C_k - dC_k`, floored slope `d_k - dd_k`,
    and fee `fee_k`), every `L ∈ [0, 10]`, and every `h ∈ (0, 11/40]` with `h * L ≤ 9/7`:
    `QOpen k (h * L) h + fee_k < AtotGen (KOpen k) (dSlope k - dd_k) (Blo k L) (CStock k - dC_k - KOpen k) (deltaOpen k L) (h * L) h 1`. -/
theorem amain_knot_pos {k : ℕ} (hk : k ∈ amain_knots)
    {L h : ℝ} (hL0 : 0 ≤ L) (hL10 : L ≤ 10) (hh0 : 0 < h) (hh1 : h ≤ 11 / 40) (hx1 : h * L ≤ 9 / 7) :
    let fl := lookupFloor k
    QOpen k (h * L) h + (fl.fee : ℝ) <
      AtotGen (KOpen k) (dSlope k - (fl.dd : ℝ)) (Blo k L) (CStock k - (fl.dC : ℝ) - KOpen k)
        (deltaOpen k L) (h * L) h 1 := by
  intro fl
  have hall := open04_all_ok
  simp only [checkOpen04All, Bool.and_eq_true, List.all_eq_true] at hall
  have hpart := hall.2 k hk
  obtain ⟨ab, hab_mem, hLaL, hLLb⟩ :=
    checkPartition_sound hpart L (by simpa using hL0) (by simpa using hL10)
  simp only [List.mem_map, List.mem_filter, beq_iff_eq] at hab_mem
  rcases hab_mem with ⟨row, ⟨hrow_mem, hrow_k⟩, rfl⟩
  have hrow_chk := hall.1 row hrow_mem
  simp only [checkAMainRow] at hrow_chk
  cases hts : row.tStars with
  | nil => simp [hts] at hrow_chk
  | cons t0 r1 => cases r1 with
    | nil => simp [hts] at hrow_chk
    | cons t1 r2 => cases r2 with
      | nil => simp [hts] at hrow_chk
      | cons t2 r3 => cases r3 with
        | nil => simp [hts] at hrow_chk
        | cons t3 r4 => cases r4 with
          | cons _ _ => simp [hts] at hrow_chk
          | nil =>
              simp only [hts, Bool.and_eq_true, decide_eq_true_eq] at hrow_chk
              rcases hrow_chk with ⟨⟨⟨⟨⟨⟨⟨hLa0, hLab⟩, hLak⟩, hLkb⟩, hchA⟩, hchB⟩, htnA⟩, htnB⟩
              have hLa0R : (0 : ℝ) ≤ (row.La : ℝ) := by exact_mod_cast hLa0
              have hLabR : (row.La : ℝ) < (row.Lb : ℝ) := by exact_mod_cast hLab
              have hLb0Q : 0 ≤ row.Lb := le_trans hLa0 (le_of_lt hLab)
              -- Compute `t = h / (1 + (14/5) h) ∈ [0, amainTMax row.La]`.
              have hh_le_hm : h ≤ (amainHMax row.La : ℝ) := by
                unfold amainHMax
                split_ifs with h0
                · push_cast; exact hh1
                · push_cast
                  refine le_min hh1 ?_
                  have hLa_pos : (0 : ℝ) < (row.La : ℝ) :=
                    lt_of_le_of_ne hLa0R (by intro hz; apply h0; exact_mod_cast hz.symm)
                  rw [le_div_iff₀ hLa_pos]
                  nlinarith
              set c : ℝ := 14 / 5
              set t : ℝ := h / (1 + c * h)
              have ht0 : 0 ≤ t := by positivity
              have ht_le : t ≤ (amainTMax row.La : ℝ) := by
                unfold amainTMax
                have hd1 : 0 < 1 + c * h := by positivity
                have hd2 : 0 < 1 + c * (amainHMax row.La : ℝ) := by
                  have : (0 : ℝ) ≤ (amainHMax row.La : ℝ) := le_trans (le_of_lt hh0) hh_le_hm
                  positivity
                push_cast
                simp only [t]
                rw [div_le_div_iff₀ hd1 hd2]; nlinarith
              have hOf_t : t / (1 - c * t) = h := by
                simp only [t]
                have hd1 : 1 + c * h ≠ 0 := by positivity
                have h1m : 1 - c * (h / (1 + c * h)) = 1 / (1 + c * h) := by
                  rw [eq_div_iff hd1, sub_mul, one_mul, mul_assoc, div_mul_cancel₀ _ hd1]; ring
                rw [h1m, div_div_div_cancel_right₀ hd1, div_one]
              -- All 4 vertex curves are strictly positive at `t`!
              subst hrow_k
              have hFchA := amain_vertex_pos hk hLa0 hchA t ⟨ht0, ht_le⟩
              have hFchB := amain_vertex_pos hk hLb0Q hchB t ⟨ht0, ht_le⟩
              have hFtnA := amain_vertex_pos hk hLa0 htnA t ⟨ht0, ht_le⟩
              have hFtnB := amain_vertex_pos hk hLb0Q htnB t ⟨ht0, ht_le⟩
              -- Convexity of `δ(L) = H_k / (L + H_k)`: `δ_tn(L) ≤ δ(L) ≤ δ_ch(L)`.
              set θ : ℝ := (L - (row.La : ℝ)) / ((row.Lb : ℝ) - (row.La : ℝ))
              have hθ0 : 0 ≤ θ := div_nonneg (by linarith) (by linarith)
              have hθ1 : θ ≤ 1 := (div_le_one (by linarith)).mpr (by linarith)
              have hL_comb : (1 - θ) * (row.La : ℝ) + θ * (row.Lb : ℝ) = L := by
                simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hLabR)]; ring
              have hk1 : 1 ≤ row.k := by
                simp only [amain_knots, List.mem_cons, List.not_mem_nil, or_false] at hk
                rcases hk with h | h | h | h <;> omega
              have hH_pos : 0 < harmonic row.k := harmonic_pos hk1
              set dExA : ℝ := harmonic row.k / ((row.La : ℝ) + harmonic row.k)
              set dExB : ℝ := harmonic row.k / ((row.Lb : ℝ) + harmonic row.k)
              set dExK : ℝ := harmonic row.k / ((row.Lk : ℝ) + harmonic row.k)
              set dTnA : ℝ := dExK - (harmonic row.k / ((row.Lk : ℝ) + harmonic row.k) ^ 2) * ((row.La : ℝ) - (row.Lk : ℝ))
              set dTnB : ℝ := dExK - (harmonic row.k / ((row.Lk : ℝ) + harmonic row.k) ^ 2) * ((row.Lb : ℝ) - (row.Lk : ℝ))
              set dChL : ℝ := (1 - θ) * dExA + θ * dExB
              set dTnL : ℝ := (1 - θ) * dTnA + θ * dTnB
              have hδ_le_ch : deltaOpen row.k L ≤ dChL := by
                unfold deltaOpen
                have hda : 0 < (row.La : ℝ) + harmonic row.k := by linarith
                have hdb : 0 < (row.Lb : ℝ) + harmonic row.k := by linarith
                have hdl : 0 < L + harmonic row.k := by linarith
                have hid : dChL - harmonic row.k / (L + harmonic row.k) =
                    θ * (1 - θ) * harmonic row.k * ((row.Lb : ℝ) - (row.La : ℝ)) ^ 2 /
                      (((row.La : ℝ) + harmonic row.k) * ((row.Lb : ℝ) + harmonic row.k) * (L + harmonic row.k)) := by
                  simp only [dChL, dExA, dExB]
                  rw [← hL_comb]
                  field_simp [ne_of_gt hda, ne_of_gt hdb, ne_of_gt (by rwa [hL_comb] : 0 < ((1 - θ) * (row.La : ℝ) + θ * (row.Lb : ℝ)) + harmonic row.k)]
                  ring
                have hnn : 0 ≤ θ * (1 - θ) * harmonic row.k * ((row.Lb : ℝ) - (row.La : ℝ)) ^ 2 /
                    (((row.La : ℝ) + harmonic row.k) * ((row.Lb : ℝ) + harmonic row.k) * (L + harmonic row.k)) := by
                  have : 0 ≤ 1 - θ := by linarith
                  positivity
                linarith
              have htn_le_δ : dTnL ≤ deltaOpen row.k L := by
                unfold deltaOpen
                have hLk0 : (0 : ℝ) ≤ (row.Lk : ℝ) := le_trans hLa0R (by exact_mod_cast hLak)
                have hdk : 0 < (row.Lk : ℝ) + harmonic row.k := by linarith
                have hdl : 0 < L + harmonic row.k := by linarith
                have hlin_tn : dTnL = dExK - (harmonic row.k / ((row.Lk : ℝ) + harmonic row.k) ^ 2) * (L - (row.Lk : ℝ)) := by
                  simp only [dTnL, dTnA, dTnB]; rw [← hL_comb]; ring
                have hid : harmonic row.k / (L + harmonic row.k) - dTnL =
                    harmonic row.k * (L - (row.Lk : ℝ)) ^ 2 / ((L + harmonic row.k) * ((row.Lk : ℝ) + harmonic row.k) ^ 2) := by
                  rw [hlin_tn]; simp only [dExK]
                  field_simp [ne_of_gt hdk, ne_of_gt hdl]; ring
                have hnn : 0 ≤ harmonic row.k * (L - (row.Lk : ℝ)) ^ 2 /
                    ((L + harmonic row.k) * ((row.Lk : ℝ) + harmonic row.k) ^ 2) := by positivity
                linarith
              -- Extract positivity of `B > 0` and `v > 0` at all 4 vertices from `hchA..htnB`.
              obtain ⟨hB_chA, hv_chA⟩ := checkAMainVertex_Bv_pos hk hh0 hLa0 hchA
              obtain ⟨hB_chB, hv_chB⟩ := checkAMainVertex_Bv_pos hk hh0 hLb0Q hchB
              obtain ⟨hB_tnA, hv_tnA⟩ := checkAMainVertex_Bv_pos hk hh0 hLa0 htnA
              obtain ⟨hB_tnB, hv_tnB⟩ := checkAMainVertex_Bv_pos hk hh0 hLb0Q htnB
              -- Helper: concavity of `amainVertexF` along `(1 - θ) (La, δA) + θ (Lb, δB)` at fixed `t`!
              set x0R : ℝ := ((lookupBracket row.k).1 : ℝ)
              set x1R : ℝ := ((lookupBracket row.k).2 : ℝ)
              have hsp_conv : ConvexOn ℝ (Ici (0 : ℝ)) (gPiSpline row.k x0R x1R) ∧
                  (∀ x ≥ 0, piFun row.k x ≤ gPiSpline row.k x0R x1R x) := by
                have hmem_br : (row.k, (lookupBracket row.k).1, (lookupBracket row.k).2) ∈ c1Spline_inflectionBrackets := by
                  simp only [amain_knots, List.mem_cons, List.not_mem_nil, or_false] at hk
                  rcases hk with h | h | h | h <;> simp [h, lookupBracket, c1Spline_inflectionBrackets]
                have h := List.all_eq_true.mp open02_splines_ok _ hmem_br
                simp only [Bool.and_eq_true, decide_eq_true_eq] at h
                exact gPiSpline_convex_and_majorant
                  (show (0 : ℝ) < ((lookupBracket row.k).1 : ℝ) from by exact_mod_cast h.1.1.1.1.1)
                  (show ((lookupBracket row.k).1 : ℝ) < ((lookupBracket row.k).2 : ℝ) from by exact_mod_cast h.1.1.1.1.2)
                  (by have := (Rat.cast_lt (K := ℝ)).mpr h.1.1.1.2; simpa [piSaQ_cast, piSbQ_cast, x0R] using this)
                  (by have := (Rat.cast_lt (K := ℝ)).mpr h.1.1.2; simpa [piSaQ_cast, piSbQ_cast, x1R] using le_of_lt this)
                  (by have := (Rat.cast_lt (K := ℝ)).mpr h.1.2; simpa [piSaQ_cast, piSbQ_cast, x0R, x1R] using le_of_lt this)
              have hAtot_eq_F : ∀ (Lv dv : ℝ),
                  0 < BloInf row.k - (7 / 20 : ℝ) * dv →
                  0 < (dSlope row.k - (fl.dd : ℝ)) * (h * Lv) +
                    ((CStock row.k - (fl.dC : ℝ) - KOpen row.k) - (BloInf row.k - (7 / 20 : ℝ) * dv) + dv) →
                  amainVertexF row.k x0R x1R (CStock row.k - (fl.dC : ℝ)) (dSlope row.k - (fl.dd : ℝ))
                    (fl.fee : ℝ) Lv dv (2 * (row.Lq : ℝ) * Lv - (row.Lq : ℝ) ^ 2) t =
                  AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dv)
                    (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dv (h * Lv) h 1 -
                    (1 - 5 * t) * ((1 + earlyMu row.k) * (h * Lv) - (7 / 9 : ℝ) * earlyMu row.k *
                      (2 * (row.Lq : ℝ) * Lv - (row.Lq : ℝ) ^ 2) * h ^ 2) -
                    5 * t * (harmonic row.k + gPiSpline row.k x0R x1R (h * Lv)) - (fl.fee : ℝ) := by
                intro Lv dv hB hv
                unfold amainVertexF; dsimp only []
                simp only [c] at hOf_t; rw [hOf_t]
                exact amainVertexF_alg_eq (by linarith only [hh1]) hB hv
              -- Cast `dExA, dExB, dTnA, dTnB` to match `hFchA..hFtnB`.
              have hdExA_c : ((harmonicQ row.k / (row.La + harmonicQ row.k) : ℚ) : ℝ) = dExA := by
                push_cast [harmonicQ_cast]; rfl
              have hdExB_c : ((harmonicQ row.k / (row.Lb + harmonicQ row.k) : ℚ) : ℝ) = dExB := by
                push_cast [harmonicQ_cast]; rfl
              have hdTnA_c : ((harmonicQ row.k / (row.Lk + harmonicQ row.k) -
                  (harmonicQ row.k / (row.Lk + harmonicQ row.k) ^ 2) * (row.La - row.Lk) : ℚ) : ℝ) = dTnA := by
                push_cast [harmonicQ_cast]; rfl
              have hdTnB_c : ((harmonicQ row.k / (row.Lk + harmonicQ row.k) -
                  (harmonicQ row.k / (row.Lk + harmonicQ row.k) ^ 2) * (row.Lb - row.Lk) : ℚ) : ℝ) = dTnB := by
                push_cast [harmonicQ_cast]; rfl
              rw [hdExA_c] at hB_chA hv_chA hFchA
              rw [hdExB_c] at hB_chB hv_chB hFchB
              rw [hdTnA_c] at hB_tnA hv_tnA hFtnA
              rw [hdTnB_c] at hB_tnB hv_tnB hFtnB
              rw [hAtot_eq_F (row.La : ℝ) dExA hB_chA hv_chA] at hFchA
              rw [hAtot_eq_F (row.Lb : ℝ) dExB hB_chB hv_chB] at hFchB
              rw [hAtot_eq_F (row.La : ℝ) dTnA hB_tnA hv_tnA] at hFtnA
              rw [hAtot_eq_F (row.Lb : ℝ) dTnB hB_tnB hv_tnB] at hFtnB
              have hLa0R : (0 : ℝ) ≤ (row.La : ℝ) := by exact_mod_cast hLa0
              have hLb0R : (0 : ℝ) ≤ (row.Lb : ℝ) := by exact_mod_cast hLb0Q
              have hh_half : h ≤ 1 / 2 := by linarith
              obtain ⟨hB_chL, hv_chL, hgap_chL⟩ := amain_line_pos hh0 hh_half ht0 hLa0R hLb0R hθ0 hθ1 hL_comb
                hsp_conv.1 hB_chA hv_chA hB_chB hv_chB hFchA hFchB
              obtain ⟨hB_tnL, hv_tnL, hgap_tnL⟩ := amain_line_pos hh0 hh_half ht0 hLa0R hLb0R hθ0 hθ1 hL_comb
                hsp_conv.1 hB_tnA hv_tnA hB_tnB hv_tnB hFtnA hFtnB
              have hAtot_delta :
                  min (AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dTnL)
                        (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dTnL (h * L) h 1)
                      (AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dChL)
                        (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dChL (h * L) h 1) ≤
                  AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (Blo row.k L)
                    (CStock row.k - (fl.dC : ℝ) - KOpen row.k) (deltaOpen row.k L) (h * L) h 1 :=
                amain_delta_concave hh_half htn_le_δ hδ_le_ch hB_tnL hv_tnL hB_chL hv_chL
              -- Finally compare `QOpen row.k (h * L) h` against the relaxed demand in `hgap_chL / hgap_tnL`!
              have hQ_le : QOpen row.k (h * L) h ≤
                  (1 - 5 * t) * ((1 + earlyMu row.k) * (h * L) - (7 / 9 : ℝ) * earlyMu row.k *
                    (2 * (row.Lq : ℝ) * L - (row.Lq : ℝ) ^ 2) * h ^ 2) +
                  5 * t * (harmonic row.k + gPiSpline row.k x0R x1R (h * L)) :=
                amain_Q_le_relaxed hk hk1 hL0 hh0 hh1 hx1 rfl (hsp_conv.2 (h * L) (mul_nonneg (le_of_lt hh0) hL0))
              have hmin_gap : 0 < min (AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dTnL)
                    (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dTnL (h * L) h 1)
                  (AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dChL)
                    (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dChL (h * L) h 1) -
                  (1 - 5 * t) * ((1 + earlyMu row.k) * (h * L) - (7 / 9 : ℝ) * earlyMu row.k *
                    (2 * (row.Lq : ℝ) * L - (row.Lq : ℝ) ^ 2) * h ^ 2) -
                  5 * t * (harmonic row.k + gPiSpline row.k x0R x1R (h * L)) - (fl.fee : ℝ) := by
                rcases min_cases
                  (AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dTnL)
                    (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dTnL (h * L) h 1)
                  (AtotGen (KOpen row.k) (dSlope row.k - (fl.dd : ℝ)) (BloInf row.k - (7 / 20 : ℝ) * dChL)
                    (CStock row.k - (fl.dC : ℝ) - KOpen row.k) dChL (h * L) h 1) with ⟨hmin, _⟩ | ⟨hmin, _⟩
                · rw [hmin]; exact hgap_tnL
                · rw [hmin]; exact hgap_chL
              linarith only [hAtot_delta, hQ_le, hmin_gap]

/-- **Harmonic convexity of `π_j(x)`**:
    For `1 ≤ a < m < b` and `x > 0`, with `θ = (H_m - H_a) / (H_b - H_a)`,
    `π_m(x) ≤ (1 - θ) * π_a(x) + θ * π_b(x)`! -/
theorem piFun_harmonic_convex {a m b : ℕ} (ha : 1 ≤ a) (ham : a < m) (hmb : m < b) {x : ℝ} (hx : 0 < x) :
    let θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
    piFun m x ≤ (1 - θ) * piFun a x + θ * piFun b x := by
  intro θ
  -- Step 1: `π_j(x)` is decreasing in `j` (`π_{j+1}(x) ≤ π_j(x)`).
  have hpi_anti : ∀ {r s : ℕ}, r ≤ s → piFun s x ≤ piFun r x := by
    intro r s hrs
    induction hrs with
    | refl => exact le_rfl
    | @step n _ ih =>
        rw [piFun_succ]
        have hfac : ((n + 1 : ℕ) : ℝ) * x / (1 + ((n + 1 : ℕ) : ℝ) * x) ≤ 1 := by
          rw [div_le_one (by positivity)]; linarith
        exact le_trans (mul_le_mul_of_nonneg_left hfac (le_of_lt (piFun_pos hx))) (by simpa using ih)
  -- Step 2: Exact telescoping `π_r(x) - π_s(x) = (1/x) * ∑_{j=r+1}^s (1/j) * π_j(x)`!
  have htele : ∀ {r s : ℕ}, r ≤ s →
      piFun r x - piFun s x = (1 / x) * ∑ j ∈ Finset.Icc (r + 1) s, (((j : ℝ))⁻¹ * piFun j x) := by
    intro r s hrs
    induction hrs with
    | refl =>
        simp
    | @step n hrn ih =>
        have hrn' : r ≤ n := hrn
        have hIcc : Finset.Icc (r + 1) (n + 1) = insert (n + 1) (Finset.Icc (r + 1) n) := by
          ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
        rw [hIcc, Finset.sum_insert (by simp only [Finset.mem_Icc]; omega), mul_add]
        have hstep : piFun n x - piFun (n + 1) x = (1 / x) * ((((n + 1 : ℕ) : ℝ))⁻¹ * piFun (n + 1) x) := by
          rw [piFun_succ]
          have hn : ((n + 1 : ℕ) : ℝ) ≠ 0 := by positivity
          have hd : 1 + ((n + 1 : ℕ) : ℝ) * x ≠ 0 := by positivity
          field_simp [ne_of_gt hx, hn, hd]; ring
        linarith
  -- Step 3: Compare average slopes `(π_a - π_m) / (H_m - H_a) ≥ π_m / x ≥ (π_m - π_b) / (H_b - H_m)`!
  have hH_diff : ∀ {r s : ℕ}, r ≤ s →
      harmonic s - harmonic r = ∑ j ∈ Finset.Icc (r + 1) s, ((j : ℝ))⁻¹ := by
    intro r s hrs
    induction hrs with
    | refl => simp
    | @step n hrn ih =>
        have hrn' : r ≤ n := hrn
        have hIcc : Finset.Icc (r + 1) (n + 1) = insert (n + 1) (Finset.Icc (r + 1) n) := by
          ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
        rw [harmonic_succ, hIcc, Finset.sum_insert (by simp only [Finset.mem_Icc]; omega)]
        linarith
  have hleft : (1 / x) * piFun m x * (harmonic m - harmonic a) ≤ piFun a x - piFun m x := by
    rw [htele (le_of_lt ham), hH_diff (le_of_lt ham), Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_le_sum (fun j hj => ?_)
    have hj_le : j ≤ m := (Finset.mem_Icc.mp hj).2
    have h1 := hpi_anti hj_le
    have hinv : (0 : ℝ) ≤ (1 / x) * ((j : ℝ))⁻¹ := by positivity
    nlinarith
  have hright : piFun m x - piFun b x ≤ (1 / x) * piFun m x * (harmonic b - harmonic m) := by
    rw [htele (le_of_lt hmb), hH_diff (le_of_lt hmb), Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_le_sum (fun j hj => ?_)
    have hm_le : m ≤ j := by have := (Finset.mem_Icc.mp hj).1; omega
    have h1 := hpi_anti hm_le
    have hinv : (0 : ℝ) ≤ (1 / x) * ((j : ℝ))⁻¹ := by positivity
    nlinarith
  have hHma : 0 < harmonic m - harmonic a := by
    rw [hH_diff (le_of_lt ham)]
    exact Finset.sum_pos (fun j hj => by
      have hj1 : 1 ≤ j := by have := (Finset.mem_Icc.mp hj).1; omega
      positivity) ⟨m, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩
  have hHbm : 0 < harmonic b - harmonic m := by
    rw [hH_diff (le_of_lt hmb)]
    exact Finset.sum_pos (fun j hj => by
      have hj1 : 1 ≤ j := by have := (Finset.mem_Icc.mp hj).1; omega
      positivity) ⟨b, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩
  have hHba : 0 < harmonic b - harmonic a := by linarith
  have hcross : (piFun m x - piFun b x) * (harmonic m - harmonic a) ≤
      (piFun a x - piFun m x) * (harmonic b - harmonic m) := by
    have h1 := mul_le_mul_of_nonneg_right hright (le_of_lt hHma)
    have h2 := mul_le_mul_of_nonneg_right hleft (le_of_lt hHbm)
    linarith
  have hgoal_eq : (1 - θ) * piFun a x + θ * piFun b x - piFun m x =
      ((piFun a x - piFun m x) * (harmonic b - harmonic m) -
       (piFun m x - piFun b x) * (harmonic m - harmonic a)) / (harmonic b - harmonic a) := by
    simp only [θ]; field_simp [ne_of_gt hHba]; ring
  have hnn : 0 ≤ ((piFun a x - piFun m x) * (harmonic b - harmonic m) -
      (piFun m x - piFun b x) * (harmonic m - harmonic a)) / (harmonic b - harmonic a) :=
    div_nonneg (by linarith) (le_of_lt hHba)
  linarith

/-- **Harmonic `δ`-defect AM-GM bound (zero square roots!)**:
    For `0 < Ha < Hm < Hb`, `θ = (Hm - Ha) / (Hb - Ha)`, `L ≥ 0`, and any `cm > 0` with
    `cm^2 ≤ Ha * Hm * Hb * (Ha + Hm + Hb)`:
    `Hm/(L + Hm) - ((1 - θ) * Ha/(L + Ha) + θ * Hb/(L + Hb)) ≤ (Hm - Ha)*(Hb - Hm) / (Ha*Hm + Ha*Hb + Hm*Hb + 2*cm)`. -/
theorem delta_harmonic_defect_le {Ha Hm Hb L cm : ℝ}
    (hHa : 0 < Ha) (hHam : Ha < Hm) (hHmb : Hm < Hb) (hL : 0 ≤ L) (hcm : 0 < cm)
    (hcm_sq : cm ^ 2 ≤ Ha * Hm * Hb * (Ha + Hm + Hb)) :
    let θ := (Hm - Ha) / (Hb - Ha)
    Hm / (L + Hm) - ((1 - θ) * (Ha / (L + Ha)) + θ * (Hb / (L + Hb))) ≤
      (Hm - Ha) * (Hb - Hm) / (Ha * Hm + Ha * Hb + Hm * Hb + 2 * cm) := by
  intro θ
  have hHm : 0 < Hm := lt_trans hHa hHam
  have hHb : 0 < Hb := lt_trans hHm hHmb
  have hba : 0 < Hb - Ha := by linarith
  have hda : 0 < L + Ha := by linarith
  have hdm : 0 < L + Hm := by linarith
  have hdb : 0 < L + Hb := by linarith
  have hid :
      Hm / (L + Hm) - ((1 - θ) * (Ha / (L + Ha)) + θ * (Hb / (L + Hb))) =
      L * (Hm - Ha) * (Hb - Hm) / ((L + Ha) * (L + Hm) * (L + Hb)) := by
    simp only [θ]; field_simp [ne_of_gt hba, ne_of_gt hda, ne_of_gt hdm, ne_of_gt hdb]; ring
  rw [hid]
  have hdenR : 0 < Ha * Hm + Ha * Hb + Hm * Hb + 2 * cm := by positivity
  rcases eq_or_lt_of_le hL with rfl | hL_pos
  · simp only [zero_mul, zero_div]
    exact div_nonneg (mul_nonneg (by linarith) (by linarith)) (le_of_lt hdenR)
  · rw [div_le_div_iff₀ (by positivity) hdenR]
    -- Show `L * (Ha*Hm + Ha*Hb + Hm*Hb + 2*cm) ≤ (L + Ha)(L + Hm)(L + Hb)`,
    -- i.e. `2 * cm * L ≤ (Ha + Hm + Hb) * L^2 + Ha * Hm * Hb + L^3`!
    have hamgm : 2 * cm * L ≤ (Ha + Hm + Hb) * L ^ 2 + Ha * Hm * Hb := by
      have hsq : 0 ≤ ((Ha + Hm + Hb) * L - cm) ^ 2 := sq_nonneg _
      have h1 : 2 * cm * (Ha + Hm + Hb) * L ≤ (Ha + Hm + Hb) ^ 2 * L ^ 2 + cm ^ 2 := by nlinarith
      have h2 : 2 * cm * (Ha + Hm + Hb) * L ≤ (Ha + Hm + Hb) * ((Ha + Hm + Hb) * L ^ 2 + Ha * Hm * Hb) := by
        nlinarith [hcm_sq]
      nlinarith [show 0 < Ha + Hm + Hb by linarith]
    have hL3 : 0 ≤ L ^ 3 := pow_nonneg (le_of_lt hL_pos) 3
    have hpoly : L * (Ha * Hm + Ha * Hb + Hm * Hb + 2 * cm) ≤ (L + Ha) * (L + Hm) * (L + Hb) := by
      have hexp : (L + Ha) * (L + Hm) * (L + Hb) - L * (Ha * Hm + Ha * Hb + Hm * Hb + 2 * cm) =
          L ^ 3 + ((Ha + Hm + Hb) * L ^ 2 + Ha * Hm * Hb - 2 * cm * L) := by ring
      linarith
    have hnum_nn : 0 ≤ (Hm - Ha) * (Hb - Hm) := mul_nonneg (by linarith) (by linarith)
    nlinarith

private lemma delta_harmonic_concave {Ha Hm Hb L : ℝ}
    (hHa : 0 < Ha) (hHam : Ha < Hm) (hHmb : Hm < Hb) (hL : 0 ≤ L) :
    let θ := (Hm - Ha) / (Hb - Ha)
    (1 - θ) * (Ha / (L + Ha)) + θ * (Hb / (L + Hb)) ≤ Hm / (L + Hm) := by
  intro θ
  have hda : 0 < L + Ha := by linarith
  have hdm : 0 < L + Hm := by linarith
  have hdb : 0 < L + Hb := by linarith
  have hba : 0 < Hb - Ha := by linarith
  have hid : Hm / (L + Hm) - ((1 - θ) * (Ha / (L + Ha)) + θ * (Hb / (L + Hb))) =
      L * (Hm - Ha) * (Hb - Hm) / ((L + Ha) * (L + Hm) * (L + Hb)) := by
    simp only [θ]; field_simp [ne_of_gt hba, ne_of_gt hda, ne_of_gt hdm, ne_of_gt hdb]; ring
  have hnn : 0 ≤ L * (Hm - Ha) * (Hb - Hm) / ((L + Ha) * (L + Hm) * (L + Hb)) := by
    have : 0 ≤ Hm - Ha := by linarith
    have : 0 ≤ Hb - Hm := by linarith
    positivity
  linarith

/-- `OPEN-03` Route A rational checker for the 9 interior ranks `{6, 7, 9, 10, 11, 13, 14, 15, 16}`. -/
def open03Bracket (m : ℕ) : ℕ × ℕ :=
  if m < 8 then (5, 8)
  else if m < 12 then (8, 12)
  else (12, 17)

def lookupCm (m : ℕ) : ℕ :=
  match amain_interiorAmgmCm.find? (fun p => p.1 == m) with
  | some p => p.2
  | none => 0

def checkOpen03Interior (m : ℕ) : Bool :=
  let (a, b) := open03Bracket m
  let fla := lookupFloor a
  let flb := lookupFloor b
  let Ha := harmonicQ a
  let Hm := harmonicQ m
  let Hb := harmonicQ b
  let th := (Hm - Ha) / (Hb - Ha)
  let cSl := CStockQ m - ((1 - th) * (CStockQ a - fla.dC) + th * (CStockQ b - flb.dC))
  let dSl := dSlopeQ m - ((1 - th) * (dSlopeQ a - fla.dd) + th * (dSlopeQ b - flb.dd))
  let muSl := ((1 - th) * earlyMuQ_open a + th * earlyMuQ_open b) - earlyMuQ_open m
  let cm : ℚ := (lookupCm m : ℚ)
  let rad := Ha * Hm * Hb * (Ha + Hm + Hb)
  let delUb := (Hm - Ha) * (Hb - Hm) / (Ha * Hm + Ha * Hb + Hm * Hb + 2 * cm)
  let fSl := ((1 - th) * fla.fee + th * flb.fee) - ((297 : ℚ) / 800) * delUb
  decide (0 < th) &&
  decide (th < 1) &&
  decide (0 < cSl) &&
  decide (0 < dSl) &&
  decide (0 < muSl) &&
  decide (0 < cm) &&
  decide (cm * cm ≤ rad) &&
  decide (0 < fSl)

def checkOpen03All : Bool :=
  [6, 7, 9, 10, 11, 13, 14, 15, 16].all checkOpen03Interior &&
  amain_knots.all (fun k =>
    let fl := lookupFloor k
    decide (0 ≤ fl.dC) && decide (0 ≤ fl.dd) && decide (0 ≤ fl.fee) &&
    decide (0 < BloInfQ k - (7 / 20)) &&
    decide (0 < (CStockQ k - fl.dC - KOpenQ k) - BloInfQ k))

/-- **OPEN-03 (Kernel-checked)**: All 9 interior Route-A interpolation checks (`C`, `d`, `μ`, AM-GM `c_m`, fee). -/
theorem open03_all_ok : checkOpen03All = true := by decide +kernel

private lemma lowerArm_hv_ge_bar_alg {dm_x d_x Cm Cj Kj Bj dj : ℝ}
    (hd : dm_x ≤ d_x) (hC : Cm < Cj) :
    dm_x + Cm - Kj - Bj + dj ≤ d_x + (Cj - Kj - Bj + dj) := by
  linarith

private lemma lower_arm_Lle10_hcap_knot {j : ℕ} (hj5 : 5 ≤ j) (hknot : j ∈ amain_knots)
    {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hh0 : 0 < h) (hh1 : h ≤ 11 / 40) (hL10 : x / h ≤ 10) :
    QOpen j x h < AtotGen (KOpen j) (dSlope j) (Blo j (x / h)) (M0Open j) (deltaX j x h) x h 1 := by
  set L : ℝ := x / h
  have hL0 : 0 ≤ L := div_nonneg (le_of_lt hx0) (le_of_lt hh0)
  have hhL : h * L = x := mul_div_cancel₀ x (ne_of_gt hh0)
  have hH_pos : 0 < harmonic j := harmonic_pos (by omega)
  have hδ_eq : deltaOpen j L = deltaX j x h := deltaOpen_div_eq j (le_of_lt hx0) hh0 hH_pos
  have hall3 := open03_all_ok
  simp only [checkOpen03All, Bool.and_eq_true, List.all_eq_true] at hall3
  have hk_pos := amain_knot_pos hknot hL0 hL10 hh0 hh1 (by rwa [hhL])
  rw [hhL, hδ_eq] at hk_pos
  have hfl := hall3.2 j hknot
  simp only [decide_eq_true_eq] at hfl
  have hdC : (0 : ℝ) ≤ ((lookupFloor j).dC : ℝ) := by exact_mod_cast hfl.1.1.1.1
  have hdd : (0 : ℝ) ≤ ((lookupFloor j).dd : ℝ) := by exact_mod_cast hfl.1.1.1.2
  have hfee : (0 : ℝ) ≤ ((lookupFloor j).fee : ℝ) := by exact_mod_cast hfl.1.1.2
  have hB_pos : 0 < Blo j L := by
    have h1 : (0 : ℝ) < BloInf j - 7 / 20 := by
      have := (Rat.cast_lt (K := ℝ)).mpr hfl.1.2; simpa [BloInfQ_cast] using this
    have hδ1 : deltaOpen j L ≤ 1 := by
      unfold deltaOpen; rw [div_le_one (by linarith only [hL0, hH_pos])]; linarith only [hL0]
    unfold Blo; linarith only [h1, hδ1]
  have hv_fl_pos : 0 < (dSlope j - ((lookupFloor j).dd : ℝ)) * x +
      ((CStock j - ((lookupFloor j).dC : ℝ) - KOpen j) - Blo j L + deltaX j x h) := by
    have h1 : (0 : ℝ) < (CStock j - ((lookupFloor j).dC : ℝ) - KOpen j) - BloInf j := by
      have := (Rat.cast_lt (K := ℝ)).mpr hfl.2
      simpa [CStockQ_cast, KOpenQ_cast, BloInfQ_cast] using this
    have hδ_nn : 0 ≤ deltaX j x h := by unfold deltaX; positivity
    have hdfl_pos : 0 < dSlope j - ((lookupFloor j).dd : ℝ) := by
      have := (Rat.cast_lt (K := ℝ)).mpr (of_decide_eq_true (List.all_eq_true.mp amain_knots_dfl_pos j hknot))
      simpa [dSlopeQ_cast] using this
    have hterm : 0 ≤ (dSlope j - ((lookupFloor j).dd : ℝ)) * x := mul_nonneg (le_of_lt hdfl_pos) (le_of_lt hx0)
    unfold Blo; rw [hδ_eq]; linarith only [h1, hterm, hδ_nn]
  have hv_le : (dSlope j - ((lookupFloor j).dd : ℝ)) * x +
      ((CStock j - ((lookupFloor j).dC : ℝ) - KOpen j) - Blo j L + deltaX j x h) ≤
      dSlope j * x + (M0Open j - Blo j L + deltaX j x h) := by
    have hddx : 0 ≤ ((lookupFloor j).dd : ℝ) * x := mul_nonneg hdd (le_of_lt hx0)
    unfold M0Open; linarith only [hddx, hdC, show (dSlope j - ((lookupFloor j).dd : ℝ)) * x = dSlope j * x - ((lookupFloor j).dd : ℝ) * x by ring]
  have hhm := hmOp_mono_v (c := 1 - h) (by linarith only [hh1]) hB_pos hv_fl_pos hv_le
  have hA_le : AtotGen (KOpen j) (dSlope j - ((lookupFloor j).dd : ℝ)) (Blo j L)
      (CStock j - ((lookupFloor j).dC : ℝ) - KOpen j) (deltaX j x h) x h 1 ≤
      AtotGen (KOpen j) (dSlope j) (Blo j L) (M0Open j) (deltaX j x h) x h 1 := by
    have h1 := AtotGen_harmonic_id (KOpen j) (dSlope j - ((lookupFloor j).dd : ℝ)) (Blo j L)
      (CStock j - ((lookupFloor j).dC : ℝ) - KOpen j) (deltaX j x h) x h 1
    have h2 := AtotGen_harmonic_id (KOpen j) (dSlope j) (Blo j L) (M0Open j) (deltaX j x h) x h 1
    simp only [div_one] at h1 h2
    have hmul := mul_le_mul_of_nonneg_left hhm (by linarith only [hh1] : 0 ≤ 1 - 2 * h)
    linarith only [h1, h2, hmul]
  linarith only [hk_pos, hfee, hA_le]

/-- **Full Lower Arm `L ≤ 10, 0 < h ≤ 11/40` Theorem (`OPEN-03` + `OPEN-04`)**:
    For every `5 ≤ j ≤ 16`, `0 < x ≤ 9/7`, `0 < h ≤ 11/40` with `x / h ≤ 10`,
    `QOpen j x h < AtotGen (KOpen j) (dSlope j) (Blo j (x / h)) (M0Open j) (deltaX j x h) x h 1`! -/
theorem lower_arm_Lle10_hcap_5_16 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hh0 : 0 < h) (hh1 : h ≤ 11 / 40) (hL10 : x / h ≤ 10) :
    QOpen j x h < AtotGen (KOpen j) (dSlope j) (Blo j (x / h)) (M0Open j) (deltaX j x h) x h 1 := by
  by_cases hknot : j ∈ amain_knots
  · exact lower_arm_Lle10_hcap_knot hj5 hknot hx0 hx1 hh0 hh1 hL10
  · set L : ℝ := x / h
    have hL0 : 0 ≤ L := div_nonneg (le_of_lt hx0) (le_of_lt hh0)
    have hhL : h * L = x := mul_div_cancel₀ x (ne_of_gt hh0)
    have hH_pos : 0 < harmonic j := harmonic_pos (by omega)
    have hδ_eq : deltaOpen j L = deltaX j x h := deltaOpen_div_eq j (le_of_lt hx0) hh0 hH_pos
    have hall3 := open03_all_ok
    simp only [checkOpen03All, Bool.and_eq_true, List.all_eq_true] at hall3
    -- Interior rank `j ∈ {6, 7, 9, 10, 11, 13, 14, 15, 16}`: Route A interpolation between knots `(a, b)`!
    have hj_int : j ∈ ([6, 7, 9, 10, 11, 13, 14, 15, 16] : List ℕ) := by
      simp only [amain_knots, List.mem_cons, List.not_mem_nil, or_false] at hknot
      interval_cases j <;> simp_all
    set a := (open03Bracket j).1
    set b := (open03Bracket j).2
    have hab_info : a ∈ amain_knots ∧ b ∈ amain_knots ∧ 1 ≤ a ∧ a < j ∧ j < b := by
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hj_int
      rcases hj_int with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl <;>
        simp [a, b, open03Bracket, amain_knots]
    rcases hab_info with ⟨ha_k, hb_k, ha1, haj, hjb⟩
    have hka := amain_knot_pos ha_k hL0 hL10 hh0 hh1 (by rwa [hhL])
    have hkb := amain_knot_pos hb_k hL0 hL10 hh0 hh1 (by rwa [hhL])
    rw [hhL] at hka hkb
    have hint := hall3.1 j hj_int
    simp only [checkOpen03Interior, Bool.and_eq_true, decide_eq_true_eq] at hint
    rcases hint with ⟨⟨⟨⟨⟨⟨⟨hth0, hth1⟩, hcSl⟩, hdSl⟩, hmuSl⟩, hcmPos⟩, hcmSq⟩, hfSl⟩
    set θ : ℝ := (harmonic j - harmonic a) / (harmonic b - harmonic a)
    have ha_eq : (open03Bracket j).1 = a := rfl
    have hb_eq : (open03Bracket j).2 = b := rfl
    have hθ_cast : (((harmonicQ j - harmonicQ a) / (harmonicQ b - harmonicQ a) : ℚ) : ℝ) = θ := by
      push_cast [harmonicQ_cast]; rfl
    have hθ0 : 0 < θ := by
      have hR := (Rat.cast_lt (K := ℝ)).mpr hth0
      simp only [Rat.cast_zero, ha_eq, hb_eq, hθ_cast] at hR; exact hR
    have hθ1 : θ < 1 := by
      have hR := (Rat.cast_lt (K := ℝ)).mpr hth1
      simp only [Rat.cast_one, ha_eq, hb_eq, hθ_cast] at hR; exact hR
    have hHa_pos : 0 < harmonic a := harmonic_pos ha1
    have hH_inc : ∀ {r s : ℕ}, r < s → harmonic r < harmonic s := by
      intro r s hrs; induction hrs with
      | refl =>
          have : 0 < harmonic (r + 1) - harmonic r := by rw [harmonic_succ]; simp only [add_sub_cancel_left]; positivity
          linarith
      | @step m _ ih =>
          have : 0 < harmonic (m + 1) - harmonic m := by rw [harmonic_succ]; simp only [add_sub_cancel_left]; positivity
          linarith
    have hHb_gt_Ha : harmonic a < harmonic b := hH_inc (lt_trans haj hjb)
    have hH_comb : harmonic j = (1 - θ) * harmonic a + θ * harmonic b := by
      simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hHb_gt_Ha)]; ring
    have hK_comb : KOpen j = (1 - θ) * KOpen a + θ * KOpen b := by
      unfold KOpen; rw [hH_comb]; ring
    -- Interpolate `C`, `d`, `μ`, `fee`, and `δ`!
    set fla := lookupFloor a
    set flb := lookupFloor b
    have hfla_eq : lookupFloor a = fla := rfl
    have hflb_eq : lookupFloor b = flb := rfl
    have hC_ge : (1 - θ) * (CStock a - (fla.dC : ℝ)) + θ * (CStock b - (flb.dC : ℝ)) < CStock j := by
      have hR := (Rat.cast_lt (K := ℝ)).mpr hcSl
      simp only [Rat.cast_zero, Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_one,
        ha_eq, hb_eq, CStockQ_cast, hθ_cast] at hR
      linarith only [hR]
    have hd_ge : (1 - θ) * (dSlope a - (fla.dd : ℝ)) + θ * (dSlope b - (flb.dd : ℝ)) < dSlope j := by
      have hR := (Rat.cast_lt (K := ℝ)).mpr hdSl
      simp only [Rat.cast_zero, Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_one,
        ha_eq, hb_eq, dSlopeQ_cast, hθ_cast] at hR
      linarith only [hR]
    have hmu_le : earlyMu j < (1 - θ) * earlyMu a + θ * earlyMu b := by
      have hR := (Rat.cast_lt (K := ℝ)).mpr hmuSl
      simp only [Rat.cast_zero, Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_one,
        ha_eq, hb_eq, earlyMuQ_open_cast, hθ_cast] at hR
      linarith only [hR]
    -- Demand harmonic interpolation `QOpen j x h ≤ (1 - θ) * QOpen a x h + θ * QOpen b x h`!
    have hQ_interp : QOpen j x h ≤ (1 - θ) * QOpen a x h + θ * QOpen b x h := by
      have hpi_conv := piFun_harmonic_convex ha1 haj hjb hx0
      set φ := phi_reset h
      have hφ_nn : 0 ≤ φ := by unfold φ phi_reset; exact le_min (by norm_num) (le_min (by linarith) (by positivity))
      have hφ_le1 : φ ≤ 1 := min_le_left _ _
      have hpi_coeff_nn : 0 ≤ φ - (2 / 9 : ℝ) * (1 - φ) * x := by
        have h209 : (20 / 9 : ℝ) * h ≤ φ := by
          unfold φ phi_reset
          refine le_min (by linarith only [hh1]) (le_min (by linarith only [hh1]) ?_)
          rw [le_div_iff₀ (by linarith only [hh0])]
          nlinarith only [hh0, hh1]
        have hx_le_10h : x ≤ 10 * h := by
          have := mul_le_mul_of_nonneg_left hL10 (le_of_lt hh0)
          rw [hhL] at this; linarith only [this]
        have hprod1 : (2 / 9 : ℝ) * (1 - φ) * x ≤ (2 / 9 : ℝ) * (10 * h) := by
          have h1 : (2 / 9 : ℝ) * (1 - φ) ≤ 2 / 9 := by linarith only [hφ_nn]
          exact mul_le_mul h1 hx_le_10h (le_of_lt hx0) (by norm_num)
        linarith only [h209, hprod1]
      have hQ_eq : ∀ r : ℕ, QOpen r x h =
          (1 - φ) * x + φ * harmonic r +
          (1 - φ) * (1 - (7 / 9 : ℝ) * x) * x * earlyMu r +
          (φ - (2 / 9 : ℝ) * (1 - φ) * x) * piFun r x := by
        intro r; unfold QOpen UOpen
        have ha : min ((7 / 9 : ℝ) * x) 1 = (7 / 9 : ℝ) * x := min_eq_left (by linarith only [hx1])
        rw [ha]; simp only [φ]; ring
      rw [hQ_eq j, hQ_eq a, hQ_eq b]
      have hmu_coeff_nn : 0 ≤ (1 - φ) * (1 - (7 / 9 : ℝ) * x) * x :=
        mul_nonneg (mul_nonneg (by linarith only [hφ_le1]) (by linarith only [hx1])) (le_of_lt hx0)
      have hm1 := mul_le_mul_of_nonneg_left (le_of_lt hmu_le) hmu_coeff_nn
      have hm2 := mul_le_mul_of_nonneg_left hpi_conv hpi_coeff_nn
      rw [hH_comb]
      have hlin_id :
          (1 - θ) * ((1 - φ) * x + φ * harmonic a +
              (1 - φ) * (1 - (7 / 9 : ℝ) * x) * x * earlyMu a +
              (φ - (2 / 9 : ℝ) * (1 - φ) * x) * piFun a x) +
          θ * ((1 - φ) * x + φ * harmonic b +
              (1 - φ) * (1 - (7 / 9 : ℝ) * x) * x * earlyMu b +
              (φ - (2 / 9 : ℝ) * (1 - φ) * x) * piFun b x) =
          (1 - φ) * x + φ * ((1 - θ) * harmonic a + θ * harmonic b) +
            (1 - φ) * (1 - (7 / 9 : ℝ) * x) * x * ((1 - θ) * earlyMu a + θ * earlyMu b) +
            (φ - (2 / 9 : ℝ) * (1 - φ) * x) * ((1 - θ) * piFun a x + θ * piFun b x) := by ring
      linarith only [hm1, hm2, hlin_id]
    -- Credit interpolation + `δ`-shift bound!
    set δbar : ℝ := (1 - θ) * deltaOpen a L + θ * deltaOpen b L
    have hδ_ge_bar : δbar ≤ deltaOpen j L :=
      delta_harmonic_concave hHa_pos (hH_inc haj) (hH_inc hjb) hL0
    have hδ_def : deltaOpen j L - δbar ≤
        (harmonic j - harmonic a) * (harmonic b - harmonic j) /
          (harmonic a * harmonic j + harmonic a * harmonic b + harmonic j * harmonic b + 2 * (lookupCm j : ℝ)) := by
      have hcmR : (0 : ℝ) < (lookupCm j : ℝ) := by exact_mod_cast hcmPos
      have hcmSqR : ((lookupCm j : ℝ)) ^ 2 ≤
          harmonic a * harmonic j * harmonic b * (harmonic a + harmonic j + harmonic b) := by
        have hR := (Rat.cast_le (K := ℝ)).mpr hcmSq
        simp only [Rat.cast_mul, Rat.cast_add, Rat.cast_natCast, ha_eq, hb_eq, harmonicQ_cast] at hR
        linarith only [hR, show ((lookupCm j : ℝ)) ^ 2 = (lookupCm j : ℝ) * (lookupCm j : ℝ) by ring]
      exact delta_harmonic_defect_le hHa_pos (hH_inc haj) (hH_inc hjb) hL0 hcmR hcmSqR
    have hfee_ge : (27 / 20 : ℝ) * h * (deltaOpen j L - δbar) < (1 - θ) * (fla.fee : ℝ) + θ * (flb.fee : ℝ) := by
      have hfR := (Rat.cast_lt (K := ℝ)).mpr hfSl
      simp only [Rat.cast_zero, Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_div, Rat.cast_one,
        Rat.cast_ofNat, Rat.cast_natCast, ha_eq, hb_eq, harmonicQ_cast, hθ_cast] at hfR
      have h1 : (27 / 20 : ℝ) * h ≤ 297 / 800 := by linarith only [hh1]
      have h2 : (27 / 20 : ℝ) * h * (deltaOpen j L - δbar) ≤ (297 / 800 : ℝ) * (deltaOpen j L - δbar) :=
        mul_le_mul_of_nonneg_right h1 (by linarith only [hδ_ge_bar])
      have h3 : (297 / 800 : ℝ) * (deltaOpen j L - δbar) ≤
          (297 / 800 : ℝ) * ((harmonic j - harmonic a) * (harmonic b - harmonic j) /
            (harmonic a * harmonic j + harmonic a * harmonic b + harmonic j * harmonic b + 2 * (lookupCm j : ℝ))) :=
        mul_le_mul_of_nonneg_left hδ_def (by norm_num)
      linarith only [hfR, h2, h3]
    -- Apply `AtotGen_interp_data` (Fact 1) at `δbar` and `lowerArm_delta_shift_bound` (Fact 2) from `δbar` to `deltaOpen j L`!
    have hBa_pos : 0 < Blo a L := by
      have hfl := hall3.2 a ha_k; simp only [decide_eq_true_eq] at hfl
      have h1 : (0 : ℝ) < BloInf a - 7 / 20 := by simpa [BloInfQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hfl.1.2
      have hδ1 : deltaOpen a L ≤ 1 := by unfold deltaOpen; rw [div_le_one (by linarith only [hL0, hHa_pos])]; linarith only [hL0]
      unfold Blo; linarith only [h1, hδ1]
    have hBb_pos : 0 < Blo b L := by
      have hfl := hall3.2 b hb_k; simp only [decide_eq_true_eq] at hfl
      have h1 : (0 : ℝ) < BloInf b - 7 / 20 := by simpa [BloInfQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hfl.1.2
      have hHb_pos : 0 < harmonic b := lt_trans hHa_pos hHb_gt_Ha
      have hδ1 : deltaOpen b L ≤ 1 := by unfold deltaOpen; rw [div_le_one (by linarith only [hL0, hHb_pos])]; linarith only [hL0]
      unfold Blo; linarith only [h1, hδ1]
    have hva_pos : 0 < (dSlope a - (fla.dd : ℝ)) * x + ((CStock a - (fla.dC : ℝ) - KOpen a) - Blo a L + deltaOpen a L) := by
      have hfl := hall3.2 a ha_k; simp only [decide_eq_true_eq] at hfl
      have h1 : (0 : ℝ) < (CStock a - (fla.dC : ℝ) - KOpen a) - BloInf a := by
        simpa [CStockQ_cast, KOpenQ_cast, BloInfQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hfl.2
      have hdfl : 0 < dSlope a - (fla.dd : ℝ) := by
        simpa [dSlopeQ_cast] using (Rat.cast_lt (K := ℝ)).mpr (of_decide_eq_true (List.all_eq_true.mp amain_knots_dfl_pos a ha_k))
      have hδ_nn : 0 ≤ deltaOpen a L := by unfold deltaOpen; positivity
      have hterm : 0 ≤ (dSlope a - (fla.dd : ℝ)) * x := mul_nonneg (le_of_lt hdfl) (le_of_lt hx0)
      unfold Blo; linarith only [h1, hterm, hδ_nn]
    have hvb_pos : 0 < (dSlope b - (flb.dd : ℝ)) * x + ((CStock b - (flb.dC : ℝ) - KOpen b) - Blo b L + deltaOpen b L) := by
      have hfl := hall3.2 b hb_k; simp only [decide_eq_true_eq] at hfl
      have h1 : (0 : ℝ) < (CStock b - (flb.dC : ℝ) - KOpen b) - BloInf b := by
        simpa [CStockQ_cast, KOpenQ_cast, BloInfQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hfl.2
      have hdfl : 0 < dSlope b - (flb.dd : ℝ) := by
        simpa [dSlopeQ_cast] using (Rat.cast_lt (K := ℝ)).mpr (of_decide_eq_true (List.all_eq_true.mp amain_knots_dfl_pos b hb_k))
      have hHb_pos : 0 < harmonic b := lt_trans hHa_pos hHb_gt_Ha
      have hδ_nn : 0 ≤ deltaOpen b L := by unfold deltaOpen; positivity
      have hterm : 0 ≤ (dSlope b - (flb.dd : ℝ)) * x := mul_nonneg (le_of_lt hdfl) (le_of_lt hx0)
      unfold Blo; linarith only [h1, hterm, hδ_nn]
    set Bbar : ℝ := BloInf j - (7 / 20 : ℝ) * δbar
    have hBbar_eq : (1 - θ) * Blo a L + θ * Blo b L = Bbar := by
      simp only [Bbar, δbar]; unfold Blo BloInf; rw [hH_comb]; ring
    have hv_ge_bar :
        (1 - θ) * ((dSlope a - (fla.dd : ℝ)) * x + ((CStock a - (fla.dC : ℝ) - KOpen a) - Blo a L + deltaOpen a L)) +
        θ * ((dSlope b - (flb.dd : ℝ)) * x + ((CStock b - (flb.dC : ℝ) - KOpen b) - Blo b L + deltaOpen b L)) ≤
        dSlope j * x + (M0Open j - Bbar + δbar) := by
      have hdmul := mul_le_mul_of_nonneg_right (le_of_lt hd_ge) (le_of_lt hx0)
      have hlin_v :
          (1 - θ) * ((dSlope a - (fla.dd : ℝ)) * x + ((CStock a - (fla.dC : ℝ) - KOpen a) - Blo a L + deltaOpen a L)) +
          θ * ((dSlope b - (flb.dd : ℝ)) * x + ((CStock b - (flb.dC : ℝ) - KOpen b) - Blo b L + deltaOpen b L)) =
          ((1 - θ) * (dSlope a - (fla.dd : ℝ)) + θ * (dSlope b - (flb.dd : ℝ))) * x +
            ((1 - θ) * (CStock a - (fla.dC : ℝ)) + θ * (CStock b - (flb.dC : ℝ))) -
            ((1 - θ) * KOpen a + θ * KOpen b) -
            ((1 - θ) * Blo a L + θ * Blo b L) +
            ((1 - θ) * deltaOpen a L + θ * deltaOpen b L) := by ring
      have hδ_fold : (1 - θ) * deltaOpen a L + θ * deltaOpen b L = δbar := rfl
      unfold M0Open
      rw [hlin_v, ← hK_comb, hBbar_eq, hδ_fold]
      exact lowerArm_hv_ge_bar_alg hdmul hC_ge
    have hh_half : h ≤ 1 / 2 := by linarith only [hh1]
    have hinterp := AtotGen_interp_data (Ka := KOpen a) (Km := KOpen j) (Kb := KOpen b)
      (da := dSlope a - (fla.dd : ℝ)) (dm := dSlope j) (db := dSlope b - (flb.dd : ℝ))
      (Ba := Blo a L) (Bm := Bbar) (Bb := Blo b L)
      (M0a := CStock a - (fla.dC : ℝ) - KOpen a) (M0m := M0Open j) (M0b := CStock b - (flb.dC : ℝ) - KOpen b)
      (δa := deltaOpen a L) (δm := δbar) (δb := deltaOpen b L) (x := x) (h := h) (θ := θ)
      (le_of_lt hh0) hh_half (le_of_lt hθ0) (le_of_lt hθ1)
      hK_comb (le_of_eq hBbar_eq) hv_ge_bar hBa_pos hBb_pos hva_pos hvb_pos
    -- Shift `δ` from `δbar` up to `deltaOpen j L` using `lowerArm_delta_shift_bound`!
    obtain ⟨hd_j, _, _, _, _, _, _, _, _, hvb_j, _, _⟩ := open01_bounds hj5 hj16
    have hv_bar_pos : 0 < dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * δbar := by
      have h1 : dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * δbar =
          dSlope j * x + (M0Open j - Bbar + δbar) := by simp only [Bbar]; ring
      rw [h1]
      have hpos_comb : 0 < (1 - θ) * ((dSlope a - (fla.dd : ℝ)) * x + ((CStock a - (fla.dC : ℝ) - KOpen a) - Blo a L + deltaOpen a L)) +
          θ * ((dSlope b - (flb.dd : ℝ)) * x + ((CStock b - (flb.dC : ℝ) - KOpen b) - Blo b L + deltaOpen b L)) :=
        add_pos (mul_pos (sub_pos.mpr hθ1) hva_pos) (mul_pos hθ0 hvb_pos)
      exact lt_of_lt_of_le hpos_comb hv_ge_bar
    have hvB_j : dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * deltaOpen j L <
        BloInf j - (7 / 20 : ℝ) * deltaOpen j L := by
      have hδ1 : deltaOpen j L ≤ 1 := by unfold deltaOpen; rw [div_le_one (by linarith only [hL0, hH_pos])]; linarith only [hL0]
      have hdx : dSlope j * x ≤ dSlope j * (9 / 7) := mul_le_mul_of_nonneg_left hx1 (le_of_lt hd_j)
      linarith only [hvb_j, hdx, hδ1]
    have hshift := lowerArm_delta_shift_bound (K := KOpen j) (B_inf := BloInf j)
      (v0 := dSlope j * x + (M0Open j - BloInf j)) (h := h) (δ1 := δbar) (δ2 := deltaOpen j L)
      (le_of_lt hh0) hh_half hδ_ge_bar hv_bar_pos hvB_j
    -- Identify `hshift` LHS/RHS with `AtotGen` at `δbar` and `deltaOpen j L`!
    have hAtot_bar :
        h * (KOpen j - δbar + (BloInf j - (7 / 20 : ℝ) * δbar)) +
          (1 - 2 * h) * ((BloInf j - (7 / 20 : ℝ) * δbar) * (dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * δbar) /
            (dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * δbar + (1 - h) * (BloInf j - (7 / 20 : ℝ) * δbar))) =
        AtotGen (KOpen j) (dSlope j) Bbar (M0Open j) δbar x h 1 := by
      unfold AtotGen; simp only [Bbar, div_one]; congr 1; congr 1; congr 1 <;> ring
    have hAtot_j :
        h * (KOpen j - deltaOpen j L + (BloInf j - (7 / 20 : ℝ) * deltaOpen j L)) +
          (1 - 2 * h) * ((BloInf j - (7 / 20 : ℝ) * deltaOpen j L) *
            (dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * deltaOpen j L) /
            (dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * deltaOpen j L +
              (1 - h) * (BloInf j - (7 / 20 : ℝ) * deltaOpen j L))) =
        AtotGen (KOpen j) (dSlope j) (Blo j L) (M0Open j) (deltaOpen j L) x h 1 := by
      unfold AtotGen Blo; simp only [div_one]; congr 1; congr 1; congr 1 <;> ring
    have hshift' : AtotGen (KOpen j) (dSlope j) Bbar (M0Open j) δbar x h 1 -
        (27 / 20 : ℝ) * h * (deltaOpen j L - δbar) ≤
        AtotGen (KOpen j) (dSlope j) (Blo j L) (M0Open j) (deltaOpen j L) x h 1 := by
      rw [← hAtot_bar, ← hAtot_j]
      exact hshift
    rw [← hδ_eq]
    have hδ_cancel : (1 - θ) * (h * deltaOpen a L) + θ * (h * deltaOpen b L) = h * δbar := by
      simp only [δbar]; ring
    have hA_interp_clean :
        (1 - θ) * AtotGen (KOpen a) (dSlope a - (fla.dd : ℝ)) (Blo a L) (CStock a - (fla.dC : ℝ) - KOpen a) (deltaOpen a L) x h 1 +
        θ * AtotGen (KOpen b) (dSlope b - (flb.dd : ℝ)) (Blo b L) (CStock b - (flb.dC : ℝ) - KOpen b) (deltaOpen b L) x h 1 ≤
        AtotGen (KOpen j) (dSlope j) Bbar (M0Open j) δbar x h 1 := by
      linarith only [hinterp, hδ_cancel,
        show (1 - θ) * (AtotGen (KOpen a) (dSlope a - (fla.dd : ℝ)) (Blo a L) (CStock a - (fla.dC : ℝ) - KOpen a) (deltaOpen a L) x h 1 + h * deltaOpen a L) +
          θ * (AtotGen (KOpen b) (dSlope b - (flb.dd : ℝ)) (Blo b L) (CStock b - (flb.dC : ℝ) - KOpen b) (deltaOpen b L) x h 1 + h * deltaOpen b L) =
          ((1 - θ) * AtotGen (KOpen a) (dSlope a - (fla.dd : ℝ)) (Blo a L) (CStock a - (fla.dC : ℝ) - KOpen a) (deltaOpen a L) x h 1 +
           θ * AtotGen (KOpen b) (dSlope b - (flb.dd : ℝ)) (Blo b L) (CStock b - (flb.dC : ℝ) - KOpen b) (deltaOpen b L) x h 1) +
          ((1 - θ) * (h * deltaOpen a L) + θ * (h * deltaOpen b L)) by ring]
    have hcomb_lt : (1 - θ) * (QOpen a x h + (fla.fee : ℝ)) + θ * (QOpen b x h + (flb.fee : ℝ)) <
        AtotGen (KOpen j) (dSlope j) Bbar (M0Open j) δbar x h 1 := by
      have hm1 := mul_lt_mul_of_pos_left hka (sub_pos.mpr hθ1)
      have hm2 := mul_lt_mul_of_pos_left hkb hθ0
      exact lt_of_lt_of_le (add_lt_add hm1 hm2) hA_interp_clean
    have hcomb_split : (1 - θ) * (QOpen a x h + (fla.fee : ℝ)) + θ * (QOpen b x h + (flb.fee : ℝ)) =
        ((1 - θ) * QOpen a x h + θ * QOpen b x h) + ((1 - θ) * (fla.fee : ℝ) + θ * (flb.fee : ℝ)) := by ring
    linarith only [hQ_interp, hfee_ge, hshift', hcomb_lt, hcomb_split]

/-- Boundary `h = 1/2` positivity (`sections/rank17.tex` eq. (44)):
    For any `j ≥ 1`, `x > 0`, `B > K_j - δ_j(2 x)` (with `L = 2 x`),
    `QOpen j x (1/2) < AtotGen (KOpen j) d_val B M0 (deltaX j x (1/2)) x (1/2) 1`! -/
theorem open_boundary_half {j : ℕ} (hj : 1 ≤ j) {d_val B M0 x : ℝ} (hx : 0 < x)
    (hB : KOpen j - deltaX j x (1 / 2) < B) :
    QOpen j x (1 / 2) < AtotGen (KOpen j) d_val B M0 (deltaX j x (1 / 2)) x (1 / 2) 1 := by
  have hphi_half : phi_reset (1 / 2) = 1 := by
    unfold phi_reset; norm_num
  have hQ_half : QOpen j x (1 / 2) = harmonic j + piFun j x := by
    unfold QOpen; rw [hphi_half]; ring
  have hA_half : AtotGen (KOpen j) d_val B M0 (deltaX j x (1 / 2)) x (1 / 2) 1 =
      (1 / 2 : ℝ) * (KOpen j - deltaX j x (1 / 2) + B) := by
    unfold AtotGen; ring
  rw [hQ_half, hA_half]
  -- Show `piFun j x ≤ x / (x + harmonic j) < 1 - deltaX j x (1/2)`!
  have hpi_le : piFun j x ≤ x / (x + harmonic j) := by
    -- `∏_{i=1}^j (1 + 1/(i x)) ≥ 1 + ∑_{i=1}^j 1/(i x) = 1 + H_j / x`!
    have hprod_ge : 1 + harmonic j / x ≤ ∏ i ∈ Finset.range j, (1 + (1 / x) / ((i + 1 : ℕ) : ℝ)) := by
      have hgen : ∀ n : ℕ, 1 + harmonic n / x ≤ ∏ i ∈ Finset.range n, (1 + (1 / x) / ((i + 1 : ℕ) : ℝ)) := by
        intro n; induction n with
        | zero => simp [harmonic]
        | succ m ih =>
            rw [Finset.prod_range_succ, harmonic_succ]
            have hm_nn : 0 ≤ (1 / x) / ((m + 1 : ℕ) : ℝ) := by positivity
            have hH_nn : 0 ≤ harmonic m / x := div_nonneg (harmonic_nonneg m) (le_of_lt hx)
            have h1 := mul_le_mul_of_nonneg_right ih (by linarith : 0 ≤ 1 + (1 / x) / ((m + 1 : ℕ) : ℝ))
            have hterm : (1 + harmonic m / x) * (1 + (1 / x) / ((m + 1 : ℕ) : ℝ)) =
                1 + (harmonic m + (((m + 1 : ℕ) : ℝ))⁻¹) / x + (harmonic m / x) * ((1 / x) / ((m + 1 : ℕ) : ℝ)) := by
              have hne : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
              field_simp [ne_of_gt hx, hne]; ring
            nlinarith [mul_nonneg hH_nn hm_nn]
      exact hgen j
    have hpi_eq : piFun j x = (∏ i ∈ Finset.range j, (1 + (1 / x) / ((i + 1 : ℕ) : ℝ)))⁻¹ := by
      have h := PiFun_eq_piFun_inv j (div_pos one_pos hx)
      simp only [one_div_one_div] at h
      rw [← h]; rfl
    have hH_nn : 0 ≤ harmonic j := harmonic_nonneg j
    have h1_pos : 0 < 1 + harmonic j / x := by positivity
    rw [hpi_eq]
    have hinv := inv_anti₀ h1_pos hprod_ge
    have heq : (1 + harmonic j / x)⁻¹ = x / (x + harmonic j) := by
      have hne : x + harmonic j ≠ 0 := by positivity
      field_simp [ne_of_gt hx, hne]
    rwa [heq] at hinv
  have hH_pos : 0 < harmonic j := harmonic_pos hj
  have hstrict : x / (x + harmonic j) < 1 - deltaX j x (1 / 2) := by
    unfold deltaX
    have h1 : 0 < x + harmonic j := by positivity
    have h2 : 0 < x + (1 / 2 : ℝ) * harmonic j := by positivity
    have hdiff : (1 - (1 / 2 : ℝ) * harmonic j / (x + (1 / 2 : ℝ) * harmonic j)) - x / (x + harmonic j) =
        (1 / 2 : ℝ) * x * harmonic j / ((x + (1 / 2 : ℝ) * harmonic j) * (x + harmonic j)) := by
      field_simp [ne_of_gt h1, ne_of_gt h2]; ring
    have hpos : 0 < (1 / 2 : ℝ) * x * harmonic j / ((x + (1 / 2 : ℝ) * harmonic j) * (x + harmonic j)) := by
      positivity
    linarith
  unfold KOpen at hB ⊢
  linarith

/-- **Full Lower Arm `L ≤ 10, 11/40 ≤ h ≤ 1/2` Closure (Fact 2)**:
    For every `5 ≤ j ≤ 16`, `0 < x ≤ 9/7`, `11/40 ≤ h ≤ 1/2`, `L = x / h < 10`, and
    `QOpen j x h < AtotGen (KOpen j) (dSlope j) (Blo j (x / h)) (M0Open j) (deltaX j x h) x h 1`! -/
theorem lower_arm_high_h_5_16 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hh_lo : 11 / 40 ≤ h) (hh_hi : h ≤ 1 / 2) :
    QOpen j x h < AtotGen (KOpen j) (dSlope j) (Blo j (x / h)) (M0Open j) (deltaX j x h) x h 1 := by
  obtain ⟨hd, _, hBK, hMB, _, _, _, _, _, hvb, _, _⟩ := open01_bounds hj5 hj16
  have hH_pos : 0 < harmonic j := harmonic_pos (by omega)
  -- At `h = 11/40`, `x / (11/40) ≤ (9/7) / (11/40) = 360/77 < 10`, so `lower_arm_Lle10_hcap_5_16` applies!
  have hcap_pos := lower_arm_Lle10_hcap_5_16 hj5 hj16 hx0 hx1 (by norm_num : (0 : ℝ) < 11 / 40) le_rfl (by linarith)
  -- At `h = 1/2`, `open_boundary_half` applies!
  have hB_half : KOpen j - deltaX j x (1 / 2) < Blo j (x / (1 / 2)) := by
    unfold Blo
    rw [deltaOpen_div_eq j (le_of_lt hx0) (by norm_num : (0 : ℝ) < 1 / 2) hH_pos]
    have hδ_nn : 0 ≤ deltaX j x (1 / 2) := by unfold deltaX; positivity
    linarith
  have hhalf_pos := open_boundary_half (by omega : 1 ≤ j) (d_val := dSlope j) (M0 := M0Open j) hx0 hB_half
  -- On `[11/40, 1/2]`, `phi_reset t = 1/2 + t` (affine!) and `Atot` is concave by `Atot_lowerArm_concaveOn_h`!
  have hphi_aff : ∀ t ∈ Icc (11 / 40 : ℝ) (1 / 2), phi_reset t = 1 / 2 + t := by
    intro t ht
    unfold phi_reset
    have h1 : 1 / 2 + t ≤ 1 := by linarith [ht.2]
    have h2 : 1 / 2 + t ≤ 25 * t / (5 + 14 * t) := by
      rw [le_div_iff₀ (by linarith [ht.1])]
      -- Factor via concave quadratic on `[11/40, 1/2]`:
      have hfac : 25 * t - (1 / 2 + t) * (5 + 14 * t) =
          (1 - (t - 11 / 40) / (9 / 40)) * (13 / 800) +
          ((t - 11 / 40) / (9 / 40)) * (1 / 2) +
          14 * (t - 11 / 40) * (1 / 2 - t) := by ring
      have h1' : 0 ≤ (t - 11 / 40) / (9 / 40) := by linarith [ht.1]
      have h2' : 0 ≤ 1 - (t - 11 / 40) / (9 / 40) := by linarith [ht.2]
      have h3' : 0 ≤ 14 * (t - 11 / 40) * (1 / 2 - t) := by nlinarith [ht.1, ht.2]
      linarith
    rw [min_eq_left h2, min_eq_right h1]
  -- Check `Atot_lowerArm_concaveOn_h` hypotheses!
  have hv0_pos : 0 < dSlope j * x + (M0Open j - BloInf j) := by nlinarith
  have hvB_half : dSlope j * x + (M0Open j - BloInf j) +
      (27 / 20 : ℝ) * (harmonic j * (1 / 2) / (x + harmonic j * (1 / 2))) <
      BloInf j - (7 / 20 : ℝ) * (harmonic j * (1 / 2) / (x + harmonic j * (1 / 2))) := by
    have hδ1 : harmonic j * (1 / 2) / (x + harmonic j * (1 / 2)) ≤ 1 := by
      rw [div_le_one (by positivity)]; linarith
    nlinarith
  have hconc := Atot_lowerArm_concaveOn_h (K := KOpen j) (H := harmonic j) (B_inf := BloInf j)
    (v0 := dSlope j * x + (M0Open j - BloInf j)) hx0 hH_pos hv0_pos hvB_half
  set θ : ℝ := (h - 11 / 40) / (1 / 2 - 11 / 40)
  have hθ0 : 0 ≤ θ := div_nonneg (by linarith) (by norm_num)
  have hθ1 : θ ≤ 1 := (div_le_one (by norm_num)).mpr (by linarith)
  have hh_comb : (1 - θ) * (11 / 40 : ℝ) + θ * (1 / 2 : ℝ) = h := by simp only [θ]; ring
  have hA_eq : ∀ t ∈ Icc (11 / 40 : ℝ) (1 / 2),
      AtotGen (KOpen j) (dSlope j) (Blo j (x / t)) (M0Open j) (deltaX j x t) x t 1 =
      (let δ := harmonic j * t / (x + harmonic j * t)
       let B := BloInf j - (7 / 20 : ℝ) * δ
       let v := dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * δ
       t * (KOpen j - δ + B) + (1 - 2 * t) * (B * v / (v + (1 - t) * B))) := by
    intro t ht
    have ht_pos : 0 < t := by linarith [ht.1]
    unfold AtotGen Blo
    rw [deltaOpen_div_eq j (le_of_lt hx0) ht_pos hH_pos]
    have hδc : harmonic j * t / (x + harmonic j * t) = deltaX j x t := by unfold deltaX; ring
    dsimp only []
    rw [hδc]
    have hv : dSlope j * x + (M0Open j - (BloInf j - (7 / 20 : ℝ) * deltaX j x t) + deltaX j x t) / 1 =
        dSlope j * x + (M0Open j - BloInf j) + (27 / 20 : ℝ) * deltaX j x t := by ring
    rw [hv]
  have hconc_pt := hconc.2
    (show (11 / 40 : ℝ) ∈ Icc (0 : ℝ) (1 / 2) from ⟨by norm_num, by norm_num⟩)
    (show (1 / 2 : ℝ) ∈ Icc (0 : ℝ) (1 / 2) from ⟨by norm_num, le_rfl⟩)
    (by linarith : 0 ≤ 1 - θ) hθ0 (by ring)
  simp only [smul_eq_mul] at hconc_pt
  rw [hh_comb] at hconc_pt
  rw [← hA_eq (11 / 40) ⟨le_rfl, by norm_num⟩, ← hA_eq (1 / 2) ⟨by norm_num, le_rfl⟩,
      ← hA_eq h ⟨hh_lo, hh_hi⟩] at hconc_pt
  have hQ_comb : QOpen j x h = (1 - θ) * QOpen j x (11 / 40) + θ * QOpen j x (1 / 2) := by
    unfold QOpen
    rw [hphi_aff h ⟨hh_lo, hh_hi⟩, hphi_aff (11 / 40) ⟨le_rfl, by norm_num⟩,
        hphi_aff (1 / 2) ⟨by norm_num, le_rfl⟩, ← hh_comb]
    ring
  rw [hQ_comb]
  have hlt : (1 - θ) * QOpen j x (11 / 40) + θ * QOpen j x (1 / 2) <
      (1 - θ) * AtotGen (KOpen j) (dSlope j) (Blo j (x / (11 / 40))) (M0Open j) (deltaX j x (11 / 40)) x (11 / 40) 1 +
      θ * AtotGen (KOpen j) (dSlope j) (Blo j (x / (1 / 2))) (M0Open j) (deltaX j x (1 / 2)) x (1 / 2) 1 := by
    rcases eq_or_lt_of_le hθ0 with h0 | hp
    · rw [← h0]; simpa using hcap_pos
    · nlinarith [hcap_pos, hhalf_pos, hθ1]
  exact lt_of_lt_of_le hlt hconc_pt

/-- **Complete Lower Arm Theorem (`5 ≤ j ≤ 16`, `0 < x ≤ 9/7`, `0 < h ≤ 1/2`)** combining
    `OPEN-01`, `OPEN-02`, `OPEN-03`, `OPEN-04`, `OPEN-05`, and Fact 2! -/
theorem lower_arm_open_5_16 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) :
    let L := x / h
    let B := if L ≤ 10 then Blo j L else Bhi j
    QOpen j x h < AtotGen (KOpen j) (dSlope j) B (M0Open j) (deltaX j x h) x h 1 := by
  intro L B
  by_cases hL10 : L ≤ 10
  · simp only [B, hL10, ↓reduceIte]
    by_cases hh_cap : h ≤ 11 / 40
    · exact lower_arm_Lle10_hcap_5_16 hj5 hj16 hx0 hx1 hh0 hh_cap hL10
    · exact lower_arm_high_h_5_16 hj5 hj16 hx0 hx1 (le_of_not_ge hh_cap) hh1
  · simp only [B, hL10, ↓reduceIte]
    exact lower_arm_Lge10_5_16 hj5 hj16 hx0 hx1 hh0 (le_of_not_ge hL10)

end Open020304

/-! ### Section 10: Probabilistic Assembly — `thm:rank17` (a)–(b), `thm:low-mean`, `thm:hub-regime` -/

section Assembly

open V3.CertEngine

/-- Elementary derivative of `PiFun j p = ∏_{i=1}^j (1 + p / i)⁻¹` for `p > 0`. -/
lemma hasDerivAt_PiFun (j : ℕ) {p : ℝ} (hp : 0 < p) :
    HasDerivAt (PiFun j) (-PiFun j p * ∑ i ∈ Finset.range j, ((((i + 1 : ℕ) : ℝ) + p))⁻¹) p := by
  induction j with
  | zero =>
      simp only [PiFun_zero, Finset.range_zero, Finset.sum_empty, mul_zero]
      have h0 : PiFun 0 = fun _ => (1 : ℝ) := funext PiFun_zero
      rw [h0]
      exact hasDerivAt_const p (1 : ℝ)
  | succ m ih =>
      set c : ℝ := ((m + 1 : ℕ) : ℝ)
      have hc : 0 < c := by positivity
      have hden : 0 < 1 + p / c := by positivity
      have hfac : HasDerivAt (fun t : ℝ => (1 + t / c)⁻¹) (-((1 + p / c)⁻¹ * (c + p)⁻¹)) p := by
        have h1 : HasDerivAt (fun t : ℝ => 1 + t / c) (1 / c) p := by
          have := (hasDerivAt_id p).div_const c
          simpa using V3.hasDerivAt_const_add 1 this
        have hi := (V3.hasDerivAt_inv_real (ne_of_gt hden)).comp p h1
        convert hi using 1
        · rfl
        · have hcp : c + p ≠ 0 := by positivity
          field_simp [ne_of_gt hc, ne_of_gt hden, hcp]
      have heq_fn : PiFun (m + 1) = fun t => PiFun m t * (1 + t / c)⁻¹ := by
        funext t; exact PiFun_succ m t
      rw [heq_fn]
      convert ih.mul hfac using 1
      dsimp only []
      rw [Finset.sum_range_succ]
      simp only [c]
      ring

/-- Upper bound `PiFun j p ≤ Real.exp (-∑_{i=1}^j p / (i + p))` for `p ≥ 0`. -/
lemma PiFun_le_exp_neg_sum (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    PiFun j p ≤ Real.exp (-∑ i ∈ Finset.range j, p / (((i + 1 : ℕ) : ℝ) + p)) := by
  induction j with
  | zero => simp [PiFun_zero]
  | succ m ih =>
      rw [PiFun_succ, Finset.sum_range_succ, neg_add, Real.exp_add]
      have hterm : (1 + p / ((m + 1 : ℕ) : ℝ))⁻¹ ≤ Real.exp (-(p / (((m + 1 : ℕ) : ℝ) + p))) := by
        have hm : (0 : ℝ) < ((m + 1 : ℕ) : ℝ) := by positivity
        have hd1 : 1 + p / ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        have hd2 : ((m + 1 : ℕ) : ℝ) + p ≠ 0 := by positivity
        have heq : (1 + p / ((m + 1 : ℕ) : ℝ))⁻¹ = -(p / (((m + 1 : ℕ) : ℝ) + p)) + 1 := by
          field_simp [ne_of_gt hm, hd1, hd2]; ring
        rw [heq]
        exact Real.add_one_le_exp _
      exact mul_le_mul ih hterm (by positivity) (le_of_lt (Real.exp_pos _))

/-- `PiFun j (1 / L) ≤ 1 - deltaOpen j L` for all `j` and `L > 0`. -/
lemma PiFun_inv_le_one_sub_deltaOpen (j : ℕ) {L : ℝ} (hL : 0 < L) :
    PiFun j (1 / L) ≤ 1 - deltaOpen j L := by
  have hprod_ge : 1 + harmonic j / L ≤ ∏ i ∈ Finset.range j, (1 + (1 / L) / ((i + 1 : ℕ) : ℝ)) := by
    induction j with
    | zero => simp [harmonic]
    | succ m ih =>
        rw [Finset.prod_range_succ, harmonic_succ]
        have hm : 0 ≤ (1 / L) / ((m + 1 : ℕ) : ℝ) := by positivity
        have hH : 0 ≤ harmonic m / L := div_nonneg (harmonic_nonneg m) (le_of_lt hL)
        have h1 := mul_le_mul_of_nonneg_right ih (by linarith : 0 ≤ 1 + (1 / L) / ((m + 1 : ℕ) : ℝ))
        have hterm : (1 + harmonic m / L) * (1 + (1 / L) / ((m + 1 : ℕ) : ℝ)) =
            1 + (harmonic m + (((m + 1 : ℕ) : ℝ))⁻¹) / L + (harmonic m / L) * ((1 / L) / ((m + 1 : ℕ) : ℝ)) := by
          have hne : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
          field_simp [ne_of_gt hL, hne]; ring
        nlinarith [mul_nonneg hH hm]
  have hH_nn : 0 ≤ harmonic j := harmonic_nonneg j
  have h1_pos : 0 < 1 + harmonic j / L := by positivity
  unfold PiFun deltaOpen
  have hinv := inv_anti₀ h1_pos hprod_ge
  have heq : (1 + harmonic j / L)⁻¹ = 1 - harmonic j / (L + harmonic j) := by
    have hne : L + harmonic j ≠ 0 := by positivity
    field_simp [ne_of_gt hL, hne]; ring
  rwa [heq] at hinv

/-- **Small-`u` monotonicity bound (`sections/rank17.tex` line 35)**:
    For every `j` with `1 / 7 < harmonic j`, `L > 0`, and `0 < u ≤ 1`:
    `u * (harmonic j + piFun j (L / u)) ≤ kTildeOpen j L`! -/
theorem open_u_le_one_bound {j : ℕ} (hH : 1 / 7 < harmonic j) {L u : ℝ}
    (hL : 0 < L) (hu0 : 0 < u) (hu1 : u ≤ 1) :
    u * (harmonic j + piFun j (L / u)) ≤ kTildeOpen j L := by
  let g : ℝ → ℝ := fun t => t * (harmonic j + PiFun j (t / L))
  have hg_eq : ∀ t > 0, g t = t * (harmonic j + piFun j (L / t)) := fun t ht => by
    simp only [g]
    have h1 := PiFun_eq_piFun_inv j (div_pos ht hL)
    have h2 : 1 / (t / L) = L / t := by field_simp [ne_of_gt ht, ne_of_gt hL]
    rw [h1, h2]
  have he2 : Real.exp (-2) < 1 / 7 := by
    have h1 := exp_one_gt_163_div_60
    have hsq : (163 / 60 : ℝ) ^ 2 < (Real.exp 1) ^ 2 := pow_lt_pow_left₀ h1 (by norm_num) (by norm_num)
    have he2_eq : (Real.exp 1) ^ 2 = Real.exp 2 := by rw [← Real.exp_nat_mul]; norm_num
    rw [he2_eq] at hsq
    have h7 : (7 : ℝ) < Real.exp 2 := by linarith [show (7 : ℝ) < (163 / 60 : ℝ) ^ 2 by norm_num]
    rw [Real.exp_neg, ← one_div]
    exact one_div_lt_one_div_of_lt (by norm_num) h7
  let g' : ℝ → ℝ := fun t =>
    harmonic j + PiFun j (t / L) *
      (1 - ∑ i ∈ Finset.range j, (t / L) / (((i + 1 : ℕ) : ℝ) + (t / L)))
  have hg_deriv : ∀ t > 0, HasDerivAt g (g' t) t := fun t ht => by
    have hdiv : HasDerivAt (fun s : ℝ => s / L) (1 / L) t := by
      simpa using (hasDerivAt_id t).div_const L
    have hpi := (hasDerivAt_PiFun j (div_pos ht hL)).comp t hdiv
    have hadd := V3.hasDerivAt_const_add (harmonic j) hpi
    convert (hasDerivAt_id t).mul hadd using 1
    · rfl
    · simp only [g']
      have hpull : (∑ i ∈ Finset.range j, (t / L) / (((i + 1 : ℕ) : ℝ) + t / L)) =
          (t / L) * ∑ i ∈ Finset.range j, (((i + 1 : ℕ) : ℝ) + t / L)⁻¹ := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun i _ => by rw [div_eq_mul_inv])
      simp only [Function.comp_apply, id_eq]
      rw [hpull]; ring
  have hg'_nn : ∀ t > 0, 0 ≤ g' t := fun t ht => by
    set p := t / L
    have hp : 0 < p := div_pos ht hL
    set S := ∑ i ∈ Finset.range j, p / (((i + 1 : ℕ) : ℝ) + p)
    have hprod_ge : -(Real.exp (-2)) ≤ PiFun j p * (1 - S) := by
      by_cases hS1 : S ≤ 1
      · have h1 : 0 ≤ PiFun j p * (1 - S) := mul_nonneg (le_of_lt (PiFun_pos j (le_of_lt hp))) (by linarith)
        have h2 : 0 < Real.exp (-2) := Real.exp_pos (-2)
        linarith
      · push Not at hS1
        have hpi_le : PiFun j p ≤ Real.exp (-S) := PiFun_le_exp_neg_sum j (le_of_lt hp)
        have hv : S - 1 ≤ Real.exp (S - 2) := by
          have := Real.add_one_le_exp (S - 2); linarith
        have hmul : PiFun j p * (S - 1) ≤ Real.exp (-S) * Real.exp (S - 2) :=
          mul_le_mul hpi_le hv (by linarith) (le_of_lt (Real.exp_pos _))
        have hexp_eq : Real.exp (-S) * Real.exp (S - 2) = Real.exp (-2) := by
          rw [← Real.exp_add]; congr 1; ring
        rw [hexp_eq] at hmul
        linarith
    simp only [g', p, S] at hprod_ge ⊢
    linarith
  have hg_cont : ContinuousOn g (Icc u 1) :=
    fun t ht => (hg_deriv t (lt_of_lt_of_le hu0 ht.1)).continuousAt.continuousWithinAt
  have hg_mono : MonotoneOn g (Icc u 1) :=
    V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc u 1) hg_cont
      (fun t ht => hg_deriv t (lt_of_lt_of_le hu0 (interior_subset ht).1))
      (fun t ht => hg'_nn t (lt_of_lt_of_le hu0 (interior_subset ht).1))
  have hle : g u ≤ g 1 := hg_mono ⟨le_rfl, hu1⟩ ⟨hu1, le_rfl⟩ hu1
  rw [hg_eq u hu0] at hle
  have hg1 : g 1 ≤ kTildeOpen j L := by
    simp only [g, one_mul, kTildeOpen, KOpen]
    linarith [PiFun_inv_le_one_sub_deltaOpen j hL]
  exact le_trans hle hg1

/-- Exact credit-division algebraic identity for `u > 2` in `thm:rank17` (tilt `τ = 0`). -/
lemma open_credit_div_u_eq {kTilde B s u A : ℝ}
    (hs : 0 < s) (hu : 2 < u) (hB : 0 < B) (hAB : 0 < A - B) :
    let c := B / (s * (A - B))
    let T := s * (A - B) + B
    let h := 1 / u
    let W := s * (A - B) / u
    (kTilde + T * c * (u - 1) / (1 + c * (u - 1))) / u =
      h * (kTilde + B) + (1 - 2 * h) * (B * W / (W + (1 - h) * B)) := by
  intro c T h W
  have hu_pos : 0 < u := by linarith
  have hu_ne : u ≠ 0 := ne_of_gt hu_pos
  have hsAB_pos : 0 < s * (A - B) := mul_pos hs hAB
  have hsAB_ne : s * (A - B) ≠ 0 := ne_of_gt hsAB_pos
  have hden_lin : 0 < s * (A - B) + B * (u - 1) := by nlinarith
  have hden_lin_ne : s * (A - B) + B * (u - 1) ≠ 0 := ne_of_gt hden_lin
  have h1cX : 1 + c * (u - 1) = (s * (A - B) + B * (u - 1)) / (s * (A - B)) := by
    simp only [c]; field_simp [hsAB_ne]
  have hdenW : W + (1 - h) * B = (s * (A - B) + B * (u - 1)) / u := by
    simp only [W, h]; field_simp [hu_ne]
  rw [h1cX, hdenW]
  simp only [c, T, h, W]
  field_simp [hu_ne, hsAB_ne, hden_lin_ne]
  ring

/-- Monotonicity of `AtotGen` in `r` (decreasing in `r > 0` when `M0 - B + δ ≥ 0`, `0 ≤ h ≤ 1/2`). -/
lemma AtotGen_anti_r {K d_val B M0 δ x h r1 r2 : ℝ}
    (hh1 : h ≤ 1 / 2) (hB : 0 < B) (hΔ : 0 ≤ M0 - B + δ)
    (hr1 : 0 < r1) (hr12 : r1 ≤ r2) (hv2 : 0 < d_val * x + (M0 - B + δ) / r2) :
    AtotGen K d_val B M0 δ x h r2 ≤ AtotGen K d_val B M0 δ x h r1 := by
  have hv_le : d_val * x + (M0 - B + δ) / r2 ≤ d_val * x + (M0 - B + δ) / r1 := by
    have hdiv := div_le_div_of_nonneg_left hΔ hr1 hr12
    linarith
  have hhm := hmOp_mono_v (c := 1 - h) (by linarith) hB hv2 hv_le
  have h1 := AtotGen_harmonic_id K d_val B M0 δ x h r2
  have h2 := AtotGen_harmonic_id K d_val B M0 δ x h r1
  have hmul := mul_le_mul_of_nonneg_left hhm (by linarith : 0 ≤ 1 - 2 * h)
  linarith

/-- **Unified Marked-Bound Reduction of Theorem 9.1 (`thm:rank17`, valid for ALL `j ≥ 5`, both
    low-mean `5 ≤ j ≤ 16` and universal `j = 17`)**:
    Given `C_j > 5`, `C_j > 2 K_j`, `d_j > 0`, `1/7 < H_j`, prelanding reserve `B(s, L)`
    satisfying `k̃_j(L) < B(s, L) ≤ C_j - k̃_j(L)` (and `B < C_j - k̃_j(L) + d_j L / s`),
    universal reset (`L = 0`), persistence (`s ≤ 2`), retention transfer (`0 < u ≤ 2`),
    and the pointwise bound `coveredCost / cost P C1 ≤ AtotGen ... (L/u) (1/u) (u/s)` for `u > 2`,
    proves `𝔼_ν[Q_j] ≤ (C_j + d_j L / s) * phi P`! -/
theorem open_marked_of_pointwise {d j : ℕ} (hj1 : 1 ≤ j)
    {C_j d_j : ℝ} (B_fn : ℝ → ℝ → ℝ)
    (hC5 : 5 < C_j) (hC2K : 2 * KOpen j < C_j) (hd_pos : 0 < d_j) (hH17 : 1 / 7 < harmonic j)
    (hB_admiss : ∀ {s L : ℝ}, 2 < s → 0 < L →
      kTildeOpen j L < B_fn s L ∧ B_fn s L ≤ C_j - kTildeOpen j L)
    {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hdisj : ∀ G ∈ Q, Disjoint P G) (_hQcard : Q.card = j)
    (hS : 0 < cost P C0)
    (hreset_lt5 : postHitMean P C0 < 5)
    (hpersist : ∀ x ∈ P, coveredCost X (insert x C0) P Q j ≤ (1 + harmonic j) * cost P (insert x C0))
    (htransfer_ret : ∀ x ∈ P, 0 < cost P (insert x C0) →
      coveredCost X (insert x C0) P Q j ≤
        cost P (insert x C0) *
          (harmonic j + piFun j (((cost X C0 - cost P C0) / (j : ℝ)) / cost P (insert x C0))))
    (hpt_u2 : ∀ x ∈ P,
      let s := cost P C0 / phi P
      let L := (cost X C0 - cost P C0) / ((j : ℝ) * phi P)
      let u := cost P (insert x C0) / phi P
      2 < s → 0 < L → 2 < u →
      coveredCost X (insert x C0) P Q j / cost P (insert x C0) ≤
        AtotGen (KOpen j) d_j (B_fn s L) (C_j - KOpen j) (deltaOpen j L) (L / u) (1 / u) (u / s)) :
    ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j ≤
      (C_j + d_j * ((cost X C0 - cost P C0) / ((j : ℝ) * phi P)) / (cost P C0 / phi P)) * phi P := by
  set s := cost P C0 / phi P
  set L := (cost X C0 - cost P C0) / ((j : ℝ) * phi P)
  have hs_pos : 0 < s := div_pos hS hphi
  have hdiff_nn : 0 ≤ cost X C0 - cost P C0 := by
    have := Finset.sum_le_sum_of_subset_of_nonneg hP_sub (fun y _ _ => distSq_nonneg y C0)
    unfold cost; linarith
  have hj_pos : (0 : ℝ) < (j : ℝ) := by positivity
  have hL_nn : 0 ≤ L := div_nonneg hdiff_nn (mul_nonneg (le_of_lt hj_pos) (le_of_lt hphi))
  have hsum_w : ∑ x ∈ P, distSq x C0 / cost P C0 = 1 := by
    rw [← Finset.sum_div]; exact div_self (ne_of_gt hS)
  have hw_nn : ∀ x ∈ P, 0 ≤ distSq x C0 / cost P C0 := fun x _ =>
    div_nonneg (distSq_nonneg x C0) (le_of_lt hS)
  -- Case 1: `L = 0`.
  rcases eq_or_lt_of_le hL_nn with hL0 | hL_pos
  · have hdiff0 : cost X C0 - cost P C0 = 0 := by
      have := hL0.symm; simp only [L, div_eq_zero_iff] at this
      exact this.resolve_right (ne_of_gt (mul_pos hj_pos hphi))
    have hgroups0 : ∀ G ∈ Q, cost G C0 = 0 := by
      have hsum_le := sum_groups_cost_le_diff hP_sub hQ hdisj (C := C0)
      have hsum0 : ∑ G ∈ Q, cost G C0 = 0 :=
        le_antisymm (by linarith) (Finset.sum_nonneg (fun G _ => cost_nonneg G C0))
      exact (Finset.sum_eq_zero_iff_of_nonneg (fun G _ => cost_nonneg G C0)).mp hsum0
    have hcov_le : ∀ x ∈ P, coveredCost X (insert x C0) P Q j ≤ cost P (insert x C0) := fun x _ =>
      coveredCost_le_cost_of_groups_zero (Finset.insert_nonempty x C0) (fun G hG =>
        le_antisymm (le_trans (cost_insert_le G x hC0) (le_of_eq (hgroups0 G hG))) (cost_nonneg G _)) j
    have hsum_le : ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j ≤
        postHitMean P C0 * phi P := by
      unfold postHitMean
      rw [div_mul_cancel₀ _ (ne_of_gt hphi)]
      exact Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hcov_le x hx) (hw_nn x hx))
    have hrhs : (C_j + d_j * L / s) * phi P = C_j * phi P := by rw [← hL0]; ring
    rw [hrhs]
    have h5lt : postHitMean P C0 * phi P < C_j * phi P :=
      mul_lt_mul_of_pos_right (lt_trans hreset_lt5 hC5) hphi
    linarith
  -- Case 2: `s ≤ 2`.
  by_cases hs2 : s ≤ 2
  · have hbound : ∀ x ∈ P, coveredCost X (insert x C0) P Q j ≤ 2 * KOpen j * phi P := by
      intro x hx
      have h1 := hpersist x hx
      have h2 : cost P (insert x C0) ≤ cost P C0 := cost_insert_le P x hC0
      have h3 : cost P C0 = s * phi P := (div_mul_cancel₀ _ (ne_of_gt hphi)).symm
      have hK_nn : 0 ≤ 1 + harmonic j := by linarith [harmonic_nonneg j]
      have h4 : (1 + harmonic j) * cost P (insert x C0) ≤ (1 + harmonic j) * (2 * phi P) := by
        have : cost P (insert x C0) ≤ 2 * phi P := by nlinarith
        exact mul_le_mul_of_nonneg_left this hK_nn
      unfold KOpen; linarith
    have hsum_le : ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j ≤
        2 * KOpen j * phi P := by
      calc
        ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j
          ≤ ∑ x ∈ P, (distSq x C0 / cost P C0) * (2 * KOpen j * phi P) :=
            Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hbound x hx) (hw_nn x hx))
        _ = (∑ x ∈ P, distSq x C0 / cost P C0) * (2 * KOpen j * phi P) := (Finset.sum_mul _ _ _).symm
        _ = 2 * KOpen j * phi P := by rw [hsum_w, one_mul]
    have hterm_nn : 0 ≤ d_j * L / s := by positivity
    have hC_lt : 2 * KOpen j * phi P ≤ (C_j + d_j * L / s) * phi P :=
      mul_le_mul_of_nonneg_right (by linarith) (le_of_lt hphi)
    exact le_trans hsum_le hC_lt
  -- Case 3: `s > 2` and `L > 0` — apply `lem_inverse_deficit`!
  push Not at hs2
  obtain ⟨hB_gt_kt, hB_le_Mlo⟩ := hB_admiss hs2 hL_pos
  set B := B_fn s L
  set kT := kTildeOpen j L
  set A := (C_j - kT) + d_j * L / s
  have hkt_pos : 0 < kT := by
    unfold kT kTildeOpen KOpen deltaOpen
    have hH_pos : 0 < harmonic j := harmonic_pos hj1
    have hδ_le : harmonic j / (L + harmonic j) ≤ 1 := by rw [div_le_one (by linarith)]; linarith
    linarith
  have hB_pos : 0 < B := lt_trans hkt_pos hB_gt_kt
  have hAB_pos : 0 < A - B := by
    have : 0 < d_j * L / s := by positivity
    simp only [A]; linarith
  have hBA : B < A := by linarith
  set c := B / (s * (A - B))
  set T := s * (A - B) + B
  let Y : Point d → ℝ := fun x => max 0 (coveredCost X (insert x C0) P Q j / phi P - kT)
  have hY_nn : ∀ x ∈ P, 0 ≤ Y x := fun _ _ => le_max_left _ _
  have hY_pt : ∀ x ∈ P, Y x ≤ T * c * max 0 (cost P (insert x C0) / phi P - 1) /
      (1 + c * max 0 (cost P (insert x C0) / phi P - 1)) := by
    intro x hx
    set u := cost P (insert x C0) / phi P
    set Xv := max 0 (u - 1)
    have hXv_nn : 0 ≤ Xv := le_max_left _ _
    have hc_pos : 0 < c := by simp only [c]; positivity
    have hT_pos : 0 < T := by simp only [T]; positivity
    have hrhs_nn : 0 ≤ T * c * Xv / (1 + c * Xv) := div_nonneg (by positivity) (by positivity)
    have hu_nn : 0 ≤ u := div_nonneg (cost_nonneg P _) (le_of_lt hphi)
    -- Subcase 3a: `u = 0`
    rcases eq_or_lt_of_le hu_nn with hu0 | hu_pos
    · have hPc0 : cost P (insert x C0) = 0 := by
        have := hu0.symm; simp only [u, div_eq_zero_iff] at this
        exact this.resolve_right (ne_of_gt hphi)
      have hcov0 : coveredCost X (insert x C0) P Q j = 0 :=
        coveredCost_eq_zero_of_cost_zero (Finset.insert_nonempty x C0) hPc0 j
      have hY0 : Y x = 0 := by
        simp only [Y, hcov0, zero_div, zero_sub]
        exact max_eq_left (by linarith)
      rw [hY0]; exact hrhs_nn
    have hPc_pos : 0 < cost P (insert x C0) := by
      have : u * phi P = cost P (insert x C0) := div_mul_cancel₀ _ (ne_of_gt hphi)
      linarith [mul_pos hu_pos hphi]
    have hL_div_eq : ((cost X C0 - cost P C0) / (j : ℝ)) / cost P (insert x C0) = L / u := by
      simp only [L, u]; field_simp [ne_of_gt hj_pos, ne_of_gt hphi, ne_of_gt hPc_pos]
    set Qx := coveredCost X (insert x C0) P Q j
    -- Subcase 3b: `0 < u ≤ 1`
    by_cases hu1 : u ≤ 1
    · have htr := htransfer_ret x hx hPc_pos
      rw [hL_div_eq] at htr
      have hdiv : Qx / phi P ≤ u * (harmonic j + piFun j (L / u)) := by
        rw [div_le_iff₀ hphi]
        have heq : u * (harmonic j + piFun j (L / u)) * phi P =
            cost P (insert x C0) * (harmonic j + piFun j (L / u)) := by
          simp only [u]; field_simp [ne_of_gt hphi]
        linarith
      have hsmall := open_u_le_one_bound hH17 hL_pos hu_pos hu1
      have hY0 : Y x = 0 := max_eq_left (by linarith)
      rw [hY0]; exact hrhs_nn
    push Not at hu1
    -- Subcase 3c: `1 < u ≤ 2`
    by_cases hu2 : u ≤ 2
    · have htr := htransfer_ret x hx hPc_pos
      rw [hL_div_eq] at htr
      have hdiv : Qx / phi P ≤ u * (harmonic j + piFun j (L / u)) := by
        rw [div_le_iff₀ hphi]
        have heq : u * (harmonic j + piFun j (L / u)) * phi P =
            cost P (insert x C0) * (harmonic j + piFun j (L / u)) := by
          simp only [u]; field_simp [ne_of_gt hphi]
        linarith
      have hpi_le : piFun j (L / u) ≤ 1 - deltaOpen j L := by
        have hLu_le : L / u ≤ L := div_le_self (le_of_lt hL_pos) (le_of_lt hu1)
        have h1 : piFun j (L / u) ≤ piFun j L :=
          piFun_monotoneOn j (le_of_lt (div_pos hL_pos hu_pos)) (le_of_lt hL_pos) hLu_le
        have h2 : piFun j L = PiFun j (1 / L) := by
          have := PiFun_eq_piFun_inv j (div_pos one_pos hL_pos); simpa using this.symm
        exact le_trans h1 (h2 ▸ PiFun_inv_le_one_sub_deltaOpen j hL_pos)
      have hcov_le_ukt : Qx / phi P ≤ u * kT := by
        have hbr : harmonic j + piFun j (L / u) ≤ kT := by
          unfold kT kTildeOpen KOpen; linarith
        exact le_trans hdiv (mul_le_mul_of_nonneg_left hbr (le_of_lt hu_pos))
      have hXv_eq : Xv = u - 1 := max_eq_right (by linarith)
      have hXv_le1 : Xv ≤ 1 := by rw [hXv_eq]; linarith
      have hY_le_BX : Y x ≤ B * Xv := by
        apply max_le (mul_nonneg (le_of_lt hB_pos) hXv_nn)
        rw [hXv_eq]
        have h1 : Qx / phi P - kT ≤ kT * (u - 1) := by linarith
        have h2 : kT * (u - 1) ≤ B * (u - 1) := mul_le_mul_of_nonneg_right (le_of_lt hB_gt_kt) (by linarith)
        exact le_trans h1 h2
      have hBX_le : B * Xv ≤ T * c * Xv / (1 + c * Xv) := by
        have hden_pos : 0 < 1 + c * Xv := by positivity
        rw [le_div_iff₀ hden_pos]
        have hTc : T * c = B * (1 + c) := by
          simp only [T, c]; field_simp [ne_of_gt (mul_pos hs_pos hAB_pos)]
        rw [hTc]
        have h1 : 1 + c * Xv ≤ 1 + c := by
          have := mul_le_mul_of_nonneg_left hXv_le1 (le_of_lt hc_pos); linarith
        have h2 : B * Xv * (1 + c * Xv) ≤ B * Xv * (1 + c) :=
          mul_le_mul_of_nonneg_left h1 (mul_nonneg (le_of_lt hB_pos) hXv_nn)
        linarith [show B * (1 + c) * Xv = B * Xv * (1 + c) by ring]
      exact le_trans hY_le_BX hBX_le
    -- Subcase 3d: `u > 2`
    push Not at hu2
    have hXv_eq : Xv = u - 1 := max_eq_right (by linarith)
    rw [hXv_eq]
    have hpt := hpt_u2 x hx hs2 hL_pos hu2
    have hcredit := open_credit_div_u_eq (kTilde := kT) hs_pos hu2 hB_pos hAB_pos
    have hW_eq : s * (A - B) / u = d_j * (L / u) + ((C_j - KOpen j) - B + deltaOpen j L) / (u / s) := by
      simp only [A, kT, kTildeOpen]
      have hs_ne : s ≠ 0 := ne_of_gt hs_pos
      have hu_ne : u ≠ 0 := ne_of_gt hu_pos
      field_simp [hs_ne, hu_ne]; ring
    have hAtot_eq : AtotGen (KOpen j) d_j B (C_j - KOpen j) (deltaOpen j L) (L / u) (1 / u) (u / s) =
        (kT + T * c * (u - 1) / (1 + c * (u - 1))) / u := by
      rw [hcredit, hW_eq]
      unfold AtotGen kT kTildeOpen
      rfl
    rw [hAtot_eq] at hpt
    have hcov_le : coveredCost X (insert x C0) P Q j / phi P ≤ kT + T * c * (u - 1) / (1 + c * (u - 1)) := by
      have hmul := mul_le_mul_of_nonneg_right hpt (le_of_lt hu_pos)
      have hL_eq : (coveredCost X (insert x C0) P Q j / cost P (insert x C0)) * u =
          coveredCost X (insert x C0) P Q j / phi P := by
        simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
      have hR_eq : ((kT + T * c * (u - 1) / (1 + c * (u - 1))) / u) * u =
          kT + T * c * (u - 1) / (1 + c * (u - 1)) := div_mul_cancel₀ _ (ne_of_gt hu_pos)
      linarith
    rw [hXv_eq] at hrhs_nn
    apply max_le hrhs_nn
    linarith
  -- Apply `lem_inverse_deficit`!
  have hdef := lem_inverse_deficit hC0 hP hphi hS hB_pos hBA
    (fun x hx => by simpa [max_comm] using hY_pt x hx)
  have hsum_Y : ∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P) ≤ kT + A := by
    have hpt_le : ∀ x ∈ P, coveredCost X (insert x C0) P Q j / phi P ≤ kT + Y x := fun x _ => by
      simp only [Y]; linarith [le_max_right (0 : ℝ) (coveredCost X (insert x C0) P Q j / phi P - kT)]
    calc
      ∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P)
        ≤ ∑ x ∈ P, (distSq x C0 / cost P C0) * (kT + Y x) :=
          Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hpt_le x hx) (hw_nn x hx))
      _ = (∑ x ∈ P, distSq x C0 / cost P C0) * kT + ∑ x ∈ P, (distSq x C0 / cost P C0) * Y x := by
          simp_rw [mul_add, Finset.sum_add_distrib, Finset.sum_mul]
      _ ≤ 1 * kT + A := by rw [hsum_w]; linarith
      _ = kT + A := by ring
  have hmul_phi := mul_le_mul_of_nonneg_right hsum_Y (le_of_lt hphi)
  have hL_pull : (∑ x ∈ P, (distSq x C0 / cost P C0) * (coveredCost X (insert x C0) P Q j / phi P)) * phi P =
      ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j := by
    rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [mul_assoc, div_mul_cancel₀ _ (ne_of_gt hphi)]
  rw [hL_pull] at hmul_phi
  have hR_eq : kT + A = C_j + d_j * L / s := by simp only [A]; ring
  rw [hR_eq] at hmul_phi
  exact hmul_phi

/-- **Theorem 9.1(a) & Theorem 8.14 (`thm:low-mean`, Ranks 5..16 Induction)**, parameterized cleanly
    by the exact theorem signatures of `V3.OpeningHigherCerts.higher_arm_open_5_16`, `V3.Reset`, and `V3.Race`. -/
theorem isStockOn_lowMean_step_5_16 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    (hprev : IsStockOn IsLowMean (j - 1) (CStock (j - 1)))
    (hhigher : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let L := 1 / (p * h)
      let B := if L ≤ 10 then Blo j L else Bhi j
      0 < AcapGen (KOpen j) (dSlope j) B (M0Open j) (deltaP j p h) p h 1 + SOpen j p (phi_reset h))
    (hreset_lt5 : ∀ {d : ℕ} {P C0 : Finset (Point d)}, C0.Nonempty → 0 < phi P → 0 < cost P C0 → postHitMean P C0 < 5)
    (hreset_mono : ∀ {d : ℕ} {P C0 C : Finset (Point d)} {u : ℝ},
      C0.Nonempty → C0 ⊆ C → 0 < phi P → cost P C0 ≤ u * phi P → 0 < cost P C →
      postHitMean P C ≤ phi_reset (1 / u) * u)
    (htransfer : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {L φ : ℝ},
      1 ≤ j → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
      0 < cost P C0 → groupMeanCost Q C0 ≤ L → 0 ≤ φ → φ ≤ 1 →
      (∀ C : Finset (Point d), C0 ⊆ C → 0 < cost P C →
        (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ φ * cost P C0) →
      coveredCost X C0 P Q j / cost P C0 ≤
        (1 - φ) * (expectedStopped X C0 P Q j / cost P C0) + φ * (harmonic j + piFun j (L / cost P C0)))
    (htransfer_ret : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {L : ℝ},
      1 ≤ j → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
      0 < cost P C0 → groupMeanCost Q C0 ≤ L →
      coveredCost X C0 P Q j ≤ cost P C0 * (harmonic j + piFun j (L / cost P C0)))
    (hstopped : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {x : ℝ},
      2 ≤ j → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
      0 < cost P C0 → groupMeanCost Q C0 ≤ x * cost P C0 →
      cost X C0 - cost P C0 ≤ (j : ℝ) * x * cost P C0 →
      expectedStopped X C0 P Q j / cost P C0 ≤
        x + (min ((7 / 9 : ℝ) * x) 1 - x) * piFun j x +
          (1 - min ((7 / 9 : ℝ) * x) 1) * (1 - 1 / (j : ℝ)) ^ (j - 1) * x) :
    IsStockOn IsLowMean j (CStock j) := by
  obtain ⟨hd, _, hBK, hMB, hBhiK, hBhiM, hC5, hC2K, hH2, _, _, hCmono⟩ := open01_bounds hj5 hj16
  apply lem_mixing IsLowMean (j := j) (C_prev := CStock (j - 1)) (C_curr := CStock j) (by omega) hprev hCmono
  intro d _hd X C0 P Q hC0 hP_sub hP_ne _hlow hphi hQ hdisj hQcard hS
  have hd_eq : (j : ℝ) * (CStock j - CStock (j - 1)) = dSlope j := by
    unfold dSlope; rw [ite_eq_right (by omega)]
  dsimp only []
  rw [hd_eq]
  let B_fn : ℝ → ℝ → ℝ := fun _ L => if L ≤ 10 then Blo j L else Bhi j
  have hB_adm : ∀ {s L : ℝ}, 2 < s → 0 < L →
      kTildeOpen j L < B_fn s L ∧ B_fn s L ≤ CStock j - kTildeOpen j L := by
    intro s L _ hL_pos
    have hH_pos : 0 < harmonic j := harmonic_pos (by omega)
    have hδ_pos : 0 < deltaOpen j L := by unfold deltaOpen; positivity
    simp only [B_fn]
    split_ifs with hL10
    · unfold Blo kTildeOpen M0Open at *
      exact ⟨by linarith, by linarith⟩
    · unfold kTildeOpen M0Open at *
      exact ⟨by linarith, by linarith⟩
  apply open_marked_of_pointwise (by omega : 1 ≤ j) B_fn hC5 hC2K hd (by linarith)
    hB_adm hC0 hP_sub hP_ne hphi hQ hdisj hQcard hS (hreset_lt5 hC0 hphi hS)
  · -- Persistence
    intro x _
    have hp := coveredCost_le_persistence (Finset.insert_nonempty x C0) hP_sub hQ (by omega : j ≤ Q.card)
    rwa [hQcard, cClock_self] at hp
  · -- Retention transfer (`0 < u ≤ 2`)
    intro x _ hPc_pos
    have hsum := sum_groups_cost_le_diff (C := insert x C0) hP_sub hQ hdisj
    have hgrp_le : groupMeanCost Q (insert x C0) ≤ (cost X C0 - cost P C0) / (j : ℝ) := by
      unfold groupMeanCost; rw [hQcard, ite_eq_right (by omega : j ≠ 0)]
      have h1 : cost X (insert x C0) - cost P (insert x C0) ≤ cost X C0 - cost P C0 := by
        have ha : cost X (insert x C0) - cost P (insert x C0) = cost (X \ P) (insert x C0) := by
          unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y (insert x C0))]
        have hb : cost (X \ P) C0 = cost X C0 - cost P C0 := by
          unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y C0)]
        linarith [cost_insert_le (X \ P) x hC0]
      exact div_le_div_of_nonneg_right (le_trans hsum h1) (by positivity)
    exact htransfer_ret (by omega) (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos hgrp_le
  · -- Pointwise bound for `u > 2` (`L / u ≤ 9/7` via `lower_arm_open_5_16`, `L / u > 9/7` via `hhigher`)!
    intro x _ s L u hs2 hL_pos hu2
    have hu_pos : 0 < u := by linarith
    have hs_pos : 0 < s := by linarith
    have hPc_pos : 0 < cost P (insert x C0) := by
      have : u * phi P = cost P (insert x C0) := div_mul_cancel₀ _ (ne_of_gt hphi)
      nlinarith
    have hret : u ≤ s := div_le_div_of_nonneg_right (cost_insert_le P x hC0) (le_of_lt hphi)
    have hr_pos : 0 < u / s := div_pos hu_pos hs_pos
    have hr_le1 : u / s ≤ 1 := (div_le_one hs_pos).mpr hret
    have hx_pos : 0 < L / u := div_pos hL_pos hu_pos
    have hh0 : 0 < 1 / u := div_pos one_pos hu_pos
    have hh1 : 1 / u ≤ 1 / 2 := by rw [div_le_div_iff₀ hu_pos (by norm_num)]; linarith
    -- Step 1: Bound `coveredCost / cost P (insert x C0)` by `QOpen j (L / u) (1 / u)` via `htransfer` + `hstopped` + `hreset_mono`!
    have hdiff_le : cost X (insert x C0) - cost P (insert x C0) ≤ (j : ℝ) * (L / u) * cost P (insert x C0) := by
      have h1 : cost X (insert x C0) - cost P (insert x C0) = cost (X \ P) (insert x C0) := by
        unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y (insert x C0))]
      have h2 : cost (X \ P) (insert x C0) ≤ cost (X \ P) C0 := cost_insert_le (X \ P) x hC0
      have h3 : cost (X \ P) C0 = cost X C0 - cost P C0 := by
        unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y C0)]
      have hj_ne : (j : ℝ) ≠ 0 := by positivity
      have h4 : (j : ℝ) * (L / u) * cost P (insert x C0) = cost X C0 - cost P C0 := by
        simp only [L, u]; field_simp [hj_ne, ne_of_gt hphi, ne_of_gt hPc_pos]
      linarith
    have hgrp_le : groupMeanCost Q (insert x C0) ≤ (L / u) * cost P (insert x C0) := by
      have hsum := sum_groups_cost_le_diff (C := insert x C0) hP_sub hQ hdisj
      unfold groupMeanCost; rw [hQcard, ite_eq_right (by omega : j ≠ 0)]
      rw [div_le_iff₀ (by positivity : (0 : ℝ) < (j : ℝ))]; linarith
    have hL_mul : (L / u) * cost P (insert x C0) = L * phi P := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    have hφ0 : 0 ≤ phi_reset (1 / u) := by
      unfold phi_reset; exact le_min (by norm_num) (le_min (by linarith) (by positivity))
    have hφ1 : phi_reset (1 / u) ≤ 1 := min_le_left _ _
    have hpost : ∀ C : Finset (Point d), insert x C0 ⊆ C → 0 < cost P C →
        (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ phi_reset (1 / u) * cost P (insert x C0) := by
      intro C hsub hPC
      have hbound : cost P (insert x C0) ≤ u * phi P := by simp only [u]; rw [div_mul_cancel₀ _ (ne_of_gt hphi)]
      have hr := hreset_mono (Finset.insert_nonempty x C0) hsub hphi hbound hPC
      unfold postHitMean at hr
      have hmul := (div_le_iff₀ hphi).mp hr
      have heq : phi_reset (1 / u) * u * phi P = phi_reset (1 / u) * cost P (insert x C0) := by
        simp only [u]; field_simp [ne_of_gt hphi]
      linarith
    have htr := htransfer (by omega) (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos
      (hL_mul ▸ hgrp_le) hφ0 hφ1 hpost
    have hdiv_eq : L * phi P / cost P (insert x C0) = L / u := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    rw [hdiv_eq] at htr
    have hst := hstopped (by omega) (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos hgrp_le hdiff_le
    have hmu_eq : (1 - 1 / (j : ℝ)) ^ (j - 1) = earlyMu j := by
      unfold earlyMu
      have hj_ne : (j : ℝ) ≠ 0 := by positivity
      have hbase : 1 - 1 / (j : ℝ) = ((j - 1 : ℕ) : ℝ) / (j : ℝ) := by
        rw [Nat.cast_sub (by omega : 1 ≤ j), Nat.cast_one]; field_simp [hj_ne]
      rw [hbase, div_pow, ite_eq_right (by omega : ¬ j ≤ 1)]
    rw [hmu_eq] at hst
    have hQ_bound : coveredCost X (insert x C0) P Q j / cost P (insert x C0) ≤ QOpen j (L / u) (1 / u) := by
      unfold QOpen UOpen
      have hmul := mul_le_mul_of_nonneg_left hst (by linarith : 0 ≤ 1 - phi_reset (1 / u))
      linarith
    -- Step 2: Reduce `r = u / s ≤ 1` to `r = 1` via `AtotGen_anti_r`!
    have hH_pos : 0 < harmonic j := harmonic_pos (by omega)
    have hδ_nn : 0 ≤ deltaOpen j L := by unfold deltaOpen; positivity
    have hB_pos : 0 < B_fn s L := by
      simp only [B_fn]; split_ifs
      · unfold Blo; have hδ1 : deltaOpen j L ≤ 1 := by unfold deltaOpen; rw [div_le_one (by linarith)]; linarith
        unfold KOpen at hBK; linarith
      · unfold KOpen at hBhiK; linarith
    have hΔ_nn : 0 ≤ (CStock j - KOpen j) - B_fn s L + deltaOpen j L := by
      simp only [B_fn]; split_ifs
      · unfold Blo M0Open at *; linarith
      · unfold M0Open at *; linarith
    have hAtot_r : AtotGen (KOpen j) (dSlope j) (B_fn s L) (CStock j - KOpen j) (deltaOpen j L) (L / u) (1 / u) 1 ≤
        AtotGen (KOpen j) (dSlope j) (B_fn s L) (CStock j - KOpen j) (deltaOpen j L) (L / u) (1 / u) (u / s) :=
      AtotGen_anti_r hh1 hB_pos hΔ_nn hr_pos hr_le1 (by positivity)
    -- Step 3: Split into lower arm `L / u ≤ 9/7` vs higher arm `9/7 < L / u`!
    refine le_trans hQ_bound (le_trans ?_ hAtot_r)
    have hL_eq_xh : (L / u) / (1 / u) = L := by field_simp [ne_of_gt hu_pos]
    have hδX_eq : deltaX j (L / u) (1 / u) = deltaOpen j L := by
      rw [← deltaOpen_div_eq j (le_of_lt hx_pos) hh0 hH_pos, hL_eq_xh]
    by_cases hray : L / u ≤ 9 / 7
    · have hlow := lower_arm_open_5_16 hj5 hj16 hx_pos hray hh0 hh1
      dsimp only [] at hlow
      rw [hL_eq_xh, hδX_eq] at hlow
      exact le_of_lt hlow
    · push Not at hray
      set p := 1 / (L / u)
      have hp0 : 0 < p := div_pos one_pos hx_pos
      have hp1 : p ≤ 7 / 9 := by simp only [p]; rw [div_le_iff₀ hx_pos]; linarith
      have h1p : 1 / p = L / u := one_div_one_div (L / u)
      have hL_eq_ph : 1 / (p * (1 / u)) = L := by simp only [p]; field_simp [ne_of_gt hx_pos, ne_of_gt hu_pos]
      have hδP_eq : deltaP j p (1 / u) = deltaOpen j L := by
        rw [← deltaOpen_inv_mul_eq j hp0 hh0 (le_of_lt hH_pos), hL_eq_ph]
      have hhi := hhigher hp0 hp1 hh0 hh1
      dsimp only [] at hhi
      rw [hL_eq_ph, hδP_eq] at hhi
      have hD_ne : dSlope j + p * ((M0Open j - B_fn s L + deltaOpen j L) / 1 + (1 - 1 / u) * B_fn s L) ≠ 0 := by
        have h1m : 0 < 1 - 1 / u := by linarith only [hh1]
        have hterm1 : 0 ≤ (M0Open j - B_fn s L + deltaOpen j L) / 1 := by
          rw [div_one]; exact hΔ_nn
        have hterm2 : 0 ≤ (1 - 1 / u) * B_fn s L := mul_nonneg (le_of_lt h1m) (le_of_lt hB_pos)
        have hterm3 : 0 ≤ p * ((M0Open j - B_fn s L + deltaOpen j L) / 1 + (1 - 1 / u) * B_fn s L) :=
          mul_nonneg (le_of_lt hp0) (add_nonneg hterm1 hterm2)
        linarith only [hd, hterm3]
      have hsub := AtotGen_sub_K_eq_AcapGen (K := KOpen j) (d_val := dSlope j) (B := B_fn s L)
        (M0 := M0Open j) (δ := deltaOpen j L) (p := p) (h := 1 / u) (r := 1) hp0 hD_ne
      have hgap := KOpen_sub_QOpen_eq_SOpen j (h := 1 / u) hp0 hp1
      rw [h1p] at hsub hgap
      unfold M0Open at hsub hhi
      linarith only [hsub, hgap, hhi]

private theorem transfer01_admiss_ok :
    decide ((0 : ℚ) < dSlopeQ 17) &&
    decide ((5 : ℚ) < CStockQ 17) &&
    decide (2 * KOpenQ 17 < CStockQ 17) &&
    decide ((1 : ℚ) / 7 < harmonicQ 17) &&
    decide (KOpenQ 17 < BloInfQ 17) &&
    decide (BloInfQ 17 < M0OpenQ 17) &&
    decide (KOpenQ 17 < BhiQ 17) &&
    decide (BhiQ 17 ≤ M0OpenQ 17) &&
    decide (V3.Data.OpeningTransfer.const_P16 ≤ CStockQ 17) = true := by decide +kernel

private lemma isStock_17_pointwise_real
    (hd17 : 0 < dSlope 17) (hBK : KOpen 17 < BloInf 17) (hMB : BloInf 17 < M0Open 17)
    (hBhiK : KOpen 17 < Bhi 17) (hBhiM : Bhi 17 ≤ M0Open 17)
    (hregH : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let δ := deltaP 17 p h
      0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + δ) (M0Open 17) δ p h 1 + SOpen 17 p (phi_reset h))
    (hregL_hi : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let L := 1 / (p * h)
      let B := if L ≤ 10 then Blo 17 L else Bhi 17
      0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) + SOpen 17 p (phi_reset h))
    (hregL_lo : ∀ {x h : ℝ}, 0 < x → x ≤ 9 / 7 → 0 < h → h ≤ 1 / 2 →
      let L := x / h
      let B := if L ≤ 10 then Blo 17 L else Bhi 17
      QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaX 17 x h) x h 1)
    {s L u : ℝ} (hs2 : 2 < s) (hL_pos : 0 < L) (hu2 : 2 < u) (hret : u ≤ s) :
    QOpen 17 (L / u) (1 / u) ≤
      AtotGen (KOpen 17) (dSlope 17) (openReserve 17 s L) (CStock 17 - KOpen 17)
        (deltaOpen 17 L) (L / u) (1 / u) (u / s) := by
  have hu_pos : 0 < u := by linarith only [hu2]
  have hs_pos : 0 < s := by linarith only [hs2]
  have hr_pos : 0 < u / s := div_pos hu_pos hs_pos
  have hr_le1 : u / s ≤ 1 := (div_le_one hs_pos).mpr hret
  have hx_pos : 0 < L / u := div_pos hL_pos hu_pos
  have hh0 : 0 < 1 / u := div_pos one_pos hu_pos
  have hh1 : 1 / u ≤ 1 / 2 := by rw [div_le_div_iff₀ hu_pos (by norm_num)]; linarith only [hu2]
  have hH_pos : 0 < harmonic 17 := harmonic_pos (by omega)
  have hL_eq_xh : (L / u) / (1 / u) = L := by field_simp [ne_of_gt hu_pos]
  have hδX_eq : deltaX 17 (L / u) (1 / u) = deltaOpen 17 L := by
    rw [← deltaOpen_div_eq 17 (le_of_lt hx_pos) hh0 hH_pos, hL_eq_xh]
  by_cases hHreg : 9 / 7 < L / s
  · have hx_gt : 9 / 7 < L / u := lt_of_lt_of_le hHreg (div_le_div_of_nonneg_left (le_of_lt hL_pos) hu_pos hret)
    let p := 1 / (L / u)
    have hp0 : 0 < p := div_pos one_pos hx_pos
    have hp1 : p ≤ 7 / 9 := by simp only [p]; rw [div_le_iff₀ hx_pos]; linarith only [hx_gt]
    have h1p : 1 / p = L / u := one_div_one_div (L / u)
    have hL_eq_ph : 1 / (p * (1 / u)) = L := by simp only [p]; field_simp [ne_of_gt hx_pos, ne_of_gt hu_pos]
    have hδP_eq : deltaP 17 p (1 / u) = deltaOpen 17 L := by
      rw [← deltaOpen_inv_mul_eq 17 hp0 hh0 (le_of_lt hH_pos), hL_eq_ph]
    have hres_eq : openReserve 17 s L = M0Open 17 + deltaOpen 17 L := by
      unfold openReserve MloOpen; simp [hHreg]
    rw [hres_eq]
    have hr_drop : AtotGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaOpen 17 L) (CStock 17 - KOpen 17)
        (deltaOpen 17 L) (L / u) (1 / u) (u / s) =
        AtotGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaOpen 17 L) (M0Open 17)
          (deltaOpen 17 L) (L / u) (1 / u) 1 := by
      unfold AtotGen M0Open
      simp
    rw [hr_drop]
    have hhi := hregH hp0 hp1 hh0 hh1
    dsimp only [] at hhi
    rw [hδP_eq] at hhi
    have hD_ne : dSlope 17 + p * ((M0Open 17 - (M0Open 17 + deltaOpen 17 L) + deltaOpen 17 L) / 1 +
        (1 - 1 / u) * (M0Open 17 + deltaOpen 17 L)) ≠ 0 := by
      have hK_pos : 0 < KOpen 17 := by unfold KOpen; linarith only [hH_pos]
      have hM_pos : 0 < M0Open 17 := by linarith only [hK_pos, hBK, hMB]
      have hδ_nn : 0 ≤ deltaOpen 17 L := by unfold deltaOpen; positivity
      have h1m : 0 < 1 - 1 / u := by linarith only [hh1]
      have : M0Open 17 - (M0Open 17 + deltaOpen 17 L) + deltaOpen 17 L = 0 := by ring
      rw [this, zero_div, zero_add]; positivity
    have hsub := AtotGen_sub_K_eq_AcapGen (K := KOpen 17) (d_val := dSlope 17) (B := M0Open 17 + deltaOpen 17 L)
      (M0 := M0Open 17) (δ := deltaOpen 17 L) (p := p) (h := 1 / u) (r := 1) hp0 hD_ne
    have hgap := KOpen_sub_QOpen_eq_SOpen 17 (h := 1 / u) hp0 hp1
    rw [h1p] at hsub hgap
    linarith only [hsub, hgap, hhi]
  · push Not at hHreg
    have hres_eq : openReserve 17 s L = (if L ≤ 10 then Blo 17 L else Bhi 17) := by
      unfold openReserve; simp [not_lt.mpr hHreg]
    rw [hres_eq]
    let B_L := if L ≤ 10 then Blo 17 L else Bhi 17
    have hB_pos : 0 < B_L := by
      have hK_pos : 0 < KOpen 17 := by unfold KOpen; linarith only [hH_pos]
      have hK_ge1 : 1 < KOpen 17 := by unfold KOpen; linarith only [hH_pos]
      have hδ1 : deltaOpen 17 L ≤ 1 := by
        unfold deltaOpen; rw [div_le_one (by linarith only [hL_pos, hH_pos])]; linarith only [hL_pos]
      have hBlo_pos : ∀ K B δ : ℝ, 1 < K → K < B → δ ≤ 1 → 0 < B - (7 / 20 : ℝ) * δ := by intros; linarith
      simp only [B_L]; split_ifs
      · exact hBlo_pos (KOpen 17) (BloInf 17) (deltaOpen 17 L) hK_ge1 hBK hδ1
      · linarith only [hK_pos, hBhiK]
    have hΔ_nn : 0 ≤ M0Open 17 - B_L + deltaOpen 17 L := by
      have hδ_nn : 0 ≤ deltaOpen 17 L := by unfold deltaOpen; positivity
      have hΔ_blo : ∀ M B δ : ℝ, B < M → 0 ≤ δ → 0 ≤ M - (B - (7 / 20 : ℝ) * δ) + δ := by intros; linarith
      have hΔ_bhi : ∀ M B δ : ℝ, B ≤ M → 0 ≤ δ → 0 ≤ M - B + δ := by intros; linarith
      simp only [B_L]; split_ifs
      · exact hΔ_blo (M0Open 17) (BloInf 17) (deltaOpen 17 L) hMB hδ_nn
      · exact hΔ_bhi (M0Open 17) (Bhi 17) (deltaOpen 17 L) hBhiM hδ_nn
    have hM0_def : CStock 17 - KOpen 17 = M0Open 17 := rfl
    rw [hM0_def]
    by_cases hray : L / u ≤ 9 / 7
    · have hAtot_r := AtotGen_anti_r (K := KOpen 17) (d_val := dSlope 17) (B := B_L)
        (M0 := M0Open 17) (δ := deltaOpen 17 L) (x := L / u) (h := 1 / u)
        hh1 hB_pos hΔ_nn hr_pos hr_le1 (by positivity)
      have hlo := hregL_lo hx_pos hray hh0 hh1
      dsimp only [] at hlo
      rw [hL_eq_xh, hδX_eq] at hlo
      exact le_trans (le_of_lt hlo) hAtot_r
    · push Not at hray
      let p := 1 / (L / u)
      have hp0 : 0 < p := div_pos one_pos hx_pos
      have hp1 : p ≤ 7 / 9 := by simp only [p]; rw [div_le_iff₀ hx_pos]; linarith only [hray]
      have hr_le_97p : u / s ≤ (9 / 7) * p := by
        have heq : u / s = (L / s) * p := by
          simp only [p]; field_simp [ne_of_gt hL_pos, ne_of_gt hs_pos, ne_of_gt hu_pos]
        rw [heq]; exact mul_le_mul_of_nonneg_right hHreg (le_of_lt hp0)
      have hAtot_r := AtotGen_anti_r (K := KOpen 17) (d_val := dSlope 17) (B := B_L)
        (M0 := M0Open 17) (δ := deltaOpen 17 L) (x := L / u) (h := 1 / u)
        hh1 hB_pos hΔ_nn hr_pos hr_le_97p (by positivity)
      have h1p : 1 / p = L / u := one_div_one_div (L / u)
      have hL_eq_ph : 1 / (p * (1 / u)) = L := by simp only [p]; field_simp [ne_of_gt hx_pos, ne_of_gt hu_pos]
      have hδP_eq : deltaP 17 p (1 / u) = deltaOpen 17 L := by
        rw [← deltaOpen_inv_mul_eq 17 hp0 hh0 (le_of_lt hH_pos), hL_eq_ph]
      have hhi := hregL_hi hp0 hp1 hh0 hh1
      dsimp only [] at hhi
      rw [hL_eq_ph, hδP_eq] at hhi
      have hD_ne : dSlope 17 + p * ((M0Open 17 - B_L + deltaOpen 17 L) / ((9 / 7) * p) + (1 - 1 / u) * B_L) ≠ 0 := by
        have h1m : 0 < 1 - 1 / u := by linarith only [hh1]
        have hterm1 : 0 ≤ (M0Open 17 - B_L + deltaOpen 17 L) / ((9 / 7) * p) :=
          div_nonneg hΔ_nn (by positivity)
        have hterm2 : 0 ≤ (1 - 1 / u) * B_L := mul_nonneg (le_of_lt h1m) (le_of_lt hB_pos)
        have hterm3 : 0 ≤ p * ((M0Open 17 - B_L + deltaOpen 17 L) / ((9 / 7) * p) + (1 - 1 / u) * B_L) :=
          mul_nonneg (le_of_lt hp0) (add_nonneg hterm1 hterm2)
        linarith only [hd17, hterm3]
      have hsub := AtotGen_sub_K_eq_AcapGen (K := KOpen 17) (d_val := dSlope 17) (B := B_L)
        (M0 := M0Open 17) (δ := deltaOpen 17 L) (p := p) (h := 1 / u) (r := (9 / 7) * p) hp0 hD_ne
      have hgap := KOpen_sub_QOpen_eq_SOpen 17 (h := 1 / u) hp0 hp1
      rw [h1p] at hsub hgap
      have hQ_le_Atot : QOpen 17 (L / u) (1 / u) ≤
          AtotGen (KOpen 17) (dSlope 17) B_L (M0Open 17) (deltaOpen 17 L) (L / u) (1 / u) ((9 / 7) * p) := by
        linarith only [hsub, hgap, hhi]
      exact le_trans hQ_le_Atot hAtot_r

/-- **Theorem 9.1(b) (`IsStock 17 (2 + 2 * harmonic 18)`)**, parameterized cleanly by
    `IsStock 16 P16`, `V3.OpeningTransferCerts.{transfer_regH_pos, transfer_regL_higher_pos, transfer_regL_lower_pos}`,
    `V3.Reset`, and `V3.Race`! -/
theorem isStock_17_of_deps
    (h16 : IsStock 16 P16)
    (hregH : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let δ := deltaP 17 p h
      0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + δ) (M0Open 17) δ p h 1 + SOpen 17 p (phi_reset h))
    (hregL_hi : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let L := 1 / (p * h)
      let B := if L ≤ 10 then Blo 17 L else Bhi 17
      0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) + SOpen 17 p (phi_reset h))
    (hregL_lo : ∀ {x h : ℝ}, 0 < x → x ≤ 9 / 7 → 0 < h → h ≤ 1 / 2 →
      let L := x / h
      let B := if L ≤ 10 then Blo 17 L else Bhi 17
      QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaX 17 x h) x h 1)
    (hreset_lt5 : ∀ {d : ℕ} {P C0 : Finset (Point d)}, C0.Nonempty → 0 < phi P → 0 < cost P C0 → postHitMean P C0 < 5)
    (hreset_mono : ∀ {d : ℕ} {P C0 C : Finset (Point d)} {u : ℝ},
      C0.Nonempty → C0 ⊆ C → 0 < phi P → cost P C0 ≤ u * phi P → 0 < cost P C →
      postHitMean P C ≤ phi_reset (1 / u) * u)
    (htransfer : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {L φ : ℝ},
      1 ≤ 17 → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = 17 →
      0 < cost P C0 → groupMeanCost Q C0 ≤ L → 0 ≤ φ → φ ≤ 1 →
      (∀ C : Finset (Point d), C0 ⊆ C → 0 < cost P C →
        (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ φ * cost P C0) →
      coveredCost X C0 P Q 17 / cost P C0 ≤
        (1 - φ) * (expectedStopped X C0 P Q 17 / cost P C0) + φ * (harmonic 17 + piFun 17 (L / cost P C0)))
    (htransfer_ret : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {L : ℝ},
      1 ≤ 17 → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = 17 →
      0 < cost P C0 → groupMeanCost Q C0 ≤ L →
      coveredCost X C0 P Q 17 ≤ cost P C0 * (harmonic 17 + piFun 17 (L / cost P C0)))
    (hstopped : ∀ {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {x : ℝ},
      2 ≤ 17 → C0.Nonempty → P ⊆ X → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = 17 →
      0 < cost P C0 → groupMeanCost Q C0 ≤ x * cost P C0 →
      cost X C0 - cost P C0 ≤ (17 : ℝ) * x * cost P C0 →
      expectedStopped X C0 P Q 17 / cost P C0 ≤
        x + (min ((7 / 9 : ℝ) * x) 1 - x) * piFun 17 x +
          (1 - min ((7 / 9 : ℝ) * x) 1) * (1 - 1 / (17 : ℝ)) ^ 16 * x) :
    IsStock 17 (2 + 2 * harmonic 18) := by
  have ht01 := transfer01_admiss_ok
  simp only [Bool.and_eq_true, decide_eq_true_eq] at ht01
  rcases ht01 with ⟨⟨⟨⟨⟨⟨⟨⟨hd17Q, hC5Q⟩, hC2KQ⟩, hH17Q⟩, hBKQ⟩, hMBQ⟩, hBhiKQ⟩, hBhiMQ⟩, hP16Q⟩
  have hd17 : 0 < dSlope 17 := by simpa [dSlopeQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hd17Q
  have hC5 : 5 < CStock 17 := by simpa [CStockQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hC5Q
  have hC2K : 2 * KOpen 17 < CStock 17 := by simpa [KOpenQ_cast, CStockQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hC2KQ
  have hH17 : 1 / 7 < harmonic 17 := by simpa [harmonicQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hH17Q
  have hBK : KOpen 17 < BloInf 17 := by simpa [KOpenQ_cast, BloInfQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hBKQ
  have hMB : BloInf 17 < M0Open 17 := by simpa [BloInfQ_cast, M0OpenQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hMBQ
  have hBhiK : KOpen 17 < Bhi 17 := by simpa [KOpenQ_cast, BhiQ_cast] using (Rat.cast_lt (K := ℝ)).mpr hBhiKQ
  have hBhiM : Bhi 17 ≤ M0Open 17 := by simpa [BhiQ_cast, M0OpenQ_cast] using (Rat.cast_le (K := ℝ)).mpr hBhiMQ
  have hP16_le : P16 ≤ CStock 17 := by
    have hR := (Rat.cast_le (K := ℝ)).mpr hP16Q
    rw [CStockQ_cast] at hR
    have hP : (V3.Data.OpeningTransfer.const_P16 : ℝ) = P16 := by
      unfold V3.Data.OpeningTransfer.const_P16 P16; norm_num
    rwa [hP] at hR
  have hC17_eq : CStock 17 = 2 + 2 * harmonic 18 := by simp [CStock]
  rw [← hC17_eq]
  unfold IsStock at h16 ⊢
  apply lem_mixing (fun _ => True) (j := 17) (C_prev := P16) (C_curr := CStock 17) (by omega) h16 hP16_le
  intro d _hd X C0 P Q hC0 hP_sub hP_ne _ hphi hQ hdisj hQcard hS
  have hd_eq : ((17 : ℕ) : ℝ) * (CStock 17 - P16) = dSlope 17 := by simp [dSlope]
  dsimp only []
  rw [hd_eq]
  have hB_adm17 : ∀ {s L : ℝ}, 2 < s → 0 < L →
      kTildeOpen 17 L < openReserve 17 s L ∧ openReserve 17 s L ≤ CStock 17 - kTildeOpen 17 L := by
    intro s L _ hL_pos
    have hH_pos : 0 < harmonic 17 := harmonic_pos (by omega)
    have hδ_pos : 0 < deltaOpen 17 L := by unfold deltaOpen; positivity
    unfold openReserve
    split_ifs with hH hL10
    · unfold MloOpen kTildeOpen M0Open at *; exact ⟨by linarith only [hC2K, hδ_pos], by linarith only [hδ_pos]⟩
    · unfold Blo kTildeOpen M0Open at *; exact ⟨by linarith only [hBK, hδ_pos], by linarith only [hMB, hδ_pos]⟩
    · unfold kTildeOpen M0Open at *; exact ⟨by linarith only [hBhiK, hδ_pos], by linarith only [hBhiM, hδ_pos]⟩
  apply open_marked_of_pointwise (by omega : 1 ≤ 17) (fun s L => openReserve 17 s L)
    hC5 hC2K hd17 hH17 hB_adm17 hC0 hP_sub hP_ne hphi hQ hdisj hQcard hS (hreset_lt5 hC0 hphi hS)
  · intro x _
    have hp := coveredCost_le_persistence (Finset.insert_nonempty x C0) hP_sub hQ (by omega : 17 ≤ Q.card)
    rwa [hQcard, cClock_self] at hp
  · intro x _ hPc_pos
    have hsum := sum_groups_cost_le_diff (C := insert x C0) hP_sub hQ hdisj
    have hgrp_le : groupMeanCost Q (insert x C0) ≤ (cost X C0 - cost P C0) / (17 : ℝ) := by
      unfold groupMeanCost; rw [hQcard, ite_eq_right (by norm_num : (17 : ℕ) ≠ 0)]
      have h1 : cost X (insert x C0) - cost P (insert x C0) ≤ cost X C0 - cost P C0 := by
        have ha : cost X (insert x C0) - cost P (insert x C0) = cost (X \ P) (insert x C0) := by
          unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y (insert x C0))]
        have hb : cost (X \ P) C0 = cost X C0 - cost P C0 := by
          unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y C0)]
        linarith [cost_insert_le (X \ P) x hC0]
      exact div_le_div_of_nonneg_right (le_trans hsum h1) (by positivity)
    exact htransfer_ret (by omega) (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos hgrp_le
  · intro x _ s L u hs2 hL_pos hu2
    have hu_pos : 0 < u := by linarith only [hu2]
    have hPc_pos : 0 < cost P (insert x C0) := by
      have : u * phi P = cost P (insert x C0) := div_mul_cancel₀ _ (ne_of_gt hphi)
      nlinarith only [this, hu_pos, hphi]
    have hret : u ≤ s := div_le_div_of_nonneg_right (cost_insert_le P x hC0) (le_of_lt hphi)
    have hdiff_le : cost X (insert x C0) - cost P (insert x C0) ≤ (17 : ℝ) * (L / u) * cost P (insert x C0) := by
      have h1 : cost X (insert x C0) - cost P (insert x C0) = cost (X \ P) (insert x C0) := by
        unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y (insert x C0))]
      have h2 : cost (X \ P) (insert x C0) ≤ cost (X \ P) C0 := cost_insert_le (X \ P) x hC0
      have h3 : cost (X \ P) C0 = cost X C0 - cost P C0 := by
        unfold cost; linarith [Finset.sum_sdiff hP_sub (f := fun y => distSq y C0)]
      have h4 : (17 : ℝ) * (L / u) * cost P (insert x C0) = cost X C0 - cost P C0 := by
        simp only [L, u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]; ring
      linarith only [h1, h2, h3, h4]
    have hgrp_le : groupMeanCost Q (insert x C0) ≤ (L / u) * cost P (insert x C0) := by
      have hsum := sum_groups_cost_le_diff (C := insert x C0) hP_sub hQ hdisj
      unfold groupMeanCost; rw [hQcard, ite_eq_right (by norm_num : (17 : ℕ) ≠ 0)]
      rw [div_le_iff₀ (by positivity : (0 : ℝ) < ((17 : ℕ) : ℝ))]
      push_cast; linarith only [hsum, hdiff_le]
    have hL_mul : (L / u) * cost P (insert x C0) = L * phi P := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    have hφ0 : 0 ≤ phi_reset (1 / u) := by
      unfold phi_reset; exact le_min (by norm_num) (le_min (by positivity) (by positivity))
    have hφ1 : phi_reset (1 / u) ≤ 1 := min_le_left _ _
    have hpost : ∀ C : Finset (Point d), insert x C0 ⊆ C → 0 < cost P C →
        (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ phi_reset (1 / u) * cost P (insert x C0) := by
      intro C hsub hPC
      have hbound : cost P (insert x C0) ≤ u * phi P := by simp only [u]; rw [div_mul_cancel₀ _ (ne_of_gt hphi)]
      have hr := hreset_mono (Finset.insert_nonempty x C0) hsub hphi hbound hPC
      unfold postHitMean at hr
      have hmul := (div_le_iff₀ hphi).mp hr
      have heq : phi_reset (1 / u) * u * phi P = phi_reset (1 / u) * cost P (insert x C0) := by
        simp only [u]; field_simp [ne_of_gt hphi]
      linarith only [hmul, heq]
    have htr := htransfer (by omega) (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos
      (hL_mul ▸ hgrp_le) hφ0 hφ1 hpost
    have hdiv_eq : L * phi P / cost P (insert x C0) = L / u := by
      simp only [u]; field_simp [ne_of_gt hphi, ne_of_gt hPc_pos]
    rw [hdiv_eq] at htr
    have hst := hstopped (by omega) (Finset.insert_nonempty x C0) hP_sub hQ hdisj hQcard hPc_pos hgrp_le hdiff_le
    have hmu_eq : (1 - 1 / (17 : ℝ)) ^ 16 = earlyMu 17 := by unfold earlyMu; norm_num
    rw [hmu_eq] at hst
    have hQ_bound : coveredCost X (insert x C0) P Q 17 / cost P (insert x C0) ≤ QOpen 17 (L / u) (1 / u) := by
      unfold QOpen UOpen
      have hmul := mul_le_mul_of_nonneg_left hst (by linarith only [hφ1] : 0 ≤ 1 - phi_reset (1 / u))
      linarith only [htr, hmul]
    exact le_trans hQ_bound (isStock_17_pointwise_real hd17 hBK hMB hBhiK hBhiM hregH hregL_hi hregL_lo hs2 hL_pos hu2 hret)

/-- **Theorem 8.1 (`thm:hub-regime`) combiner**:
    Given low-mean stocks `IsStockOn IsLowMean j (CStock j)` with `CStock j ≤ JVal (j + 2)` and
    high-mean stocks `IsStockOn IsHighMean j (JVal (j + 2))`, every target satisfies
    `IsStock j (JVal (j + 2))`! -/
theorem isStock_of_lowMean_highMean {j : ℕ} {C_low C_hi : ℝ}
    (hlow : IsStockOn IsLowMean j C_low)
    (hhi : IsStockOn IsHighMean j C_hi)
    (hle : C_low ≤ C_hi) :
    IsStock j C_hi := by
  intro d hd X C0 P Q hC0 hP_sub hP_ne _ hQ hdisj hQcard
  by_cases hphi0 : phi P = 0
  · exact le_trans (hlow hd X C0 P Q hC0 hP_sub hP_ne (Or.inl hphi0) hQ hdisj hQcard)
      (mul_le_mul_of_nonneg_right hle (phi_nonneg P))
  · have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi0)
    by_cases hM : MStar P ≤ MThresh
    · exact le_trans (hlow hd X C0 P Q hC0 hP_sub hP_ne (Or.inr hM) hQ hdisj hQcard)
        (mul_le_mul_of_nonneg_right hle (phi_nonneg P))
    · push Not at hM
      exact hhi hd X C0 P Q hC0 hP_sub hP_ne ⟨hphi_pos, hM⟩ hQ hdisj hQcard

/-- **Unconditional Rank-`j` Low-Mean Stock Step (`5 ≤ j ≤ 16`)**:
    Instantiates `isStockOn_lowMean_step_5_16` with `V3.OpeningHigherCerts.higher_arm_open_5_16`,
    `V3.postHitMean_lt_five`, `V3.cor_reset_monotone`, `V3.thm_transfer`,
    `V3.coveredCost_le_transfer_retention`, and `V3.thm_stopped`. -/
theorem isStockOn_lowMean_5_16_step {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    (hprev : IsStockOn IsLowMean (j - 1) (CStock (j - 1))) :
    IsStockOn IsLowMean j (CStock j) :=
  isStockOn_lowMean_step_5_16 hj5 hj16 hprev
    (fun hp0 hp1 hh0 hh1 => V3.OpeningHigherCerts.higher_arm_open_5_16 hj5 hj16 hp0 hp1 hh0 hh1)
    (fun hC0 hphi hS => V3.postHitMean_lt_five hC0 hphi hS)
    (fun hC0 hsub hphi hb hSC => (V3.cor_reset_monotone hC0 hsub hphi hb hSC).2)
    (fun hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost =>
      V3.thm_transfer hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost)
    (fun hj hC0 hP hQ hPQ hQc hu hL =>
      V3.coveredCost_le_transfer_retention hj hC0 hP hQ hPQ hQc hu hL)
    (fun hj hC0 hP hQ hPQ hQc hv hL hnt =>
      V3.thm_stopped hj hC0 hP hQ hPQ hQc hv hL hnt)

/-- **Theorem 8.14 (`thm:low-mean`, Unconditional) & Theorem 9.1(a)**:
    For every rank `0 ≤ j ≤ 16`, `CStock j` is a stock on all low-mean targets (`IsLowMean`). -/
theorem thm_low_mean : ∀ {j : ℕ}, j ≤ 16 → IsStockOn IsLowMean j (CStock j)
  | 0, _ => V3.thm_early (by omega)
  | 1, _ => V3.thm_early (by omega)
  | 2, _ => V3.thm_early (by omega)
  | 3, _ => V3.thm_early (by omega)
  | 4, _ => V3.thm_early (by omega)
  | n + 5, h =>
      isStockOn_lowMean_5_16_step (by omega) h (thm_low_mean (j := n + 4) (by omega))

/-- **Theorem 9.1(b) (`IsStock 17 (2 + 2 * harmonic 18)`)** wired directly to `V3.Reset` and `V3.Race`,
    taking only `IsStock 16 P16` and the 3 rank-17 certificate inequalities (`TRANSFER-02..05`). -/
theorem isStock_17_of_transferCerts
    (h16 : IsStock 16 P16)
    (hregH : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let δ := deltaP 17 p h
      0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + δ) (M0Open 17) δ p h 1 + SOpen 17 p (phi_reset h))
    (hregL_hi : ∀ {p h : ℝ}, 0 < p → p ≤ 7 / 9 → 0 < h → h ≤ 1 / 2 →
      let L := 1 / (p * h)
      let B := if L ≤ 10 then Blo 17 L else Bhi 17
      0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) + SOpen 17 p (phi_reset h))
    (hregL_lo : ∀ {x h : ℝ}, 0 < x → x ≤ 9 / 7 → 0 < h → h ≤ 1 / 2 →
      let L := x / h
      let B := if L ≤ 10 then Blo 17 L else Bhi 17
      QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaX 17 x h) x h 1) :
    IsStock 17 (2 + 2 * harmonic 18) :=
  isStock_17_of_deps h16 hregH hregL_hi hregL_lo
    (fun hC0 hphi hS => V3.postHitMean_lt_five hC0 hphi hS)
    (fun hC0 hsub hphi hb hSC => (V3.cor_reset_monotone hC0 hsub hphi hb hSC).2)
    (fun hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost =>
      V3.thm_transfer hj hC0 hP hQ hPQ hQc hu hL hφ0 hφ1 hpost)
    (fun hj hC0 hP hQ hPQ hQc hu hL =>
      V3.coveredCost_le_transfer_retention hj hC0 hP hQ hPQ hQc hu hL)
    (fun hj hC0 hP hQ hPQ hQc hv hL hnt =>
      V3.thm_stopped hj hC0 hP hQ hPQ hQc hv hL hnt)

/-- **Theorem 9.1(b) (`thm:rank17` transfer, Unconditional)**:
    From `IsStock 16 P16`, proves the universal rank-17 stock `IsStock 17 (2 + 2 * harmonic 18)`
    via `V3.OpeningTransferCerts.{transfer_regH_pos, transfer_regL_higher_pos, transfer_regL_lower_pos}`,
    `V3.Reset`, and `V3.Race`. -/
theorem thm_rank17_transfer (h16 : IsStock 16 P16) : IsStock 17 (2 + 2 * harmonic 18) :=
  isStock_17_of_transferCerts h16
    (fun hp0 hp1 hh0 hh1 => V3.OpeningTransferCerts.transfer_regH_pos hp0 hp1 hh0 hh1)
    (fun hp0 hp1 hh0 hh1 => V3.OpeningTransferCerts.transfer_regL_higher_pos hp0 hp1 hh0 hh1)
    (fun hx0 hx1 hh0 hh1 => V3.OpeningTransferCerts.transfer_regL_lower_pos hx0 hx1 hh0 hh1)

end Assembly

end

end Opening

end V3


==> anc/V3/OpeningHigherCerts.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.CertEngine
import V3.Data.OpeningTransferData

/-!
# Higher-Arm Certificates for Unified Opening at Ranks 5 to 16 (`OPEN-06..09`)

Self-contained kernel-checked proof of the higher-arm pointwise reserve inequality
(Section 9, eqs. (38)–(39) & Appendix E.2, `OPEN-06`, `OPEN-07`, `OPEN-08`, `OPEN-09`):
for every rank `5 ≤ j ≤ 16`, every reciprocal landing ratio `p ∈ (0, 7/9]` (`x = 1/p ≥ 9/7`),
every `h ∈ (0, 1/2]`, and every retention ratio `r ∈ (0, 1]`, with `L = 1 / (p * h)` and
`B = if L ≤ 10 then Blo j L else Bhi j`:
  `0 < AcapGen (KOpen j) (dSlope j) B (M0Open j) (deltaP j p h) p h r + SOpen j p (phi_reset h)`.

Core definitions (`KOpen`, `deltaOpen`, `deltaP`, `M0Open`, `BloInf`, `Blo`, `Bhi`, `AcapGen`,
`PiFun`, `bFun`, `SOpen`) match `V3.Opening` definitionally (`rfl`), with zero dependency on
`V3.Opening5to17`, zero `sorry`, zero `native_decide`, strictly `[propext, Classical.choice, Quot.sound]`.
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP V3.CertEngine

namespace V3.OpeningHigherCerts

/-! ## Section 1: Exact Shared Definitions (Definitional Match with `V3.Opening`) -/

noncomputable section

def KOpen (j : ℕ) : ℝ := 1 + harmonic j

def deltaOpen (j : ℕ) (L : ℝ) : ℝ := harmonic j / (L + harmonic j)

def deltaP (j : ℕ) (p h : ℝ) : ℝ := p * h * harmonic j / (1 + p * h * harmonic j)

def M0Open (j : ℕ) : ℝ := CStock j - KOpen j

def BloInf (j : ℕ) : ℝ := 107 / 50 + (7 / 10) * harmonic j

def Blo (j : ℕ) (L : ℝ) : ℝ := BloInf j - (7 / 20) * deltaOpen j L

def Bhi (j : ℕ) : ℝ := if j ≤ 8 then 2 + (39 / 50) * harmonic j else M0Open j

def AcapGen (K d_val B M0 δ p h r : ℝ) : ℝ :=
  (1 - h) * (B - K) - h * δ -
    p * B ^ 2 * ((1 - h) * (1 - 2 * h)) /
      (d_val + p * ((M0 - B + δ) / r + (1 - h) * B))

def PiFun (j : ℕ) (p : ℝ) : ℝ :=
  (∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)))⁻¹

def bFun (j : ℕ) (p : ℝ) : ℝ :=
  if p = 0 then harmonic j else (1 - PiFun j p) / p

def SOpen (j : ℕ) (p φ : ℝ) : ℝ :=
  (1 - φ) * (harmonic j - bFun j p) + p * bFun j p

/-! ## Section 2: Elementary Properties of `PiFun`, `bFun`, `SOpen`, `phi_reset`, and `AcapGen` -/

lemma harmonic_pos_of_ge_one {j : ℕ} (hj : 1 ≤ j) : 0 < harmonic j := by
  cases j with
  | zero => omega
  | succ m =>
    rw [harmonic_succ]
    have h1 : 0 ≤ harmonic m := harmonic_nonneg m
    have h2 : (0 : ℝ) < (((m + 1 : ℕ) : ℝ))⁻¹ := by positivity
    linarith

lemma PiFun_zero (p : ℝ) : PiFun 0 p = 1 := by simp [PiFun]

lemma PiFun_succ (j : ℕ) (p : ℝ) :
    PiFun (j + 1) p = PiFun j p * (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ := by
  unfold PiFun
  rw [Finset.prod_range_succ, mul_inv]

lemma PiFun_pos (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : 0 < PiFun j p := by
  unfold PiFun
  exact inv_pos.mpr (Finset.prod_pos (fun i _ => by positivity))

lemma PiFun_le_one (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : PiFun j p ≤ 1 := by
  induction j with
  | zero => simp [PiFun]
  | succ m ih =>
    rw [PiFun_succ]
    have h1 : (1 + p / ((m + 1 : ℕ) : ℝ))⁻¹ ≤ 1 := by
      rw [inv_le_one₀ (by positivity)]
      have : 0 ≤ p / ((m + 1 : ℕ) : ℝ) := by positivity
      linarith
    have hpos : 0 ≤ PiFun m p := le_of_lt (PiFun_pos m hp)
    nlinarith

lemma PiFun_anti_j {j : ℕ} {p : ℝ} (hp : 0 ≤ p) : PiFun (j + 1) p ≤ PiFun j p := by
  rw [PiFun_succ]
  have h1 : (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ ≤ 1 := by
    rw [inv_le_one₀ (by positivity)]
    have : 0 ≤ p / ((j + 1 : ℕ) : ℝ) := by positivity
    linarith
  have hpos : 0 ≤ PiFun j p := le_of_lt (PiFun_pos j hp)
  nlinarith

lemma PiFun_anti_le {a b : ℕ} (hab : a ≤ b) {p : ℝ} (hp : 0 ≤ p) : PiFun b p ≤ PiFun a p := by
  induction hab with
  | refl => exact le_rfl
  | step _ ih => exact le_trans (PiFun_anti_j hp) ih

lemma bFun_eq_sum (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    bFun j p = ∑ i ∈ Finset.range j, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) := by
  by_cases hp0 : p = 0
  · subst hp0
    simp only [bFun, ↓reduceIte, harmonic]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hpi : PiFun (i + 1) 0 = 1 := by simp [PiFun]
    rw [hpi, one_div]
  · simp only [bFun, hp0, ↓reduceIte]
    rw [div_eq_iff hp0]
    have htele : 1 - PiFun j p = ∑ i ∈ Finset.range j, (PiFun i p - PiFun (i + 1) p) := by
      induction j with
      | zero => simp [PiFun_zero]
      | succ m ih => rw [Finset.sum_range_succ, ← ih]; ring
    rw [htele, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [PiFun_succ]
    have hi_ne : ((i + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    have hden : 1 + p / ((i + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    field_simp [hi_ne, hden]
    ring

lemma bFun_le_harmonic (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : bFun j p ≤ harmonic j := by
  rw [bFun_eq_sum j hp]
  unfold harmonic
  refine Finset.sum_le_sum (fun i _ => ?_)
  rw [div_eq_mul_inv]
  have h1 : PiFun (i + 1) p ≤ 1 := PiFun_le_one (i + 1) hp
  have hinv : (0 : ℝ) ≤ (((i + 1 : ℕ) : ℝ))⁻¹ := by positivity
  nlinarith

lemma SOpen_anti_phi {j : ℕ} {p φ1 φ2 : ℝ} (hp : 0 ≤ p) (hφ : φ1 ≤ φ2) :
    SOpen j p φ2 ≤ SOpen j p φ1 := by
  unfold SOpen
  have hHb : 0 ≤ harmonic j - bFun j p := sub_nonneg.mpr (bFun_le_harmonic j hp)
  nlinarith

/-- Elementary product bound: `1 + ∑ a_i ≤ ∏ (1 + a_i)` for nonnegative `a_i`. -/
lemma prod_one_add_ge_one_add_sum {ι : Type*} (s : Finset ι) (a : ι → ℝ)
    (ha : ∀ i ∈ s, 0 ≤ a i) :
    1 + ∑ i ∈ s, a i ≤ ∏ i ∈ s, (1 + a i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert x s hx ih =>
    have hax : 0 ≤ a x := ha x (Finset.mem_insert_self x s)
    have hsum_nn : 0 ≤ ∑ i ∈ s, a i :=
      Finset.sum_nonneg (fun i hi => ha i (Finset.mem_insert_of_mem hi))
    have hih := ih (fun i hi => ha i (Finset.mem_insert_of_mem hi))
    rw [Finset.sum_insert hx, Finset.prod_insert hx]
    have h1 : (1 + a x) * (1 + ∑ i ∈ s, a i) ≤ (1 + a x) * ∏ i ∈ s, (1 + a i) :=
      mul_le_mul_of_nonneg_left hih (by linarith)
    nlinarith

/-- Elementary degree-3 symmetric truncation bound: for any finite set `s` and `a_i ≥ 0`,
    `0 ≤ e_1, e_2, e_3` and `1 + e_1 + e_2 + e_3 ≤ ∏_{i ∈ s} (1 + a_i)`. -/
lemma prod_one_add_ge_e3 {ι : Type*} (s : Finset ι) (a : ι → ℝ)
    (ha : ∀ i ∈ s, 0 ≤ a i) :
    let s1 := ∑ i ∈ s, a i
    let s2 := ∑ i ∈ s, (a i) ^ 2
    let s3 := ∑ i ∈ s, (a i) ^ 3
    let e1 := s1
    let e2 := (s1 ^ 2 - s2) / 2
    let e3 := (s1 ^ 3 - 3 * s1 * s2 + 2 * s3) / 6
    0 ≤ e1 ∧ 0 ≤ e2 ∧ 0 ≤ e3 ∧ 1 + e1 + e2 + e3 ≤ ∏ i ∈ s, (1 + a i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert x s hx ih =>
    have hax : 0 ≤ a x := ha x (Finset.mem_insert_self x s)
    obtain ⟨he1, he2, he3, hprod⟩ := ih (fun i hi => ha i (Finset.mem_insert_of_mem hi))
    dsimp only at he1 he2 he3 hprod ⊢
    set S1 := ∑ i ∈ s, a i
    set S2 := ∑ i ∈ s, (a i) ^ 2
    set S3 := ∑ i ∈ s, (a i) ^ 3
    rw [Finset.sum_insert hx, Finset.sum_insert hx, Finset.sum_insert hx, Finset.prod_insert hx]
    have he1' : a x + S1 = S1 + a x := by ring
    have he2' : ((a x + S1) ^ 2 - (a x ^ 2 + S2)) / 2 = (S1 ^ 2 - S2) / 2 + a x * S1 := by ring
    have he3' : ((a x + S1) ^ 3 - 3 * (a x + S1) * (a x ^ 2 + S2) + 2 * (a x ^ 3 + S3)) / 6 =
        (S1 ^ 3 - 3 * S1 * S2 + 2 * S3) / 6 + a x * ((S1 ^ 2 - S2) / 2) := by ring
    rw [he2', he3']
    refine ⟨by linarith, by nlinarith, by nlinarith, ?_⟩
    have h1 : (1 + a x) * (1 + S1 + (S1 ^ 2 - S2) / 2 + (S1 ^ 3 - 3 * S1 * S2 + 2 * S3) / 6) ≤
        (1 + a x) * ∏ i ∈ s, (1 + a i) :=
      mul_le_mul_of_nonneg_left hprod (by linarith)
    nlinarith

/-- Left-band upper bound on `b_j(p)` for `j ≥ 2` and `p ≥ 0`:
    `b_j(p) ≤ (H_j + p / 2) / ((1 + p)(1 + p / 2))`. -/
lemma bFun_le_left {j : ℕ} (hj : 2 ≤ j) {p : ℝ} (hp : 0 ≤ p) :
    bFun j p ≤ (harmonic j + p / 2) / (1 + 3 / 2 * p + 1 / 2 * p ^ 2) := by
  rw [bFun_eq_sum j hp]
  have hj1 : 0 ∈ Finset.range j := Finset.mem_range.mpr (by omega)
  have hsplit : ∑ i ∈ Finset.range j, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) =
      PiFun 1 p / 1 + ∑ i ∈ (Finset.range j).erase 0, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) := by
    rw [← Finset.add_sum_erase _ _ hj1]
    simp
  rw [hsplit]
  have htail : ∑ i ∈ (Finset.range j).erase 0, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) ≤
      PiFun 2 p * (harmonic j - 1) := by
    have hH : harmonic j - 1 = ∑ i ∈ (Finset.range j).erase 0, (((i + 1 : ℕ) : ℝ))⁻¹ := by
      unfold harmonic
      rw [← Finset.add_sum_erase _ _ hj1]
      simp
    rw [hH, Finset.mul_sum]
    refine Finset.sum_le_sum (fun i hi => ?_)
    have hi0 : i ≠ 0 := (Finset.mem_erase.mp hi).1
    have hi2 : 2 ≤ i + 1 := by omega
    have hle : PiFun (i + 1) p ≤ PiFun 2 p := PiFun_anti_le hi2 hp
    rw [div_eq_mul_inv]
    exact mul_le_mul_of_nonneg_right hle (by positivity)
  have hpi1 : PiFun 1 p = (1 + p)⁻¹ := by simp [PiFun]
  have hpi2 : PiFun 2 p = ((1 + p) * (1 + p / 2))⁻¹ := by
    simp only [PiFun, Finset.prod_range_succ, Finset.range_zero, Finset.prod_empty, one_mul]
    norm_num
  have h1p : 0 < 1 + p := by linarith
  have h1p2 : 0 < 1 + p / 2 := by linarith
  have hden : 1 + 3 / 2 * p + 1 / 2 * p ^ 2 = (1 + p) * (1 + p / 2) := by ring
  calc
    PiFun 1 p / 1 + ∑ i ∈ (Finset.range j).erase 0, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ)
        ≤ PiFun 1 p / 1 + PiFun 2 p * (harmonic j - 1) := by linarith
    _ = (harmonic j + p / 2) / (1 + 3 / 2 * p + 1 / 2 * p ^ 2) := by
        rw [hpi1, hpi2, hden]
        field_simp [ne_of_gt h1p, ne_of_gt h1p2]
        ring

/-- Right-band lower bound on `b_j(p)` via quartic truncation `Q_j(p) = (1 + p)(1 + e1 p + e2 p^2 + e3 p^3)`. -/
lemma bFun_ge_right {j : ℕ} (hj : 1 ≤ j) {p : ℝ} (hp : 0 < p) :
    let e1 := harmonic j - 1
    let V2 := harmonic2 j - 1
    let V3 := harmonic3 j - 1
    let e2 := (e1 ^ 2 - V2) / 2
    let e3 := (e1 ^ 3 - 3 * e1 * V2 + 2 * V3) / 6
    let Q := (1 + p) * (1 + e1 * p + e2 * p ^ 2 + e3 * p ^ 3)
    let B := (1 + e1) + (e1 + e2) * p + (e2 + e3) * p ^ 2 + e3 * p ^ 3
    0 < Q ∧ B / Q ≤ bFun j p := by
  intro e1 V2 V3 e2 e3 Q B
  have h0mem : 0 ∈ Finset.range j := Finset.mem_range.mpr (by omega)
  set s := (Finset.range j).erase 0
  set a : ℕ → ℝ := fun i => p / ((i + 1 : ℕ) : ℝ)
  have ha : ∀ i ∈ s, 0 ≤ a i := fun i _ => by dsimp [a]; positivity
  have hs1 : ∑ i ∈ s, a i = e1 * p := by
    have hH : e1 = ∑ i ∈ s, (((i + 1 : ℕ) : ℝ))⁻¹ := by
      dsimp [e1]; unfold harmonic; rw [← Finset.add_sum_erase _ _ h0mem]; simp [s]
    rw [hH, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => ?_); dsimp [a]; ring
  have hs2 : ∑ i ∈ s, (a i) ^ 2 = V2 * p ^ 2 := by
    have hH2 : V2 = ∑ i ∈ s, (((i + 1 : ℕ) : ℝ) ^ 2)⁻¹ := by
      dsimp [V2]; unfold harmonic2; rw [← Finset.add_sum_erase _ _ h0mem]; simp [s]
    rw [hH2, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => ?_); dsimp [a]; rw [div_pow]; ring
  have hs3 : ∑ i ∈ s, (a i) ^ 3 = V3 * p ^ 3 := by
    have hH3 : V3 = ∑ i ∈ s, (((i + 1 : ℕ) : ℝ) ^ 3)⁻¹ := by
      dsimp [V3]; unfold harmonic3; rw [← Finset.add_sum_erase _ _ h0mem]; simp [s]
    rw [hH3, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => ?_); dsimp [a]; rw [div_pow]; ring
  obtain ⟨he1p, he2p, he3p, hprod_s⟩ := prod_one_add_ge_e3 s a ha
  rw [hs1] at he1p he2p he3p hprod_s
  rw [hs2] at he2p he3p hprod_s
  rw [hs3] at he3p hprod_s
  have he2_eq : ((e1 * p) ^ 2 - V2 * p ^ 2) / 2 = e2 * p ^ 2 := by dsimp [e2]; ring
  have he3_eq : ((e1 * p) ^ 3 - 3 * (e1 * p) * (V2 * p ^ 2) + 2 * (V3 * p ^ 3)) / 6 =
      e3 * p ^ 3 := by dsimp [e3]; ring
  rw [he3_eq] at he3p
  rw [he2_eq, he3_eq] at hprod_s
  have hQ_pos : 0 < Q := by
    dsimp [Q]
    have h1 : 0 < 1 + p := by linarith
    have h2 : 0 < 1 + e1 * p + e2 * p ^ 2 + e3 * p ^ 3 := by linarith
    exact mul_pos h1 h2
  have hP_ge : Q ≤ ∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)) := by
    rw [← Finset.mul_prod_erase _ _ h0mem]
    have h0 : 1 + p / ((0 + 1 : ℕ) : ℝ) = 1 + p := by simp
    rw [h0]
    exact mul_le_mul_of_nonneg_left hprod_s (by linarith)
  have hPi_le : PiFun j p ≤ Q⁻¹ := by
    unfold PiFun
    exact (inv_le_inv₀ (lt_of_lt_of_le hQ_pos hP_ge) hQ_pos).mpr hP_ge
  refine ⟨hQ_pos, ?_⟩
  unfold bFun
  rw [ite_eq_right (ne_of_gt hp)]
  have hBQ : B / Q = (1 - Q⁻¹) / p := by
    have hQ_sub : Q - 1 = p * B := by dsimp [Q, B]; ring
    field_simp [ne_of_gt hQ_pos, ne_of_gt hp]
    rw [hQ_sub]; ring
  rw [hBQ]
  exact div_le_div_of_nonneg_right (by linarith) (le_of_lt hp)

/-! ### Fact 1 & Fact 2: Monotonicity in `r`, Concavity in `B`, Concavity in `h`, and Boundary `h = 1/2` -/

lemma AcapGen_anti_r {K d_val B M0 δ p h r1 r2 : ℝ}
    (hp : 0 ≤ p) (hh1 : h ≤ 1 / 2)
    (hΔ : 0 ≤ M0 - B + δ) (hd : 0 < d_val) (hB : 0 < B)
    (hr1 : 0 < r1) (hr12 : r1 ≤ r2) :
    AcapGen K d_val B M0 δ p h r2 ≤ AcapGen K d_val B M0 δ p h r1 := by
  unfold AcapGen
  have hr2 : 0 < r2 := lt_of_lt_of_le hr1 hr12
  have hD2_pos : 0 < d_val + p * ((M0 - B + δ) / r2 + (1 - h) * B) := by
    have : 0 ≤ (M0 - B + δ) / r2 := div_nonneg hΔ (le_of_lt hr2)
    have : 0 ≤ (1 - h) * B := mul_nonneg (by linarith) (le_of_lt hB)
    nlinarith
  have hD_le : d_val + p * ((M0 - B + δ) / r2 + (1 - h) * B) ≤
      d_val + p * ((M0 - B + δ) / r1 + (1 - h) * B) := by
    have hdiv : (M0 - B + δ) / r2 ≤ (M0 - B + δ) / r1 := by
      rcases eq_or_lt_of_le hΔ with h0 | hpos
      · rw [← h0]; simp
      · exact div_le_div_of_nonneg_left (le_of_lt hpos) hr1 hr12
    nlinarith
  have hnum_nn : 0 ≤ p * B ^ 2 * ((1 - h) * (1 - 2 * h)) := by
    have h1 : 0 ≤ 1 - h := by linarith
    have h2 : 0 ≤ 1 - 2 * h := by linarith
    positivity
  have hfrac : p * B ^ 2 * ((1 - h) * (1 - 2 * h)) /
      (d_val + p * ((M0 - B + δ) / r1 + (1 - h) * B)) ≤
      p * B ^ 2 * ((1 - h) * (1 - 2 * h)) /
      (d_val + p * ((M0 - B + δ) / r2 + (1 - h) * B)) :=
    div_le_div_of_nonneg_left hnum_nn hD2_pos hD_le
  linarith

/-- Harmonic-mean operator `hmOp c B v = B * v / (v + c * B)` and its joint concavity (Fact 1). -/
def hmOp (c B v : ℝ) : ℝ := B * v / (v + c * B)

lemma hmOp_joint_concave {c B1 v1 B2 v2 θ : ℝ}
    (hc : 0 < c) (hB1 : 0 < B1) (hv1 : 0 < v1) (hB2 : 0 < B2) (hv2 : 0 < v2)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * hmOp c B1 v1 + θ * hmOp c B2 v2 ≤
      hmOp c ((1 - θ) * B1 + θ * B2) ((1 - θ) * v1 + θ * v2) := by
  set Bθ := (1 - θ) * B1 + θ * B2
  set vθ := (1 - θ) * v1 + θ * v2
  have hD1 : 0 < v1 + c * B1 := by positivity
  have hD2 : 0 < v2 + c * B2 := by positivity
  have hDθ_eq : vθ + c * Bθ = (1 - θ) * (v1 + c * B1) + θ * (v2 + c * B2) := by
    simp only [Bθ, vθ]; ring
  have hDθ : 0 < vθ + c * Bθ := by
    rw [hDθ_eq]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hD1
    · nlinarith
  have hid :
      hmOp c Bθ vθ - ((1 - θ) * hmOp c B1 v1 + θ * hmOp c B2 v2) =
        c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 /
          ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) := by
    unfold hmOp
    have h1 : v1 + c * B1 ≠ 0 := ne_of_gt hD1
    have h2 : v2 + c * B2 ≠ 0 := ne_of_gt hD2
    have h3 : vθ + c * Bθ ≠ 0 := ne_of_gt hDθ
    rw [eq_div_iff (mul_ne_zero (mul_ne_zero h1 h2) h3)]
    have ha : Bθ * vθ / (vθ + c * Bθ) * ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) =
        Bθ * vθ * ((v1 + c * B1) * (v2 + c * B2)) := by
      rw [← mul_assoc, mul_right_comm, div_mul_cancel₀ _ h3]
    have hb : B1 * v1 / (v1 + c * B1) * ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) =
        B1 * v1 * ((v2 + c * B2) * (vθ + c * Bθ)) := by
      rw [show (v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ) = (v1 + c * B1) * ((v2 + c * B2) * (vθ + c * Bθ)) by ring,
          ← mul_assoc, div_mul_cancel₀ _ h1]
    have hc' : B2 * v2 / (v2 + c * B2) * ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) =
        B2 * v2 * ((v1 + c * B1) * (vθ + c * Bθ)) := by
      rw [show (v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ) = (v2 + c * B2) * ((v1 + c * B1) * (vθ + c * Bθ)) by ring,
          ← mul_assoc, div_mul_cancel₀ _ h2]
    have hmul : ((1 - θ) * (B1 * v1 / (v1 + c * B1)) + θ * (B2 * v2 / (v2 + c * B2))) *
        ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) =
        (1 - θ) * (B1 * v1 * ((v2 + c * B2) * (vθ + c * Bθ))) +
        θ * (B2 * v2 * ((v1 + c * B1) * (vθ + c * Bθ))) := by
      rw [add_mul, mul_assoc (1 - θ), mul_assoc θ, hb, hc']
    rw [sub_mul, ha, hmul]
    simp only [Bθ, vθ]
    ring
  have hnn : 0 ≤ c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 /
      ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) := by
    have h1 : 0 ≤ 1 - θ := by linarith
    positivity
  linarith

lemma hmOp_mono_B {c B1 B2 v : ℝ} (hc : 0 < c) (hB1 : 0 < B1) (hB12 : B1 ≤ B2) (hv : 0 < v) :
    hmOp c B1 v ≤ hmOp c B2 v := by
  unfold hmOp
  have hB2 : 0 < B2 := lt_of_lt_of_le hB1 hB12
  have hd1 : 0 < v + c * B1 := by positivity
  have hd2 : 0 < v + c * B2 := by positivity
  rw [div_le_div_iff₀ hd1 hd2]
  have : B2 * v * (v + c * B1) - B1 * v * (v + c * B2) = v ^ 2 * (B2 - B1) := by ring
  nlinarith [sq_nonneg v]

lemma hmOp_mono_v {c B v1 v2 : ℝ} (hc : 0 < c) (hB : 0 < B) (hv1 : 0 < v1) (hv12 : v1 ≤ v2) :
    hmOp c B v1 ≤ hmOp c B v2 := by
  unfold hmOp
  have hv2 : 0 < v2 := lt_of_lt_of_le hv1 hv12
  have hd1 : 0 < v1 + c * B := by positivity
  have hd2 : 0 < v2 + c * B := by positivity
  rw [div_le_div_iff₀ hd1 hd2]
  have : B * v2 * (v1 + c * B) - B * v1 * (v2 + c * B) = c * B ^ 2 * (v2 - v1) := by ring
  have hnn : 0 ≤ c * B ^ 2 * (v2 - v1) := mul_nonneg (mul_nonneg (le_of_lt hc) (sq_nonneg B)) (by linarith)
  linarith

/-- Harmonic-mean identity for `AcapGen` at `r = 1` and `p > 0`:
    `AcapGen K d B M0 δ p h 1 + h * δ + K = h * (K + B) + (1 - 2 * h) * hmOp (1 - h) B (d/p + M0 - B + δ)`. -/
lemma AcapGen_harmonic_id {K d_val B M0 δ p h : ℝ} (hp : 0 < p)
    (hD : d_val + p * (M0 - B + δ + (1 - h) * B) ≠ 0) :
    AcapGen K d_val B M0 δ p h 1 + h * δ + K =
      h * (K + B) + (1 - 2 * h) * hmOp (1 - h) B (d_val / p + (M0 - B + δ)) := by
  unfold AcapGen hmOp
  have hp_ne : p ≠ 0 := ne_of_gt hp
  set D := d_val + p * (M0 - B + δ + (1 - h) * B)
  have hD_eq : d_val / p + (M0 - B + δ) + (1 - h) * B = D / p := by
    dsimp [D]; field_simp [hp_ne]; ring
  have hD'_ne : D / p ≠ 0 := div_ne_zero hD hp_ne
  simp only [div_one]
  rw [hD_eq]
  change (1 - h) * (B - K) - h * δ - p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / D + h * δ + K =
    h * (K + B) + (1 - 2 * h) * (B * (d_val / p + (M0 - B + δ)) / (D / p))
  have h1 : B * (d_val / p + (M0 - B + δ)) / (D / p) = B * (d_val + p * (M0 - B + δ)) / D := by
    have h1' : (d_val / p + (M0 - B + δ)) / (D / p) = (d_val + p * (M0 - B + δ)) / D := by
      field_simp [hp_ne, hD]
    rw [mul_div_assoc, h1', mul_div_assoc]
  rw [h1]
  have h2 : d_val + p * (M0 - B + δ) = D - p * (1 - h) * B := by dsimp [D]; ring
  rw [h2]
  field_simp [hD]
  ring

/-- Concavity of `AcapGen` in reserve `B` at fixed `(p, h)` (Fact 1). -/
lemma AcapGen_concave_B {K d_val M0 δ p h B1 B2 θ : ℝ}
    (hp : 0 < p) (hh1 : h ≤ 1 / 2)
    (hB1 : 0 < B1) (hB2 : 0 < B2)
    (hv1 : 0 < d_val / p + (M0 - B1 + δ)) (hv2 : 0 < d_val / p + (M0 - B2 + δ))
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * AcapGen K d_val B1 M0 δ p h 1 + θ * AcapGen K d_val B2 M0 δ p h 1 ≤
      AcapGen K d_val ((1 - θ) * B1 + θ * B2) M0 δ p h 1 := by
  have hc : 0 < 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  set Bθ := (1 - θ) * B1 + θ * B2
  set v1 := d_val / p + (M0 - B1 + δ)
  set v2 := d_val / p + (M0 - B2 + δ)
  have hBθ_pos : 0 < Bθ := by
    dsimp [Bθ]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hB1
    · nlinarith
  have hv_aff : d_val / p + (M0 - Bθ + δ) = (1 - θ) * v1 + θ * v2 := by
    simp only [Bθ, v1, v2]; ring
  have hvθ_pos : 0 < d_val / p + (M0 - Bθ + δ) := by
    rw [hv_aff]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hv1
    · nlinarith
  have hDpos : ∀ B' : ℝ, 0 < B' → 0 < d_val / p + (M0 - B' + δ) →
      d_val + p * (M0 - B' + δ + (1 - h) * B') ≠ 0 := by
    intro B' hB' hv'
    have heq : d_val + p * (M0 - B' + δ + (1 - h) * B') =
        p * (d_val / p + (M0 - B' + δ) + (1 - h) * B') := by field_simp [ne_of_gt hp]; ring
    rw [heq]
    exact ne_of_gt (mul_pos hp (by nlinarith))
  have h1 := AcapGen_harmonic_id (K := K) (d_val := d_val) (B := B1) (M0 := M0) (δ := δ) hp
    (hDpos B1 hB1 hv1)
  have h2 := AcapGen_harmonic_id (K := K) (d_val := d_val) (B := B2) (M0 := M0) (δ := δ) hp
    (hDpos B2 hB2 hv2)
  have h3 := AcapGen_harmonic_id (K := K) (d_val := d_val) (B := Bθ) (M0 := M0) (δ := δ) hp
    (hDpos Bθ hBθ_pos hvθ_pos)
  rw [hv_aff] at h3
  have hhm := hmOp_joint_concave hc hB1 hv1 hB2 hv2 hθ0 hθ1
  have hmul := mul_le_mul_of_nonneg_left hhm h1m2h
  have hlin : (1 - θ) * (h * (K + B1)) + θ * (h * (K + B2)) = h * (K + Bθ) := by
    simp only [Bθ]; ring
  nlinarith

/-- Fact 1 data interpolation for `AcapGen` at `r = 1` (used by `OPEN-07` Guard 1). -/
lemma AcapGen_interp_data {Ka Km Kb da dm db Ba Bm Bb M0a M0m M0b δa δm δb p h θ : ℝ}
    (hp : 0 < p) (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hK : Km = (1 - θ) * Ka + θ * Kb)
    (hB_ge : (1 - θ) * Ba + θ * Bb ≤ Bm)
    (hv_ge : (1 - θ) * (da / p + (M0a - Ba + δa)) + θ * (db / p + (M0b - Bb + δb)) ≤
      dm / p + (M0m - Bm + δm))
    (hBa : 0 < Ba) (hBb : 0 < Bb)
    (hva : 0 < da / p + (M0a - Ba + δa)) (hvb : 0 < db / p + (M0b - Bb + δb)) :
    (1 - θ) * (AcapGen Ka da Ba M0a δa p h 1 + h * δa) +
      θ * (AcapGen Kb db Bb M0b δb p h 1 + h * δb) ≤
      AcapGen Km dm Bm M0m δm p h 1 + h * δm := by
  have hc : 0 < 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  set va := da / p + (M0a - Ba + δa)
  set vb := db / p + (M0b - Bb + δb)
  set vm := dm / p + (M0m - Bm + δm)
  set Bbar := (1 - θ) * Ba + θ * Bb
  set vbar := (1 - θ) * va + θ * vb
  have hBbar_pos : 0 < Bbar := by
    dsimp [Bbar]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hBa
    · nlinarith
  have hvbar_pos : 0 < vbar := by
    dsimp [vbar]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hva
    · nlinarith
  have hBm_pos : 0 < Bm := lt_of_lt_of_le hBbar_pos hB_ge
  have hvm_pos : 0 < vm := lt_of_lt_of_le hvbar_pos hv_ge
  have hDpos : ∀ (d' B' M0' δ' : ℝ), 0 < B' → 0 < d' / p + (M0' - B' + δ') →
      d' + p * (M0' - B' + δ' + (1 - h) * B') ≠ 0 := by
    intro d' B' M0' δ' hB' hv'
    have heq : d' + p * (M0' - B' + δ' + (1 - h) * B') =
        p * (d' / p + (M0' - B' + δ') + (1 - h) * B') := by field_simp [ne_of_gt hp]; ring
    rw [heq]
    exact ne_of_gt (mul_pos hp (by nlinarith))
  have h1 := AcapGen_harmonic_id (K := Ka) hp (hDpos da Ba M0a δa hBa hva)
  have h2 := AcapGen_harmonic_id (K := Kb) hp (hDpos db Bb M0b δb hBb hvb)
  have h3 := AcapGen_harmonic_id (K := Km) hp (hDpos dm Bm M0m δm hBm_pos hvm_pos)
  have hhm := le_trans (hmOp_joint_concave hc hBa hva hBb hvb hθ0 hθ1)
    (le_trans (hmOp_mono_B hc hBbar_pos hB_ge hvbar_pos) (hmOp_mono_v hc hBm_pos hvbar_pos hv_ge))
  have hmul := mul_le_mul_of_nonneg_left hhm h1m2h
  have hBlin : h * Bbar ≤ h * Bm := mul_le_mul_of_nonneg_left hB_ge hh0
  have hKlin : (1 - θ) * (h * (Ka + Ba) - Ka) + θ * (h * (Kb + Bb) - Kb) =
      h * (Km + Bbar) - Km := by rw [hK]; simp only [Bbar]; ring
  nlinarith

/-- Fact 2: `h ↦ AcapGen K d B M0 (deltaP j p h) p h 1` is concave on `[0, 1/2]`
    whenever `d > 0`, `0 < B ≤ M0`, `p ≥ 0`. -/
theorem AcapGen_concave_h {j : ℕ} {K d_val B M0 p : ℝ}
    (hd : 0 < d_val) (hB : 0 < B) (hBM0 : B ≤ M0) (hp : 0 ≤ p) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2))
      (fun h => AcapGen K d_val B M0 (deltaP j p h) p h 1) := by
  set lam : ℝ := p * harmonic j
  have hlam : 0 ≤ lam := mul_nonneg hp (harmonic_nonneg j)
  let δ : ℝ → ℝ := fun h => lam * h / (1 + lam * h)
  let δ' : ℝ → ℝ := fun h => lam / (1 + lam * h) ^ 2
  let δ'' : ℝ → ℝ := fun h => -(2 * lam ^ 2 / (1 + lam * h) ^ 3)
  let D : ℝ → ℝ := fun h => d_val + p * (M0 - B + δ h + (1 - h) * B)
  let D' : ℝ → ℝ := fun h => p * (δ' h - B)
  let D'' : ℝ → ℝ := fun h => p * δ'' h
  let u : ℝ → ℝ := fun h => (1 - h) * (1 - 2 * h)
  let f : ℝ → ℝ := fun h => AcapGen K d_val B M0 (deltaP j p h) p h 1
  let f' : ℝ → ℝ := fun h =>
    -(B - K) - (δ h + h * δ' h) -
      p * B ^ 2 * (((4 * h - 3) * D h - u h * D' h) / (D h) ^ 2)
  let f'' : ℝ → ℝ := fun h =>
    -(2 * δ' h + h * δ'' h) -
      p * B ^ 2 * ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        u h * D h * D'' h) / (D h) ^ 3)
  have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam * h := fun h hh => by nlinarith [hh.1]
  have hδ_nn : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 ≤ δ h := fun h hh =>
    div_nonneg (mul_nonneg hlam hh.1) (le_of_lt (hq_pos h hh))
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
    have h1 : 0 ≤ M0 - B := sub_nonneg.mpr hBM0
    have h2 : 0 ≤ δ h := hδ_nn h hh
    have h3 : 0 ≤ (1 - h) * B := mul_nonneg (by linarith [hh.2]) (le_of_lt hB)
    dsimp [D]; nlinarith
  have hδ_deriv : ∀ h ∈ Icc (0 : ℝ) (1 / 2), HasDerivAt δ (δ' h) h := fun h hh => by
    have hq := ne_of_gt (hq_pos h hh)
    have hnum : HasDerivAt (fun t : ℝ => lam * t) lam h := by
      simpa using (hasDerivAt_id h).const_mul lam
    have hden : HasDerivAt (fun t : ℝ => 1 + lam * t) lam h := V3.hasDerivAt_const_add 1 hnum
    convert V3.hasDerivAt_div_real hnum hden hq using 1
    dsimp [δ']; field_simp [hq]; ring
  have hδ'_deriv : ∀ h ∈ Icc (0 : ℝ) (1 / 2), HasDerivAt δ' (δ'' h) h := fun h hh => by
    have hq := ne_of_gt (hq_pos h hh)
    have hlin : HasDerivAt (fun t : ℝ => 1 + lam * t) lam h :=
      V3.hasDerivAt_const_add 1 (by simpa using (hasDerivAt_id h).const_mul lam)
    have hsq : HasDerivAt (fun t : ℝ => (1 + lam * t) ^ 2) (2 * (1 + lam * h) * lam) h := by
      convert hlin.pow 2 using 1; ring
    convert V3.hasDerivAt_div_real (hasDerivAt_const h lam) hsq (pow_ne_zero 2 hq) using 1
    dsimp [δ'']; field_simp [hq]; ring
  have hD_deriv : ∀ h ∈ Icc (0 : ℝ) (1 / 2), HasDerivAt D (D' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t : ℝ => (1 - t) * B) (-B) h := by
      have := (V3.hasDerivAt_const_sub 1 (hasDerivAt_id' h)).mul_const B
      convert this using 1; ring
    have h2 := V3.hasDerivAt_add (V3.hasDerivAt_const_add (M0 - B) (hδ_deriv h hh)) h1
    convert V3.hasDerivAt_const_add d_val (h2.const_mul p) using 1
  have hD'_deriv : ∀ h ∈ Icc (0 : ℝ) (1 / 2), HasDerivAt D' (D'' h) h := fun h hh => by
    have h1 := V3.hasDerivAt_sub_const B (hδ'_deriv h hh)
    exact h1.const_mul p
  have hf_eq : ∀ h : ℝ, f h = (1 - h) * (B - K) - h * δ h - p * B ^ 2 * (u h / D h) := by
    intro h
    simp only [f, AcapGen, deltaP, δ, lam, u, D, div_one]
    ring
  have hf_deriv : ∀ h ∈ Icc (0 : ℝ) (1 / 2), HasDerivAt f (f' h) h := fun h hh => by
    have hDn := ne_of_gt (hD_pos h hh)
    have hlin : HasDerivAt (fun t : ℝ => (1 - t) * (B - K)) (-(B - K)) h := by
      convert (V3.hasDerivAt_const_sub 1 (hasDerivAt_id' h)).mul_const (B - K) using 1; ring
    have hhδ : HasDerivAt (fun t : ℝ => t * δ t) (1 * δ h + h * δ' h) h :=
      (hasDerivAt_id h).mul (hδ_deriv h hh)
    have hu : HasDerivAt u (4 * h - 3) h := by
      have ha : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      have hb : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
        simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id h).const_mul (2 : ℝ))
      convert ha.mul hb using 1; ring
    have huD := (V3.hasDerivAt_div_real hu (hD_deriv h hh) hDn).const_mul (p * B ^ 2)
    have htot := V3.hasDerivAt_sub (V3.hasDerivAt_sub hlin hhδ) huD
    have heq : f = fun t => (1 - t) * (B - K) - t * δ t - p * B ^ 2 * (u t / D t) := funext hf_eq
    rw [heq]
    convert htot using 1
    dsimp [f']; ring
  have hf'_deriv : ∀ h ∈ Icc (0 : ℝ) (1 / 2), HasDerivAt f' (f'' h) h := fun h hh => by
    have hDn := ne_of_gt (hD_pos h hh)
    have h1 : HasDerivAt (fun t : ℝ => -(B - K) - (δ t + t * δ' t)) (-(2 * δ' h + h * δ'' h)) h := by
      have ha := V3.hasDerivAt_add (hδ_deriv h hh) ((hasDerivAt_id' h).mul (hδ'_deriv h hh))
      convert V3.hasDerivAt_const_sub (-(B - K)) ha using 1
      ring
    have hu : HasDerivAt u (4 * h - 3) h := by
      have ha : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      have hb : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
        simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id h).const_mul (2 : ℝ))
      convert ha.mul hb using 1; ring
    have hup : HasDerivAt (fun t : ℝ => 4 * t - 3) 4 h :=
      V3.hasDerivAt_sub_const 3 (by simpa using (hasDerivAt_id h).const_mul (4 : ℝ))
    have hnum := V3.hasDerivAt_sub (hup.mul (hD_deriv h hh)) (hu.mul (hD'_deriv h hh))
    have hden : HasDerivAt (fun t : ℝ => (D t) ^ 2) (2 * D h * D' h) h := by
      convert (hD_deriv h hh).pow 2 using 1; ring
    have hq2 := (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hDn)).const_mul (p * B ^ 2)
    convert V3.hasDerivAt_sub h1 hq2 using 1
    dsimp [f'']
    congr 1
    congr 1
    field_simp [hDn]
    ring
  apply V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2))
  · exact fun h hh => (hf_deriv h hh).continuousAt.continuousWithinAt
  · exact fun h hh => hf_deriv h (interior_subset hh)
  · exact fun h hh => (hf'_deriv h (interior_subset hh)).continuousAt.continuousWithinAt
  · exact fun h hh => hf'_deriv h (interior_subset hh)
  · intro h hh
    have hhI : h ∈ Icc (0 : ℝ) (1 / 2) := interior_subset hh
    have hq := hq_pos h hhI
    have hDp := hD_pos h hhI
    have h1 : 0 ≤ 2 * δ' h + h * δ'' h := by
      dsimp [δ', δ'']
      have heq : 2 * (lam / (1 + lam * h) ^ 2) + h * -(2 * lam ^ 2 / (1 + lam * h) ^ 3) =
          2 * lam / (1 + lam * h) ^ 3 := by field_simp [ne_of_gt hq]; ring
      rw [heq]; positivity
    have hδ'_nn : 0 ≤ δ' h := by dsimp [δ']; positivity
    have hF1 : 0 < D h + (1 - h) * D' h := by
      dsimp [D, D']
      have : d_val + p * (M0 - B + δ h + (1 - h) * B) + (1 - h) * (p * (δ' h - B)) =
          d_val + p * (M0 - B + δ h + (1 - h) * δ' h) := by ring
      rw [this]
      have h1m : 0 ≤ 1 - h := by linarith [hhI.2]
      have hMB : 0 ≤ M0 - B := sub_nonneg.mpr hBM0
      have hδn : 0 ≤ δ h := hδ_nn h hhI
      have hprod1 : 0 ≤ (1 - h) * δ' h := mul_nonneg h1m hδ'_nn
      have hprod2 : 0 ≤ p * (M0 - B + δ h + (1 - h) * δ' h) := mul_nonneg hp (by linarith)
      linarith
    have hF2 : 0 < D h + (1 - 2 * h) / 2 * D' h := by
      dsimp [D, D']
      have : d_val + p * (M0 - B + δ h + (1 - h) * B) + (1 - 2 * h) / 2 * (p * (δ' h - B)) =
          d_val + p * (M0 - B + δ h + B / 2 + (1 - 2 * h) / 2 * δ' h) := by ring
      rw [this]
      have h12 : 0 ≤ (1 - 2 * h) / 2 := by linarith [hhI.2]
      have hMB : 0 ≤ M0 - B := sub_nonneg.mpr hBM0
      have hδn : 0 ≤ δ h := hδ_nn h hhI
      have hprod1 : 0 ≤ (1 - 2 * h) / 2 * δ' h := mul_nonneg h12 hδ'_nn
      have hprod2 : 0 ≤ p * (M0 - B + δ h + B / 2 + (1 - 2 * h) / 2 * δ' h) := mul_nonneg hp (by linarith)
      linarith
    have hD''_np : D'' h ≤ 0 := by
      dsimp [D'', δ'']
      have : 0 ≤ 2 * lam ^ 2 / (1 + lam * h) ^ 3 := by positivity
      nlinarith
    have hu_nn : 0 ≤ u h := by
      dsimp [u]
      exact mul_nonneg (by linarith [hhI.2]) (by linarith [hhI.2])
    have hterm2 : 0 ≤ p * B ^ 2 * ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        u h * D h * D'' h) / (D h) ^ 3) := by
      have h12p : 0 < 4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) := by positivity
      have huD : 0 ≤ u h * D h := mul_nonneg hu_nn (le_of_lt hDp)
      have huDD : u h * D h * D'' h ≤ 0 := mul_nonpos_of_nonneg_of_nonpos huD hD''_np
      have hnum : 0 ≤ 4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
          u h * D h * D'' h := sub_nonneg.mpr (le_trans huDD (le_of_lt h12p))
      have hden : 0 < (D h) ^ 3 := pow_pos hDp 3
      exact mul_nonneg (by positivity) (div_nonneg hnum (le_of_lt hden))
    dsimp only [f'']
    exact sub_nonpos.mpr (le_trans (neg_nonpos.mpr h1) hterm2)

/-- **Seam 3 (`h = 1/2`)**: For any `j ≥ 1`, `p > 0`, and `KOpen j - deltaP j p (1/2) < B`,
    `0 < AcapGen (KOpen j) d_val B M0 (deltaP j p (1/2)) p (1/2) 1 + SOpen j p 1`. -/
lemma seam3_half_pos {j : ℕ} (hj : 1 ≤ j) {d_val B M0 p : ℝ} (hp : 0 < p)
    (hBK : KOpen j - deltaP j p (1 / 2) < B) :
    0 < AcapGen (KOpen j) d_val B M0 (deltaP j p (1 / 2)) p (1 / 2) 1 + SOpen j p 1 := by
  have hA : AcapGen (KOpen j) d_val B M0 (deltaP j p (1 / 2)) p (1 / 2) 1 =
      (1 / 2) * (B - (KOpen j - deltaP j p (1 / 2))) - deltaP j p (1 / 2) := by
    unfold AcapGen; ring
  have hS : SOpen j p 1 = 1 - PiFun j p := by
    unfold SOpen bFun
    rw [ite_eq_right (ne_of_gt hp)]
    field_simp [ne_of_gt hp]; ring
  have hProd : 1 + p * harmonic j ≤ ∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)) := by
    have hsum : p * harmonic j = ∑ i ∈ Finset.range j, p / ((i + 1 : ℕ) : ℝ) := by
      unfold harmonic; rw [Finset.mul_sum]
      exact Finset.sum_congr rfl (fun i _ => by ring)
    rw [hsum]
    exact prod_one_add_ge_one_add_sum _ _ (fun i _ => by positivity)
  have hH_pos : 0 < harmonic j := harmonic_pos_of_ge_one hj
  have h1pH : 0 < 1 + p * harmonic j := by positivity
  have hPi_le : PiFun j p ≤ (1 + p * harmonic j)⁻¹ := by
    unfold PiFun
    exact (inv_le_inv₀ (lt_of_lt_of_le h1pH hProd) h1pH).mpr hProd
  have h1mPi : p * harmonic j / (1 + p * harmonic j) ≤ 1 - PiFun j p := by
    have : 1 - (1 + p * harmonic j)⁻¹ = p * harmonic j / (1 + p * harmonic j) := by
      field_simp [ne_of_gt h1pH]; ring
    linarith
  have hdel_le : deltaP j p (1 / 2) ≤ p * harmonic j / (1 + p * harmonic j) := by
    unfold deltaP
    have h1 : 0 < 1 + p * (1 / 2) * harmonic j := by positivity
    rw [div_le_div_iff₀ h1 h1pH]
    nlinarith [mul_pos hp hH_pos]
  rw [hA, hS]
  linarith

/-! ### Concave `phi_minus` Tangent & Reset Ratio Envelopes -/

/-- `phi_minus h = 25 * h / (5 + 14 * h) = 5 * h / (1 + (14/5) * h)`. -/
def phiMinus (h : ℝ) : ℝ := 25 * h / (5 + 14 * h)

lemma phi_reset_le_phiMinus (h : ℝ) : phi_reset h ≤ phiMinus h := by
  unfold phi_reset phiMinus
  exact le_trans (min_le_right _ _) (min_le_right _ _)

lemma phi_reset_le_phiPlus (h : ℝ) : phi_reset h ≤ 1 / 2 + h := by
  unfold phi_reset
  exact le_trans (min_le_right _ _) (min_le_left _ _)

/-- Exact tangent upper bound for `phiMinus` at any `h1 ≥ 0` (pure algebra, zero calculus!):
    `phiMinus h ≤ phiMinus h1 + (125 / (5 + 14 * h1)^2) * (h - h1)` for all `h ≥ 0`. -/
lemma phiMinus_le_tangent {h h1 : ℝ} (hh : 0 ≤ h) (hh1 : 0 ≤ h1) :
    phiMinus h ≤ phiMinus h1 + 125 / (5 + 14 * h1) ^ 2 * (h - h1) := by
  unfold phiMinus
  have hd : 0 < 5 + 14 * h := by linarith
  have hd1 : 0 < 5 + 14 * h1 := by linarith
  have hdiff : phiMinus h1 + 125 / (5 + 14 * h1) ^ 2 * (h - h1) - phiMinus h =
      1750 * (h - h1) ^ 2 / ((5 + 14 * h) * (5 + 14 * h1) ^ 2) := by
    unfold phiMinus
    field_simp [ne_of_gt hd, ne_of_gt hd1]
    ring
  have hnn : 0 ≤ 1750 * (h - h1) ^ 2 / ((5 + 14 * h) * (5 + 14 * h1) ^ 2) := by positivity
  unfold phiMinus at hdiff
  linarith

/-- On `[0, 3/25]`, `phi_reset h = phiMinus h`. -/
lemma phi_reset_eq_phiMinus_of_le {h : ℝ} (hh0 : 0 ≤ h) (hh1 : h ≤ 3 / 25) :
    phi_reset h = phiMinus h := by
  unfold phi_reset phiMinus
  have hd : 0 < 5 + 14 * h := by linarith
  have hle_plus : 25 * h / (5 + 14 * h) ≤ 1 / 2 + h := by
    rw [div_le_iff₀ hd]; nlinarith
  have hle_one : 25 * h / (5 + 14 * h) ≤ 1 := by
    rw [div_le_iff₀ hd]; linarith
  rw [min_eq_right hle_plus, min_eq_right hle_one]

/-- On `[h_a, h_b]` with `0 ≤ h_a < h_b`, if an affine line `φ_a + (φ_b - φ_a) * (h - h_a) / (h_b - h_a)`
    lies above the `h1 = 3/25` tangent at both endpoints `h_a, h_b`, then it dominates `phi_reset h` on `[h_a, h_b]`. -/
lemma phi_reset_le_chord_of_tangent {h_a h_b φ_a φ_b h : ℝ}
    (ha0 : 0 ≤ h_a) (hab : h_a < h_b) (hh1 : h_a ≤ h) (hh2 : h ≤ h_b)
    (hca : phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25 : ℝ)) ^ 2 * (h_a - 3 / 25) ≤ φ_a)
    (hcb : phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25 : ℝ)) ^ 2 * (h_b - 3 / 25) ≤ φ_b) :
    let θ := (h - h_a) / (h_b - h_a)
    phi_reset h ≤ (1 - θ) * φ_a + θ * φ_b := by
  intro θ
  have hba : 0 < h_b - h_a := sub_pos.mpr hab
  have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hh1) (le_of_lt hba)
  have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (sub_le_sub_right hh2 h_a)
  have hh_eq : h = (1 - θ) * h_a + θ * h_b := by
    simp only [θ]; field_simp [ne_of_gt hba]; ring
  have htan := phiMinus_le_tangent (le_trans ha0 hh1) (by norm_num : (0 : ℝ) ≤ 3 / 25)
  have hlin : phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25 : ℝ)) ^ 2 * (h - 3 / 25) =
      (1 - θ) * (phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25 : ℝ)) ^ 2 * (h_a - 3 / 25)) +
      θ * (phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25 : ℝ)) ^ 2 * (h_b - 3 / 25)) := by
    rw [hh_eq]; ring
  calc
    phi_reset h ≤ phiMinus h := phi_reset_le_phiMinus h
    _ ≤ phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25 : ℝ)) ^ 2 * (h - 3 / 25) := htan
    _ ≤ (1 - θ) * φ_a + θ * φ_b := by rw [hlin]; nlinarith

/-- Concavity reduction in `h`: if `AcapGen + SOpen(φ_a)` > 0 at `h_a` and `AcapGen + SOpen(φ_b)` > 0
    at `h_b`, and `phi_reset h ≤ (1 - θ) φ_a + θ φ_b` on `[h_a, h_b]`, then `AcapGen + SOpen(phi_reset h) > 0`. -/
lemma higher_segment_h_pos {j : ℕ} {d_val B M0 p h_a h_b φ_a φ_b h : ℝ}
    (hd : 0 < d_val) (hB : 0 < B) (hBM0 : B ≤ M0) (hp : 0 ≤ p)
    (ha0 : 0 ≤ h_a) (hab : h_a < h_b) (hb1 : h_b ≤ 1 / 2)
    (hh1 : h_a ≤ h) (hh2 : h ≤ h_b)
    (hφ : phi_reset h ≤ (1 - (h - h_a) / (h_b - h_a)) * φ_a + ((h - h_a) / (h_b - h_a)) * φ_b)
    (hpos_a : 0 < AcapGen (KOpen j) d_val B M0 (deltaP j p h_a) p h_a 1 + SOpen j p φ_a)
    (hpos_b : 0 < AcapGen (KOpen j) d_val B M0 (deltaP j p h_b) p h_b 1 + SOpen j p φ_b) :
    0 < AcapGen (KOpen j) d_val B M0 (deltaP j p h) p h 1 + SOpen j p (phi_reset h) := by
  set θ := (h - h_a) / (h_b - h_a)
  have hba : 0 < h_b - h_a := sub_pos.mpr hab
  have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hh1) (le_of_lt hba)
  have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (sub_le_sub_right hh2 h_a)
  have h1mθ : 0 ≤ 1 - θ := by linarith
  have hh_eq : (1 - θ) * h_a + θ * h_b = h := by
    simp only [θ]; field_simp [ne_of_gt hba]; ring
  have hconc := (AcapGen_concave_h (j := j) (K := KOpen j) hd hB hBM0 hp).2
    ⟨ha0, le_trans (le_of_lt hab) hb1⟩ ⟨le_trans ha0 (le_of_lt hab), hb1⟩ h1mθ hθ0 (by ring)
  simp only [smul_eq_mul, hh_eq] at hconc
  have hS_aff : SOpen j p ((1 - θ) * φ_a + θ * φ_b) =
      (1 - θ) * SOpen j p φ_a + θ * SOpen j p φ_b := by unfold SOpen; ring
  have hS_le : SOpen j p ((1 - θ) * φ_a + θ * φ_b) ≤ SOpen j p (phi_reset h) :=
    SOpen_anti_phi hp hφ
  have hcomb : 0 < (1 - θ) * (AcapGen (KOpen j) d_val B M0 (deltaP j p h_a) p h_a 1 + SOpen j p φ_a) +
      θ * (AcapGen (KOpen j) d_val B M0 (deltaP j p h_b) p h_b 1 + SOpen j p φ_b) := by
    rcases eq_or_lt_of_le hθ0 with h0 | hpos
    · rw [← h0]; linarith
    · nlinarith
  linarith

end

/-! ## Section 3: Kernel-Checked `OPEN-06` (Higher-Arm Seams for Ranks 5..16) -/

/-- Exact rational helpers matching `V3.OpeningHigherCerts` definitions. -/
def KOpenQ (j : ℕ) : ℚ := 1 + harmonicQ j
def M0OpenQ (j : ℕ) : ℚ := CStockQ j - KOpenQ j
def BloInfQ (j : ℕ) : ℚ := 107 / 50 + (7 / 10) * harmonicQ j
def BloQ (j : ℕ) (L : ℚ) : ℚ := BloInfQ j - (7 / 20) * (harmonicQ j / (L + harmonicQ j))
def BhiQ (j : ℕ) : ℚ := if j ≤ 8 then 2 + (39 / 50) * harmonicQ j else M0OpenQ j

theorem KOpenQ_cast (j : ℕ) : (KOpenQ j : ℝ) = KOpen j := by
  simp [KOpenQ, KOpen, harmonicQ_cast]

theorem M0OpenQ_cast (j : ℕ) : (M0OpenQ j : ℝ) = M0Open j := by
  simp [M0OpenQ, M0Open, CStockQ_cast, KOpenQ_cast]

theorem BloQ_cast (j : ℕ) (L : ℚ) : (BloQ j L : ℝ) = Blo j (L : ℝ) := by
  simp [BloQ, Blo, BloInfQ, BloInf, deltaOpen, harmonicQ_cast]

theorem BhiQ_cast (j : ℕ) : (BhiQ j : ℝ) = Bhi j := by
  unfold BhiQ Bhi
  split_ifs <;> simp [harmonicQ_cast, M0OpenQ_cast]

/-- Left-band cleared degree-4 polynomial for `OPEN-06` (`p ∈ [pa, pb]`, `pb ≤ 1 - φ`). -/
def seamLeftDlinPoly (j : ℕ) (pa h B : ℚ) : RPoly :=
  let H := harmonicQ j
  let d := dSlopeQ j
  let M0 := M0OpenQ j
  let de_a := pa * h * H / (1 + pa * h * H)
  [d, M0 - h * B + de_a]

def seamLeftPoly (j : ℕ) (pa h φ B : ℚ) : RPoly :=
  let H := harmonicQ j
  let K := KOpenQ j
  let om := 1 - φ
  let u0 := (1 - h) * (1 - 2 * h)
  let base := (1 - h) * (B - K)
  let Dlin := seamLeftDlinPoly j pa h B
  let denS : RPoly := [1, 3 / 2, 1 / 2]
  let numS : RPoly := [0, H + om * (3 * H - 1) / 2, (om * H + 1) / 2]
  RPoly.add
    (RPoly.sub
      (RPoly.mul (RPoly.mul [base, -(h * h * H)] Dlin) denS)
      (RPoly.smul (u0 * B * B) (RPoly.mul [0, 1] denS)))
    (RPoly.mul numS Dlin)

def checkSeamLeft (j : ℕ) (pa pb h φ B : ℚ) : Bool :=
  let Dlin := seamLeftDlinPoly j pa h B
  decide (0 < evalRPolyQ Dlin pa) &&
  decide (0 < evalRPolyQ Dlin pb) &&
  checkBernsteinPosFast (seamLeftPoly j pa h φ B) pa pb

/-- Right-band cleared degree-7 polynomial for `OPEN-06` (`p ∈ [pa, pb]`, `1 - φ ≤ pa`). -/
def seamRightDnumPoly (j : ℕ) (h B : ℚ) : RPoly :=
  let H := harmonicQ j
  let d := dSlopeQ j
  let M0 := M0OpenQ j
  RPoly.add (RPoly.mul [1, h * H] [d, M0 - h * B]) [0, 0, h * H]

def seamRightPoly (j : ℕ) (h φ B : ℚ) : RPoly :=
  let H := harmonicQ j
  let K := KOpenQ j
  let om := 1 - φ
  let u0 := (1 - h) * (1 - 2 * h)
  let e1 := H - 1
  let V2 := harmonic2Q j - 1
  let V3 := harmonic3Q j - 1
  let e2 := (e1 * e1 - V2) / 2
  let e3 := (e1 * e1 * e1 - 3 * e1 * V2 + 2 * V3) / 6
  let Qp := RPoly.mul [1, 1] [1, e1, e2, e3]
  let Bp : RPoly := [1 + e1, e1 + e2, e2 + e3, e3]
  let cA := (1 - h) * (B - K) + om * H
  let qp : RPoly := [1, h * H]
  let Dn := seamRightDnumPoly j h B
  RPoly.add
    (RPoly.sub
      (RPoly.mul (RPoly.mul (RPoly.sub (RPoly.smul cA qp) [0, h * h * H]) Dn) Qp)
      (RPoly.smul (u0 * B * B) (RPoly.mul (RPoly.mul (RPoly.mul [0, 1] qp) qp) Qp)))
    (RPoly.mul (RPoly.mul [-om, 1] Bp) (RPoly.mul qp Dn))

def checkSeamRight (j : ℕ) (pa pb h φ B : ℚ) : Bool :=
  checkBernsteinPosFast (seamRightDnumPoly j h B) pa pb &&
  checkBernsteinPosFast (seamRightPoly j h φ B) pa pb

/-- Soundness of `checkSeamLeft`: implies `0 < AcapGen + SOpen` on `[pa, pb]`! -/
theorem checkSeamLeft_sound {j : ℕ} (hj : 2 ≤ j) {pa pb h φ B : ℚ}
    (hpa0 : 0 ≤ pa) (hab : pa < pb) (hpb_om : pb ≤ 1 - φ)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2)
    (hchk : checkSeamLeft j pa pb h φ B = true) :
    ∀ p : ℝ, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) →
      0 < AcapGen (KOpen j) (dSlope j) (B : ℝ) (M0Open j) (deltaP j p (h : ℝ)) p (h : ℝ) 1 +
          SOpen j p (φ : ℝ) := by
  intro p hpa_p hp_pb
  simp only [checkSeamLeft, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨hDa, hDb⟩, hbern⟩
  have hP_pos : 0 < evalRPoly (seamLeftPoly j pa h φ B) p :=
    bernstein_pos_fast_sound hab hbern p hpa_p hp_pb
  have hpa0R : (0 : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hpa0
  have hp0 : 0 ≤ p := le_trans hpa0R hpa_p
  have hh0R : (0 : ℝ) ≤ (h : ℝ) := by exact_mod_cast hh0
  have hh1R : (h : ℝ) ≤ 1 / 2 := by
    have : (h : ℝ) ≤ ((1 / 2 : ℚ) : ℝ) := by exact_mod_cast hh1
    simpa using this
  have hH_nn : 0 ≤ harmonic j := harmonic_nonneg j
  have hDlin_pos : 0 < evalRPoly (seamLeftDlinPoly j pa h B) p := by
    have haR : 0 < evalRPoly (seamLeftDlinPoly j pa h B) (pa : ℝ) := by
      rw [← evalRPolyQ_cast]; exact_mod_cast hDa
    have hbR : 0 < evalRPoly (seamLeftDlinPoly j pa h B) (pb : ℝ) := by
      rw [← evalRPolyQ_cast]; exact_mod_cast hDb
    have habR : (pa : ℝ) < (pb : ℝ) := by exact_mod_cast hab
    have hlin : ∀ x : ℝ, evalRPoly (seamLeftDlinPoly j pa h B) x =
        (dSlope j) + ((M0Open j) - (h : ℝ) * (B : ℝ) + deltaP j (pa : ℝ) (h : ℝ)) * x := by
      intro x
      simp only [seamLeftDlinPoly, evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub,
        Rat.cast_mul, Rat.cast_div, Rat.cast_one, dSlopeQ_cast, M0OpenQ_cast, harmonicQ_cast, deltaP]
      ring
    rw [hlin] at haR hbR ⊢
    have hba : (0 : ℝ) < (pb : ℝ) - (pa : ℝ) := sub_pos.mpr habR
    set θ := (p - (pa : ℝ)) / ((pb : ℝ) - (pa : ℝ))
    have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hpa_p) (le_of_lt hba)
    have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (sub_le_sub_right hp_pb (pa : ℝ))
    have hp_eq : p = (1 - θ) * (pa : ℝ) + θ * (pb : ℝ) := by
      simp only [θ]; field_simp [ne_of_gt hba]; ring
    rw [hp_eq]
    have : dSlope j + (M0Open j - (h : ℝ) * (B : ℝ) + deltaP j (pa : ℝ) (h : ℝ)) *
          ((1 - θ) * (pa : ℝ) + θ * (pb : ℝ)) =
        (1 - θ) * (dSlope j + (M0Open j - (h : ℝ) * (B : ℝ) + deltaP j (pa : ℝ) (h : ℝ)) * (pa : ℝ)) +
        θ * (dSlope j + (M0Open j - (h : ℝ) * (B : ℝ) + deltaP j (pa : ℝ) (h : ℝ)) * (pb : ℝ)) := by ring
    rw [this]
    rcases eq_or_lt_of_le hθ0 with h0 | hpos
    · rw [← h0]; linarith
    · nlinarith
  have hdenS_pos : 0 < 1 + 3 / 2 * p + 1 / 2 * p ^ 2 := by positivity
  -- Relate `evalRPoly (seamLeftPoly ...)` to the lowered expression
  set DlinR := dSlope j + (M0Open j - (h : ℝ) * (B : ℝ) + deltaP j (pa : ℝ) (h : ℝ)) * p
  set denSR := 1 + 3 / 2 * p + 1 / 2 * p ^ 2
  set numSR := (harmonic j + (1 - (φ : ℝ)) * (3 * harmonic j - 1) / 2) * p +
      (((1 - (φ : ℝ)) * harmonic j + 1) / 2) * p ^ 2
  have hDlin_eq : evalRPoly (seamLeftDlinPoly j pa h B) p = DlinR := by
    simp only [seamLeftDlinPoly, DlinR, evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub,
      Rat.cast_mul, Rat.cast_div, Rat.cast_one, dSlopeQ_cast, M0OpenQ_cast, harmonicQ_cast, deltaP]
    ring
  rw [hDlin_eq] at hDlin_pos
  have hP_eq : evalRPoly (seamLeftPoly j pa h φ B) p =
      ((1 - (h : ℝ)) * ((B : ℝ) - KOpen j) - (h : ℝ) ^ 2 * harmonic j * p) * DlinR * denSR -
      (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p * denSR + numSR * DlinR := by
    simp only [seamLeftPoly, evalRPoly_add, evalRPoly_sub, evalRPoly_mul, evalRPoly_smul,
      hDlin_eq]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul,
      Rat.cast_div, Rat.cast_neg, Rat.cast_one, Rat.cast_zero, Rat.cast_ofNat,
      KOpenQ_cast, harmonicQ_cast, denSR, numSR]
    ring
  rw [hP_eq] at hP_pos
  -- Divide by `DlinR * denSR > 0`
  have hlow_pos : 0 < ((1 - (h : ℝ)) * ((B : ℝ) - KOpen j) - (h : ℝ) ^ 2 * harmonic j * p -
      (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p / DlinR) + numSR / denSR := by
    have hprod_pos : 0 < DlinR * denSR := mul_pos hDlin_pos hdenS_pos
    have hdiv : (((1 - (h : ℝ)) * ((B : ℝ) - KOpen j) - (h : ℝ) ^ 2 * harmonic j * p) * DlinR * denSR -
        (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p * denSR + numSR * DlinR) /
        (DlinR * denSR) =
        ((1 - (h : ℝ)) * ((B : ℝ) - KOpen j) - (h : ℝ) ^ 2 * harmonic j * p -
          (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p / DlinR) + numSR / denSR := by
      field_simp [ne_of_gt hDlin_pos, ne_of_gt hdenS_pos]
    rw [← hdiv]
    exact div_pos hP_pos hprod_pos
  -- Now compare term by term against `AcapGen + SOpen`:
  -- 1. `deltaP j p h ≤ p * h * H`
  have hdel_ub : deltaP j p (h : ℝ) ≤ p * (h : ℝ) * harmonic j := by
    unfold deltaP
    have h1 : 1 ≤ 1 + p * (h : ℝ) * harmonic j := by
      have : 0 ≤ p * (h : ℝ) * harmonic j := by positivity
      linarith
    exact div_le_self (by positivity) h1
  -- 2. `deltaP j pa h ≤ deltaP j p h`, hence `DlinR ≤ D_true`
  have hdel_lb : deltaP j (pa : ℝ) (h : ℝ) ≤ deltaP j p (h : ℝ) := by
    unfold deltaP
    have h1 : 0 < 1 + (pa : ℝ) * (h : ℝ) * harmonic j := by positivity
    have h2 : 0 < 1 + p * (h : ℝ) * harmonic j := by positivity
    rw [div_le_div_iff₀ h1 h2]
    nlinarith [mul_nonneg hh0R hH_nn]
  set Dtrue := dSlope j + p * ((M0Open j - (B : ℝ) + deltaP j p (h : ℝ)) / 1 + (1 - (h : ℝ)) * (B : ℝ))
  have hD_le : DlinR ≤ Dtrue := by
    dsimp [DlinR, Dtrue]
    rw [div_one]
    nlinarith
  have hfrac_le : p * (B : ℝ) ^ 2 * ((1 - (h : ℝ)) * (1 - 2 * (h : ℝ))) / Dtrue ≤
      (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p / DlinR := by
    have hnum_eq : p * (B : ℝ) ^ 2 * ((1 - (h : ℝ)) * (1 - 2 * (h : ℝ))) =
        (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p := by ring
    rw [hnum_eq]
    have hnum_nn : 0 ≤ (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p := by
      have : 0 ≤ 1 - (h : ℝ) := by linarith
      have : 0 ≤ 1 - 2 * (h : ℝ) := by linarith
      positivity
    exact div_le_div_of_nonneg_left hnum_nn hDlin_pos hD_le
  -- 3. `numSR / denSR ≤ SOpen j p φ` (since `p - (1 - φ) ≤ 0` and `bFun j p ≤ (H + p/2) / denSR`)
  have hp_om : p - (1 - (φ : ℝ)) ≤ 0 := by
    have hpb_omR : (pb : ℝ) ≤ 1 - (φ : ℝ) := by exact_mod_cast hpb_om
    linarith
  have hS_ge : numSR / denSR ≤ SOpen j p (φ : ℝ) := by
    have hS_eq : SOpen j p (φ : ℝ) = (1 - (φ : ℝ)) * harmonic j + (p - (1 - (φ : ℝ))) * bFun j p := by
      unfold SOpen; ring
    have hnum_id : numSR / denSR = (1 - (φ : ℝ)) * harmonic j +
        (p - (1 - (φ : ℝ))) * ((harmonic j + p / 2) / denSR) := by
      dsimp [numSR, denSR]
      field_simp [ne_of_gt hdenS_pos]
      ring
    rw [hS_eq, hnum_id]
    have hb_le := bFun_le_left hj hp0
    have hmul : (p - (1 - (φ : ℝ))) * ((harmonic j + p / 2) / denSR) ≤
        (p - (1 - (φ : ℝ))) * bFun j p :=
      mul_le_mul_of_nonpos_left hb_le hp_om
    linarith
  -- Combine all bounds!
  have hA_ge : (1 - (h : ℝ)) * ((B : ℝ) - KOpen j) - (h : ℝ) ^ 2 * harmonic j * p -
      (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p / DlinR ≤
      AcapGen (KOpen j) (dSlope j) (B : ℝ) (M0Open j) (deltaP j p (h : ℝ)) p (h : ℝ) 1 := by
    unfold AcapGen
    change _ ≤ (1 - (h : ℝ)) * ((B : ℝ) - KOpen j) - (h : ℝ) * deltaP j p (h : ℝ) -
      p * (B : ℝ) ^ 2 * ((1 - (h : ℝ)) * (1 - 2 * (h : ℝ))) / Dtrue
    have hhdel : (h : ℝ) * deltaP j p (h : ℝ) ≤ (h : ℝ) ^ 2 * harmonic j * p := by
      have := mul_le_mul_of_nonneg_left hdel_ub hh0R
      linarith
    linarith
  linarith

/-- Soundness of `checkSeamRight`: implies `0 < AcapGen + SOpen` on `[pa, pb]`! -/
theorem checkSeamRight_sound {j : ℕ} (hj : 1 ≤ j) {pa pb h φ B : ℚ}
    (hpa0 : 0 < pa) (hab : pa < pb) (hom_pa : 1 - φ ≤ pa)
    (hh0 : 0 ≤ h)
    (hchk : checkSeamRight j pa pb h φ B = true) :
    ∀ p : ℝ, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) →
      0 < AcapGen (KOpen j) (dSlope j) (B : ℝ) (M0Open j) (deltaP j p (h : ℝ)) p (h : ℝ) 1 +
          SOpen j p (φ : ℝ) := by
  intro p hpa_p hp_pb
  simp only [checkSeamRight, Bool.and_eq_true] at hchk
  rcases hchk with ⟨hDchk, hPchk⟩
  have hDnum_pos : 0 < evalRPoly (seamRightDnumPoly j h B) p :=
    bernstein_pos_fast_sound hab hDchk p hpa_p hp_pb
  have hP_pos : 0 < evalRPoly (seamRightPoly j h φ B) p :=
    bernstein_pos_fast_sound hab hPchk p hpa_p hp_pb
  have hp_pos : 0 < p := lt_of_lt_of_le (by exact_mod_cast hpa0) hpa_p
  have hh0R : (0 : ℝ) ≤ (h : ℝ) := by exact_mod_cast hh0
  have hH_nn : 0 ≤ harmonic j := harmonic_nonneg j
  have hqp_pos : 0 < 1 + (h : ℝ) * harmonic j * p := by positivity
  obtain ⟨hQ_pos, hBQ_le⟩ := bFun_ge_right hj hp_pos
  set e1 := harmonic j - 1
  set V2 := harmonic2 j - 1
  set V3 := harmonic3 j - 1
  set e2 := (e1 ^ 2 - V2) / 2
  set e3 := (e1 ^ 3 - 3 * e1 * V2 + 2 * V3) / 6
  set QR := (1 + p) * (1 + e1 * p + e2 * p ^ 2 + e3 * p ^ 3)
  set BR := (1 + e1) + (e1 + e2) * p + (e2 + e3) * p ^ 2 + e3 * p ^ 3
  set qR := 1 + (h : ℝ) * harmonic j * p
  set DnR := qR * (dSlope j + (M0Open j - (h : ℝ) * (B : ℝ)) * p) + (h : ℝ) * harmonic j * p ^ 2
  have hDn_eq : evalRPoly (seamRightDnumPoly j h B) p = DnR := by
    simp only [seamRightDnumPoly, evalRPoly_add, evalRPoly_mul]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_sub, Rat.cast_mul,
      Rat.cast_one, Rat.cast_zero, dSlopeQ_cast, M0OpenQ_cast, harmonicQ_cast, DnR, qR]
    ring
  rw [hDn_eq] at hDnum_pos
  have hP_eq : evalRPoly (seamRightPoly j h φ B) p =
      (((1 - (h : ℝ)) * ((B : ℝ) - KOpen j) + (1 - (φ : ℝ)) * harmonic j) * qR -
        (h : ℝ) ^ 2 * harmonic j * p) * DnR * QR -
      (1 - (h : ℝ)) * (1 - 2 * (h : ℝ)) * (B : ℝ) ^ 2 * p * qR ^ 2 * QR +
      (p - (1 - (φ : ℝ))) * BR * qR * DnR := by
    set e1Q : ℚ := harmonicQ j - 1
    set V2Q : ℚ := harmonic2Q j - 1
    set V3Q : ℚ := harmonic3Q j - 1
    set e2Q : ℚ := (e1Q * e1Q - V2Q) / 2
    set e3Q : ℚ := (e1Q * e1Q * e1Q - 3 * e1Q * V2Q + 2 * V3Q) / 6
    have he1c : (e1Q : ℝ) = e1 := by simp [e1Q, e1, harmonicQ_cast]
    have hV2c : (V2Q : ℝ) = V2 := by simp [V2Q, V2, harmonic2Q_cast]
    have hV3c : (V3Q : ℝ) = V3 := by simp [V3Q, V3, harmonic3Q_cast]
    have he2c : (e2Q : ℝ) = e2 := by
      simp only [e2Q, e2, Rat.cast_div, Rat.cast_sub, Rat.cast_mul, Rat.cast_ofNat, he1c, hV2c]
      ring
    have he3c : (e3Q : ℝ) = e3 := by
      simp only [e3Q, e3, Rat.cast_div, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_ofNat,
        he1c, hV2c, hV3c]
      ring
    have hQp_eval : evalRPoly [1, 1] p * evalRPoly [1, e1Q, e2Q, e3Q] p = QR := by
      simp only [evalRPoly, mul_zero, add_zero, Rat.cast_one, he1c, he2c, he3c, QR]
      ring
    have hBp_eval : evalRPoly [1 + e1Q, e1Q + e2Q, e2Q + e3Q, e3Q] p = BR := by
      simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_one, he1c, he2c, he3c, BR]
      ring
    have hqp_eval : evalRPoly [1, h * harmonicQ j] p = qR := by
      simp only [evalRPoly, mul_zero, add_zero, Rat.cast_one, Rat.cast_mul, harmonicQ_cast, qR]
      ring
    unfold seamRightPoly
    dsimp only
    simp only [evalRPoly_add, evalRPoly_sub, evalRPoly_mul, evalRPoly_smul]
    rw [hDn_eq, hQp_eval, hBp_eval, hqp_eval]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul,
      Rat.cast_neg, Rat.cast_one, Rat.cast_zero, Rat.cast_ofNat,
      KOpenQ_cast, harmonicQ_cast]
    ring
  rw [hP_eq] at hP_pos
  -- Exact identity: `D_true = DnR / qR`, so dividing `hP_pos` by `qR * DnR * QR > 0` gives
  -- `AcapGen + ((1 - φ) H + (p - (1 - φ)) * (BR / QR)) > 0`!
  have hDtrue_eq : dSlope j + p * ((M0Open j - (B : ℝ) + deltaP j p (h : ℝ)) / 1 +
      (1 - (h : ℝ)) * (B : ℝ)) = DnR / qR := by
    unfold deltaP
    dsimp [DnR, qR]
    have hq' : 1 + p * (h : ℝ) * harmonic j = 1 + (h : ℝ) * harmonic j * p := by ring
    rw [hq']
    field_simp [ne_of_gt hqp_pos]
    ring
  have hdiv_eq : evalRPoly (seamRightPoly j h φ B) p / (qR * DnR * QR) =
      AcapGen (KOpen j) (dSlope j) (B : ℝ) (M0Open j) (deltaP j p (h : ℝ)) p (h : ℝ) 1 +
        ((1 - (φ : ℝ)) * harmonic j + (p - (1 - (φ : ℝ))) * (BR / QR)) := by
    rw [hP_eq]
    unfold AcapGen
    rw [hDtrue_eq]
    unfold deltaP
    have hq' : 1 + p * (h : ℝ) * harmonic j = qR := by dsimp [qR]; ring
    rw [hq']
    field_simp [ne_of_gt hqp_pos, ne_of_gt hDnum_pos, ne_of_gt hQ_pos]
    ring
  have hlow_pos : 0 < AcapGen (KOpen j) (dSlope j) (B : ℝ) (M0Open j) (deltaP j p (h : ℝ)) p (h : ℝ) 1 +
      ((1 - (φ : ℝ)) * harmonic j + (p - (1 - (φ : ℝ))) * (BR / QR)) := by
    rw [← hdiv_eq]
    exact div_pos (hP_eq ▸ hP_pos) (mul_pos (mul_pos hqp_pos hDnum_pos) hQ_pos)
  have hom_le : 0 ≤ p - (1 - (φ : ℝ)) := by
    have : 1 - (φ : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hom_pa
    linarith
  have hS_eq : SOpen j p (φ : ℝ) = (1 - (φ : ℝ)) * harmonic j + (p - (1 - (φ : ℝ))) * bFun j p := by
    unfold SOpen; ring
  have hmul : (p - (1 - (φ : ℝ))) * (BR / QR) ≤ (p - (1 - (φ : ℝ))) * bFun j p :=
    mul_le_mul_of_nonneg_left hBQ_le hom_le
  rw [hS_eq]
  linarith

/-! ### Finite Kernel Checks for `OPEN-06` (All Ranks `5..16`) -/

/-- Clean split of `OPEN-06` checks for a single rank `j` (`5 ≤ j ≤ 16`). -/
def checkOpen06Admiss (j : ℕ) : Bool :=
  let K := KOpenQ j
  let kT10 := K - harmonicQ j / (10 + harmonicQ j)
  let M0 := M0OpenQ j
  let d := dSlopeQ j
  let Bh := BhiQ j
  let B10 := BloQ j 10
  let B18_7 := BloQ j (18 / 7)
  decide (0 < d) &&
  decide (K < Bh) && decide (Bh ≤ M0) &&
  decide (kT10 < B18_7) && decide (0 < B18_7) && decide (B10 ≤ M0)

def checkOpen06Lgt10 (j : ℕ) : Bool :=
  let Bh := BhiQ j
  checkSeamLeft j 0 (29 / 100) (21 / 100) (71 / 100) Bh &&
  checkSeamRight j (29 / 100) (7 / 9) (21 / 100) (71 / 100) Bh

def checkOpen06Lle10 (j : ℕ) : Bool :=
  let B10 := BloQ j 10
  let B6 := BloQ j 6
  let B21_5 := BloQ j (21 / 5)
  let B18_7 := BloQ j (18 / 7)
  let h0 : ℚ := 21 / 100
  let phi0 : ℚ := 71 / 100
  let hA : ℚ := 9 / 70
  let phiA : ℚ := 184725 / 390446
  let omA : ℚ := 1 - phiA
  (checkSeamRight j (1 / 5) (1 / 3) (3 / 10) (4 / 5) B6 &&
   checkSeamRight j (1 / 5) (1 / 3) (3 / 10) (4 / 5) B10) &&
  (checkSeamRight j (1 / 3) (10 / 21) h0 phi0 B21_5 &&
   checkSeamRight j (1 / 3) (10 / 21) h0 phi0 B10) &&
  ((checkSeamLeft j (10 / 21) omA hA phiA B18_7 &&
    checkSeamRight j omA (7 / 9) hA phiA B18_7) &&
   (checkSeamLeft j (10 / 21) omA hA phiA B10 &&
    checkSeamRight j omA (7 / 9) hA phiA B10) &&
   (checkSeamRight j (10 / 21) (7 / 9) h0 phi0 B18_7 &&
    checkSeamRight j (10 / 21) (7 / 9) h0 phi0 B10))

def checkOpen06Rank (j : ℕ) : Bool :=
  checkOpen06Admiss j && checkOpen06Lgt10 j && checkOpen06Lle10 j

theorem open06_rank_5 : checkOpen06Rank 5 = true := by decide +kernel
theorem open06_rank_6 : checkOpen06Rank 6 = true := by decide +kernel
theorem open06_rank_7 : checkOpen06Rank 7 = true := by decide +kernel
theorem open06_rank_8 : checkOpen06Rank 8 = true := by decide +kernel
theorem open06_rank_9 : checkOpen06Rank 9 = true := by decide +kernel
theorem open06_rank_10 : checkOpen06Rank 10 = true := by decide +kernel
theorem open06_rank_11 : checkOpen06Rank 11 = true := by decide +kernel
theorem open06_rank_12 : checkOpen06Rank 12 = true := by decide +kernel
theorem open06_rank_13 : checkOpen06Rank 13 = true := by decide +kernel
theorem open06_rank_14 : checkOpen06Rank 14 = true := by decide +kernel
theorem open06_rank_15 : checkOpen06Rank 15 = true := by decide +kernel
theorem open06_rank_16 : checkOpen06Rank 16 = true := by decide +kernel

theorem open06_all_ranks {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16) : checkOpen06Rank j = true := by
  interval_cases j
  · exact open06_rank_5
  · exact open06_rank_6
  · exact open06_rank_7
  · exact open06_rank_8
  · exact open06_rank_9
  · exact open06_rank_10
  · exact open06_rank_11
  · exact open06_rank_12
  · exact open06_rank_13
  · exact open06_rank_14
  · exact open06_rank_15
  · exact open06_rank_16

/-- Exact `Blo j L` interpolation between `Blo j L_lo` and `Blo j L_hi` when `L ∈ [L_lo, L_hi]`. -/
lemma Blo_mem_segment {j : ℕ} (hj : 1 ≤ j) {L_lo L_hi L : ℝ}
    (hlo : 0 < L_lo) (h1 : L_lo ≤ L) (h2 : L ≤ L_hi) :
    Blo j L_lo ≤ Blo j L ∧ Blo j L ≤ Blo j L_hi := by
  have hH : 0 < harmonic j := harmonic_pos_of_ge_one hj
  unfold Blo deltaOpen
  have hd_lo : 0 < L_lo + harmonic j := by linarith
  have hd : 0 < L + harmonic j := by linarith
  have hd_hi : 0 < L_hi + harmonic j := by linarith
  have h1' : harmonic j / (L + harmonic j) ≤ harmonic j / (L_lo + harmonic j) :=
    div_le_div_of_nonneg_left (le_of_lt hH) hd_lo (by linarith)
  have h2' : harmonic j / (L_hi + harmonic j) ≤ harmonic j / (L + harmonic j) :=
    div_le_div_of_nonneg_left (le_of_lt hH) hd (by linarith)
  constructor <;> linarith

/-- Helper: if `0 < AcapGen(..., B1) + S` and `0 < AcapGen(..., B2) + S` for `B1 ≤ B ≤ B2`,
    then `0 < AcapGen(..., B) + S` by concavity in `B`. -/
lemma higher_pos_of_B_endpoints {j : ℕ} {d_val M0 p h B1 B2 B φ : ℝ}
    (hp : 0 < p) (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2)
    (hd : 0 < d_val) (hB1 : 0 < B1) (hB2_M0 : B2 ≤ M0)
    (h1 : B1 ≤ B) (h2 : B ≤ B2)
    (hpos1 : 0 < AcapGen (KOpen j) d_val B1 M0 (deltaP j p h) p h 1 + SOpen j p φ)
    (hpos2 : 0 < AcapGen (KOpen j) d_val B2 M0 (deltaP j p h) p h 1 + SOpen j p φ) :
    0 < AcapGen (KOpen j) d_val B M0 (deltaP j p h) p h 1 + SOpen j p φ := by
  rcases eq_or_lt_of_le (le_trans h1 h2) with heq | hlt
  · have : B = B1 := le_antisymm (heq ▸ h2) h1
    rw [this]; exact hpos1
  · set θ := (B - B1) / (B2 - B1)
    have hba : 0 < B2 - B1 := sub_pos.mpr hlt
    have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr h1) (le_of_lt hba)
    have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (sub_le_sub_right h2 B1)
    have hB_eq : (1 - θ) * B1 + θ * B2 = B := by
      simp only [θ]; field_simp [ne_of_gt hba]; ring
    have hdel_nn : 0 ≤ deltaP j p h := by
      unfold deltaP
      have : 0 ≤ harmonic j := harmonic_nonneg j
      positivity
    have hv1 : 0 < d_val / p + (M0 - B1 + deltaP j p h) := by
      have : 0 < d_val / p := div_pos hd hp
      linarith
    have hv2 : 0 < d_val / p + (M0 - B2 + deltaP j p h) := by
      have : 0 < d_val / p := div_pos hd hp
      linarith
    have hconc := AcapGen_concave_B (K := KOpen j) (d_val := d_val) (M0 := M0)
      (δ := deltaP j p h) hp hh1 hB1 (lt_trans hB1 hlt) hv1 hv2 hθ0 hθ1
    rw [hB_eq] at hconc
    have hcomb : 0 < (1 - θ) * (AcapGen (KOpen j) d_val B1 M0 (deltaP j p h) p h 1 + SOpen j p φ) +
        θ * (AcapGen (KOpen j) d_val B2 M0 (deltaP j p h) p h 1 + SOpen j p φ) := by
      rcases eq_or_lt_of_le hθ0 with h0 | hpos
      · rw [← h0]; linarith
      · nlinarith
    linarith

lemma deltaOpen_10_le_deltaP_half {j : ℕ} {p : ℝ} (hp : 1 / 5 ≤ p) :
    deltaOpen j 10 ≤ deltaP j p (1 / 2) := by
  unfold deltaOpen deltaP
  have hH : 0 ≤ harmonic j := harmonic_nonneg j
  have hd1 : 0 < 10 + harmonic j := by linarith
  have hd2 : 0 < 1 + p * (1 / 2) * harmonic j := by nlinarith
  rw [div_le_div_iff₀ hd1 hd2]
  nlinarith

/-- **Complete `OPEN-06` Theorem (Part A: `L ≤ 10`, all `5 ≤ j ≤ 16`)**:
    For every `5 ≤ j ≤ 16`, `0 < p ≤ 7/9`, `0 < h ≤ 1/2` with `L = 1 / (p * h) ≤ 10`:
    `0 < AcapGen (KOpen j) (dSlope j) (Blo j L) (M0Open j) (deltaP j p h) p h 1 + SOpen j p (phi_reset h)`. -/
theorem open06_L_le_10 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) (hh0 : 0 < h) (hh1 : h ≤ 1 / 2)
    (hL : 1 / (p * h) ≤ 10) :
    0 < AcapGen (KOpen j) (dSlope j) (Blo j (1 / (p * h))) (M0Open j) (deltaP j p h) p h 1 +
        SOpen j p (phi_reset h) := by
  have hj1 : 1 ≤ j := by omega
  have hj2 : 2 ≤ j := by omega
  have hchk := open06_all_ranks hj5 hj16
  simp only [checkOpen06Rank, Bool.and_eq_true] at hchk
  rcases hchk with ⟨⟨hAdm, _⟩, hLle⟩
  simp only [checkOpen06Admiss, Bool.and_eq_true, decide_eq_true_eq] at hAdm
  rcases hAdm with ⟨⟨⟨⟨⟨hdQ, _⟩, _⟩, hkT_B187⟩, hB187_pos⟩, hB10M⟩
  simp only [checkOpen06Lle10, Bool.and_eq_true] at hLle
  rcases hLle with ⟨⟨⟨hC6, hC10⟩, ⟨hB215_R, hB10_R⟩⟩, ⟨⟨⟨hA187_L, hA187_R⟩, ⟨hA10_L, hA10_R⟩⟩, ⟨hA187_0, hA10_0⟩⟩⟩
  have hd : 0 < dSlope j := by rw [← dSlopeQ_cast]; exact_mod_cast hdQ
  have hph_ge : (1 / 10 : ℝ) ≤ p * h := by
    have hph : 0 < p * h := mul_pos hp0 hh0
    have := (div_le_iff₀ hph).mp hL
    linarith
  have hp_ge_fifth : (1 / 5 : ℝ) ≤ p := by nlinarith
  set L := 1 / (p * h)
  have hB187_posR : 0 < Blo j (18 / 7 : ℝ) := by
    have : (0 : ℝ) < (BloQ j (18 / 7) : ℝ) := by exact_mod_cast hB187_pos
    simpa [BloQ_cast] using this
  have hB10M_R : Blo j 10 ≤ M0Open j := by
    rw [← M0OpenQ_cast]; simpa [BloQ_cast] using (show (BloQ j 10 : ℝ) ≤ (M0OpenQ j : ℝ) by exact_mod_cast hB10M)
  have hkT_B187_R : KOpen j - deltaOpen j 10 < Blo j (18 / 7 : ℝ) := by
    have hq : ((KOpenQ j - harmonicQ j / (10 + harmonicQ j) : ℚ) : ℝ) < (BloQ j (18 / 7) : ℝ) := by
      exact_mod_cast hkT_B187
    simpa [KOpenQ_cast, BloQ_cast, deltaOpen, harmonicQ_cast] using hq
  have hdel10 := deltaOpen_10_le_deltaP_half (j := j) hp_ge_fifth
  -- Helper: any L0 ∈ [18/7, 10] gives 0 < Blo j L0 ≤ M0Open j and KOpen j - deltaP j p (1/2) < Blo j L0
  have hBlo_props : ∀ L0 : ℝ, (18 / 7 : ℝ) ≤ L0 → L0 ≤ 10 →
      0 < Blo j L0 ∧ Blo j L0 ≤ M0Open j ∧ KOpen j - deltaP j p (1 / 2) < Blo j L0 := by
    intro L0 h1 h2
    have hseg := Blo_mem_segment hj1 (by norm_num : (0 : ℝ) < 18 / 7) h1 h2
    exact ⟨lt_of_lt_of_le hB187_posR hseg.1, le_trans hseg.2 hB10M_R, by linarith⟩
  -- Helper for L_lo ≤ L ≤ 10 on a fixed subband
  have hsub_pos : ∀ (LloQ : ℚ), (18 / 7 : ℝ) ≤ (LloQ : ℝ) → (LloQ : ℝ) ≤ L →
      (∀ Bq : ℚ, Bq = BloQ j LloQ ∨ Bq = BloQ j 10 →
        0 < AcapGen (KOpen j) (dSlope j) (Bq : ℝ) (M0Open j) (deltaP j p h) p h 1 +
            SOpen j p (phi_reset h)) →
      0 < AcapGen (KOpen j) (dSlope j) (Blo j L) (M0Open j) (deltaP j p h) p h 1 +
          SOpen j p (phi_reset h) := by
    intro LloQ hLlo_187 hLlo_le hboth
    have hLlo_pos : (0 : ℝ) < (LloQ : ℝ) := by linarith
    have hseg := Blo_mem_segment hj1 hLlo_pos hLlo_le hL
    have hpos1 := hboth (BloQ j LloQ) (Or.inl rfl)
    have hpos2 := hboth (BloQ j 10) (Or.inr rfl)
    rw [BloQ_cast] at hpos1 hpos2
    have hB1_pos := (hBlo_props (LloQ : ℝ) hLlo_187 (le_trans hLlo_le hL)).1
    exact higher_pos_of_B_endpoints hp0 (le_of_lt hh0) hh1 hd
      hB1_pos hB10M_R hseg.1 hseg.2 hpos1 (by simpa using hpos2)
  -- Split p ∈ [1/5, 7/9] into SubC [1/5, 1/3], SubB [1/3, 10/21], SubA [10/21, 7/9]
  by_cases hpC : p ≤ 1 / 3
  · -- SubC: p ∈ [1/5, 1/3], L ≥ 6, h ≥ 3/10
    have hL6 : (6 : ℝ) ≤ L := by
      have hph : 0 < p * h := mul_pos hp0 hh0
      rw [show L = 1 / (p * h) from rfl, le_div_iff₀ hph]; nlinarith
    have hh_ge : (3 / 10 : ℝ) ≤ h := by nlinarith
    apply hsub_pos 6 (by norm_num) (by simpa using hL6)
    intro Bq hBq
    have hprops : 0 < (Bq : ℝ) ∧ (Bq : ℝ) ≤ M0Open j ∧ KOpen j - deltaP j p (1 / 2) < (Bq : ℝ) := by
      rcases hBq with rfl | rfl
      · simpa [BloQ_cast] using hBlo_props 6 (by norm_num) (by norm_num)
      · simpa [BloQ_cast] using hBlo_props 10 (by norm_num) le_rfl
    have hpos_a : 0 < AcapGen (KOpen j) (dSlope j) (Bq : ℝ) (M0Open j)
        (deltaP j p (3 / 10 : ℝ)) p (3 / 10 : ℝ) 1 + SOpen j p (4 / 5 : ℝ) := by
      rcases hBq with rfl | rfl
      · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hC6 p
          (by simpa using hp_ge_fifth) (by simpa using hpC)
      · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hC10 p
          (by simpa using hp_ge_fifth) (by simpa using hpC)
    have hpos_b := seam3_half_pos (d_val := dSlope j) (M0 := M0Open j) hj1 hp0 hprops.2.2
    have hφ_le : phi_reset h ≤ (1 - (h - 3 / 10) / (1 / 2 - 3 / 10)) * (4 / 5) +
        (h - 3 / 10) / (1 / 2 - 3 / 10) * 1 := by
      have hlin : (1 - (h - 3 / 10) / (1 / 2 - 3 / 10)) * (4 / 5 : ℝ) +
          (h - 3 / 10) / (1 / 2 - 3 / 10) * 1 = 1 / 2 + h := by ring
      rw [hlin]; exact phi_reset_le_phiPlus h
    exact higher_segment_h_pos hd hprops.1 hprops.2.1 (le_of_lt hp0)
      (by norm_num) (by norm_num) le_rfl hh_ge hh1 hφ_le hpos_a hpos_b
  · by_cases hpB : p ≤ 10 / 21
    · -- SubB: p ∈ [1/3, 10/21], L ≥ 21/5, h ≥ 21/100
      have hp_lo : (1 / 3 : ℝ) ≤ p := le_of_not_ge hpC
      have hL215 : (21 / 5 : ℝ) ≤ L := by
        have hph : 0 < p * h := mul_pos hp0 hh0
        rw [show L = 1 / (p * h) from rfl, le_div_iff₀ hph]; nlinarith
      have hh_ge : (21 / 100 : ℝ) ≤ h := by nlinarith
      apply hsub_pos (21 / 5) (by norm_num) (by simpa using hL215)
      intro Bq hBq
      have hprops : 0 < (Bq : ℝ) ∧ (Bq : ℝ) ≤ M0Open j ∧ KOpen j - deltaP j p (1 / 2) < (Bq : ℝ) := by
        rcases hBq with rfl | rfl
        · simpa [BloQ_cast] using hBlo_props (21 / 5) (by norm_num) (by norm_num)
        · simpa [BloQ_cast] using hBlo_props 10 (by norm_num) le_rfl
      have hpos_a : 0 < AcapGen (KOpen j) (dSlope j) (Bq : ℝ) (M0Open j)
          (deltaP j p (21 / 100 : ℝ)) p (21 / 100 : ℝ) 1 + SOpen j p (71 / 100 : ℝ) := by
        rcases hBq with rfl | rfl
        · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hB215_R p
            (by simpa using hp_lo) (by simpa using hpB)
        · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hB10_R p
            (by simpa using hp_lo) (by simpa using hpB)
      have hpos_b := seam3_half_pos (d_val := dSlope j) (M0 := M0Open j) hj1 hp0 hprops.2.2
      have hφ_le : phi_reset h ≤ (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) +
          (h - 21 / 100) / (1 / 2 - 21 / 100) * 1 := by
        have hlin : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100 : ℝ) +
            (h - 21 / 100) / (1 / 2 - 21 / 100) * 1 = 1 / 2 + h := by ring
        rw [hlin]; exact phi_reset_le_phiPlus h
      exact higher_segment_h_pos hd hprops.1 hprops.2.1 (le_of_lt hp0)
        (by norm_num) (by norm_num) le_rfl hh_ge hh1 hφ_le hpos_a hpos_b
    · -- SubA: p ∈ [10/21, 7/9], L ≥ 18/7, h ≥ 9/70, split h at 21/100
      have hp_lo : (10 / 21 : ℝ) ≤ p := le_of_not_ge hpB
      have hL187 : (18 / 7 : ℝ) ≤ L := by
        have hph : 0 < p * h := mul_pos hp0 hh0
        rw [show L = 1 / (p * h) from rfl, le_div_iff₀ hph]; nlinarith
      have hh_ge : (9 / 70 : ℝ) ≤ h := by nlinarith
      apply hsub_pos (18 / 7) (by norm_num) (by simpa using hL187)
      intro Bq hBq
      have hprops : 0 < (Bq : ℝ) ∧ (Bq : ℝ) ≤ M0Open j ∧ KOpen j - deltaP j p (1 / 2) < (Bq : ℝ) := by
        rcases hBq with rfl | rfl
        · simpa [BloQ_cast] using hBlo_props (18 / 7) le_rfl (by norm_num)
        · simpa [BloQ_cast] using hBlo_props 10 (by norm_num) le_rfl
      have hpos_h0 : 0 < AcapGen (KOpen j) (dSlope j) (Bq : ℝ) (M0Open j)
          (deltaP j p (21 / 100 : ℝ)) p (21 / 100 : ℝ) 1 + SOpen j p (71 / 100 : ℝ) := by
        rcases hBq with rfl | rfl
        · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hA187_0 p
            (by simpa using hp_lo) (by simpa using hp1)
        · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hA10_0 p
            (by simpa using hp_lo) (by simpa using hp1)
      by_cases hh_mid : h ≤ 21 / 100
      · -- Segment [9/70, 21/100] with LR split at omA = 1 - 184725/390446
        have hpos_hA : 0 < AcapGen (KOpen j) (dSlope j) (Bq : ℝ) (M0Open j)
            (deltaP j p (9 / 70 : ℝ)) p (9 / 70 : ℝ) 1 + SOpen j p (184725 / 390446 : ℝ) := by
          by_cases hpom : p ≤ 1 - 184725 / 390446
          · rcases hBq with rfl | rfl
            · simpa using checkSeamLeft_sound hj2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hA187_L p
                (by simpa using hp_lo) (by simpa using hpom)
            · simpa using checkSeamLeft_sound hj2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hA10_L p
                (by simpa using hp_lo) (by simpa using hpom)
          · have hpom' : (1 - 184725 / 390446 : ℝ) ≤ p := le_of_not_ge hpom
            rcases hBq with rfl | rfl
            · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hA187_R p
                (by simpa using hpom') (by simpa using hp1)
            · simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) hA10_R p
                (by simpa using hpom') (by simpa using hp1)
        have hφ_le := phi_reset_le_chord_of_tangent (φ_a := 184725 / 390446) (φ_b := 71 / 100)
          (by norm_num : (0 : ℝ) ≤ 9 / 70)
          (by norm_num : (9 / 70 : ℝ) < 21 / 100) hh_ge hh_mid
          (by unfold phiMinus; norm_num) (by unfold phiMinus; norm_num)
        exact higher_segment_h_pos hd hprops.1 hprops.2.1 (le_of_lt hp0)
          (by norm_num) (by norm_num) (by norm_num) hh_ge hh_mid hφ_le hpos_hA hpos_h0
      · -- Segment [21/100, 1/2]
        have hh_lo : (21 / 100 : ℝ) ≤ h := le_of_not_ge hh_mid
        have hpos_b := seam3_half_pos (d_val := dSlope j) (M0 := M0Open j) hj1 hp0 hprops.2.2
        have hφ_le : phi_reset h ≤ (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) +
            (h - 21 / 100) / (1 / 2 - 21 / 100) * 1 := by
          have hlin : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100 : ℝ) +
              (h - 21 / 100) / (1 / 2 - 21 / 100) * 1 = 1 / 2 + h := by ring
          rw [hlin]; exact phi_reset_le_phiPlus h
        exact higher_segment_h_pos hd hprops.1 hprops.2.1 (le_of_lt hp0)
          (by norm_num) (by norm_num) le_rfl hh_lo hh1 hφ_le hpos_h0 hpos_b

/-- **Complete `OPEN-06` Theorem (Part B: `L > 10` Seam 2 at `h0 = 21/100`, `phi0 = 71/100`,
    and entire upper band `h ∈ [21/100, 1/2]`)**, plus reduction of `h ∈ [3/25, 21/100]` to
    the strip boundary `h = 3/25`! -/
theorem open06_seam2_h0 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 7 / 9) :
    0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p (21 / 100)) p (21 / 100) 1 +
        SOpen j p (71 / 100) := by
  have hj1 : 1 ≤ j := by omega
  have hj2 : 2 ≤ j := by omega
  have hchk := open06_all_ranks hj5 hj16
  simp only [checkOpen06Rank, checkOpen06Lgt10, Bool.and_eq_true] at hchk
  rcases hchk with ⟨⟨_, ⟨hL0, hR0⟩⟩, _⟩
  rw [← BhiQ_cast]
  by_cases hpom : p ≤ 29 / 100
  · simpa using checkSeamLeft_sound hj2 le_rfl (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      hL0 p (by simpa using hp0) (by simpa using hpom)
  · have hpom' : (29 / 100 : ℝ) ≤ p := le_of_not_ge hpom
    simpa using checkSeamRight_sound hj1 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      hR0 p (by simpa using hpom') (by simpa using hp1)

theorem open06_L_gt_10_ge_h1 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) (hh_lo : 3 / 25 ≤ h) (hh1 : h ≤ 1 / 2)
    (hstrip_top : 0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p (3 / 25)) p (3 / 25) 1 +
        SOpen j p (phi_reset (3 / 25))) :
    0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p h) p h 1 +
        SOpen j p (phi_reset h) := by
  have hj1 : 1 ≤ j := by omega
  have hchk := open06_all_ranks hj5 hj16
  simp only [checkOpen06Rank, checkOpen06Admiss, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨⟨⟨⟨hdQ, hKBh⟩, hBhM⟩, _⟩, _⟩, _⟩, _⟩, _⟩
  have hd : 0 < dSlope j := by rw [← dSlopeQ_cast]; exact_mod_cast hdQ
  have hK_pos : 0 < KOpen j := by unfold KOpen; linarith [harmonic_nonneg j]
  have hKBh_R : KOpen j < Bhi j := by rw [← KOpenQ_cast, ← BhiQ_cast]; exact_mod_cast hKBh
  have hBhM_R : Bhi j ≤ M0Open j := by rw [← BhiQ_cast, ← M0OpenQ_cast]; exact_mod_cast hBhM
  have hpos_h0 := open06_seam2_h0 hj5 hj16 (le_of_lt hp0) hp1
  by_cases hh_mid : h ≤ 21 / 100
  · have hφ_h1 : phi_reset (3 / 25) = phiMinus (3 / 25) :=
      phi_reset_eq_phiMinus_of_le (by norm_num) le_rfl
    have hφ_le := phi_reset_le_chord_of_tangent (φ_a := phi_reset (3 / 25)) (φ_b := 71 / 100)
      (by norm_num : (0 : ℝ) ≤ 3 / 25)
      (by norm_num : (3 / 25 : ℝ) < 21 / 100) hh_lo hh_mid
      (by rw [hφ_h1]; ring_nf; exact le_rfl) (by unfold phiMinus; norm_num)
    exact higher_segment_h_pos hd (lt_trans hK_pos hKBh_R) hBhM_R (le_of_lt hp0)
      (by norm_num) (by norm_num) (by norm_num) hh_lo hh_mid hφ_le hstrip_top hpos_h0
  · have hh_ge0 : (21 / 100 : ℝ) ≤ h := le_of_not_ge hh_mid
    have hdel_nn : 0 ≤ deltaP j p (1 / 2) := by
      unfold deltaP; have := harmonic_nonneg j; positivity
    have hpos_b := seam3_half_pos (d_val := dSlope j) (B := Bhi j) (M0 := M0Open j) hj1 hp0 (by linarith)
    have hφ_le : phi_reset h ≤ (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) +
        (h - 21 / 100) / (1 / 2 - 21 / 100) * 1 := by
      have hlin : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100 : ℝ) +
          (h - 21 / 100) / (1 / 2 - 21 / 100) * 1 = 1 / 2 + h := by ring
      rw [hlin]; exact phi_reset_le_phiPlus h
    exact higher_segment_h_pos hd (lt_trans hK_pos hKBh_R) hBhM_R (le_of_lt hp0)
      (by norm_num) (by norm_num) le_rfl hh_ge0 hh1 hφ_le hpos_h0 hpos_b

/-! ## Section 4: Guard 1 — Rank Interpolation in `H_j` (`OPEN-07`) -/

noncomputable section

lemma harmonic_strictMono {a b : ℕ} (hab : a < b) : harmonic a < harmonic b := by
  induction b with
  | zero => omega
  | succ m ih =>
    rw [harmonic_succ]
    have hpos : (0 : ℝ) < (((m + 1 : ℕ) : ℝ))⁻¹ := by positivity
    rcases eq_or_lt_of_le (Nat.lt_succ_iff.mp hab) with rfl | hlt
    · linarith
    · linarith [ih hlt]

lemma harmonic_mono {a b : ℕ} (hab : a ≤ b) : harmonic a ≤ harmonic b := by
  rcases eq_or_lt_of_le hab with rfl | hlt
  · exact le_rfl
  · exact le_of_lt (harmonic_strictMono hlt)

/-- Exact telescoping identity: `1 - PiFun j p = p * ∑_{i=0}^{j-1} (i+1)⁻¹ * PiFun (i+1) p`. -/
lemma one_sub_PiFun_eq_sum (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    1 - PiFun j p = p * ∑ i ∈ Finset.range j, (((i + 1 : ℕ) : ℝ))⁻¹ * PiFun (i + 1) p := by
  induction j with
  | zero => simp [PiFun]
  | succ m ih =>
    rw [Finset.sum_range_succ, mul_add]
    have hstep : PiFun m p - PiFun (m + 1) p =
        p * ((((m + 1 : ℕ) : ℝ))⁻¹ * PiFun (m + 1) p) := by
      rw [PiFun_succ]
      have hm1 : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have hden : 1 + p / ((m + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      field_simp [hm1, hden]
      ring
    linarith

/-- Sum representation `bFun j p = ∑_{i=0}^{j-1} (i+1)⁻¹ * PiFun (i+1) p`, valid for all `p ≥ 0`. -/
lemma bFun_eq_sum_PiFun (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    bFun j p = ∑ i ∈ Finset.range j, (((i + 1 : ℕ) : ℝ))⁻¹ * PiFun (i + 1) p := by
  unfold bFun
  split_ifs with hp0
  · subst hp0
    have hPi0 : ∀ n : ℕ, PiFun n 0 = 1 := fun n => by simp [PiFun]
    simp only [hPi0, mul_one]
    rfl
  · rw [one_sub_PiFun_eq_sum j hp]
    field_simp [hp0]

/-- Second harmonic elementary symmetric quantity `c_0(j) = (H_j^2 - H_{2,j}) / 2`. -/
def c0H (j : ℕ) : ℝ := (harmonic j ^ 2 - harmonic2 j) / 2

lemma c0H_eq_sum (j : ℕ) :
    c0H j = ∑ i ∈ Finset.range j, (((i + 1 : ℕ) : ℝ))⁻¹ * harmonic i := by
  induction j with
  | zero => simp [c0H, harmonic, harmonic2]
  | succ m ih =>
    rw [Finset.sum_range_succ, ← ih]
    unfold c0H
    rw [harmonic_succ]
    have h2 : harmonic2 (m + 1) = harmonic2 m + ((((m + 1 : ℕ) : ℝ)) ^ 2)⁻¹ := by
      unfold harmonic2
      rw [Finset.sum_range_succ]
    rw [h2]
    have hm1 : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    field_simp [hm1]
    ring

/-- Step bound on `PiFun i p - PiFun r p` for `a + 1 ≤ i ≤ r`. -/
lemma PiFun_diff_le {a i r : ℕ} (hai : a + 1 ≤ i) (hir : i ≤ r) {p : ℝ} (hp : 0 ≤ p) :
    PiFun i p - PiFun r p ≤ p * PiFun (a + 2) p * (harmonic (r - 1) - harmonic (i - 1)) := by
  induction r with
  | zero =>
    have : i = 0 := by omega
    omega
  | succ m ih =>
    rcases eq_or_lt_of_le hir with rfl | hlt
    · simp
    · have him : i ≤ m := Nat.lt_succ_iff.mp hlt
      have hm1 : 1 ≤ m := by omega
      have hih := ih him
      have hstep : PiFun m p - PiFun (m + 1) p =
          p * ((((m + 1 : ℕ) : ℝ))⁻¹ * PiFun (m + 1) p) := by
        rw [PiFun_succ]
        have hm1_ne : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        have hden : 1 + p / ((m + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
        field_simp [hm1_ne, hden]
        ring
      have hPi_le : PiFun (m + 1) p ≤ PiFun (a + 2) p := PiFun_anti_le (by omega) hp
      have hinv_le : (((m + 1 : ℕ) : ℝ))⁻¹ ≤ ((m : ℕ) : ℝ)⁻¹ := by
        have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm1
        exact inv_anti₀ hm_pos (by exact_mod_cast Nat.le_succ m)
      have hPi_nn : 0 ≤ PiFun (m + 1) p := le_of_lt (PiFun_pos (m + 1) hp)
      have hstep_le : p * ((((m + 1 : ℕ) : ℝ))⁻¹ * PiFun (m + 1) p) ≤
          p * PiFun (a + 2) p * ((m : ℕ) : ℝ)⁻¹ := by
        have h1 : (((m + 1 : ℕ) : ℝ))⁻¹ * PiFun (m + 1) p ≤
            ((m : ℕ) : ℝ)⁻¹ * PiFun (a + 2) p :=
          mul_le_mul hinv_le hPi_le hPi_nn (by positivity)
        have h2 := mul_le_mul_of_nonneg_left h1 hp
        linarith
      have hHstep : harmonic m - harmonic (m - 1) = ((m : ℕ) : ℝ)⁻¹ := by
        cases m with
        | zero => omega
        | succ k => simp [harmonic_succ]
      have hm_sub : m + 1 - 1 = m := by omega
      rw [hm_sub]
      have hfac : p * PiFun (a + 2) p * (harmonic m - harmonic (i - 1)) =
          p * PiFun (a + 2) p * (harmonic (m - 1) - harmonic (i - 1)) +
            p * PiFun (a + 2) p * ((m : ℕ) : ℝ)⁻¹ := by
        rw [← hHstep]; ring
      linarith

/-- Exact harmonic-interpolation defect bounds for `bFun` (Guard 1). -/
lemma bFun_harmonic_defect_bounds {a m b : ℕ} (ham : a < m) (hmb : m < b) {p : ℝ} (hp : 0 ≤ p) :
    let θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
    let Sig_m := (1 - θ) * c0H a + θ * c0H b - c0H m
    0 ≤ Sig_m ∧
    0 ≤ bFun m p - ((1 - θ) * bFun a p + θ * bFun b p) ∧
    bFun m p - ((1 - θ) * bFun a p + θ * bFun b p) ≤ p * PiFun (a + 2) p * Sig_m := by
  intro θ Sig_m
  have hba_pos : 0 < harmonic b - harmonic a := sub_pos.mpr (harmonic_strictMono (lt_trans ham hmb))
  have hba_ne : harmonic b - harmonic a ≠ 0 := ne_of_gt hba_pos
  have h1mθ : 1 - θ = (harmonic b - harmonic m) / (harmonic b - harmonic a) := by
    simp only [θ]; field_simp [hba_ne]; ring
  have hH_am : harmonic m - harmonic a = ∑ i ∈ Finset.Ico a m, (((i + 1 : ℕ) : ℝ))⁻¹ := by
    have h := Finset.sum_range_add_sum_Ico (fun i => (((i + 1 : ℕ) : ℝ))⁻¹) (le_of_lt ham)
    change harmonic a + ∑ i ∈ Finset.Ico a m, (((i + 1 : ℕ) : ℝ))⁻¹ = harmonic m at h
    linarith
  have hH_mb : harmonic b - harmonic m = ∑ r ∈ Finset.Ico m b, (((r + 1 : ℕ) : ℝ))⁻¹ := by
    have h := Finset.sum_range_add_sum_Ico (fun r => (((r + 1 : ℕ) : ℝ))⁻¹) (le_of_lt hmb)
    change harmonic m + ∑ r ∈ Finset.Ico m b, (((r + 1 : ℕ) : ℝ))⁻¹ = harmonic b at h
    linarith
  have hb_am : bFun m p - bFun a p =
      ∑ i ∈ Finset.Ico a m, (((i + 1 : ℕ) : ℝ))⁻¹ * PiFun (i + 1) p := by
    rw [bFun_eq_sum_PiFun m hp, bFun_eq_sum_PiFun a hp]
    have h := Finset.sum_range_add_sum_Ico (fun i => (((i + 1 : ℕ) : ℝ))⁻¹ * PiFun (i + 1) p) (le_of_lt ham)
    linarith
  have hb_mb : bFun b p - bFun m p =
      ∑ r ∈ Finset.Ico m b, (((r + 1 : ℕ) : ℝ))⁻¹ * PiFun (r + 1) p := by
    rw [bFun_eq_sum_PiFun b hp, bFun_eq_sum_PiFun m hp]
    have h := Finset.sum_range_add_sum_Ico (fun r => (((r + 1 : ℕ) : ℝ))⁻¹ * PiFun (r + 1) p) (le_of_lt hmb)
    linarith
  have hc_am : c0H m - c0H a = ∑ i ∈ Finset.Ico a m, (((i + 1 : ℕ) : ℝ))⁻¹ * harmonic i := by
    rw [c0H_eq_sum m, c0H_eq_sum a]
    have h := Finset.sum_range_add_sum_Ico (fun i => (((i + 1 : ℕ) : ℝ))⁻¹ * harmonic i) (le_of_lt ham)
    linarith
  have hc_mb : c0H b - c0H m = ∑ r ∈ Finset.Ico m b, (((r + 1 : ℕ) : ℝ))⁻¹ * harmonic r := by
    rw [c0H_eq_sum b, c0H_eq_sum m]
    have h := Finset.sum_range_add_sum_Ico (fun r => (((r + 1 : ℕ) : ℝ))⁻¹ * harmonic r) (le_of_lt hmb)
    linarith
  have hdef_b : (harmonic b - harmonic a) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) =
      ∑ i ∈ Finset.Ico a m, ∑ r ∈ Finset.Ico m b,
        (((i + 1 : ℕ) : ℝ))⁻¹ * (((r + 1 : ℕ) : ℝ))⁻¹ * (PiFun (i + 1) p - PiFun (r + 1) p) := by
    have h1 : (harmonic b - harmonic a) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) =
        (harmonic b - harmonic m) * (bFun m p - bFun a p) -
          (harmonic m - harmonic a) * (bFun b p - bFun m p) := by
      rw [h1mθ]; simp only [θ]; field_simp [hba_ne]; ring
    rw [h1, hH_mb, hb_am, hH_am, hb_mb, Finset.sum_mul_sum, Finset.sum_mul_sum, Finset.sum_comm (s := Finset.Ico m b)]
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun r _ => by ring)
  have hdef_c : (harmonic b - harmonic a) * Sig_m =
      ∑ i ∈ Finset.Ico a m, ∑ r ∈ Finset.Ico m b,
        (((i + 1 : ℕ) : ℝ))⁻¹ * (((r + 1 : ℕ) : ℝ))⁻¹ * (harmonic r - harmonic i) := by
    have h1 : (harmonic b - harmonic a) * Sig_m =
        (harmonic m - harmonic a) * (c0H b - c0H m) -
          (harmonic b - harmonic m) * (c0H m - c0H a) := by
      simp only [Sig_m]; rw [h1mθ]; simp only [θ]; field_simp [hba_ne]; ring
    rw [h1, hH_am, hc_mb, hH_mb, hc_am, Finset.sum_mul_sum, Finset.sum_mul_sum, Finset.sum_comm (s := Finset.Ico m b)]
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun r _ => by ring)
  have hSig_nn : 0 ≤ (harmonic b - harmonic a) * Sig_m := by
    rw [hdef_c]
    refine Finset.sum_nonneg (fun i hi => Finset.sum_nonneg (fun r hr => ?_))
    have hir : i < r := lt_of_lt_of_le (Finset.mem_Ico.mp hi).2 (Finset.mem_Ico.mp hr).1
    have hHr : 0 ≤ harmonic r - harmonic i := sub_nonneg.mpr (le_of_lt (harmonic_strictMono hir))
    positivity
  have hdb_nn : 0 ≤ (harmonic b - harmonic a) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) := by
    rw [hdef_b]
    refine Finset.sum_nonneg (fun i hi => Finset.sum_nonneg (fun r hr => ?_))
    have hir : i + 1 ≤ r + 1 := by
      have h1 := (Finset.mem_Ico.mp hi).2
      have h2 := (Finset.mem_Ico.mp hr).1
      omega
    have hPi : 0 ≤ PiFun (i + 1) p - PiFun (r + 1) p := sub_nonneg.mpr (PiFun_anti_le hir hp)
    positivity
  have hdb_le : (harmonic b - harmonic a) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) ≤
      (harmonic b - harmonic a) * (p * PiFun (a + 2) p * Sig_m) := by
    rw [show (harmonic b - harmonic a) * (p * PiFun (a + 2) p * Sig_m) =
        p * PiFun (a + 2) p * ((harmonic b - harmonic a) * Sig_m) by ring]
    rw [hdef_b, hdef_c, Finset.mul_sum]
    refine Finset.sum_le_sum (fun i hi => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_le_sum (fun r hr => ?_)
    have hai : a + 1 ≤ i + 1 := by have := (Finset.mem_Ico.mp hi).1; omega
    have hir : i + 1 ≤ r + 1 := by
      have h1 := (Finset.mem_Ico.mp hi).2
      have h2 := (Finset.mem_Ico.mp hr).1
      omega
    have hdiff := PiFun_diff_le hai hir hp
    have hsub1 : r + 1 - 1 = r := by omega
    have hsub2 : i + 1 - 1 = i := by omega
    rw [hsub1, hsub2] at hdiff
    have hw : 0 ≤ (((i + 1 : ℕ) : ℝ))⁻¹ * (((r + 1 : ℕ) : ℝ))⁻¹ := by positivity
    have := mul_le_mul_of_nonneg_left hdiff hw
    linarith
  refine ⟨?_, ?_, ?_⟩
  · nlinarith
  · nlinarith
  · nlinarith

/-- Exact harmonic-interpolation defect bound for `deltaP` (Guard 1). -/
lemma delta_defect_le {a m b : ℕ} (ham : a < m) (hmb : m < b)
    {p h ph_max : ℝ} (hp : 0 ≤ p) (hh : 0 ≤ h) (hph_le : p * h ≤ ph_max)
    (hHb_max : harmonic b * ph_max ≤ 1) :
    let θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
    0 ≤ deltaP m p h - ((1 - θ) * deltaP a p h + θ * deltaP b p h) ∧
    deltaP m p h - ((1 - θ) * deltaP a p h + θ * deltaP b p h) ≤
      (harmonic m - harmonic a) * (harmonic b - harmonic m) * ph_max ^ 2 /
        ((1 + ph_max * harmonic a) * (1 + ph_max * harmonic m) * (1 + ph_max * harmonic b)) := by
  intro θ
  set x := p * h
  have hx0 : 0 ≤ x := mul_nonneg hp hh
  have hxmax0 : 0 ≤ ph_max := le_trans hx0 hph_le
  have hHa : 0 ≤ harmonic a := harmonic_nonneg a
  have hHm : 0 ≤ harmonic m := harmonic_nonneg m
  have hHb : 0 ≤ harmonic b := harmonic_nonneg b
  have hba_pos : 0 < harmonic b - harmonic a := sub_pos.mpr (harmonic_strictMono (lt_trans ham hmb))
  have hma_pos : 0 < harmonic m - harmonic a := sub_pos.mpr (harmonic_strictMono ham)
  have hbm_pos : 0 < harmonic b - harmonic m := sub_pos.mpr (harmonic_strictMono hmb)
  have hqa : 0 < 1 + x * harmonic a := by nlinarith
  have hqm : 0 < 1 + x * harmonic m := by nlinarith
  have hqb : 0 < 1 + x * harmonic b := by nlinarith
  have hqaM : 0 < 1 + ph_max * harmonic a := by nlinarith
  have hqmM : 0 < 1 + ph_max * harmonic m := by nlinarith
  have hqbM : 0 < 1 + ph_max * harmonic b := by nlinarith
  have hid : deltaP m p h - ((1 - θ) * deltaP a p h + θ * deltaP b p h) =
      (harmonic m - harmonic a) * (harmonic b - harmonic m) * x ^ 2 /
        ((1 + x * harmonic a) * (1 + x * harmonic m) * (1 + x * harmonic b)) := by
    unfold deltaP
    simp only [θ]
    change x * harmonic m / (1 + x * harmonic m) -
      ((1 - (harmonic m - harmonic a) / (harmonic b - harmonic a)) * (x * harmonic a / (1 + x * harmonic a)) +
        (harmonic m - harmonic a) / (harmonic b - harmonic a) * (x * harmonic b / (1 + x * harmonic b))) = _
    field_simp [ne_of_gt hba_pos, ne_of_gt hqa, ne_of_gt hqm, ne_of_gt hqb]
    ring
  rw [hid]
  refine ⟨by positivity, ?_⟩
  have hnum_nn : 0 ≤ (harmonic m - harmonic a) * (harmonic b - harmonic m) := by positivity
  have hfrac : x ^ 2 / ((1 + x * harmonic a) * (1 + x * harmonic m) * (1 + x * harmonic b)) ≤
      ph_max ^ 2 / ((1 + ph_max * harmonic a) * (1 + ph_max * harmonic m) * (1 + ph_max * harmonic b)) := by
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have hdiff : ph_max ^ 2 * ((1 + x * harmonic a) * (1 + x * harmonic m) * (1 + x * harmonic b)) -
        x ^ 2 * ((1 + ph_max * harmonic a) * (1 + ph_max * harmonic m) * (1 + ph_max * harmonic b)) =
        (ph_max - x) * (ph_max + x + (harmonic a + harmonic m + harmonic b) * x * ph_max -
          harmonic a * harmonic m * harmonic b * x ^ 2 * ph_max ^ 2) := by ring
    have hHa_max : harmonic a * ph_max ≤ 1 := by
      have : harmonic a ≤ harmonic b := le_of_lt (harmonic_strictMono (lt_trans ham hmb))
      nlinarith
    have hHm_x : harmonic m * x ≤ 1 := by
      have : harmonic m ≤ harmonic b := le_of_lt (harmonic_strictMono hmb)
      nlinarith
    have hprod_le : harmonic a * harmonic m * harmonic b * x ^ 2 * ph_max ^ 2 ≤ x := by
      have hp1 : 0 ≤ harmonic a * ph_max := mul_nonneg hHa hxmax0
      have hp2 : 0 ≤ harmonic m * x := mul_nonneg hHm hx0
      have hp3 : 0 ≤ harmonic b * ph_max := mul_nonneg hHb hxmax0
      have h12 : (harmonic a * ph_max) * (harmonic m * x) ≤ 1 := by
        simpa using mul_le_mul hHa_max hHm_x hp2 zero_le_one
      have h1 : (harmonic a * ph_max) * (harmonic m * x) * (harmonic b * ph_max) ≤ 1 := by
        simpa using mul_le_mul h12 hHb_max hp3 zero_le_one
      have heq : harmonic a * harmonic m * harmonic b * x ^ 2 * ph_max ^ 2 =
          ((harmonic a * ph_max) * (harmonic m * x) * (harmonic b * ph_max)) * x := by ring
      rw [heq]
      simpa using mul_le_mul_of_nonneg_right h1 hx0
    have hbr_nn : 0 ≤ ph_max + x + (harmonic a + harmonic m + harmonic b) * x * ph_max -
        harmonic a * harmonic m * harmonic b * x ^ 2 * ph_max ^ 2 := by
      have hsum_nn : 0 ≤ (harmonic a + harmonic m + harmonic b) * x * ph_max := by positivity
      linarith
    have := mul_nonneg (sub_nonneg.mpr hph_le) hbr_nn
    linarith
  have := mul_le_mul_of_nonneg_left hfrac hnum_nn
  simpa only [mul_div_assoc] using this

/-- Cubic-lifted convex-quadratic lower bound for `P_r(p) - M_a * p * (1 - p)` (Guard 1). -/
lemma PiFun_inv_ge_cubic_quad {r : ℕ} {Ma pa pb p : ℝ}
    (hpa0 : 0 ≤ pa) (hp_lo : pa ≤ p) (hp_hi : p ≤ pb) (hp1 : p ≤ 1) (hMa : 0 < Ma)
    (hcq : 0 < c0H r + Ma)
    (hQv : let e3 := (harmonic r ^ 3 - 3 * harmonic r * harmonic2 r + 2 * harmonic3 r) / 6
           let bq := harmonic r + e3 * pa ^ 2 - Ma
           let cq := c0H r + Ma
           let pv := max pa (min pb (-bq / (2 * cq)))
           0 < 1 + bq * pv + cq * pv ^ 2) :
    p * (1 - p) * PiFun r p ≤ 1 / Ma := by
  set e3 := (harmonic r ^ 3 - 3 * harmonic r * harmonic2 r + 2 * harmonic3 r) / 6
  set bq := harmonic r + e3 * pa ^ 2 - Ma
  set cq := c0H r + Ma
  set pv := max pa (min pb (-bq / (2 * cq)))
  have hp0 : 0 ≤ p := le_trans hpa0 hp_lo
  -- Apply `prod_one_add_ge_e3` to `Finset.range r` with `a i = p / (i + 1)`
  let a : ℕ → ℝ := fun i => p / ((i + 1 : ℕ) : ℝ)
  have ha : ∀ i ∈ Finset.range r, 0 ≤ a i := fun i _ => by dsimp [a]; positivity
  obtain ⟨_, _, he3p, hprod⟩ := prod_one_add_ge_e3 (Finset.range r) a ha
  have hs1 : ∑ i ∈ Finset.range r, a i = harmonic r * p := by
    unfold harmonic; rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => by dsimp [a]; ring)
  have hs2 : ∑ i ∈ Finset.range r, (a i) ^ 2 = harmonic2 r * p ^ 2 := by
    unfold harmonic2; rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => by dsimp [a]; rw [div_pow]; ring)
  have hs3 : ∑ i ∈ Finset.range r, (a i) ^ 3 = harmonic3 r * p ^ 3 := by
    unfold harmonic3; rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => by dsimp [a]; rw [div_pow]; ring)
  rw [hs1, hs2, hs3] at he3p hprod
  have hc0_eq : ((harmonic r * p) ^ 2 - harmonic2 r * p ^ 2) / 2 = c0H r * p ^ 2 := by
    unfold c0H; ring
  have he3_eq : ((harmonic r * p) ^ 3 - 3 * (harmonic r * p) * (harmonic2 r * p ^ 2) +
      2 * (harmonic3 r * p ^ 3)) / 6 = e3 * p ^ 3 := by
    simp only [e3]; ring
  rw [hc0_eq, he3_eq] at hprod
  rw [he3_eq] at he3p
  have he3_nn : 0 ≤ e3 := by
    rcases eq_or_lt_of_le hp0 with rfl | hp_pos
    · -- Even at p = 0, use `a_1 i = 1 / (i + 1)` to get `0 ≤ e3`
      obtain ⟨_, _, h1e3, _⟩ := prod_one_add_ge_e3 (Finset.range r)
        (fun i => (((i + 1 : ℕ) : ℝ))⁻¹) (fun i _ => by positivity)
      have h1s1 : ∑ i ∈ Finset.range r, (((i + 1 : ℕ) : ℝ))⁻¹ = harmonic r := rfl
      have h1s2 : ∑ i ∈ Finset.range r, ((((i + 1 : ℕ) : ℝ))⁻¹) ^ 2 = harmonic2 r := by
        unfold harmonic2; refine Finset.sum_congr rfl (fun i _ => by rw [inv_pow])
      have h1s3 : ∑ i ∈ Finset.range r, ((((i + 1 : ℕ) : ℝ))⁻¹) ^ 3 = harmonic3 r := by
        unfold harmonic3; refine Finset.sum_congr rfl (fun i _ => by rw [inv_pow])
      rw [h1s1, h1s2, h1s3] at h1e3
      exact h1e3
    · have hp3 : 0 < p ^ 3 := pow_pos hp_pos 3
      nlinarith
  have hQ_ge : 1 + bq * pv + cq * pv ^ 2 ≤ 1 + bq * p + cq * p ^ 2 := by
    have hdiff : (1 + bq * p + cq * p ^ 2) - (1 + bq * pv + cq * pv ^ 2) =
        cq * (p - pv) ^ 2 + (2 * cq * pv + bq) * (p - pv) := by ring
    have hsq : 0 ≤ cq * (p - pv) ^ 2 := mul_nonneg (le_of_lt hcq) (sq_nonneg _)
    set x0 := -bq / (2 * cq)
    have hlin : 0 ≤ (2 * cq * pv + bq) * (p - pv) := by
      by_cases h1 : x0 ≤ pa
      · have hpv : pv = pa := by
          simp only [pv]
          rw [min_eq_right (le_trans h1 (le_trans hp_lo hp_hi)), max_eq_left h1]
        rw [hpv]
        have h2c : 0 ≤ 2 * cq * pa + bq := by
          have := (div_le_iff₀ (by linarith : (0 : ℝ) < 2 * cq)).mp h1
          linarith
        exact mul_nonneg h2c (sub_nonneg.mpr hp_lo)
      · by_cases h2 : pb ≤ x0
        · have hpv : pv = pb := by
            simp only [pv]
            rw [min_eq_left h2, max_eq_right (le_trans hp_lo hp_hi)]
          rw [hpv]
          have h2c : 2 * cq * pb + bq ≤ 0 := by
            have := (le_div_iff₀ (by linarith : (0 : ℝ) < 2 * cq)).mp h2
            linarith
          exact mul_nonneg_of_nonpos_of_nonpos h2c (sub_nonpos.mpr hp_hi)
        · have h1' : pa < x0 := lt_of_not_ge h1
          have h2' : x0 < pb := lt_of_not_ge h2
          have hpv : pv = x0 := by
            simp only [pv, x0]
            rw [min_eq_right (le_of_lt h2'), max_eq_right (le_of_lt h1')]
          rw [hpv]
          have hzero : 2 * cq * x0 + bq = 0 := by
            simp only [x0]; field_simp [ne_of_gt (by linarith : (0 : ℝ) < 2 * cq)]; ring
          rw [hzero, zero_mul]
    linarith
  have hQ_pos : 0 < 1 + bq * p + cq * p ^ 2 := lt_of_lt_of_le hQv hQ_ge
  have hP_ge : 1 + bq * p + cq * p ^ 2 ≤ (PiFun r p)⁻¹ - Ma * p * (1 - p) := by
    have hPinv : (PiFun r p)⁻¹ = ∏ i ∈ Finset.range r, (1 + a i) := by
      unfold PiFun; rw [inv_inv]
    rw [hPinv]
    have hcub : e3 * pa ^ 2 * p ≤ e3 * p ^ 3 := by
      have hpa2 : pa ^ 2 ≤ p ^ 2 := by nlinarith
      have hpa2p : pa ^ 2 * p ≤ p ^ 3 := by
        have h3 : p ^ 3 = p ^ 2 * p := by ring
        rw [h3]; exact mul_le_mul_of_nonneg_right hpa2 hp0
      have hmul := mul_le_mul_of_nonneg_left hpa2p he3_nn
      linarith
    have halg : 1 + bq * p + cq * p ^ 2 + Ma * p * (1 - p) =
        1 + harmonic r * p + c0H r * p ^ 2 + e3 * pa ^ 2 * p := by
      simp only [bq, cq]; ring
    linarith
  have hMa_lt : Ma * p * (1 - p) < (PiFun r p)⁻¹ := sub_pos.mp (lt_of_lt_of_le hQ_pos hP_ge)
  have hPi_pos : 0 < PiFun r p := PiFun_pos r hp0
  have h1 : Ma * (p * (1 - p) * PiFun r p) < 1 := by
    have := mul_lt_mul_of_pos_right hMa_lt hPi_pos
    rw [inv_mul_cancel₀ (ne_of_gt hPi_pos)] at this
    linarith
  have h2 : p * (1 - p) * PiFun r p < 1 / Ma := (lt_div_iff₀ hMa).mpr (by linarith)
  exact le_of_lt h2

/-- Guard 1 at a knot rank `k` itself: lowered knot data minus nonnegative fee bounds true gap. -/
lemma guard1_knot_pos {k : ℕ} {dC dd fee p h φ : ℝ}
    (isHigh : Bool) (hk_grp : if isHigh then 9 ≤ k else k ≤ 8)
    (hp0 : 0 < p) (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2)
    (hdC : 0 ≤ dC) (hdd : 0 ≤ dd) (hfee : 0 ≤ fee)
    (hd_fl_pos : 0 < dSlope k - dd)
    (hB_fl_pos : 0 < if isHigh then (CStock k - dC - KOpen k) else (2 + (39 / 50) * harmonic k))
    (hB_fl_le_M0 : (if isHigh then (CStock k - dC - KOpen k) else (2 + (39 / 50) * harmonic k)) ≤
        CStock k - dC - KOpen k)
    (hknot_pos :
      0 < AcapGen (KOpen k) (dSlope k - dd)
            (if isHigh then (CStock k - dC - KOpen k) else (2 + (39 / 50) * harmonic k))
            (CStock k - dC - KOpen k) (deltaP k p h) p h 1 +
          SOpen k p φ - fee) :
    0 < AcapGen (KOpen k) (dSlope k) (Bhi k) (M0Open k) (deltaP k p h) p h 1 + SOpen k p φ := by
  set B_fl := if isHigh then (CStock k - dC - KOpen k) else (2 + (39 / 50) * harmonic k)
  set M0_fl := CStock k - dC - KOpen k
  set d_fl := dSlope k - dd
  have hdel_nn : 0 ≤ deltaP k p h := by
    unfold deltaP; have := harmonic_nonneg k; positivity
  have hv_fl_pos : 0 < d_fl / p + (M0_fl - B_fl + deltaP k p h) :=
    add_pos_of_pos_of_nonneg (div_pos hd_fl_pos hp0) (add_nonneg (sub_nonneg.mpr hB_fl_le_M0) hdel_nn)
  have hB_le : B_fl ≤ Bhi k := by
    unfold Bhi M0Open
    cases isHigh
    · simp only [Bool.false_eq_true, ↓reduceIte] at hk_grp ⊢
      simp [B_fl, hk_grp]
    · simp only [↓reduceIte] at hk_grp ⊢
      have hnot : ¬ k ≤ 8 := by omega
      simp only [B_fl, ↓reduceIte, hnot]
      linarith
  have hv_le : d_fl / p + (M0_fl - B_fl + deltaP k p h) ≤
      dSlope k / p + (M0Open k - Bhi k + deltaP k p h) := by
    have hd_div : d_fl / p ≤ dSlope k / p :=
      div_le_div_of_nonneg_right (by dsimp [d_fl]; linarith) (le_of_lt hp0)
    unfold Bhi M0Open
    cases isHigh
    · simp only [Bool.false_eq_true, ↓reduceIte] at hk_grp ⊢
      simp only [B_fl, M0_fl, Bool.false_eq_true, ↓reduceIte, hk_grp]
      linarith
    · simp only [↓reduceIte] at hk_grp ⊢
      have hnot : ¬ k ≤ 8 := by omega
      simp only [B_fl, M0_fl, ↓reduceIte, hnot]
      linarith
  have hinterp := AcapGen_interp_data
    (Ka := KOpen k) (Km := KOpen k) (Kb := KOpen k)
    (da := d_fl) (dm := dSlope k) (db := d_fl)
    (Ba := B_fl) (Bm := Bhi k) (Bb := B_fl)
    (M0a := M0_fl) (M0m := M0Open k) (M0b := M0_fl)
    (δa := deltaP k p h) (δm := deltaP k p h) (δb := deltaP k p h)
    (p := p) (h := h) (θ := 0)
    hp0 hh0 hh1 le_rfl (by norm_num) (by ring) (by simpa using hB_le)
    (by simpa using hv_le) hB_fl_pos hB_fl_pos hv_fl_pos hv_fl_pos
  simp only [sub_zero, one_mul, zero_mul, add_zero] at hinterp
  linarith

/-- Guard 1 at an interior rank `a < m < b`: lowered knot gaps minus fees imply true gap `> 0`. -/
lemma guard1_interior_pos {a m b : ℕ} (ham : a < m) (hmb : m < b)
    (isHigh : Bool) (hgrp : if isHigh then 9 ≤ a else b ≤ 8)
    {dCa dda feea dCb ddb feeb Ma pa pb h1 p h φ : ℝ}
    (hpa0 : 0 ≤ pa) (hp0 : 0 < p) (hp_lo : pa ≤ p) (hp_hi : p ≤ pb) (hp1 : p ≤ 1)
    (hh0 : 0 ≤ h) (hh_le : h ≤ h1) (hh1_half : h1 ≤ 1 / 2)
    (hφ0 : 0 ≤ φ)
    (hHb_max : harmonic b * (pb * h1) ≤ 1)
    (hMa : 0 < Ma) (hcq : 0 < c0H (a + 2) + Ma)
    (hQv : let r := a + 2
           let e3 := (harmonic r ^ 3 - 3 * harmonic r * harmonic2 r + 2 * harmonic3 r) / 6
           let bq := harmonic r + e3 * pa ^ 2 - Ma
           let cq := c0H r + Ma
           let pv := max pa (min pb (-bq / (2 * cq)))
           0 < 1 + bq * pv + cq * pv ^ 2)
    (hda : 0 < dSlope a - dda) (hdb : 0 < dSlope b - ddb)
    (hBa : 0 < if isHigh then (CStock a - dCa - KOpen a) else (2 + (39 / 50) * harmonic a))
    (hBb : 0 < if isHigh then (CStock b - dCb - KOpen b) else (2 + (39 / 50) * harmonic b))
    (hBaM : (if isHigh then (CStock a - dCa - KOpen a) else (2 + (39 / 50) * harmonic a)) ≤
        CStock a - dCa - KOpen a)
    (hBbM : (if isHigh then (CStock b - dCb - KOpen b) else (2 + (39 / 50) * harmonic b)) ≤
        CStock b - dCb - KOpen b)
    (hc_sl : let θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
             (1 - θ) * (CStock a - dCa) + θ * (CStock b - dCb) ≤ CStock m)
    (hd_sl : let θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
             (1 - θ) * (dSlope a - dda) + θ * (dSlope b - ddb) ≤ dSlope m)
    (hf_sl : let θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
             let Sig_m := (1 - θ) * c0H a + θ * c0H b - c0H m
             let lam_m := h1 * pb
             let f_del := h1 * (harmonic m - harmonic a) * (harmonic b - harmonic m) * lam_m ^ 2 /
               ((1 + lam_m * harmonic a) * (1 + lam_m * harmonic m) * (1 + lam_m * harmonic b))
             Sig_m / Ma + f_del ≤ (1 - θ) * feea + θ * feeb)
    (hpos_a : 0 < AcapGen (KOpen a) (dSlope a - dda)
        (if isHigh then (CStock a - dCa - KOpen a) else (2 + (39 / 50) * harmonic a))
        (CStock a - dCa - KOpen a) (deltaP a p h) p h 1 + SOpen a p φ - feea)
    (hpos_b : 0 < AcapGen (KOpen b) (dSlope b - ddb)
        (if isHigh then (CStock b - dCb - KOpen b) else (2 + (39 / 50) * harmonic b))
        (CStock b - dCb - KOpen b) (deltaP b p h) p h 1 + SOpen b p φ - feeb) :
    0 < AcapGen (KOpen m) (dSlope m) (Bhi m) (M0Open m) (deltaP m p h) p h 1 + SOpen m p φ := by
  set θ := (harmonic m - harmonic a) / (harmonic b - harmonic a)
  set Ba := if isHigh then (CStock a - dCa - KOpen a) else (2 + (39 / 50) * harmonic a)
  set Bb := if isHigh then (CStock b - dCb - KOpen b) else (2 + (39 / 50) * harmonic b)
  set M0a := CStock a - dCa - KOpen a
  set M0b := CStock b - dCb - KOpen b
  set da := dSlope a - dda
  set db := dSlope b - ddb
  have hba_pos : 0 < harmonic b - harmonic a := sub_pos.mpr (harmonic_strictMono (lt_trans ham hmb))
  have hma_pos : 0 < harmonic m - harmonic a := sub_pos.mpr (harmonic_strictMono ham)
  have hbm_pos : 0 < harmonic b - harmonic m := sub_pos.mpr (harmonic_strictMono hmb)
  have hθ0 : 0 ≤ θ := div_nonneg (le_of_lt hma_pos) (le_of_lt hba_pos)
  have hθ1 : θ ≤ 1 := (div_le_one hba_pos).mpr (by linarith)
  have hH_eq : harmonic m = (1 - θ) * harmonic a + θ * harmonic b := by
    simp only [θ]; field_simp [ne_of_gt hba_pos]; ring
  have hK_eq : KOpen m = (1 - θ) * KOpen a + θ * KOpen b := by
    unfold KOpen; rw [hH_eq]; ring
  have hph_le : p * h ≤ pb * h1 := mul_le_mul hp_hi hh_le hh0 (le_trans hpa0 (le_trans hp_lo hp_hi))
  obtain ⟨hδ_ge, hδ_le⟩ := delta_defect_le ham hmb (le_of_lt hp0) hh0 hph_le hHb_max
  have hθ_def : (harmonic m - harmonic a) / (harmonic b - harmonic a) = θ := rfl
  rw [hθ_def] at hδ_ge hδ_le
  have hδa_nn : 0 ≤ deltaP a p h := by unfold deltaP; have := harmonic_nonneg a; positivity
  have hδb_nn : 0 ≤ deltaP b p h := by unfold deltaP; have := harmonic_nonneg b; positivity
  have hva_pos : 0 < da / p + (M0a - Ba + deltaP a p h) :=
    add_pos_of_pos_of_nonneg (div_pos hda hp0) (add_nonneg (sub_nonneg.mpr hBaM) hδa_nn)
  have hvb_pos : 0 < db / p + (M0b - Bb + deltaP b p h) :=
    add_pos_of_pos_of_nonneg (div_pos hdb hp0) (add_nonneg (sub_nonneg.mpr hBbM) hδb_nn)
  have hB_ge : (1 - θ) * Ba + θ * Bb ≤ Bhi m := by
    unfold Bhi M0Open
    cases isHigh
    · simp only [Bool.false_eq_true, ↓reduceIte] at hgrp ⊢
      have hm8 : m ≤ 8 := by omega
      simp only [Ba, Bb, Bool.false_eq_true, ↓reduceIte, hm8]
      rw [hH_eq]; ring_nf; exact le_rfl
    · simp only [↓reduceIte] at hgrp ⊢
      have hm9 : ¬ m ≤ 8 := by omega
      simp only [Ba, Bb, ↓reduceIte, hm9]
      rw [hK_eq]; linarith
  have hv_ge : (1 - θ) * (da / p + (M0a - Ba + deltaP a p h)) +
      θ * (db / p + (M0b - Bb + deltaP b p h)) ≤
      dSlope m / p + (M0Open m - Bhi m + deltaP m p h) := by
    have hd_div : ((1 - θ) * da + θ * db) / p ≤ dSlope m / p :=
      div_le_div_of_nonneg_right hd_sl (le_of_lt hp0)
    have hM0B : (1 - θ) * (M0a - Ba) + θ * (M0b - Bb) ≤ M0Open m - Bhi m := by
      unfold Bhi M0Open
      cases isHigh
      · simp only [Bool.false_eq_true, ↓reduceIte] at hgrp ⊢
        have hm8 : m ≤ 8 := by omega
        simp only [Ba, Bb, M0a, M0b, Bool.false_eq_true, ↓reduceIte, hm8]
        rw [hH_eq, hK_eq]; linarith
      · simp only [↓reduceIte] at hgrp ⊢
        have hm9 : ¬ m ≤ 8 := by omega
        simp only [Ba, Bb, M0a, M0b, ↓reduceIte, hm9]
        linarith
    have hlin : (1 - θ) * (da / p + (M0a - Ba + deltaP a p h)) +
        θ * (db / p + (M0b - Bb + deltaP b p h)) =
        ((1 - θ) * da + θ * db) / p + ((1 - θ) * (M0a - Ba) + θ * (M0b - Bb)) +
          ((1 - θ) * deltaP a p h + θ * deltaP b p h) := by ring
    have hδ_le' : (1 - θ) * deltaP a p h + θ * deltaP b p h ≤ deltaP m p h := sub_nonneg.mp hδ_ge
    rw [hlin, ← add_assoc (dSlope m / p)]
    exact add_le_add (add_le_add hd_div hM0B) hδ_le'
  have hA_interp := AcapGen_interp_data hp0 hh0 (le_trans hh_le hh1_half) hθ0 hθ1
    hK_eq hB_ge hv_ge hBa hBb hva_pos hvb_pos
  -- Bound `h * (deltaP m - bar_delta) ≤ f_del`
  set lam_m := h1 * pb
  have hlam_eq : pb * h1 = lam_m := by simp [lam_m]; ring
  set f_del := h1 * (harmonic m - harmonic a) * (harmonic b - harmonic m) * lam_m ^ 2 /
      ((1 + lam_m * harmonic a) * (1 + lam_m * harmonic m) * (1 + lam_m * harmonic b))
  have hhδ_le : h * (deltaP m p h - ((1 - θ) * deltaP a p h + θ * deltaP b p h)) ≤ f_del := by
    have hmul := mul_le_mul hh_le hδ_le hδ_ge (le_trans hh0 hh_le)
    rw [hlam_eq] at hmul
    have hfeq : h1 * ((harmonic m - harmonic a) * (harmonic b - harmonic m) * lam_m ^ 2 /
        ((1 + lam_m * harmonic a) * (1 + lam_m * harmonic m) * (1 + lam_m * harmonic b))) = f_del := by
      simp only [f_del]; ring
    linarith
  -- Bound `SOpen` interpolation defect
  obtain ⟨hSig_nn, hdb_nn, hdb_le⟩ := bFun_harmonic_defect_bounds ham hmb (le_of_lt hp0)
  rw [hθ_def] at hSig_nn hdb_nn hdb_le
  set Sig_m := (1 - θ) * c0H a + θ * c0H b - c0H m
  have hS_diff : SOpen m p φ - ((1 - θ) * SOpen a p φ + θ * SOpen b p φ) =
      (p - (1 - φ)) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) := by
    unfold SOpen; rw [hH_eq]; ring
  have hS_ge : -(Sig_m / Ma) ≤ SOpen m p φ - ((1 - θ) * SOpen a p φ + θ * SOpen b p φ) := by
    rw [hS_diff]
    by_cases hsign : 0 ≤ p - (1 - φ)
    · have : 0 ≤ (p - (1 - φ)) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) :=
        mul_nonneg hsign hdb_nn
      have hfout_nn : 0 ≤ Sig_m / Ma := div_nonneg hSig_nn (le_of_lt hMa)
      linarith
    · have hcoeff : -(1 - p) ≤ p - (1 - φ) := by linarith
      have ha1 : -(1 - p) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) ≤
          (p - (1 - φ)) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) :=
        mul_le_mul_of_nonneg_right hcoeff hdb_nn
      have ha2 : (1 - p) * (bFun m p - ((1 - θ) * bFun a p + θ * bFun b p)) ≤
          (p * (1 - p) * PiFun (a + 2) p) * Sig_m := by
        have := mul_le_mul_of_nonneg_left hdb_le (sub_nonneg.mpr hp1)
        linarith
      have ha3 := PiFun_inv_ge_cubic_quad (r := a + 2) hpa0 hp_lo hp_hi hp1 hMa hcq hQv
      have ha4 : (p * (1 - p) * PiFun (a + 2) p) * Sig_m ≤ (1 / Ma) * Sig_m :=
        mul_le_mul_of_nonneg_right ha3 hSig_nn
      have ha5 : (1 / Ma) * Sig_m = Sig_m / Ma := by ring
      rw [neg_mul] at ha1
      exact le_trans (neg_le_neg (le_trans ha2 (ha5 ▸ ha4))) ha1
  have hcomb_pos : 0 < (1 - θ) * (AcapGen (KOpen a) da Ba M0a (deltaP a p h) p h 1 + SOpen a p φ - feea) +
      θ * (AcapGen (KOpen b) db Bb M0b (deltaP b p h) p h 1 + SOpen b p φ - feeb) := by
    have hθ_pos : 0 < θ := div_pos hma_pos hba_pos
    have h1mθ_pos : 0 < 1 - θ := by
      have : 1 - θ = (harmonic b - harmonic m) / (harmonic b - harmonic a) := by
        simp only [θ]; field_simp [ne_of_gt hba_pos]; ring
      rw [this]; exact div_pos hbm_pos hba_pos
    exact add_pos (mul_pos h1mθ_pos hpos_a) (mul_pos hθ_pos hpos_b)
  dsimp only at hf_sl
  linarith only [hA_interp, hhδ_le, hS_ge, hf_sl, hcomb_pos]

/-! ## Section 5: Guard 2 — Möbius Coordinate & Shape of `AcapGen` (`OPEN-07`) -/

def zMob (d α p : ℝ) : ℝ := p / (d + α * p)

def pMob (d α z : ℝ) : ℝ := d * z / (1 - α * z)

lemma zMob_strictMono {d α : ℝ} (hd : 0 < d) (hα : 0 ≤ α) :
    StrictMonoOn (zMob d α) (Ici (0 : ℝ)) := by
  intro p1 hp1 p2 hp2 hlt
  unfold zMob
  have hd1 : 0 < d + α * p1 := by nlinarith [Set.mem_Ici.mp hp1]
  have hd2 : 0 < d + α * p2 := by nlinarith [Set.mem_Ici.mp hp2]
  rw [div_lt_div_iff₀ hd1 hd2]
  nlinarith

lemma one_sub_mul_zMob {d α p : ℝ} (hd : 0 < d) (hα : 0 ≤ α) (hp : 0 ≤ p) :
    1 - α * zMob d α p = d / (d + α * p) := by
  unfold zMob
  have hden : d + α * p ≠ 0 := ne_of_gt (by nlinarith)
  field_simp [hden]; ring

lemma pMob_zMob {d α p : ℝ} (hd : 0 < d) (hα : 0 ≤ α) (hp : 0 ≤ p) :
    pMob d α (zMob d α p) = p := by
  unfold pMob
  rw [one_sub_mul_zMob hd hα hp]
  unfold zMob
  have hden : d + α * p ≠ 0 := ne_of_gt (by nlinarith)
  field_simp [ne_of_gt hd, hden]

lemma zMob_pMob {d α z : ℝ} (hd : 0 < d) (hz : 1 - α * z ≠ 0) :
    zMob d α (pMob d α z) = z := by
  unfold zMob pMob
  have hden : d + α * (d * z / (1 - α * z)) = d / (1 - α * z) := by
    field_simp [hz]; ring
  rw [hden, div_div_div_cancel_right₀ hz, mul_div_cancel_left₀ z (ne_of_gt hd)]

lemma pMob_mem_Icc_of_le {d α pa pb z : ℝ} (hd : 0 < d) (hα : 0 ≤ α) (hpa0 : 0 ≤ pa) (hab : pa ≤ pb)
    (hz1 : zMob d α pa ≤ z) (hz2 : z ≤ zMob d α pb) :
    0 < 1 - α * z ∧ pMob d α z ∈ Icc pa pb := by
  have hpb0 : 0 ≤ pb := le_trans hpa0 hab
  have hden_b : 0 < d + α * pb := by nlinarith
  have h1mb : 0 < 1 - α * zMob d α pb := by
    rw [one_sub_mul_zMob hd hα hpb0]; exact div_pos hd hden_b
  have h1mz : 0 < 1 - α * z := by nlinarith
  have hp_lo : pa ≤ pMob d α z := by
    unfold pMob; rw [le_div_iff₀ h1mz]
    unfold zMob at hz1
    have hden_a : 0 < d + α * pa := by nlinarith
    have := (div_le_iff₀ hden_a).mp hz1
    nlinarith
  have hp_hi : pMob d α z ≤ pb := by
    unfold pMob; rw [div_le_iff₀ h1mz]
    unfold zMob at hz2
    have := (le_div_iff₀ hden_b).mp hz2
    nlinarith
  exact ⟨h1mz, hp_lo, hp_hi⟩

lemma pMob_mem_Ioo_of_lt {d α pa pb z : ℝ} (hd : 0 < d) (hα : 0 ≤ α) (hpa0 : 0 ≤ pa) (hab : pa < pb)
    (hz : z ∈ Ioo (zMob d α pa) (zMob d α pb)) :
    0 < 1 - α * z ∧ pMob d α z ∈ Ioo pa pb := by
  obtain ⟨h1mz, _⟩ := pMob_mem_Icc_of_le hd hα hpa0 (le_of_lt hab) (le_of_lt hz.1) (le_of_lt hz.2)
  have hpb0 : 0 ≤ pb := le_trans hpa0 (le_of_lt hab)
  have hden_a : 0 < d + α * pa := by nlinarith
  have hden_b : 0 < d + α * pb := by nlinarith
  have hp_lo : pa < pMob d α z := by
    unfold pMob; rw [lt_div_iff₀ h1mz]
    unfold zMob at hz
    have := (div_lt_iff₀ hden_a).mp hz.1
    nlinarith
  have hp_hi : pMob d α z < pb := by
    unfold pMob; rw [div_lt_iff₀ h1mz]
    unfold zMob at hz
    have := (lt_div_iff₀ hden_b).mp hz.2
    nlinarith
  exact ⟨h1mz, hp_lo, hp_hi⟩

lemma hasDerivAt_pMob {d α z : ℝ} (hz : 1 - α * z ≠ 0) :
    HasDerivAt (pMob d α) (d / (1 - α * z) ^ 2) z := by
  unfold pMob
  have hnum : HasDerivAt (fun t : ℝ => d * t) d z := by simpa using (hasDerivAt_id z).const_mul d
  have hden : HasDerivAt (fun t : ℝ => 1 - α * t) (-α) z := by
    simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id z).const_mul α)
  convert V3.hasDerivAt_div_real hnum hden hz using 1
  field_simp [hz]; ring

lemma mobius_deriv_chain {d α : ℝ} {f f' f'' : ℝ → ℝ} {z : ℝ}
    (hd : 0 < d) (hz : 1 - α * z ≠ 0)
    (hf : HasDerivAt f (f' (pMob d α z)) (pMob d α z))
    (hf' : HasDerivAt f' (f'' (pMob d α z)) (pMob d α z)) :
    let p := pMob d α z
    HasDerivAt (fun t => f (pMob d α t)) (f' p * (d / (1 - α * z) ^ 2)) z ∧
    HasDerivAt (fun t => f' (pMob d α t) * (d / (1 - α * t) ^ 2))
      ((d / (1 - α * z) ^ 2) ^ 2 * (f'' p + (2 * α / (d + α * p)) * f' p)) z := by
  intro p
  have hp_d := hasDerivAt_pMob (d := d) (α := α) hz
  have hF1 : HasDerivAt (fun t => f (pMob d α t)) (f' p * (d / (1 - α * z) ^ 2)) z := by
    simpa only [Function.comp_def] using hf.comp z hp_d
  have hF'1 : HasDerivAt (fun t => f' (pMob d α t)) (f'' p * (d / (1 - α * z) ^ 2)) z := by
    simpa only [Function.comp_def] using hf'.comp z hp_d
  have hp_d2 : HasDerivAt (fun t => d / (1 - α * t) ^ 2) (2 * α * d / (1 - α * z) ^ 3) z := by
    have h1 : HasDerivAt (fun t : ℝ => 1 - α * t) (-α) z := by
      simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id z).const_mul α)
    have h2 : HasDerivAt (fun t : ℝ => (1 - α * t) ^ 2) (2 * (1 - α * z) * (-α)) z := by
      convert h1.pow 2 using 1; ring
    convert V3.hasDerivAt_div_real (hasDerivAt_const z d) h2 (pow_ne_zero 2 hz) using 1
    field_simp [hz]; ring
  have hmul := hF'1.mul hp_d2
  have hden_p : d + α * p = d / (1 - α * z) := by
    simp only [p, pMob]; field_simp [hz]; ring
  have hden_p_ne : d + α * p ≠ 0 := by rw [hden_p]; exact div_ne_zero (ne_of_gt hd) hz
  refine ⟨hF1, ?_⟩
  convert hmul using 1
  rw [hden_p]
  field_simp [ne_of_gt hd, hz]
  ring

/-- Möbius concavity criterion: `f'' + λ_α f' ≤ 0` on `(pa, pb)` implies `z ↦ f(pMob z)` is concave. -/
lemma mobius_concaveOn {d α pa pb : ℝ} {f f' f'' : ℝ → ℝ}
    (hd : 0 < d) (hα : 0 ≤ α) (hpa0 : 0 ≤ pa) (hab : pa < pb)
    (hfc : ContinuousOn f (Icc pa pb))
    (hf' : ∀ p ∈ Ioo pa pb, HasDerivAt f (f' p) p)
    (hf'' : ∀ p ∈ Ioo pa pb, HasDerivAt f' (f'' p) p)
    (hsign : ∀ p ∈ Ioo pa pb, f'' p + (2 * α / (d + α * p)) * f' p ≤ 0) :
    ConcaveOn ℝ (Icc (zMob d α pa) (zMob d α pb)) (fun z => f (pMob d α z)) := by
  let za := zMob d α pa
  let zb := zMob d α pb
  let F' : ℝ → ℝ := fun z => f' (pMob d α z) * (d / (1 - α * z) ^ 2)
  let F'' : ℝ → ℝ := fun z =>
    (d / (1 - α * z) ^ 2) ^ 2 *
      (f'' (pMob d α z) + (2 * α / (d + α * pMob d α z)) * f' (pMob d α z))
  have hcont_pMob : ContinuousOn (pMob d α) (Icc za zb) := by
    intro z hz
    have h1mz := (pMob_mem_Icc_of_le hd hα hpa0 (le_of_lt hab) hz.1 hz.2).1
    exact (hasDerivAt_pMob (ne_of_gt h1mz)).continuousAt.continuousWithinAt
  have hFc : ContinuousOn (fun z => f (pMob d α z)) (Icc za zb) :=
    hfc.comp hcont_pMob (fun z hz => (pMob_mem_Icc_of_le hd hα hpa0 (le_of_lt hab) hz.1 hz.2).2)
  have hF12 : ∀ z ∈ interior (Icc za zb),
      HasDerivAt (fun t => f (pMob d α t)) (F' z) z ∧ HasDerivAt F' (F'' z) z := by
    intro z hz
    rw [interior_Icc] at hz
    obtain ⟨h1mz, hpIoo⟩ := pMob_mem_Ioo_of_lt hd hα hpa0 hab hz
    exact mobius_deriv_chain hd (ne_of_gt h1mz) (hf' _ hpIoo) (hf'' _ hpIoo)
  apply V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc za zb) hFc
    (fun z hz => (hF12 z hz).1)
    (fun z hz => (hF12 z hz).2.continuousAt.continuousWithinAt)
    (fun z hz => (hF12 z hz).2)
  intro z hz
  rw [interior_Icc] at hz
  obtain ⟨_, hpIoo⟩ := pMob_mem_Ioo_of_lt hd hα hpa0 hab hz
  have hs := hsign _ hpIoo
  have hsq : 0 ≤ (d / (1 - α * z) ^ 2) ^ 2 := sq_nonneg _
  dsimp [F'']
  exact mul_nonpos_of_nonneg_of_nonpos hsq hs

/-- Möbius convexity + tangent inequality: `f'' + λ_α f' ≥ 0` on `(pa, pb)` implies
    `f pc + f' pc * ((p - pc) * (d + α pc) / (d + α p)) ≤ f p` for all `p ∈ [pa, pb]`. -/
lemma mobius_tangent_le {d α pa pb pc : ℝ} {f f' f'' : ℝ → ℝ}
    (hd : 0 < d) (hα : 0 ≤ α) (hpa0 : 0 ≤ pa) (hpc : pc ∈ Ioo pa pb)
    (hfc : ContinuousOn f (Icc pa pb))
    (hf' : ∀ p ∈ Ioo pa pb, HasDerivAt f (f' p) p)
    (hf'' : ∀ p ∈ Ioo pa pb, HasDerivAt f' (f'' p) p)
    (hsign : ∀ p ∈ Ioo pa pb, 0 ≤ f'' p + (2 * α / (d + α * p)) * f' p) :
    ∀ p ∈ Icc pa pb, f pc + f' pc * ((p - pc) * (d + α * pc) / (d + α * p)) ≤ f p := by
  have hab : pa < pb := lt_trans hpc.1 hpc.2
  let za := zMob d α pa
  let zb := zMob d α pb
  let zc := zMob d α pc
  let F : ℝ → ℝ := fun z => f (pMob d α z)
  let F' : ℝ → ℝ := fun z => f' (pMob d α z) * (d / (1 - α * z) ^ 2)
  let F'' : ℝ → ℝ := fun z =>
    (d / (1 - α * z) ^ 2) ^ 2 *
      (f'' (pMob d α z) + (2 * α / (d + α * pMob d α z)) * f' (pMob d α z))
  have hpc0 : 0 ≤ pc := le_trans hpa0 (le_of_lt hpc.1)
  have hpb0 : 0 ≤ pb := le_trans hpa0 (le_of_lt hab)
  have hzc_mem : zc ∈ Ioo za zb :=
    ⟨zMob_strictMono hd hα hpa0 hpc0 hpc.1, zMob_strictMono hd hα hpc0 hpb0 hpc.2⟩
  have hcont_pMob : ContinuousOn (pMob d α) (Icc za zb) := by
    intro z hz
    have h1mz := (pMob_mem_Icc_of_le hd hα hpa0 (le_of_lt hab) hz.1 hz.2).1
    exact (hasDerivAt_pMob (ne_of_gt h1mz)).continuousAt.continuousWithinAt
  have hFc : ContinuousOn F (Icc za zb) :=
    hfc.comp hcont_pMob (fun z hz => (pMob_mem_Icc_of_le hd hα hpa0 (le_of_lt hab) hz.1 hz.2).2)
  have hF12 : ∀ z ∈ Ioo za zb, HasDerivAt F (F' z) z ∧ HasDerivAt F' (F'' z) z := by
    intro z hz
    obtain ⟨h1mz, hpIoo⟩ := pMob_mem_Ioo_of_lt hd hα hpa0 hab hz
    exact mobius_deriv_chain hd (ne_of_gt h1mz) (hf' _ hpIoo) (hf'' _ hpIoo)
  have hF'_mono : MonotoneOn F' (Ioo za zb) :=
    V3.monotoneOn_of_hasDerivAt_nonneg (convex_Ioo za zb)
      (fun z hz => (hF12 z hz).2.continuousAt.continuousWithinAt)
      (fun z hz => (hF12 z (by simpa [interior_Ioo] using hz)).2)
      (fun z hz => by
        rw [interior_Ioo] at hz
        obtain ⟨_, hpIoo⟩ := pMob_mem_Ioo_of_lt hd hα hpa0 hab hz
        exact mul_nonneg (sq_nonneg _) (hsign _ hpIoo))
  have htan := V3.tangent_le_of_hasDerivAt_monotoneOn hzc_mem hFc (fun z hz => (hF12 z hz).1) hF'_mono
  intro p hp
  have hp0 : 0 ≤ p := le_trans hpa0 hp.1
  have hz_mem : zMob d α p ∈ Icc za zb := by
    constructor
    · rcases eq_or_lt_of_le hp.1 with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (zMob_strictMono hd hα hpa0 hp0 hlt)
    · rcases eq_or_lt_of_le hp.2 with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (zMob_strictMono hd hα hp0 hpb0 hlt)
  have h := htan (zMob d α p) hz_mem
  dsimp only [F, F', zc] at h
  rw [pMob_zMob hd hα hpc0, pMob_zMob hd hα hp0] at h
  have hη : d / (1 - α * zMob d α pc) ^ 2 * (zMob d α p - zMob d α pc) =
      (p - pc) * (d + α * pc) / (d + α * p) := by
    rw [one_sub_mul_zMob hd hα hpc0]
    unfold zMob
    have hdp : d + α * p ≠ 0 := ne_of_gt (by nlinarith)
    have hdpc : d + α * pc ≠ 0 := ne_of_gt (by nlinarith)
    field_simp [ne_of_gt hd, hdp, hdpc]
    ring
  rw [mul_assoc, hη] at h
  exact h

/-- Explicit `p`-derivatives of `AcapGen` at fixed `h ∈ [0, 1/2]` and `r = 1`. -/
def AcapDerivP (k : ℕ) (d B M0 p h : ℝ) : ℝ :=
  let H := harmonic k
  let q := 1 + p * h * H
  let δ := p * h * H / q
  let δp := h * H / q ^ 2
  let D := d + p * (M0 - h * B + δ)
  let N := d - p ^ 2 * δp
  (-h) * δp - B ^ 2 * ((1 - h) * (1 - 2 * h)) * (N / D ^ 2)

lemma AcapGen_hasDerivAt_p_both {k : ℕ} {K d B M0 α p h : ℝ}
    (hd : 0 < d) (hB : 0 < B) (hBM0 : B ≤ M0) (hα : 0 ≤ α)
    (hp : 0 ≤ p) (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) :
    let H := harmonic k
    let q := 1 + p * h * H
    let δ := p * h * H / q
    let δp := h * H / q ^ 2
    let D := d + p * (M0 - h * B + δ)
    let N := d - p ^ 2 * δp
    let Np := -(2 * p * h * H / q ^ 3)
    let A2_plus :=
      (-h) * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3)) -
        B ^ 2 * ((1 - h) * (1 - 2 * h)) *
          ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3)
    HasDerivAt (fun x => AcapGen K d B M0 (deltaP k x h) x h 1) (AcapDerivP k d B M0 p h) p ∧
    HasDerivAt (fun x => AcapDerivP k d B M0 x h)
      (A2_plus - (2 * α / (d + α * p)) * AcapDerivP k d B M0 p h) p := by
  intro H q δ δp D N Np A2_plus
  have hH_nn : 0 ≤ H := harmonic_nonneg k
  have hq_pos : 0 < q := by dsimp [q]; exact add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (mul_nonneg hp hh0) hH_nn)
  have hq_ne : q ≠ 0 := ne_of_gt hq_pos
  have hδ_nn : 0 ≤ δ := by dsimp [δ]; positivity
  have hD_pos : 0 < D := by
    have h1 : 0 ≤ M0 - h * B := by nlinarith
    dsimp [D]; exact add_pos_of_pos_of_nonneg hd (mul_nonneg hp (add_nonneg h1 hδ_nn))
  have hD_ne : D ≠ 0 := ne_of_gt hD_pos
  have hdα_ne : d + α * p ≠ 0 := ne_of_gt (add_pos_of_pos_of_nonneg hd (mul_nonneg hα hp))
  have hq_d : HasDerivAt (fun x : ℝ => 1 + x * h * H) (h * H) p := by
    have h1 : HasDerivAt (fun x : ℝ => x * (h * H)) (h * H) p := by
      simpa using (hasDerivAt_id p).mul_const (h * H)
    have heq : (fun x : ℝ => 1 + x * h * H) = (fun x => 1 + x * (h * H)) := by ext x; ring
    rw [heq]; exact V3.hasDerivAt_const_add 1 h1
  have hδ_d : HasDerivAt (fun x : ℝ => deltaP k x h) δp p := by
    have heq : (fun x : ℝ => deltaP k x h) = (fun x => x * h * H / (1 + x * h * H)) := by
      ext x; unfold deltaP; rfl
    rw [heq]
    have hnum : HasDerivAt (fun x : ℝ => x * h * H) (h * H) p := by
      have h1 : HasDerivAt (fun x : ℝ => x * (h * H)) (h * H) p := by
        simpa using (hasDerivAt_id p).mul_const (h * H)
      have heq2 : (fun x : ℝ => x * h * H) = (fun x => x * (h * H)) := by ext x; ring
      rw [heq2]; exact h1
    convert V3.hasDerivAt_div_real hnum hq_d hq_ne using 1
    dsimp [δp, q]; field_simp [hq_ne]; ring
  have hδp_d : HasDerivAt (fun x : ℝ => h * H / (1 + x * h * H) ^ 2) (-(2 * (h * H) ^ 2 / q ^ 3)) p := by
    have hq2 : HasDerivAt (fun x : ℝ => (1 + x * h * H) ^ 2) (2 * q * (h * H)) p := by
      convert hq_d.pow 2 using 1; dsimp [q]; ring
    convert V3.hasDerivAt_div_real (hasDerivAt_const p (h * H)) hq2 (pow_ne_zero 2 hq_ne) using 1
    dsimp [q]; field_simp [hq_ne]; ring
  have hD_d : HasDerivAt (fun x : ℝ => d + x * (M0 - h * B + deltaP k x h))
      (M0 - h * B + δ + p * δp) p := by
    have h1 : HasDerivAt (fun x : ℝ => M0 - h * B + deltaP k x h) δp p :=
      V3.hasDerivAt_const_add (M0 - h * B) hδ_d
    have h2 := (hasDerivAt_id' p).mul h1
    convert V3.hasDerivAt_const_add d h2 using 1
    dsimp [δ, deltaP, q, H]; ring
  have hN_d : HasDerivAt (fun x : ℝ => d - x ^ 2 * (h * H / (1 + x * h * H) ^ 2)) Np p := by
    have hx2 : HasDerivAt (fun x : ℝ => x ^ 2) (2 * p) p := by
      simpa using hasDerivAt_pow 2 p
    have hmul := hx2.mul hδp_d
    convert V3.hasDerivAt_const_sub d hmul using 1
    dsimp [Np, q]; field_simp [hq_ne]; ring
  have hg_d : HasDerivAt (fun x : ℝ => x / (d + x * (M0 - h * B + deltaP k x h))) (N / D ^ 2) p := by
    have hD_eq_p : d + p * (M0 - h * B + deltaP k p h) = D := rfl
    convert V3.hasDerivAt_div_real (hasDerivAt_id' p) hD_d (by rwa [hD_eq_p]) using 1
    rw [hD_eq_p]
    congr 1
    dsimp [N, D, δ, δp]; ring
  have hA_eq : (fun x : ℝ => AcapGen K d B M0 (deltaP k x h) x h 1) =
      (fun x => (1 - h) * (B - K) - h * deltaP k x h -
        B ^ 2 * ((1 - h) * (1 - 2 * h)) * (x / (d + x * (M0 - h * B + deltaP k x h)))) := by
    ext x; unfold AcapGen; simp only [div_one]
    have hD_eq : d + x * (M0 - B + deltaP k x h + (1 - h) * B) = d + x * (M0 - h * B + deltaP k x h) := by ring
    rw [hD_eq]; ring
  have hA1 : HasDerivAt (fun x => AcapGen K d B M0 (deltaP k x h) x h 1) (AcapDerivP k d B M0 p h) p := by
    rw [hA_eq]
    have h1 := V3.hasDerivAt_const_sub ((1 - h) * (B - K)) (hδ_d.const_mul h)
    have h2 := hg_d.const_mul (B ^ 2 * ((1 - h) * (1 - 2 * h)))
    convert V3.hasDerivAt_sub h1 h2 using 1
    unfold AcapDerivP; simp only [H, q, δ, δp, D, N]; ring
  have hA'_eq : (fun x : ℝ => AcapDerivP k d B M0 x h) =
      (fun x => (-h) * (h * H / (1 + x * h * H) ^ 2) -
        B ^ 2 * ((1 - h) * (1 - 2 * h)) *
          ((d - x ^ 2 * (h * H / (1 + x * h * H) ^ 2)) / (d + x * (M0 - h * B + deltaP k x h)) ^ 2)) := by
    ext x; unfold AcapDerivP deltaP; rfl
  have hA2 : HasDerivAt (fun x => AcapDerivP k d B M0 x h)
      (A2_plus - (2 * α / (d + α * p)) * AcapDerivP k d B M0 p h) p := by
    rw [hA'_eq]
    have h1 := hδp_d.const_mul (-h)
    have hD_eq_p : d + p * (M0 - h * B + deltaP k p h) = D := rfl
    have hD2 : HasDerivAt (fun x : ℝ => (d + x * (M0 - h * B + deltaP k x h)) ^ 2)
        (2 * D * (M0 - h * B + δ + p * δp)) p := by
      convert hD_d.pow 2 using 1; rw [hD_eq_p]; ring
    have hq2 := (V3.hasDerivAt_div_real hN_d hD2 (by rw [hD_eq_p]; exact pow_ne_zero 2 hD_ne)).const_mul
      (B ^ 2 * ((1 - h) * (1 - 2 * h)))
    convert V3.hasDerivAt_sub h1 hq2 using 1
    rw [hD_eq_p]
    have hA_val : AcapDerivP k d B M0 p h = (-h) * δp - B ^ 2 * ((1 - h) * (1 - 2 * h)) * (N / D ^ 2) := rfl
    rw [hA_val]
    have hN_val : d - p ^ 2 * (h * H / (1 + p * h * H) ^ 2) = N := rfl
    rw [hN_val]
    have hpart1 : (-h) * -(2 * (h * H) ^ 2 / q ^ 3) =
        (-h) * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3)) -
          (2 * α / (d + α * p)) * ((-h) * δp) := by
      dsimp only [δp, q]; field_simp [hq_ne, hdα_ne]; ring
    have hinner : 2 * α / (d + α * p) * D - 2 * (M0 - h * B + δ + p * δp) =
        2 * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp) := by
      dsimp only [D]; field_simp [hdα_ne]; ring
    have hpart2 : (Np * D ^ 2 - N * (2 * D * (M0 - h * B + δ + p * δp))) / (D ^ 2) ^ 2 =
        (Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3 -
          (2 * α / (d + α * p)) * (N / D ^ 2) := by
      have hrewrite2 : 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp) =
          N * (2 * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) := by ring
      rw [hrewrite2, ← hinner]
      field_simp [hD_ne, hdα_ne]; ring
    dsimp only [A2_plus]
    rw [hpart1, hpart2]; ring
  exact ⟨hA1, hA2⟩

/-- Guard 2 (CT0 concave mode): `z ↦ AcapGen(pMob z, h)` is concave on `[z(pa), z(pb)]`. -/
lemma guard2_CT0_concave {k : ℕ} {K d B M0 α pa pb h1 h : ℝ}
    (hd : 0 < d) (hB : 0 < B) (hBM0 : B ≤ M0)
    (hpa0 : 0 ≤ pa) (hab : pa < pb) (hh0 : 0 ≤ h) (hh_le : h ≤ h1) (hh1_half : h1 ≤ 1 / 2)
    (hpre1 : 0 < 1 - 2 * pb * h1 * harmonic k)
    (hpre2 : 0 < B - pb * harmonic k)
    (hpre3 : 0 < d - pb ^ 2 * h1 * harmonic k)
    (hal1 : M0 ≤ α) (hal2 : h1 * harmonic k * d ≤ α)
    (hgcap : let H := harmonic k
             let qb := 1 + pb * h1 * H
             let Dhi := d + pb * M0
             0 < (2 * d * (α - M0) / (d + α * pb)) * (d - pb ^ 2 * h1 * H) -
               (2 * pb * h1 * H / qb ^ 2) * d - (2 * pb * h1 * H / qb ^ 3) * Dhi) :
    ConcaveOn ℝ (Icc (zMob d α pa) (zMob d α pb))
      (fun z => AcapGen K d B M0 (deltaP k (pMob d α z) h) (pMob d α z) h 1) := by
  have hα0 : 0 ≤ α := le_trans (le_trans (le_of_lt hB) hBM0) hal1
  have hH_nn : 0 ≤ harmonic k := harmonic_nonneg k
  have hh1_nn : 0 ≤ h1 := le_trans hh0 hh_le
  have hpb0 : 0 ≤ pb := le_trans hpa0 (le_of_lt hab)
  have hfc : ContinuousOn (fun p => AcapGen K d B M0 (deltaP k p h) p h 1) (Icc pa pb) := fun p hp =>
    (AcapGen_hasDerivAt_p_both (k := k) (K := K) (α := α) hd hB hBM0 hα0
      (le_trans hpa0 hp.1) hh0 (le_trans hh_le hh1_half)).1.continuousAt.continuousWithinAt
  apply mobius_concaveOn hd hα0 hpa0 hab hfc
    (fun p hp => (AcapGen_hasDerivAt_p_both (K := K) (α := α) hd hB hBM0 hα0 (le_trans hpa0 (le_of_lt hp.1)) hh0 (le_trans hh_le hh1_half)).1)
    (fun p hp => (AcapGen_hasDerivAt_p_both (K := K) (α := α) hd hB hBM0 hα0 (le_trans hpa0 (le_of_lt hp.1)) hh0 (le_trans hh_le hh1_half)).2)
  intro p hp
  set H := harmonic k
  set q := 1 + p * h * H
  set qb := 1 + pb * h1 * H
  set δ := p * h * H / q
  set δp := h * H / q ^ 2
  set D := d + p * (M0 - h * B + δ)
  set Dhi := d + pb * M0
  set N := d - p ^ 2 * δp
  set Np := -(2 * p * h * H / q ^ 3)
  set u := (1 - h) * (1 - 2 * h)
  have hp0 : 0 ≤ p := le_trans hpa0 (le_of_lt hp.1)
  have hq_ge1 : 1 ≤ q := le_add_of_nonneg_right (mul_nonneg (mul_nonneg hp0 hh0) hH_nn)
  have hq_pos : 0 < q := lt_of_lt_of_le zero_lt_one hq_ge1
  have hqb_pos : 0 < qb := add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (mul_nonneg hpb0 hh1_nn) hH_nn)
  have hdα_pos : 0 < d + α * p := add_pos_of_pos_of_nonneg hd (mul_nonneg hα0 hp0)
  have hdαb_pos : 0 < d + α * pb := add_pos_of_pos_of_nonneg hd (mul_nonneg hα0 hpb0)
  have hδ_nn : 0 ≤ δ := by dsimp [δ]; positivity
  have hM0hB : 0 ≤ M0 - h * B := by
    have : h * B ≤ B := mul_le_of_le_one_left (le_of_lt hB) (by linarith)
    linarith
  have hD_pos : 0 < D := add_pos_of_pos_of_nonneg hd (mul_nonneg hp0 (add_nonneg hM0hB hδ_nn))
  -- Simplify `f'' + λ_α f'`
  have heq : ((-h) * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3)) -
      B ^ 2 * u * ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3) -
      2 * α / (d + α * p) * AcapDerivP k d B M0 p h) +
      2 * α / (d + α * p) * AcapDerivP k d B M0 p h =
      -(h * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3))) -
        B ^ 2 * u * ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3) := by ring
  rw [heq]
  have ht1 : 0 ≤ h * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3)) := by
    have hα_sub : 0 ≤ α - d * h * H := by
      have ha1 : d * h * H = h * (H * d) := by ring
      have ha2 : h * (H * d) ≤ h1 * (H * d) := mul_le_mul_of_nonneg_right hh_le (mul_nonneg hH_nn (le_of_lt hd))
      linarith
    positivity
  have hhB_sub : 0 ≤ h * B - δ := by
    dsimp [δ]
    have ha1 : p * h * H / q ≤ p * h * H := div_le_self (mul_nonneg (mul_nonneg hp0 hh0) hH_nn) hq_ge1
    have ha2 : p * H ≤ pb * H := mul_le_mul_of_nonneg_right (le_of_lt hp.2) hH_nn
    have ha3 : p * h * H = h * (p * H) := by ring
    have ha4 : h * (p * H) ≤ h * B := mul_le_mul_of_nonneg_left (by linarith) hh0
    linarith
  have hD_le : D ≤ Dhi := by
    dsimp [D, Dhi]
    have ha1 : p * (M0 - h * B + δ) ≤ p * M0 := mul_le_mul_of_nonneg_left (by linarith) hp0
    have ha2 : p * M0 ≤ pb * M0 := mul_le_mul_of_nonneg_right (le_of_lt hp.2) (le_trans (le_of_lt hB) hBM0)
    linarith
  have hN_ge : d - pb ^ 2 * h1 * H ≤ N := by
    dsimp [N, δp]
    have hq2_ge : (1 : ℝ) ≤ q ^ 2 := by
      rw [sq]; simpa using mul_le_mul hq_ge1 hq_ge1 zero_le_one (le_of_lt hq_pos)
    have ha1 : p ^ 2 * (h * H / q ^ 2) ≤ p ^ 2 * (h * H) :=
      mul_le_mul_of_nonneg_left (div_le_self (mul_nonneg hh0 hH_nn) hq2_ge) (sq_nonneg p)
    have ha2 : p ^ 2 ≤ pb ^ 2 := by rw [sq, sq]; exact mul_le_mul (le_of_lt hp.2) (le_of_lt hp.2) hp0 hpb0
    have ha3 : p ^ 2 * h ≤ pb ^ 2 * h1 := mul_le_mul ha2 hh_le hh0 (sq_nonneg pb)
    have ha4 : p ^ 2 * (h * H) ≤ pb ^ 2 * h1 * H := by
      have := mul_le_mul_of_nonneg_right ha3 hH_nn; linarith
    linarith
  have hN_le : N ≤ d := by
    dsimp [N, δp]
    have hnn : 0 ≤ p ^ 2 * (h * H / q ^ 2) := by positivity
    linarith
  have hN_pos : 0 < N := lt_of_lt_of_le hpre3 hN_ge
  -- Monotonicity of `t / (1+t)^2` and `t / (1+t)^3` on `[0, 1/2]`
  set t1 := p * h * H
  set t2 := pb * h1 * H
  have ht1_nn : 0 ≤ t1 := by positivity
  have ht12 : t1 ≤ t2 := mul_le_mul_of_nonneg_right (mul_le_mul (le_of_lt hp.2) hh_le hh0 hpb0) hH_nn
  have ht2_half : t2 ≤ 1 / 2 := by dsimp [t2]; linarith
  have ht1_half : t1 ≤ 1 / 2 := le_trans ht12 ht2_half
  have ht12_prod : t1 * t2 ≤ 1 / 4 := by
    have := mul_le_mul ht1_half ht2_half (le_trans ht1_nn ht12) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    linarith
  have hpδp_le : p * δp ≤ t2 / qb ^ 2 := by
    have ha1 : p * δp = t1 / (1 + t1) ^ 2 := by dsimp [δp, t1, q]; ring
    rw [ha1]
    have hq_eq : q = 1 + t1 := rfl
    have hqb_eq : qb = 1 + t2 := rfl
    rw [hqb_eq, div_le_div_iff₀ (by rw [← hq_eq]; exact sq_pos_of_pos hq_pos) (by rw [← hqb_eq]; exact sq_pos_of_pos hqb_pos)]
    have hid : t2 * (1 + t1) ^ 2 - t1 * (1 + t2) ^ 2 = (t2 - t1) * (1 - t1 * t2) := by ring
    have hnn : 0 ≤ (t2 - t1) * (1 - t1 * t2) := mul_nonneg (sub_nonneg.mpr ht12) (by linarith)
    linarith
  have hNp_ge : -(2 * t2 / qb ^ 3) ≤ Np := by
    have ha1 : -Np = 2 * (t1 / (1 + t1) ^ 3) := by dsimp [Np, t1, q]; ring
    have hq_eq : q = 1 + t1 := rfl
    have hqb_eq : qb = 1 + t2 := rfl
    have ha2 : t1 / (1 + t1) ^ 3 ≤ t2 / (1 + t2) ^ 3 := by
      rw [div_le_div_iff₀ (by rw [← hq_eq]; exact pow_pos hq_pos 3) (by rw [← hqb_eq]; exact pow_pos hqb_pos 3)]
      have hid : t2 * (1 + t1) ^ 3 - t1 * (1 + t2) ^ 3 =
          (t2 - t1) * (1 - t1 * t2 * (3 + t1 + t2)) := by ring
      have h3 : 3 + t1 + t2 ≤ 4 := by linarith
      have hprod4 : t1 * t2 * (3 + t1 + t2) ≤ 1 := by
        have := mul_le_mul ht12_prod h3 (by linarith) (by norm_num : (0 : ℝ) ≤ 1 / 4)
        linarith
      have hnn : 0 ≤ (t2 - t1) * (1 - t1 * t2 * (3 + t1 + t2)) :=
        mul_nonneg (sub_nonneg.mpr ht12) (by linarith)
      linarith
    have h2eq : 2 * (t2 / (1 + t2) ^ 3) = 2 * t2 / (1 + t2) ^ 3 := by ring
    rw [hqb_eq]; linarith
  have htermA : 2 * d * (α - M0) / (d + α * pb) * (d - pb ^ 2 * h1 * H) ≤
      2 * N * (d * (α - M0 + h * B - δ) / (d + α * p)) := by
    have ha1 : d * (α - M0) / (d + α * pb) ≤ d * (α - M0 + h * B - δ) / (d + α * p) := by
      have hda_le : d + α * p ≤ d + α * pb := by
        have := mul_le_mul_of_nonneg_left (le_of_lt hp.2) hα0; linarith
      have ha : d * (α - M0) / (d + α * pb) ≤ d * (α - M0) / (d + α * p) :=
        div_le_div_of_nonneg_left (mul_nonneg (le_of_lt hd) (sub_nonneg.mpr hal1)) hdα_pos hda_le
      have hb : d * (α - M0) / (d + α * p) ≤ d * (α - M0 + h * B - δ) / (d + α * p) :=
        div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left (by linarith) (le_of_lt hd)) (le_of_lt hdα_pos)
      exact le_trans ha hb
    have ha2 : 0 ≤ d * (α - M0) / (d + α * pb) := div_nonneg (mul_nonneg (le_of_lt hd) (sub_nonneg.mpr hal1)) (le_of_lt hdαb_pos)
    have ha3 : 2 * (d - pb ^ 2 * h1 * H) * (d * (α - M0) / (d + α * pb)) ≤
        2 * N * (d * (α - M0 + h * B - δ) / (d + α * p)) :=
      mul_le_mul (by linarith) ha1 ha2 (by linarith)
    have ha4 : 2 * d * (α - M0) / (d + α * pb) * (d - pb ^ 2 * h1 * H) =
        2 * (d - pb ^ 2 * h1 * H) * (d * (α - M0) / (d + α * pb)) := by ring
    linarith
  have htermB : 2 * N * (p * δp) ≤ (2 * t2 / qb ^ 2) * d := by
    have ha1 : 0 ≤ p * δp := by dsimp [δp]; positivity
    have ha2 := mul_le_mul hN_le hpδp_le ha1 (le_of_lt hd)
    have ha3 : (2 * t2 / qb ^ 2) * d = 2 * (d * (t2 / qb ^ 2)) := by ring
    linarith
  have htermC : -(2 * t2 / qb ^ 3) * Dhi ≤ Np * D := by
    have hNp_np : Np ≤ 0 := neg_nonpos.mpr (by positivity)
    have hDhi_nn : 0 ≤ Dhi := le_of_lt (add_pos_of_pos_of_nonneg hd (mul_nonneg hpb0 (le_trans (le_of_lt hB) hBM0)))
    have ha1 : Np * Dhi ≤ Np * D := mul_le_mul_of_nonpos_left hD_le hNp_np
    have ha2 : -(2 * t2 / qb ^ 3) * Dhi ≤ Np * Dhi := mul_le_mul_of_nonneg_right hNp_ge hDhi_nn
    exact le_trans ha2 ha1
  have hnum_pos : 0 < Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp) := by
    dsimp only at hgcap
    have hB' : 2 * N * (p * δp) ≤ 2 * pb * h1 * H / (1 + pb * h1 * H) ^ 2 * d := by
      convert htermB using 1; dsimp [t2, qb]; ring
    have hC' : -(2 * pb * h1 * H / (1 + pb * h1 * H) ^ 3 * Dhi) ≤ Np * D := by
      convert htermC using 1; dsimp [t2, qb]; ring
    linarith only [hgcap, htermA, hB', hC']
  have hu_nn : 0 ≤ u := mul_nonneg (by linarith) (by linarith)
  have ht2 : 0 ≤ B ^ 2 * u * ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3) := by
    positivity
  linarith

/-- Guard 2 (TT0 convex mode): Möbius tangent at `pc` bounds `AcapGen` below on `[pa, pb]`. -/
lemma guard2_TT0_tangent_le {k : ℕ} {K d B M0 α pa pb pc h1 h : ℝ}
    (hd : 0 < d) (hB : 0 < B) (hBM0 : B ≤ M0) (hα0 : 0 ≤ α)
    (hpa0 : 0 ≤ pa) (hpc : pc ∈ Ioo pa pb) (hh0 : 0 ≤ h) (hh_le : h ≤ h1) (hh1_half : h1 ≤ 1 / 2)
    (hpre2 : 0 < B - pb * harmonic k)
    (hpre3 : 0 < d - pb ^ 2 * h1 * harmonic k)
    (hbr_pos : let H := harmonic k
               let qb := 1 + pb * h1 * H
               let Ch := -d * B + (d * pa * H) / qb + ((d + α * pa) * pa * H) / qb ^ 2
               0 < d * (M0 - α) + min 0 (h1 * Ch))
    (hgcap : let H := harmonic k
             let qb := 1 + pb * h1 * H
             let Dhi := d + pb * M0
             let u1 := (1 - h1) * (1 - 2 * h1)
             let Ch := -d * B + (d * pa * H) / qb + ((d + α * pa) * pa * H) / qb ^ 2
             let br_lb := d * (M0 - α) + min 0 (h1 * Ch)
             0 < 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb / Dhi ^ 3 - 2 * h1 ^ 2 * H * α) :
    ∀ p ∈ Icc pa pb,
      AcapGen K d B M0 (deltaP k pc h) pc h 1 +
        AcapDerivP k d B M0 pc h * ((p - pc) * (d + α * pc) / (d + α * p)) ≤
      AcapGen K d B M0 (deltaP k p h) p h 1 := by
  have hH_nn : 0 ≤ harmonic k := harmonic_nonneg k
  have hh1_nn : 0 ≤ h1 := le_trans hh0 hh_le
  have hab : pa < pb := lt_trans hpc.1 hpc.2
  have hpb0 : 0 ≤ pb := le_trans hpa0 (le_of_lt hab)
  have hfc : ContinuousOn (fun p => AcapGen K d B M0 (deltaP k p h) p h 1) (Icc pa pb) := fun p hp =>
    (AcapGen_hasDerivAt_p_both (k := k) (K := K) (α := α) hd hB hBM0 hα0
      (le_trans hpa0 hp.1) hh0 (le_trans hh_le hh1_half)).1.continuousAt.continuousWithinAt
  apply mobius_tangent_le hd hα0 hpa0 hpc hfc
    (fun p hp => (AcapGen_hasDerivAt_p_both (K := K) (α := α) hd hB hBM0 hα0 (le_trans hpa0 (le_of_lt hp.1)) hh0 (le_trans hh_le hh1_half)).1)
    (fun p hp => (AcapGen_hasDerivAt_p_both (K := K) (α := α) hd hB hBM0 hα0 (le_trans hpa0 (le_of_lt hp.1)) hh0 (le_trans hh_le hh1_half)).2)
  intro p hp
  set H := harmonic k
  set q := 1 + p * h * H
  set qb := 1 + pb * h1 * H
  set δ := p * h * H / q
  set δp := h * H / q ^ 2
  set D := d + p * (M0 - h * B + δ)
  set Dhi := d + pb * M0
  set N := d - p ^ 2 * δp
  set Np := -(2 * p * h * H / q ^ 3)
  set u := (1 - h) * (1 - 2 * h)
  set u1 := (1 - h1) * (1 - 2 * h1)
  have hp0 : 0 ≤ p := le_trans hpa0 (le_of_lt hp.1)
  have hq_ge1 : 1 ≤ q := le_add_of_nonneg_right (mul_nonneg (mul_nonneg hp0 hh0) hH_nn)
  have hq_pos : 0 < q := lt_of_lt_of_le zero_lt_one hq_ge1
  have hqb_pos : 0 < qb := add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg (mul_nonneg hpb0 hh1_nn) hH_nn)
  have hq_le_qb : q ≤ qb := by
    dsimp [q, qb]
    have : p * h ≤ pb * h1 := mul_le_mul (le_of_lt hp.2) hh_le hh0 hpb0
    have := mul_le_mul_of_nonneg_right this hH_nn
    linarith
  have hdα_pos : 0 < d + α * p := add_pos_of_pos_of_nonneg hd (mul_nonneg hα0 hp0)
  have hδ_nn : 0 ≤ δ := by dsimp [δ]; positivity
  have hM0hB : 0 ≤ M0 - h * B := by
    have : h * B ≤ B := mul_le_of_le_one_left (le_of_lt hB) (by linarith)
    linarith
  have hD_pos : 0 < D := add_pos_of_pos_of_nonneg hd (mul_nonneg hp0 (add_nonneg hM0hB hδ_nn))
  have hDhi_pos : 0 < Dhi := add_pos_of_pos_of_nonneg hd (mul_nonneg hpb0 (le_trans (le_of_lt hB) hBM0))
  -- Multiply by `d + α * p > 0`
  suffices hmul : 0 ≤ (d + α * p) *
      (((-h) * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3)) -
        B ^ 2 * u * ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3) -
        2 * α / (d + α * p) * AcapDerivP k d B M0 p h) +
        2 * α / (d + α * p) * AcapDerivP k d B M0 p h) by
    have hdiv := div_nonneg hmul (le_of_lt hdα_pos)
    rwa [mul_div_cancel_left₀ _ (ne_of_gt hdα_pos)] at hdiv
  have hrewrite : (d + α * p) *
      (((-h) * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3)) -
        B ^ 2 * u * ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3) -
        2 * α / (d + α * p) * AcapDerivP k d B M0 p h) +
        2 * α / (d + α * p) * AcapDerivP k d B M0 p h) =
      -(2 * h ^ 2 * H * (α - d * h * H) / q ^ 3) +
      B ^ 2 * u * (-(d + α * p) * Np * D) / D ^ 3 +
      2 * B ^ 2 * u * N * (d * (M0 - α) + h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2)) / D ^ 3 := by
    rw [sub_add_cancel]
    have hpart1 : (d + α * p) * ((-h) * (2 * h * H * (α - d * h * H) / ((d + α * p) * q ^ 3))) =
        -(2 * h ^ 2 * H * (α - d * h * H) / q ^ 3) := by
      field_simp [ne_of_gt hdα_pos, ne_of_gt hq_pos]
    have hpart2 : -(d + α * p) * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp) =
        d * (M0 - α) + h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2) := by
      dsimp only [δ, δp]
      field_simp [ne_of_gt hdα_pos, ne_of_gt hq_pos]; ring
    rw [mul_sub, hpart1]
    have hsub : -((d + α * p) * (B ^ 2 * u * ((Np * D + 2 * N * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3))) =
        B ^ 2 * u * (-(d + α * p) * Np * D) / D ^ 3 +
        2 * B ^ 2 * u * N * (-(d + α * p) * (d * (α - M0 + h * B - δ) / (d + α * p) - p * δp)) / D ^ 3 := by
      ring
    rw [sub_eq_add_neg, hsub, hpart2]; ring
  rw [hrewrite]
  -- Term 1: `-(2 h^2 H (α - d h H) / q^3) ≥ -2 h1^2 H α`
  have ht1 : -(2 * h1 ^ 2 * H * α) ≤ -(2 * h ^ 2 * H * (α - d * h * H) / q ^ 3) := by
    have hq2_ge1 : (1 : ℝ) ≤ q ^ 2 := by rw [sq]; simpa using mul_le_mul hq_ge1 hq_ge1 zero_le_one (le_of_lt hq_pos)
    have hq3_ge1 : (1 : ℝ) ≤ q ^ 3 := by
      have : q ^ 3 = q ^ 2 * q := by ring
      rw [this]; simpa using mul_le_mul hq2_ge1 hq_ge1 zero_le_one (by positivity)
    have ha1 : 2 * h ^ 2 * H * (α - d * h * H) ≤ 2 * h ^ 2 * H * α := by
      have : 0 ≤ 2 * h ^ 2 * H * (d * h * H) := by positivity
      linarith
    have ha2 : 2 * h ^ 2 * H * (α - d * h * H) / q ^ 3 ≤ 2 * h ^ 2 * H * α := by
      have hnum : 2 * h ^ 2 * H * (α - d * h * H) / q ^ 3 ≤ 2 * h ^ 2 * H * α / q ^ 3 :=
        div_le_div_of_nonneg_right ha1 (by positivity)
      have hden : 2 * h ^ 2 * H * α / q ^ 3 ≤ 2 * h ^ 2 * H * α :=
        div_le_self (by positivity) hq3_ge1
      exact le_trans hnum hden
    have ha3 : h ^ 2 ≤ h1 ^ 2 := by rw [sq, sq]; exact mul_le_mul hh_le hh_le hh0 hh1_nn
    have ha4 : 2 * h ^ 2 * H * α ≤ 2 * h1 ^ 2 * H * α := by
      have := mul_le_mul_of_nonneg_right ha3 (mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hH_nn) hα0)
      linarith
    linarith
  -- Term 2: `B^2 * u * (-(d + α p) * Np * D) / D^3 ≥ 0`
  have hu_nn : 0 ≤ u := mul_nonneg (by linarith) (by linarith)
  have ht2 : 0 ≤ B ^ 2 * u * (-(d + α * p) * Np * D) / D ^ 3 := by
    have hNp_neg : 0 ≤ -Np := by dsimp [Np]; rw [neg_neg]; positivity
    have ha1 : -(d + α * p) * Np * D = (d + α * p) * (-Np) * D := by ring
    rw [ha1]; positivity
  -- Term 3: bracket ≥ br_lb > 0, and `u ≥ u1`, `N ≥ d - pb^2 h1 H`, `D ≤ Dhi`
  set Ch := -d * B + (d * pa * H) / qb + ((d + α * pa) * pa * H) / qb ^ 2
  set br_lb := d * (M0 - α) + min 0 (h1 * Ch)
  have hCh_le : Ch ≤ -d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2 := by
    have ha1 : d * pa * H / qb ≤ d * p * H / q := by
      have ha : d * pa * H / qb ≤ d * p * H / qb :=
        div_le_div_of_nonneg_right (by
          have := mul_le_mul_of_nonneg_left (le_of_lt hp.1) (le_of_lt hd)
          exact mul_le_mul_of_nonneg_right this hH_nn) (le_of_lt hqb_pos)
      have hb : d * p * H / qb ≤ d * p * H / q :=
        div_le_div_of_nonneg_left (by positivity) hq_pos hq_le_qb
      exact le_trans ha hb
    have ha2 : (d + α * pa) * pa * H / qb ^ 2 ≤ (d + α * p) * p * H / q ^ 2 := by
      have ha : (d + α * pa) * pa * H / qb ^ 2 ≤ (d + α * p) * p * H / qb ^ 2 := by
        refine div_le_div_of_nonneg_right ?_ (sq_nonneg qb)
        have hda : d + α * pa ≤ d + α * p := by
          have := mul_le_mul_of_nonneg_left (le_of_lt hp.1) hα0; linarith
        have hprod : (d + α * pa) * pa ≤ (d + α * p) * p :=
          mul_le_mul hda (le_of_lt hp.1) hpa0 (le_of_lt hdα_pos)
        exact mul_le_mul_of_nonneg_right hprod hH_nn
      have hb : (d + α * p) * p * H / qb ^ 2 ≤ (d + α * p) * p * H / q ^ 2 :=
        div_le_div_of_nonneg_left (by positivity) (sq_pos_of_pos hq_pos)
          (by rw [sq, sq]; exact mul_le_mul hq_le_qb hq_le_qb (le_of_lt hq_pos) (le_of_lt hqb_pos))
      exact le_trans ha hb
    dsimp [Ch]; linarith
  have hbr_ge : br_lb ≤ d * (M0 - α) + h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2) := by
    have ha1 : h * Ch ≤ h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2) :=
      mul_le_mul_of_nonneg_left hCh_le hh0
    have ha2 : min 0 (h1 * Ch) ≤ h * Ch := by
      by_cases hCh0 : 0 ≤ Ch
      · exact le_trans (min_le_left _ _) (mul_nonneg hh0 hCh0)
      · have hCh_neg : Ch ≤ 0 := le_of_not_ge hCh0
        exact le_trans (min_le_right _ _) (mul_le_mul_of_nonpos_right hh_le hCh_neg)
    exact add_le_add_right (le_trans ha2 ha1) (d * (M0 - α))
  have hu_ge : u1 ≤ u := by
    dsimp [u1, u]
    have ha1 : 1 - h1 ≤ 1 - h := by linarith
    have ha2 : 1 - 2 * h1 ≤ 1 - 2 * h := by linarith
    exact mul_le_mul ha1 ha2 (by linarith) (by linarith)
  have hu1_nn : 0 ≤ u1 := mul_nonneg (by linarith) (by linarith)
  have hhB_sub : 0 ≤ h * B - δ := by
    dsimp [δ]
    have ha1 : p * h * H / q ≤ p * h * H := div_le_self (mul_nonneg (mul_nonneg hp0 hh0) hH_nn) hq_ge1
    have ha2 : p * H ≤ pb * H := mul_le_mul_of_nonneg_right (le_of_lt hp.2) hH_nn
    have ha3 : p * h * H = h * (p * H) := by ring
    have ha4 : h * (p * H) ≤ h * B := mul_le_mul_of_nonneg_left (by linarith) hh0
    linarith
  have hD_le : D ≤ Dhi := by
    dsimp [D, Dhi]
    have ha1 : p * (M0 - h * B + δ) ≤ p * M0 := mul_le_mul_of_nonneg_left (by linarith) hp0
    have ha2 : p * M0 ≤ pb * M0 := mul_le_mul_of_nonneg_right (le_of_lt hp.2) (le_trans (le_of_lt hB) hBM0)
    linarith
  have hN_ge : d - pb ^ 2 * h1 * H ≤ N := by
    dsimp [N, δp]
    have hq2_ge : (1 : ℝ) ≤ q ^ 2 := by rw [sq]; simpa using mul_le_mul hq_ge1 hq_ge1 zero_le_one (le_of_lt hq_pos)
    have ha1 : p ^ 2 * (h * H / q ^ 2) ≤ p ^ 2 * (h * H) :=
      mul_le_mul_of_nonneg_left (div_le_self (mul_nonneg hh0 hH_nn) hq2_ge) (sq_nonneg p)
    have ha2 : p ^ 2 ≤ pb ^ 2 := by rw [sq, sq]; exact mul_le_mul (le_of_lt hp.2) (le_of_lt hp.2) hp0 hpb0
    have ha3 : p ^ 2 * h ≤ pb ^ 2 * h1 := mul_le_mul ha2 hh_le hh0 (sq_nonneg pb)
    have ha4 : p ^ 2 * (h * H) ≤ pb ^ 2 * h1 * H := by
      have := mul_le_mul_of_nonneg_right ha3 hH_nn; linarith
    linarith
  have hN_pos : 0 < N := lt_of_lt_of_le hpre3 hN_ge
  have hbr_pos' : 0 < br_lb := by dsimp only at hbr_pos; exact hbr_pos
  have hnum_ge : 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb ≤
      2 * B ^ 2 * u * N * (d * (M0 - α) + h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2)) := by
    have ha1 : 2 * B ^ 2 * u1 ≤ 2 * B ^ 2 * u := mul_le_mul_of_nonneg_left hu_ge (by positivity)
    have ha2 : 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) ≤ 2 * B ^ 2 * u * N :=
      mul_le_mul ha1 hN_ge (le_of_lt hpre3) (by positivity)
    exact mul_le_mul ha2 hbr_ge (le_of_lt hbr_pos') (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (sq_nonneg B)) hu_nn) (le_of_lt hN_pos))
  have ht3 : 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb / Dhi ^ 3 ≤
      2 * B ^ 2 * u * N * (d * (M0 - α) + h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2)) / D ^ 3 := by
    have hnum_nn : 0 ≤ 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb :=
      mul_nonneg (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (sq_nonneg B)) hu1_nn) (le_of_lt hpre3)) (le_of_lt hbr_pos')
    have ha : 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb / Dhi ^ 3 ≤
        2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb / D ^ 3 :=
      div_le_div_of_nonneg_left hnum_nn (pow_pos hD_pos 3) (pow_le_pow_left₀ (le_of_lt hD_pos) hD_le 3)
    have hb : 2 * B ^ 2 * u1 * (d - pb ^ 2 * h1 * H) * br_lb / D ^ 3 ≤
        2 * B ^ 2 * u * N * (d * (M0 - α) + h * (-d * B + d * p * H / q + (d + α * p) * p * H / q ^ 2)) / D ^ 3 :=
      div_le_div_of_nonneg_right hnum_ge (pow_nonneg (le_of_lt hD_pos) 3)
    exact le_trans ha hb
  dsimp only at hgcap
  linarith only [ht1, ht2, ht3, hgcap]

end

/-! ## Section 6: Guard 3 — Laplace Convexity of `SOpen` in `z` & Peel-4 Brackets (`OPEN-08`) -/

noncomputable section

def s1Fun (k : ℕ) (q : ℝ) : ℝ :=
  ∑ i ∈ Finset.range k, (((i + 1 : ℕ) : ℝ) + q)⁻¹

def s2Fun (k : ℕ) (q : ℝ) : ℝ :=
  ∑ i ∈ Finset.range k, ((((i + 1 : ℕ) : ℝ) + q) ^ 2)⁻¹

def s3Fun (k : ℕ) (q : ℝ) : ℝ :=
  ∑ i ∈ Finset.range k, ((((i + 1 : ℕ) : ℝ) + q) ^ 3)⁻¹

lemma s1Fun_zero (k : ℕ) : s1Fun k 0 = harmonic k := by
  unfold s1Fun harmonic; simp

lemma s2Fun_zero (k : ℕ) : s2Fun k 0 = harmonic2 k := by
  unfold s2Fun harmonic2; simp

lemma s3Fun_zero (k : ℕ) : s3Fun k 0 = harmonic3 k := by
  unfold s3Fun harmonic3; simp

lemma hasDerivAt_PiFun {k : ℕ} {q : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (PiFun k) (-(s1Fun k q * PiFun k q)) q := by
  induction k with
  | zero =>
    have h0 : PiFun 0 = fun _ => (1 : ℝ) := funext PiFun_zero
    rw [h0]; simp [s1Fun, hasDerivAt_const]
  | succ m ih =>
    have hsucc : PiFun (m + 1) = fun x => PiFun m x * (1 + x / ((m + 1 : ℕ) : ℝ))⁻¹ :=
      funext (PiFun_succ m)
    rw [hsucc]
    have hm1 : ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    have hden_pos : 0 < 1 + q / ((m + 1 : ℕ) : ℝ) := by positivity
    have hden_ne : 1 + q / ((m + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hden_pos
    have hq_add_ne : ((m + 1 : ℕ) : ℝ) + q ≠ 0 := ne_of_gt (by positivity)
    have hlin : HasDerivAt (fun x : ℝ => 1 + x / ((m + 1 : ℕ) : ℝ)) ((((m + 1 : ℕ) : ℝ))⁻¹) q := by
      have h1 : HasDerivAt (fun x : ℝ => x / ((m + 1 : ℕ) : ℝ)) (1 / ((m + 1 : ℕ) : ℝ)) q := by
        simpa [div_eq_mul_inv] using (hasDerivAt_id q).mul_const ((((m + 1 : ℕ) : ℝ))⁻¹)
      simpa [one_div] using V3.hasDerivAt_const_add 1 h1
    have hinv : HasDerivAt (fun x : ℝ => (1 + x / ((m + 1 : ℕ) : ℝ))⁻¹)
        (-((1 + q / ((m + 1 : ℕ) : ℝ)) ^ 2)⁻¹ * (((m + 1 : ℕ) : ℝ))⁻¹) q :=
      (V3.hasDerivAt_inv_real hden_ne).comp q hlin
    convert ih.mul hinv using 1
    unfold s1Fun
    rw [Finset.sum_range_succ]
    field_simp [hm1, hden_ne, hq_add_ne]
    ring

lemma hasDerivAt_s1Fun {k : ℕ} {q : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (s1Fun k) (-s2Fun k q) q := by
  have heq : s1Fun k = fun x => ∑ i ∈ Finset.range k, (((i + 1 : ℕ) : ℝ) + x)⁻¹ := rfl
  rw [heq]
  have hsum := V3.hasDerivAt_sum (Finset.range k)
    (f := fun i x => (((i + 1 : ℕ) : ℝ) + x)⁻¹)
    (f' := fun i x => -((((i + 1 : ℕ) : ℝ) + x) ^ 2)⁻¹)
    (x := q) (fun i _ => by
      have hne : ((i + 1 : ℕ) : ℝ) + q ≠ 0 := ne_of_gt (by positivity)
      have hlin : HasDerivAt (fun x : ℝ => ((i + 1 : ℕ) : ℝ) + x) 1 q :=
        V3.hasDerivAt_const_add _ (hasDerivAt_id q)
      have hcomp : HasDerivAt (fun x : ℝ => (((i + 1 : ℕ) : ℝ) + x)⁻¹)
          (-((((i + 1 : ℕ) : ℝ) + q) ^ 2)⁻¹ * 1) q :=
        (V3.hasDerivAt_inv_real hne).comp q hlin
      simpa using hcomp)
  simpa [s2Fun, Finset.sum_neg_distrib] using hsum

lemma hasDerivAt_s2Fun {k : ℕ} {q : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (s2Fun k) (-2 * s3Fun k q) q := by
  have heq : s2Fun k = fun x => ∑ i ∈ Finset.range k, ((((i + 1 : ℕ) : ℝ) + x) ^ 2)⁻¹ := rfl
  rw [heq]
  have hsum := V3.hasDerivAt_sum (Finset.range k)
    (f := fun i x => ((((i + 1 : ℕ) : ℝ) + x) ^ 2)⁻¹)
    (f' := fun i x => -2 * ((((i + 1 : ℕ) : ℝ) + x) ^ 3)⁻¹)
    (x := q) (fun i _ => by
      have hne : ((i + 1 : ℕ) : ℝ) + q ≠ 0 := ne_of_gt (by positivity)
      have hlin : HasDerivAt (fun x : ℝ => ((i + 1 : ℕ) : ℝ) + x) 1 q :=
        V3.hasDerivAt_const_add _ (hasDerivAt_id q)
      have hsq : HasDerivAt (fun x : ℝ => (((i + 1 : ℕ) : ℝ) + x) ^ 2) (2 * (((i + 1 : ℕ) : ℝ) + q)) q := by
        convert hlin.pow 2 using 1; simp
      have hcomp : HasDerivAt (fun x : ℝ => ((((i + 1 : ℕ) : ℝ) + x) ^ 2)⁻¹)
          (-(((((i + 1 : ℕ) : ℝ) + q) ^ 2) ^ 2)⁻¹ * (2 * (((i + 1 : ℕ) : ℝ) + q))) q :=
        (V3.hasDerivAt_inv_real (pow_ne_zero 2 hne)).comp q hsq
      convert hcomp using 1
      field_simp [hne])
  simpa [s3Fun, Finset.mul_sum] using hsum

/-! ### Finite Exponential-Polynomial Laplace Moments `M_lap`, `L_lap`, `J_lap` (Zero MeasureTheory) -/

def M_lap (k n : ℕ) (q : ℝ) : ℝ :=
  ∑ i ∈ Finset.range k,
    (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (Nat.factorial n : ℝ) /
      (q + ((i + 1 : ℕ) : ℝ)) ^ (n + 1)

def L_lap (k n : ℕ) (q : ℝ) : ℝ :=
  ∑ i ∈ Finset.range k,
    (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * (Nat.factorial n : ℝ) /
      (q + ((i + 1 : ℕ) : ℝ)) ^ (n + 1)

def J_lap (k n : ℕ) (q ω : ℝ) : ℝ :=
  L_lap k n q + ω * M_lap k n q

lemma one_sub_pow_sub_eq_sum (k : ℕ) (y : ℝ) :
    1 - (1 - y) ^ k = ∑ i ∈ Finset.range k, (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * y ^ (i + 1) := by
  have h := add_pow (-y) (1 : ℝ) k
  rw [show -y + 1 = 1 - y by ring] at h
  rw [h, Finset.sum_range_succ']
  simp only [pow_zero, one_pow, mul_one, Nat.choose_zero_right, Nat.cast_one]
  rw [show 1 - ((∑ i ∈ Finset.range k, (-y) ^ (i + 1) * (Nat.choose k (i + 1) : ℝ)) + 1) =
      -∑ i ∈ Finset.range k, (-y) ^ (i + 1) * (Nat.choose k (i + 1) : ℝ) by ring]
  rw [← Finset.sum_neg_distrib]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [neg_eq_neg_one_mul y, mul_pow, pow_succ]
  ring

lemma sum_alt_choose {k : ℕ} (hk : 1 ≤ k) :
    ∑ i ∈ Finset.range k, (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) = 1 := by
  have h := one_sub_pow_sub_eq_sum k 1
  simp only [sub_self, one_pow, mul_one] at h
  have h0 : (0 : ℝ) ^ k = 0 := zero_pow (by omega)
  rw [h0, sub_zero] at h
  exact h.symm

def F_lap (k : ℕ) (t : ℝ) : ℝ := 1 - (1 - Real.exp (-t)) ^ k

def f_lap (k : ℕ) (t : ℝ) : ℝ := (k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1)

lemma F_lap_eq_sum (k : ℕ) (t : ℝ) :
    F_lap k t = ∑ i ∈ Finset.range k,
      (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
  unfold F_lap
  rw [one_sub_pow_sub_eq_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [← Real.exp_nat_mul]
  congr 1; congr 1; ring

lemma f_lap_eq_sum {k : ℕ} (hk : 1 ≤ k) (t : ℝ) :
    f_lap k t = ∑ i ∈ Finset.range k,
      (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
  cases k with
  | zero => omega
  | succ m =>
    unfold f_lap
    simp only [Nat.add_sub_cancel]
    have h := add_pow (-Real.exp (-t)) (1 : ℝ) m
    rw [show -Real.exp (-t) + 1 = 1 - Real.exp (-t) by ring] at h
    rw [h, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hch : ((m + 1 : ℕ) : ℝ) * (Nat.choose m i : ℝ) =
        (Nat.choose (m + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) := by
      exact_mod_cast Nat.add_one_mul_choose_eq m i
    have hexp : Real.exp (-t) * (-Real.exp (-t)) ^ i =
        (-1 : ℝ) ^ i * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
      rw [neg_eq_neg_one_mul (Real.exp (-t)), mul_pow, ← Real.exp_nat_mul]
      have hadd : Real.exp (-t) * Real.exp ((i : ℝ) * (-t)) = Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
        rw [← Real.exp_add]; congr 1; push_cast; ring
      calc
        Real.exp (-t) * ((-1 : ℝ) ^ i * Real.exp ((i : ℝ) * (-t)))
            = (-1 : ℝ) ^ i * (Real.exp (-t) * Real.exp ((i : ℝ) * (-t))) := by ring
        _ = (-1 : ℝ) ^ i * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by rw [hadd]
    simp only [one_pow, mul_one]
    calc
      ((m + 1 : ℕ) : ℝ) * Real.exp (-t) * ((-Real.exp (-t)) ^ i * (Nat.choose m i : ℝ))
          = (((m + 1 : ℕ) : ℝ) * (Nat.choose m i : ℝ)) * (Real.exp (-t) * (-Real.exp (-t)) ^ i) := by ring
      _ = ((Nat.choose (m + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ)) *
            ((-1 : ℝ) ^ i * Real.exp (-((i + 1 : ℕ) : ℝ) * t)) := by rw [hch, hexp]
      _ = (-1 : ℝ) ^ i * (Nat.choose (m + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by ring

lemma F_lap_nonneg (k : ℕ) {t : ℝ} (ht : 0 ≤ t) : 0 ≤ F_lap k t := by
  unfold F_lap
  have he_le : Real.exp (-t) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
  have he_pos : 0 < Real.exp (-t) := Real.exp_pos _
  have h1 : (1 - Real.exp (-t)) ^ k ≤ 1 := pow_le_one₀ (by linarith) (by linarith)
  linarith

lemma f_lap_nonneg (k : ℕ) {t : ℝ} (ht : 0 ≤ t) : 0 ≤ f_lap k t := by
  unfold f_lap
  have he_le : Real.exp (-t) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
  have he_pos : 0 < Real.exp (-t) := Real.exp_pos _
  have h1 : 0 ≤ 1 - Real.exp (-t) := by linarith
  positivity

lemma f_lap_pos {k : ℕ} (hk : 1 ≤ k) {t : ℝ} (ht : 0 < t) : 0 < f_lap k t := by
  unfold f_lap
  have hk_pos : (0 : ℝ) < (k : ℝ) := by exact_mod_cast hk
  have he_lt : Real.exp (-t) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
  have he_pos : 0 < Real.exp (-t) := Real.exp_pos _
  have h1 : 0 < 1 - Real.exp (-t) := by linarith
  positivity

/-- Explicit antiderivative of `t ↦ t^n * exp(-lam * t)` for `lam ≠ 0`. -/
def antiPowExp (n : ℕ) (lam t : ℝ) : ℝ :=
  -Real.exp (-lam * t) *
    ∑ r ∈ Finset.range (n + 1),
      ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * t ^ r / lam ^ (n + 1 - r)

lemma antiPowExp_zero {n : ℕ} {lam : ℝ} :
    antiPowExp n lam 0 = -(Nat.factorial n : ℝ) / lam ^ (n + 1) := by
  unfold antiPowExp
  simp only [mul_zero, Real.exp_zero, Finset.sum_range_succ']
  have h0 : ∑ k ∈ Finset.range n,
      ((Nat.factorial n : ℝ) / (Nat.factorial (k + 1) : ℝ)) * (0 : ℝ) ^ (k + 1) / lam ^ (n + 1 - (k + 1)) = 0 := by
    refine Finset.sum_eq_zero (fun k _ => ?_)
    simp [zero_pow (Nat.succ_ne_zero k)]
  rw [h0, zero_add]
  simp only [Nat.factorial_zero, Nat.cast_one, div_one, pow_zero, mul_one, Nat.sub_zero]
  ring

lemma hasDerivAt_antiPowExp {n : ℕ} {lam : ℝ} (hlam : lam ≠ 0) (t : ℝ) :
    HasDerivAt (antiPowExp n lam) (t ^ n * Real.exp (-lam * t)) t := by
  unfold antiPowExp
  let S : ℝ → ℝ := fun x =>
    ∑ r ∈ Finset.range (n + 1),
      ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * x ^ r / lam ^ (n + 1 - r)
  let S' : ℝ → ℝ := fun x =>
    ∑ r ∈ Finset.range (n + 1),
      ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * ((r : ℝ) * x ^ (r - 1)) / lam ^ (n + 1 - r)
  have hexp : HasDerivAt (fun x => -Real.exp (-lam * x)) (lam * Real.exp (-lam * t)) t := by
    have hlin : HasDerivAt (fun x : ℝ => -lam * x) (-lam) t := by
      simpa using (hasDerivAt_id t).const_mul (-lam)
    have h1 : HasDerivAt (fun x : ℝ => Real.exp (-lam * x)) (Real.exp (-lam * t) * (-lam)) t :=
      (V3.hasDerivAt_exp_real (-lam * t)).comp t hlin
    convert V3.hasDerivAt_neg h1 using 1; ring
  have hS : HasDerivAt S (S' t) t := by
    apply V3.hasDerivAt_sum (Finset.range (n + 1))
      (f := fun r x => ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * x ^ r / lam ^ (n + 1 - r))
      (f' := fun r x => ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * ((r : ℝ) * x ^ (r - 1)) / lam ^ (n + 1 - r))
    intro r _
    have hpow : HasDerivAt (fun x : ℝ => x ^ r) ((r : ℝ) * t ^ (r - 1)) t :=
      hasDerivAt_pow r t
    have h1 := hpow.const_mul ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ))
    exact h1.div_const (lam ^ (n + 1 - r))
  convert hexp.mul hS using 1
  -- Telescoping sum: `lam * S t - S' t = t ^ n`
  have htel : lam * S t - S' t = t ^ n := by
    dsimp only [S, S']
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    rw [Finset.sum_range_succ]
    have hlast :
        lam * (((Nat.factorial n : ℝ) / (Nat.factorial n : ℝ)) * t ^ n / lam ^ (n + 1 - n)) -
          ((Nat.factorial n : ℝ) / (Nat.factorial n : ℝ)) * ((n : ℝ) * t ^ (n - 1)) / lam ^ (n + 1 - n) =
        t ^ n - (n : ℝ) * t ^ (n - 1) / lam := by
      have hfac : (Nat.factorial n : ℝ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero n
      have hsub : n + 1 - n = 1 := by omega
      rw [hsub, pow_one, div_self hfac]
      field_simp [hlam]
    have hshift :
        ∑ r ∈ Finset.range n,
          (lam * (((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * t ^ r / lam ^ (n + 1 - r)) -
            ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * ((r : ℝ) * t ^ (r - 1)) / lam ^ (n + 1 - r)) =
        ∑ r ∈ Finset.range n,
          (((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * t ^ r / lam ^ (n - r) -
            (if r = 0 then 0 else ((Nat.factorial n : ℝ) / (Nat.factorial (r - 1) : ℝ)) * t ^ (r - 1) / lam ^ (n - (r - 1)))) := by
      refine Finset.sum_congr rfl (fun r hr => ?_)
      have hrn : r < n := Finset.mem_range.mp hr
      have h1 : lam * (((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * t ^ r / lam ^ (n + 1 - r)) =
          ((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * t ^ r / lam ^ (n - r) := by
        have hexp1 : n + 1 - r = (n - r) + 1 := by omega
        rw [hexp1, pow_succ]
        field_simp [hlam, pow_ne_zero (n - r) hlam]
      rw [h1]
      cases r with
      | zero => simp
      | succ j =>
        simp only [Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte, Nat.add_sub_cancel]
        congr 1
        have hfac : (Nat.factorial (j + 1) : ℝ) = ((j + 1 : ℕ) : ℝ) * (Nat.factorial j : ℝ) := by
          exact_mod_cast Nat.factorial_succ j
        have hfac_ne : (Nat.factorial j : ℝ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero j
        have hj1_ne : ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
        have hexp2 : n + 1 - (j + 1) = n - j := by omega
        rw [hfac, hexp2]
        field_simp [hfac_ne, hj1_ne, pow_ne_zero (n - j) hlam]
    rw [hlast, hshift]
    let g : ℕ → ℝ := fun r =>
      if r = 0 then 0 else ((Nat.factorial n : ℝ) / (Nat.factorial (r - 1) : ℝ)) * t ^ (r - 1) / lam ^ (n - (r - 1))
    have htele : ∑ r ∈ Finset.range n,
        (((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) * t ^ r / lam ^ (n - r) - g r) =
        ∑ r ∈ Finset.range n, (g (r + 1) - g r) := by
      refine Finset.sum_congr rfl (fun r _ => ?_)
      simp [g]
    rw [htele, Finset.sum_range_sub]
    simp only [g, ↓reduceIte, sub_zero]
    cases n with
    | zero => simp
    | succ m =>
      simp only [Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte, Nat.add_sub_cancel]
      have hfac : (Nat.factorial (m + 1) : ℝ) = ((m + 1 : ℕ) : ℝ) * (Nat.factorial m : ℝ) := by
        exact_mod_cast Nat.factorial_succ m
      have hfac_ne : (Nat.factorial m : ℝ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero m
      have hsub1 : m + 1 - m = 1 := by omega
      rw [hfac, hsub1, pow_one]
      field_simp [hfac_ne, hlam]; ring
  calc
    t ^ n * Real.exp (-lam * t) = (lam * S t - S' t) * Real.exp (-lam * t) := by rw [htel]
    _ = lam * Real.exp (-lam * t) * S t + -Real.exp (-lam * t) * S' t := by ring

lemma tendsto_pow_mul_exp_neg {lam : ℝ} (hlam : 0 < lam) (r : ℕ) :
    Tendsto (fun t : ℝ => t ^ r * Real.exp (-lam * t)) atTop (𝓝 0) := by
  let m : ℕ := r + 1
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast Nat.succ_pos r
  have hupper : Tendsto (fun t : ℝ => ((m : ℝ) ^ m / lam ^ m) / t) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_id
  refine squeeze_zero' ?_ ?_ hupper
  · exact Filter.eventually_atTop.mpr ⟨0, fun t ht => mul_nonneg (pow_nonneg ht r) (le_of_lt (Real.exp_pos _))⟩
  · refine Filter.eventually_atTop.mpr ⟨1, fun t ht => ?_⟩
    have ht_pos : 0 < t := lt_of_lt_of_le zero_lt_one ht
    set x := lam * t
    have hx_pos : 0 < x := mul_pos hlam ht_pos
    have hstep : x / (m : ℝ) ≤ Real.exp (x / (m : ℝ)) := by
      linarith [Real.add_one_le_exp (x / (m : ℝ))]
    have hpow : (x / (m : ℝ)) ^ m ≤ Real.exp x := by
      have h1 := pow_le_pow_left₀ (div_nonneg (le_of_lt hx_pos) (le_of_lt hm_pos)) hstep m
      rw [← Real.exp_nat_mul] at h1
      have hmx : (m : ℝ) * (x / (m : ℝ)) = x := mul_div_cancel₀ x (ne_of_gt hm_pos)
      rwa [hmx] at h1
    have hxm : x ^ m ≤ (m : ℝ) ^ m * Real.exp x := by
      rw [div_pow] at hpow
      have h := (div_le_iff₀ (pow_pos hm_pos m)).mp hpow
      linarith
    have htm : t ^ r * t * lam ^ m ≤ (m : ℝ) ^ m * Real.exp (lam * t) := by
      have hx_eq : x ^ m = t ^ r * t * lam ^ m := by
        simp only [x, m, mul_pow, pow_succ]; ring
      rwa [hx_eq] at hxm
    have h1 : t ^ r * Real.exp (-lam * t) ≤ ((m : ℝ) ^ m / lam ^ m) / t := by
      rw [show -lam * t = -(lam * t) by ring, Real.exp_neg]
      rw [le_div_iff₀ ht_pos, div_eq_mul_inv]
      have hexp_pos : 0 < Real.exp (lam * t) := Real.exp_pos _
      have hlam_pos : 0 < lam ^ m := pow_pos hlam m
      have hmul : t ^ r * (Real.exp (lam * t))⁻¹ * t = (t ^ r * t) / Real.exp (lam * t) := by ring
      rw [hmul, div_le_iff₀ hexp_pos]
      have h2 := (le_div_iff₀ hlam_pos).mpr (by linarith : t ^ r * t * lam ^ m ≤ (m : ℝ) ^ m * Real.exp (lam * t))
      have h3 : (m : ℝ) ^ m * Real.exp (lam * t) / lam ^ m = (m : ℝ) ^ m * (lam ^ m)⁻¹ * Real.exp (lam * t) := by
        field_simp [ne_of_gt hlam_pos]
      linarith
    exact h1

private lemma tendsto_finset_sum {ι α : Type*} {f : ι → α → ℝ} {a : ι → ℝ} {l : Filter α}
    (s : Finset ι) (hf : ∀ i ∈ s, Tendsto (f i) l (𝓝 (a i))) :
    Tendsto (fun x => ∑ i ∈ s, f i x) l (𝓝 (∑ i ∈ s, a i)) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using tendsto_const_nhds
  | insert i s hi ih =>
    have h1 := hf i (Finset.mem_insert_self i s)
    have h2 := ih (fun j hj => hf j (Finset.mem_insert_of_mem hj))
    simpa [Finset.sum_insert hi] using h1.add h2

lemma tendsto_antiPowExp {n : ℕ} {lam : ℝ} (hlam : 0 < lam) :
    Tendsto (antiPowExp n lam) atTop (𝓝 0) := by
  have heq : antiPowExp n lam = fun t =>
      ∑ r ∈ Finset.range (n + 1),
        (-(((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) / lam ^ (n + 1 - r))) *
          (t ^ r * Real.exp (-lam * t)) := by
    ext t; unfold antiPowExp; rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun r _ => by ring)
  rw [heq]
  have hsum : Tendsto (fun t : ℝ => ∑ r ∈ Finset.range (n + 1),
      (-(((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) / lam ^ (n + 1 - r))) *
        (t ^ r * Real.exp (-lam * t))) atTop (𝓝 (∑ _r ∈ Finset.range (n + 1), (0 : ℝ))) :=
    tendsto_finset_sum _ (fun r _ => by
      simpa [mul_zero] using (tendsto_pow_mul_exp_neg hlam r).const_mul
        (-(((Nat.factorial n : ℝ) / (Nat.factorial r : ℝ)) / lam ^ (n + 1 - r))))
  simpa using hsum

/-- Master Laplace sign/positivity/variance engine via `V3.antideriv_*` (zero MeasureTheory). -/
lemma laplace_combo_nonneg {k : ℕ} (hk : 1 ≤ k) {q cL cM a1 a2 a3 : ℝ}
    (hq : 0 ≤ q) (hcL : 0 ≤ cL) (hcM : 0 ≤ cM)
    (hpoly : ∀ t : ℝ, 0 < t → 0 ≤ a1 * t + a2 * t ^ 2 + a3 * t ^ 3) :
    0 ≤ a1 * (cL * L_lap k 1 q + cM * M_lap k 1 q) +
        a2 * (cL * L_lap k 2 q + cM * M_lap k 2 q) +
        a3 * (cL * L_lap k 3 q + cM * M_lap k 3 q) := by
  let G : ℝ → ℝ := fun t =>
    ∑ i ∈ Finset.range k,
      (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
        (a1 * antiPowExp 1 (q + ((i + 1 : ℕ) : ℝ)) t +
         a2 * antiPowExp 2 (q + ((i + 1 : ℕ) : ℝ)) t +
         a3 * antiPowExp 3 (q + ((i + 1 : ℕ) : ℝ)) t)
  let g : ℝ → ℝ := fun t =>
    (a1 * t + a2 * t ^ 2 + a3 * t ^ 3) * Real.exp (-q * t) * (cL * f_lap k t + cM * F_lap k t)
  have hGd : ∀ t : ℝ, HasDerivAt G (g t) t := by
    intro t
    have hterm : ∀ i ∈ Finset.range k,
        HasDerivAt
          (fun x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
            (a1 * antiPowExp 1 (q + ((i + 1 : ℕ) : ℝ)) x +
             a2 * antiPowExp 2 (q + ((i + 1 : ℕ) : ℝ)) x +
             a3 * antiPowExp 3 (q + ((i + 1 : ℕ) : ℝ)) x))
          ((-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
            ((a1 * t + a2 * t ^ 2 + a3 * t ^ 3) * Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t))) t := by
      intro i _
      have hlam : q + ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      have d1 := (hasDerivAt_antiPowExp (n := 1) hlam t).const_mul a1
      have d2 := (hasDerivAt_antiPowExp (n := 2) hlam t).const_mul a2
      have d3 := (hasDerivAt_antiPowExp (n := 3) hlam t).const_mul a3
      have d123 := V3.hasDerivAt_add (V3.hasDerivAt_add d1 d2) d3
      convert d123.const_mul _ using 1
      ring
    convert V3.hasDerivAt_sum (Finset.range k)
      (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
        (a1 * antiPowExp 1 (q + ((i + 1 : ℕ) : ℝ)) x +
         a2 * antiPowExp 2 (q + ((i + 1 : ℕ) : ℝ)) x +
         a3 * antiPowExp 3 (q + ((i + 1 : ℕ) : ℝ)) x))
      (f' := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
        ((a1 * x + a2 * x ^ 2 + a3 * x ^ 3) * Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * x))) hterm using 1
    dsimp only [g]
    rw [f_lap_eq_sum hk t, F_lap_eq_sum k t, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hexp : Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t) =
        Real.exp (-q * t) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
      rw [← Real.exp_add]; congr 1; ring
    rw [hexp]; ring
  have hGc : ContinuousOn G (Ici 0) := fun t _ => (hGd t).continuousAt.continuousWithinAt
  have hg_nn : ∀ t > 0, 0 ≤ g t := fun t ht => by
    dsimp only [g]
    have h1 := hpoly t ht
    have h2 : 0 ≤ Real.exp (-q * t) := le_of_lt (Real.exp_pos _)
    have h3 : 0 ≤ cL * f_lap k t + cM * F_lap k t :=
      add_nonneg (mul_nonneg hcL (f_lap_nonneg k (le_of_lt ht))) (mul_nonneg hcM (F_lap_nonneg k (le_of_lt ht)))
    positivity
  have hlim : Tendsto G atTop (𝓝 0) := by
    have hsum : Tendsto G atTop (𝓝 (∑ _i ∈ Finset.range k, (0 : ℝ))) :=
      tendsto_finset_sum _ (fun i _ => by
        have hlam : 0 < q + ((i + 1 : ℕ) : ℝ) := by positivity
        have t1 := (tendsto_antiPowExp (n := 1) hlam).const_mul a1
        have t2 := (tendsto_antiPowExp (n := 2) hlam).const_mul a2
        have t3 := (tendsto_antiPowExp (n := 3) hlam).const_mul a3
        simpa using ((t1.add t2).add t3).const_mul _)
    simpa using hsum
  have hG0 := V3.antideriv_le_of_deriv_nonneg hGc (fun t _ => hGd t) hg_nn hlim
  have hG0_eq : G 0 = -(a1 * (cL * L_lap k 1 q + cM * M_lap k 1 q) +
      a2 * (cL * L_lap k 2 q + cM * M_lap k 2 q) +
      a3 * (cL * L_lap k 3 q + cM * M_lap k 3 q)) := by
    dsimp only [G, L_lap, M_lap]
    simp only [antiPowExp_zero]
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
    rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
    rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => by ring)
  rw [hG0_eq] at hG0
  linarith

lemma laplace_one_pos {k : ℕ} (hk : 1 ≤ k) {q cL cM : ℝ}
    (hq : 0 ≤ q) (hcL : 0 ≤ cL) (hcM : 0 ≤ cM) (hpos : 0 < cL + cM) :
    0 < cL * L_lap k 1 q + cM * M_lap k 1 q := by
  let G : ℝ → ℝ := fun t =>
    ∑ i ∈ Finset.range k,
      (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
        antiPowExp 1 (q + ((i + 1 : ℕ) : ℝ)) t
  let g : ℝ → ℝ := fun t =>
    t * Real.exp (-q * t) * (cL * f_lap k t + cM * F_lap k t)
  have hGd : ∀ t : ℝ, HasDerivAt G (g t) t := by
    intro t
    have hterm : ∀ i ∈ Finset.range k,
        HasDerivAt
          (fun x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
            antiPowExp 1 (q + ((i + 1 : ℕ) : ℝ)) x)
          ((-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
            (t * Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t))) t := by
      intro i _
      have hlam : q + ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      convert (hasDerivAt_antiPowExp (n := 1) hlam t).const_mul _ using 1; simp
    convert V3.hasDerivAt_sum (Finset.range k)
      (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
        antiPowExp 1 (q + ((i + 1 : ℕ) : ℝ)) x)
      (f' := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (cL * ((i + 1 : ℕ) : ℝ) + cM) *
        (x * Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * x))) hterm using 1
    dsimp only [g]
    rw [f_lap_eq_sum hk t, F_lap_eq_sum k t, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hexp : Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t) =
        Real.exp (-q * t) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
      rw [← Real.exp_add]; congr 1; ring
    rw [hexp]; ring
  have hGc : ContinuousOn G (Ici 0) := fun t _ => (hGd t).continuousAt.continuousWithinAt
  have hg_nn : ∀ t > 0, 0 ≤ g t := fun t ht => by
    dsimp only [g]
    have h1 : 0 ≤ Real.exp (-q * t) := le_of_lt (Real.exp_pos _)
    have h2 : 0 ≤ cL * f_lap k t + cM * F_lap k t :=
      add_nonneg (mul_nonneg hcL (f_lap_nonneg k (le_of_lt ht))) (mul_nonneg hcM (F_lap_nonneg k (le_of_lt ht)))
    positivity
  have hg1_pos : 0 < g 1 := by
    dsimp only [g]
    have hf1 : 0 < f_lap k 1 := f_lap_pos hk zero_lt_one
    have hF1 : 0 < F_lap k 1 := by
      unfold F_lap
      have he_pos : 0 < Real.exp (-1) := Real.exp_pos _
      have he_lt : Real.exp (-1) < 1 := Real.exp_lt_one_iff.mpr (by norm_num)
      have hlt : (1 - Real.exp (-1)) ^ k < 1 := pow_lt_one₀ (by linarith) (by linarith) (by omega)
      linarith
    have hcomb : 0 < cL * f_lap k 1 + cM * F_lap k 1 := by
      rcases eq_or_lt_of_le hcL with rfl | hcLp
      · have hcMp : 0 < cM := by linarith
        nlinarith
      · nlinarith
    have hexp : 0 < Real.exp (-q * 1) := Real.exp_pos _
    positivity
  have hg_cont : ContinuousAt g 1 := by
    dsimp only [g, f_lap, F_lap]
    fun_prop
  have hlim : Tendsto G atTop (𝓝 0) := by
    have hsum : Tendsto G atTop (𝓝 (∑ _i ∈ Finset.range k, (0 : ℝ))) :=
      tendsto_finset_sum _ (fun i _ => by
        have hlam : 0 < q + ((i + 1 : ℕ) : ℝ) := by positivity
        simpa using (tendsto_antiPowExp (n := 1) hlam).const_mul _)
    simpa using hsum
  have hG0 := V3.antideriv_lt_of_deriv_pos_at hGc (fun t _ => hGd t) hg_nn zero_lt_one hg1_pos hg_cont hlim
  have hG0_eq : G 0 = -(cL * L_lap k 1 q + cM * M_lap k 1 q) := by
    dsimp only [G, L_lap, M_lap]
    simp only [antiPowExp_zero]
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => by ring)
  rw [hG0_eq] at hG0
  linarith

lemma J_lap_one_pos {k : ℕ} (hk : 1 ≤ k) {q ω : ℝ} (hq : 0 ≤ q) (hω : 0 ≤ ω) :
    0 < J_lap k 1 q ω := by
  simpa [J_lap] using laplace_one_pos hk hq zero_le_one hω (by linarith)

lemma J_lap_cauchy_schwarz {k : ℕ} (hk : 1 ≤ k) {q ω : ℝ} (hq : 0 ≤ q) (hω : 0 ≤ ω) :
    J_lap k 2 q ω ^ 2 ≤ J_lap k 1 q ω * J_lap k 3 q ω := by
  have hJ1 : 0 < J_lap k 1 q ω := J_lap_one_pos hk hq hω
  set c := J_lap k 2 q ω / J_lap k 1 q ω
  have h := laplace_combo_nonneg hk hq zero_le_one hω (a1 := c ^ 2) (a2 := -2 * c) (a3 := 1)
    (fun t ht => by
      have hid : c ^ 2 * t + (-2 * c) * t ^ 2 + 1 * t ^ 3 = t * (t - c) ^ 2 := by ring
      rw [hid]; positivity)
  simp only [one_mul] at h
  change 0 ≤ c ^ 2 * J_lap k 1 q ω + -2 * c * J_lap k 2 q ω + J_lap k 3 q ω at h
  have hmul : 0 ≤ J_lap k 1 q ω * (c ^ 2 * J_lap k 1 q ω + -2 * c * J_lap k 2 q ω + J_lap k 3 q ω) :=
    mul_nonneg (le_of_lt hJ1) h
  have hid : J_lap k 1 q ω * (c ^ 2 * J_lap k 1 q ω + -2 * c * J_lap k 2 q ω + J_lap k 3 q ω) =
      J_lap k 1 q ω * J_lap k 3 q ω - J_lap k 2 q ω ^ 2 := by
    simp only [c]; field_simp [ne_of_gt hJ1]; ring
  linarith

/-- Helper: if `G' = 0` on `(0, ∞)` and `G → 0` at `∞`, then `G 0 = 0`. -/
lemma zero_of_hasDerivAt_zero_tendsto {G : ℝ → ℝ}
    (hGd : ∀ t : ℝ, HasDerivAt G 0 t) (hlim : Tendsto G atTop (𝓝 0)) : G 0 = 0 := by
  have hGc : ContinuousOn G (Ici 0) := fun t _ => (hGd t).continuousAt.continuousWithinAt
  have hGc_neg : ContinuousOn (fun t => -G t) (Ici 0) := hGc.neg
  have h1 := V3.antideriv_le_of_deriv_nonneg hGc (fun t _ => hGd t) (fun _ _ => le_rfl) hlim
  have h2 := V3.antideriv_le_of_deriv_nonneg hGc_neg (fun t _ => by simpa using V3.hasDerivAt_neg (hGd t))
    (fun _ _ => le_rfl) (by simpa using hlim.neg)
  linarith

/-- Exact identity `L_lap k 0 q = PiFun k q` for all `k ≥ 1`, `q ≥ 0`. -/
lemma L_lap_zero_eq_PiFun {k : ℕ} (hk : 1 ≤ k) : ∀ {q : ℝ}, 0 ≤ q → L_lap k 0 q = PiFun k q := by
  induction k with
  | zero => omega
  | succ m ih =>
    intro q hq
    cases m with
    | zero =>
      unfold L_lap PiFun
      simp only [Finset.range_one, Finset.sum_singleton, Finset.prod_singleton, pow_zero, one_mul,
        Nat.choose_self, Nat.cast_one, Nat.factorial_zero, zero_add, pow_one, div_one]
      have hne : q + 1 ≠ 0 := ne_of_gt (by linarith)
      field_simp [hne]; ring
    | succ r =>
      set k := r + 1
      have hk1 : 1 ≤ k := Nat.succ_pos r
      have hk_ne : (k : ℝ) ≠ 0 := by positivity
      -- Use `f_lap (k + 1) t = ((k + 1) / k) * (f_lap k t - exp(-t) * f_lap k t)`
      let c := ((k + 1 : ℕ) : ℝ) / (k : ℝ)
      let G : ℝ → ℝ := fun t =>
        (∑ i ∈ Finset.range (k + 1),
          (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            antiPowExp 0 (q + ((i + 1 : ℕ) : ℝ)) t) -
        c * (∑ i ∈ Finset.range k,
          (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            (antiPowExp 0 (q + ((i + 1 : ℕ) : ℝ)) t - antiPowExp 0 (q + 1 + ((i + 1 : ℕ) : ℝ)) t))
      have hGd : ∀ t : ℝ, HasDerivAt G 0 t := by
        intro t
        have dA := V3.hasDerivAt_sum (Finset.range (k + 1))
          (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            antiPowExp 0 (q + ((i + 1 : ℕ) : ℝ)) x)
          (f' := fun i x => (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            (x ^ 0 * Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * x)))
          (fun i _ => (hasDerivAt_antiPowExp (n := 0) (ne_of_gt (by positivity : 0 < q + ((i + 1 : ℕ) : ℝ))) t).const_mul _)
        have dB := (V3.hasDerivAt_sum (Finset.range k)
          (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            (antiPowExp 0 (q + ((i + 1 : ℕ) : ℝ)) x - antiPowExp 0 (q + 1 + ((i + 1 : ℕ) : ℝ)) x))
          (f' := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
            (x ^ 0 * Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * x) - x ^ 0 * Real.exp (-(q + 1 + ((i + 1 : ℕ) : ℝ)) * x)))
          (fun i _ => (V3.hasDerivAt_sub
            (hasDerivAt_antiPowExp (n := 0) (ne_of_gt (by positivity : 0 < q + ((i + 1 : ℕ) : ℝ))) t)
            (hasDerivAt_antiPowExp (n := 0) (ne_of_gt (by positivity : 0 < q + 1 + ((i + 1 : ℕ) : ℝ))) t)).const_mul _)).const_mul c
        convert V3.hasDerivAt_sub dA dB using 1
        simp only [pow_zero, one_mul]
        have hsumA : ∑ i ∈ Finset.range (k + 1),
            (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
              Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t) =
            Real.exp (-q * t) * f_lap (k + 1) t := by
          rw [f_lap_eq_sum (Nat.succ_pos k) t, Finset.mul_sum]
          refine Finset.sum_congr rfl (fun i _ => ?_)
          rw [show -(q + ((i + 1 : ℕ) : ℝ)) * t = -q * t + -((i + 1 : ℕ) : ℝ) * t by ring, Real.exp_add]; ring
        have hsumB : ∑ i ∈ Finset.range k,
            (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
              (Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t) - Real.exp (-(q + 1 + ((i + 1 : ℕ) : ℝ)) * t)) =
            Real.exp (-q * t) * (1 - Real.exp (-t)) * f_lap k t := by
          rw [f_lap_eq_sum hk1 t, Finset.mul_sum]
          refine Finset.sum_congr rfl (fun i _ => ?_)
          have e1 : Real.exp (-(q + ((i + 1 : ℕ) : ℝ)) * t) = Real.exp (-q * t) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
            rw [← Real.exp_add]; congr 1; ring
          have e2 : Real.exp (-(q + 1 + ((i + 1 : ℕ) : ℝ)) * t) =
              Real.exp (-q * t) * Real.exp (-t) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) := by
            rw [← Real.exp_add, ← Real.exp_add]; congr 1; ring
          rw [e1, e2]; ring
        rw [hsumA, hsumB]
        have hf_rec : f_lap (k + 1) t = c * (1 - Real.exp (-t)) * f_lap k t := by
          unfold f_lap
          simp only [Nat.add_sub_cancel, c]
          have hpow : (1 - Real.exp (-t)) ^ k = (1 - Real.exp (-t)) * (1 - Real.exp (-t)) ^ (k - 1) := by
            dsimp only [k]; rw [Nat.add_sub_cancel, pow_succ']
          rw [hpow]; field_simp [hk_ne]
        rw [hf_rec]; ring
      have hlim : Tendsto G atTop (𝓝 0) := by
        have tA : Tendsto (fun t => ∑ i ∈ Finset.range (k + 1),
            (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
              antiPowExp 0 (q + ((i + 1 : ℕ) : ℝ)) t) atTop (𝓝 0) := by
          have h0 : (0 : ℝ) = ∑ _i ∈ Finset.range (k + 1), (0 : ℝ) := by simp
          rw [h0]
          exact tendsto_finset_sum (Finset.range (k + 1)) (fun i _ => by
            have ht := (tendsto_antiPowExp (n := 0) (by positivity : 0 < q + ((i + 1 : ℕ) : ℝ))).const_mul
              ((-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ))
            rwa [mul_zero] at ht)
        have tB : Tendsto (fun t => c * ∑ i ∈ Finset.range k,
            (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
              (antiPowExp 0 (q + ((i + 1 : ℕ) : ℝ)) t - antiPowExp 0 (q + 1 + ((i + 1 : ℕ) : ℝ)) t))
            atTop (𝓝 0) := by
          have h0 : (0 : ℝ) = c * ∑ _i ∈ Finset.range k, (0 : ℝ) := by simp
          rw [h0]
          exact (tendsto_finset_sum (Finset.range k) (fun i _ => by
            have ha := tendsto_antiPowExp (n := 0) (by positivity : 0 < q + ((i + 1 : ℕ) : ℝ))
            have hb := tendsto_antiPowExp (n := 0) (by positivity : 0 < q + 1 + ((i + 1 : ℕ) : ℝ))
            have hsub := ha.sub hb
            rw [sub_self] at hsub
            have hmul := hsub.const_mul ((-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ))
            rwa [mul_zero] at hmul)).const_mul c
        have hsub := tA.sub tB
        rwa [sub_self] at hsub
      have hG0 := zero_of_hasDerivAt_zero_tendsto hGd hlim
      have hG0_eq : G 0 = -(L_lap (k + 1) 0 q - c * (L_lap k 0 q - L_lap k 0 (q + 1))) := by
        dsimp only [G, L_lap]
        simp only [antiPowExp_zero, Nat.factorial_zero, Nat.cast_one, zero_add, pow_one]
        have h1 : ∑ i ∈ Finset.range (k + 1),
            (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * (-1 / (q + ((i + 1 : ℕ) : ℝ))) =
            -∑ i ∈ Finset.range (k + 1),
              (-1 : ℝ) ^ i * (Nat.choose (k + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * 1 / (q + ((i + 1 : ℕ) : ℝ)) := by
          rw [← Finset.sum_neg_distrib]; refine Finset.sum_congr rfl (fun i _ => by ring)
        have h2 : ∑ i ∈ Finset.range k,
            (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) *
              (-1 / (q + ((i + 1 : ℕ) : ℝ)) - -1 / (q + 1 + ((i + 1 : ℕ) : ℝ))) =
            -(∑ i ∈ Finset.range k,
              (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * 1 / (q + ((i + 1 : ℕ) : ℝ)) -
              ∑ i ∈ Finset.range k,
              (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * 1 / (q + 1 + ((i + 1 : ℕ) : ℝ))) := by
          rw [← Finset.sum_sub_distrib, ← Finset.sum_neg_distrib]
          refine Finset.sum_congr rfl (fun i _ => by ring)
        rw [h1, h2]; ring
      have hLrec : L_lap (k + 1) 0 q = c * (PiFun k q - PiFun k (q + 1)) := by
        rw [hG0_eq] at hG0
        rw [ih hk1 hq, ih hk1 (by linarith)] at hG0
        linarith
      rw [hLrec]
      -- Algebraic identity: `PiFun k (q + 1) = ((1 + q) / (k + 1 + q)) * PiFun k q`
      have hPi_shift : PiFun k (q + 1) = ((1 + q) / (((k + 1 : ℕ) : ℝ) + q)) * PiFun k q := by
        clear hLrec hG0 hG0_eq hlim hGd G c ih hk1 hk_ne
        induction k with
        | zero => simp [PiFun]; field_simp [ne_of_gt (by linarith : (0 : ℝ) < 1 + q)]
        | succ n ihn =>
          rw [PiFun_succ n (q + 1), PiFun_succ n q, ihn]
          have h1 : ((n + 1 : ℕ) : ℝ) ≠ 0 := by positivity
          have h2 : ((n + 1 : ℕ) : ℝ) + q ≠ 0 := ne_of_gt (by positivity)
          have h3 : ((n + 1 + 1 : ℕ) : ℝ) + q ≠ 0 := ne_of_gt (by positivity)
          have h4 : 1 + (q + 1) / ((n + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
          have h5 : 1 + q / ((n + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
          have hcast : ((n + 1 + 1 : ℕ) : ℝ) = ((n + 1 : ℕ) : ℝ) + 1 := by push_cast; ring
          rw [hcast] at h3 ⊢
          field_simp [h1, h2, h3, h4, h5]; ring
      rw [hPi_shift, PiFun_succ k q]
      have hk1_ne : ((k + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have hden1 : ((k + 1 : ℕ) : ℝ) + q ≠ 0 := ne_of_gt (by positivity)
      have hden2 : 1 + q / ((k + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      have hcast : ((k + 1 : ℕ) : ℝ) = (k : ℝ) + 1 := by push_cast; ring
      dsimp only [c]
      rw [hcast] at hk1_ne hden1 hden2 ⊢
      field_simp [hk_ne, hk1_ne, hden1, hden2]; ring

/-- Exact identity `M_lap k 0 q = bFun k q` for all `k ≥ 1`, `q ≥ 0`. -/
lemma M_lap_zero_eq_bFun {k : ℕ} (hk : 1 ≤ k) {q : ℝ} (hq : 0 ≤ q) :
    M_lap k 0 q = bFun k q := by
  have hL_add_M : L_lap k 0 q + q * M_lap k 0 q = 1 := by
    unfold L_lap M_lap
    rw [Finset.mul_sum, ← Finset.sum_add_distrib]
    trans (∑ i ∈ Finset.range k, (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ))
    · refine Finset.sum_congr rfl (fun i _ => ?_)
      have hden : q + ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      simp only [Nat.factorial_zero, Nat.cast_one, zero_add, pow_one, mul_one]
      have h1 : (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) / (q + ((i + 1 : ℕ) : ℝ)) +
          q * ((-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) / (q + ((i + 1 : ℕ) : ℝ))) =
          (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (q + ((i + 1 : ℕ) : ℝ)) / (q + ((i + 1 : ℕ) : ℝ)) := by ring
      rw [h1, mul_div_cancel_right₀ _ hden]
    · exact sum_alt_choose hk
  rcases eq_or_lt_of_le hq with rfl | hq_pos
  · -- `q = 0`: prove `M_lap k 0 0 = harmonic k` by induction on `k`
    clear hL_add_M
    unfold bFun; simp only [↓reduceIte]
    induction k with
    | zero => omega
    | succ m ih =>
      cases m with
      | zero =>
        unfold M_lap harmonic
        simp
      | succ r =>
        set j := r + 1
        have hj1 : 1 ≤ j := Nat.succ_pos r
        have hstep : M_lap (j + 1) 0 0 - M_lap j 0 0 = L_lap (j + 1) 0 0 / ((j + 1 : ℕ) : ℝ) := by
          let G : ℝ → ℝ := fun t =>
            (∑ i ∈ Finset.range (j + 1),
              (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) *
                (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) * antiPowExp 0 ((i + 1 : ℕ) : ℝ) t) -
            (∑ i ∈ Finset.range j,
              (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) * antiPowExp 0 ((i + 1 : ℕ) : ℝ) t)
          have hGd : ∀ t : ℝ, HasDerivAt G 0 t := by
            intro t
            have dA := V3.hasDerivAt_sum (Finset.range (j + 1))
              (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) *
                (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) * antiPowExp 0 ((i + 1 : ℕ) : ℝ) x)
              (f' := fun i x => (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) *
                (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) * (x ^ 0 * Real.exp (-((i + 1 : ℕ) : ℝ) * x)))
              (fun i _ => (hasDerivAt_antiPowExp (n := 0) (ne_of_gt (by positivity : (0 : ℝ) < ((i + 1 : ℕ) : ℝ))) t).const_mul _)
            have dB := V3.hasDerivAt_sum (Finset.range j)
              (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) * antiPowExp 0 ((i + 1 : ℕ) : ℝ) x)
              (f' := fun i x => (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) * (x ^ 0 * Real.exp (-((i + 1 : ℕ) : ℝ) * x)))
              (fun i _ => (hasDerivAt_antiPowExp (n := 0) (ne_of_gt (by positivity : (0 : ℝ) < ((i + 1 : ℕ) : ℝ))) t).const_mul _)
            convert V3.hasDerivAt_sub dA dB using 1
            simp only [pow_zero, one_mul]
            have hA : ∑ i ∈ Finset.range (j + 1),
                (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) *
                  (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) =
                F_lap (j + 1) t - f_lap (j + 1) t / ((j + 1 : ℕ) : ℝ) := by
              rw [F_lap_eq_sum (j + 1) t, f_lap_eq_sum (Nat.succ_pos j) t, Finset.sum_div, ← Finset.sum_sub_distrib]
              refine Finset.sum_congr rfl (fun i _ => by ring)
            have hB : ∑ i ∈ Finset.range j,
                (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) * Real.exp (-((i + 1 : ℕ) : ℝ) * t) =
                F_lap j t := (F_lap_eq_sum j t).symm
            rw [hA, hB]
            unfold F_lap f_lap
            simp only [Nat.add_sub_cancel]
            have hj1_ne : ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
            rw [pow_succ]; field_simp [hj1_ne]; ring
          have hlim : Tendsto G atTop (𝓝 0) := by
            have tA : Tendsto (fun t => ∑ i ∈ Finset.range (j + 1),
                (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) *
                  (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) * antiPowExp 0 ((i + 1 : ℕ) : ℝ) t) atTop (𝓝 0) := by
              have h0 : (0 : ℝ) = ∑ _i ∈ Finset.range (j + 1), (0 : ℝ) := by simp
              rw [h0]
              exact tendsto_finset_sum (Finset.range (j + 1)) (fun i _ => by
                have ht := (tendsto_antiPowExp (n := 0) (by positivity : (0 : ℝ) < ((i + 1 : ℕ) : ℝ))).const_mul
                  ((-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) * (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)))
                rwa [mul_zero] at ht)
            have tB : Tendsto (fun t => ∑ i ∈ Finset.range j,
                (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) * antiPowExp 0 ((i + 1 : ℕ) : ℝ) t) atTop (𝓝 0) := by
              have h0 : (0 : ℝ) = ∑ _i ∈ Finset.range j, (0 : ℝ) := by simp
              rw [h0]
              exact tendsto_finset_sum (Finset.range j) (fun i _ => by
                have ht := (tendsto_antiPowExp (n := 0) (by positivity : (0 : ℝ) < ((i + 1 : ℕ) : ℝ))).const_mul
                  ((-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ))
                rwa [mul_zero] at ht)
            have hsub := tA.sub tB
            rwa [sub_self] at hsub
          have hG0 := zero_of_hasDerivAt_zero_tendsto hGd hlim
          have hG0_eq : G 0 = -(M_lap (j + 1) 0 0 - L_lap (j + 1) 0 0 / ((j + 1 : ℕ) : ℝ) - M_lap j 0 0) := by
            dsimp only [G, M_lap, L_lap]
            simp only [antiPowExp_zero, Nat.factorial_zero, Nat.cast_one, zero_add, pow_one, mul_one]
            rw [Finset.sum_div, ← Finset.sum_sub_distrib]
            have h1 : ∑ i ∈ Finset.range (j + 1),
                (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) *
                  (1 - ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) * (-1 / ((i + 1 : ℕ) : ℝ)) =
                -∑ i ∈ Finset.range (j + 1),
                  ((-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) / ((i + 1 : ℕ) : ℝ) -
                   (-1 : ℝ) ^ i * (Nat.choose (j + 1) (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) / ((i + 1 : ℕ) : ℝ) / ((j + 1 : ℕ) : ℝ)) := by
              rw [← Finset.sum_neg_distrib]; refine Finset.sum_congr rfl (fun i _ => by ring)
            have h2 : ∑ i ∈ Finset.range j,
                (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) * (-1 / ((i + 1 : ℕ) : ℝ)) =
                -∑ i ∈ Finset.range j, (-1 : ℝ) ^ i * (Nat.choose j (i + 1) : ℝ) / ((i + 1 : ℕ) : ℝ) := by
              rw [← Finset.sum_neg_distrib]; refine Finset.sum_congr rfl (fun i _ => by ring)
            rw [h1, h2]; ring
          rw [hG0_eq] at hG0; linarith
        have hih := ih hj1
        change M_lap (j + 1) 0 0 = harmonic (j + 1)
        rw [harmonic_succ, ← hih]
        rw [L_lap_zero_eq_PiFun (Nat.succ_pos j) le_rfl] at hstep
        have hPi0 : PiFun (j + 1) 0 = 1 := by simp [PiFun]
        rw [hPi0, one_div] at hstep
        linarith
  · -- `q > 0`: direct from `L_lap + q * M_lap = 1`
    unfold bFun; rw [ite_eq_right (ne_of_gt hq_pos)]
    rw [L_lap_zero_eq_PiFun hk hq] at hL_add_M
    field_simp [ne_of_gt hq_pos]; linarith

lemma hasDerivAt_M_lap {k n : ℕ} {q : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (M_lap k n) (-M_lap k (n + 1) q) q := by
  unfold M_lap
  have hsum := V3.hasDerivAt_sum (Finset.range k)
    (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (Nat.factorial n : ℝ) /
      (x + ((i + 1 : ℕ) : ℝ)) ^ (n + 1))
    (f' := fun i x => -((-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * (Nat.factorial (n + 1) : ℝ) /
      (x + ((i + 1 : ℕ) : ℝ)) ^ (n + 2)))
    (x := q) (fun i _ => by
      have hne : q + ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      have hlin : HasDerivAt (fun x : ℝ => x + ((i + 1 : ℕ) : ℝ)) 1 q :=
        V3.hasDerivAt_add_const _ (hasDerivAt_id q)
      have hpow : HasDerivAt (fun x : ℝ => (x + ((i + 1 : ℕ) : ℝ)) ^ (n + 1))
          (((n + 1 : ℕ) : ℝ) * (q + ((i + 1 : ℕ) : ℝ)) ^ n) q := by
        convert hlin.pow (n + 1) using 1; simp
      convert V3.hasDerivAt_div_real (hasDerivAt_const q _) hpow (pow_ne_zero (n + 1) hne) using 1
      have hfac : (Nat.factorial (n + 1) : ℝ) = ((n + 1 : ℕ) : ℝ) * (Nat.factorial n : ℝ) := by
        exact_mod_cast Nat.factorial_succ n
      have hp1 : (q + ((i + 1 : ℕ) : ℝ)) ^ (n + 1) = (q + ((i + 1 : ℕ) : ℝ)) ^ n * (q + ((i + 1 : ℕ) : ℝ)) := pow_succ _ n
      have hp2 : (q + ((i + 1 : ℕ) : ℝ)) ^ (n + 2) = (q + ((i + 1 : ℕ) : ℝ)) ^ n * (q + ((i + 1 : ℕ) : ℝ)) ^ 2 := by
        rw [← pow_add]
      rw [hfac, hp1, hp2]
      field_simp [hne, pow_ne_zero n hne]; ring)
  simpa [Finset.sum_neg_distrib] using hsum

lemma hasDerivAt_L_lap {k n : ℕ} {q : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (L_lap k n) (-L_lap k (n + 1) q) q := by
  unfold L_lap
  have hsum := V3.hasDerivAt_sum (Finset.range k)
    (f := fun i x => (-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * (Nat.factorial n : ℝ) /
      (x + ((i + 1 : ℕ) : ℝ)) ^ (n + 1))
    (f' := fun i x => -((-1 : ℝ) ^ i * (Nat.choose k (i + 1) : ℝ) * ((i + 1 : ℕ) : ℝ) * (Nat.factorial (n + 1) : ℝ) /
      (x + ((i + 1 : ℕ) : ℝ)) ^ (n + 2)))
    (x := q) (fun i _ => by
      have hne : q + ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
      have hlin : HasDerivAt (fun x : ℝ => x + ((i + 1 : ℕ) : ℝ)) 1 q :=
        V3.hasDerivAt_add_const _ (hasDerivAt_id q)
      have hpow : HasDerivAt (fun x : ℝ => (x + ((i + 1 : ℕ) : ℝ)) ^ (n + 1))
          (((n + 1 : ℕ) : ℝ) * (q + ((i + 1 : ℕ) : ℝ)) ^ n) q := by
        convert hlin.pow (n + 1) using 1; simp
      convert V3.hasDerivAt_div_real (hasDerivAt_const q _) hpow (pow_ne_zero (n + 1) hne) using 1
      have hfac : (Nat.factorial (n + 1) : ℝ) = ((n + 1 : ℕ) : ℝ) * (Nat.factorial n : ℝ) := by
        exact_mod_cast Nat.factorial_succ n
      have hp1 : (q + ((i + 1 : ℕ) : ℝ)) ^ (n + 1) = (q + ((i + 1 : ℕ) : ℝ)) ^ n * (q + ((i + 1 : ℕ) : ℝ)) := pow_succ _ n
      have hp2 : (q + ((i + 1 : ℕ) : ℝ)) ^ (n + 2) = (q + ((i + 1 : ℕ) : ℝ)) ^ n * (q + ((i + 1 : ℕ) : ℝ)) ^ 2 := by
        rw [← pow_add]
      rw [hfac, hp1, hp2]
      field_simp [hne, pow_ne_zero n hne]; ring)
  simpa [Finset.sum_neg_distrib] using hsum

lemma hasDerivAt_J_lap {k n : ℕ} {q ω : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (fun x => J_lap k n x ω) (-J_lap k (n + 1) q ω) q := by
  unfold J_lap
  convert V3.hasDerivAt_add (hasDerivAt_L_lap hq) ((hasDerivAt_M_lap hq).const_mul ω) using 1
  ring

lemma M_lap_rec_L_lap (k n : ℕ) {q : ℝ} (hq : 0 ≤ q) :
    ((n + 1 : ℕ) : ℝ) * M_lap k n q - q * M_lap k (n + 1) q = L_lap k (n + 1) q := by
  unfold M_lap L_lap
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  have hne : q + ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt (by positivity)
  have hfac : (Nat.factorial (n + 1) : ℝ) = ((n + 1 : ℕ) : ℝ) * (Nat.factorial n : ℝ) := by
    exact_mod_cast Nat.factorial_succ n
  rw [hfac, show n + 1 + 1 = (n + 1) + 1 from rfl, pow_succ (q + ((i + 1 : ℕ) : ℝ)) (n + 1)]
  field_simp [hne, pow_ne_zero (n + 1) hne]; ring

/-- Smooth representation of `SOpen` on `[0, ∞)` and its exact first two derivatives! -/
def SOpenSmooth (k : ℕ) (q φ : ℝ) : ℝ :=
  (1 - φ) * (harmonic k - M_lap k 0 q) + q * M_lap k 0 q

lemma SOpenSmooth_eq {k : ℕ} (hk : 1 ≤ k) {q φ : ℝ} (hq : 0 ≤ q) :
    SOpenSmooth k q φ = SOpen k q φ := by
  unfold SOpenSmooth SOpen; rw [M_lap_zero_eq_bFun hk hq]

lemma SOpenSmooth_hasDerivAt_both {k : ℕ} {q φ : ℝ} (hq : 0 ≤ q) :
    HasDerivAt (fun x => SOpenSmooth k x φ) (J_lap k 1 q (1 - φ)) q ∧
    HasDerivAt (fun x => J_lap k 1 x (1 - φ)) (-J_lap k 2 q (1 - φ)) q := by
  refine ⟨?_, hasDerivAt_J_lap hq⟩
  unfold SOpenSmooth
  have h1 := (V3.hasDerivAt_const_sub (harmonic k) (hasDerivAt_M_lap (k := k) (n := 0) hq)).const_mul (1 - φ)
  have h2 := (hasDerivAt_id' q).mul (hasDerivAt_M_lap (k := k) (n := 0) hq)
  convert V3.hasDerivAt_add h1 h2 using 1
  have hrec := M_lap_rec_L_lap k 0 hq
  simp only [Nat.cast_one, one_mul, zero_add] at hrec ⊢
  unfold J_lap; linarith

/-- Helper: extend an identity valid on `(0, ∞)` to `0` via continuity at `0`. -/
lemma eq_at_zero_of_eq_on_pos {f g : ℝ → ℝ}
    (hf : ContinuousAt f 0) (hg : ContinuousAt g 0)
    (heq : ∀ q : ℝ, 0 < q → f q = g q) : f 0 = g 0 := by
  have h1 : Tendsto f (𝓝[>] 0) (𝓝 (f 0)) := hf.tendsto.mono_left nhdsWithin_le_nhds
  have h2 : Tendsto g (𝓝[>] 0) (𝓝 (g 0)) := hg.tendsto.mono_left nhdsWithin_le_nhds
  have hcongr : f =ᶠ[𝓝[>] 0] g :=
    Filter.eventuallyEq_iff_exists_mem.mpr ⟨Ioi 0, self_mem_nhdsWithin, fun x hx => heq x hx⟩
  exact tendsto_nhds_unique (h1.congr' hcongr) h2

/-- Exact closed forms for `L_lap k 1`, `L_lap k 2`, `L_lap k 3` on `q ≥ 0`. -/
lemma L_lap_one_eq {k : ℕ} (hk : 1 ≤ k) {q : ℝ} (hq : 0 ≤ q) :
    L_lap k 1 q = s1Fun k q * PiFun k q := by
  have hpos : ∀ x : ℝ, 0 < x → L_lap k 1 x = s1Fun k x * PiFun k x := by
    intro x hx
    have hev : L_lap k 0 =ᶠ[𝓝 x] PiFun k :=
      Filter.mem_of_superset (Ioi_mem_nhds hx) (fun y hy => L_lap_zero_eq_PiFun hk (le_of_lt hy))
    have d1 : HasDerivAt (L_lap k 0) (-L_lap k 1 x) x := hasDerivAt_L_lap (le_of_lt hx)
    have d2 : HasDerivAt (L_lap k 0) (-(s1Fun k x * PiFun k x)) x :=
      (hasDerivAt_PiFun (le_of_lt hx)).congr_of_eventuallyEq hev
    have hu := d1.unique d2
    linarith
  rcases eq_or_lt_of_le hq with rfl | hq_pos
  · exact eq_at_zero_of_eq_on_pos
      (hasDerivAt_L_lap (k := k) (n := 1) le_rfl).continuousAt
      ((hasDerivAt_s1Fun (k := k) le_rfl).continuousAt.mul (hasDerivAt_PiFun (k := k) le_rfl).continuousAt)
      hpos
  · exact hpos q hq_pos

lemma L_lap_two_eq {k : ℕ} (hk : 1 ≤ k) {q : ℝ} (hq : 0 ≤ q) :
    L_lap k 2 q = (s1Fun k q ^ 2 + s2Fun k q) * PiFun k q := by
  have hpos : ∀ x : ℝ, 0 < x → L_lap k 2 x = (s1Fun k x ^ 2 + s2Fun k x) * PiFun k x := by
    intro x hx
    have hev : L_lap k 1 =ᶠ[𝓝 x] (fun y => s1Fun k y * PiFun k y) :=
      Filter.mem_of_superset (Ioi_mem_nhds hx) (fun y hy => L_lap_one_eq hk (le_of_lt hy))
    have d1 : HasDerivAt (L_lap k 1) (-L_lap k 2 x) x := hasDerivAt_L_lap (le_of_lt hx)
    have d2 : HasDerivAt (fun y => s1Fun k y * PiFun k y)
        (-((s1Fun k x ^ 2 + s2Fun k x) * PiFun k x)) x := by
      convert (hasDerivAt_s1Fun (le_of_lt hx)).mul (hasDerivAt_PiFun (le_of_lt hx)) using 1
      ring
    have hu := d1.unique (d2.congr_of_eventuallyEq hev)
    linarith
  rcases eq_or_lt_of_le hq with rfl | hq_pos
  · exact eq_at_zero_of_eq_on_pos
      (hasDerivAt_L_lap (k := k) (n := 2) le_rfl).continuousAt
      ((((hasDerivAt_s1Fun (k := k) le_rfl).continuousAt.pow 2).add
        (hasDerivAt_s2Fun (k := k) le_rfl).continuousAt).mul
        (hasDerivAt_PiFun (k := k) le_rfl).continuousAt)
      hpos
  · exact hpos q hq_pos

lemma L_lap_three_eq {k : ℕ} (hk : 1 ≤ k) {q : ℝ} (hq : 0 ≤ q) :
    L_lap k 3 q = (s1Fun k q ^ 3 + 3 * s1Fun k q * s2Fun k q + 2 * s3Fun k q) * PiFun k q := by
  have hpos : ∀ x : ℝ, 0 < x →
      L_lap k 3 x = (s1Fun k x ^ 3 + 3 * s1Fun k x * s2Fun k x + 2 * s3Fun k x) * PiFun k x := by
    intro x hx
    have hev : L_lap k 2 =ᶠ[𝓝 x] (fun y => (s1Fun k y ^ 2 + s2Fun k y) * PiFun k y) :=
      Filter.mem_of_superset (Ioi_mem_nhds hx) (fun y hy => L_lap_two_eq hk (le_of_lt hy))
    have d1 : HasDerivAt (L_lap k 2) (-L_lap k 3 x) x := hasDerivAt_L_lap (le_of_lt hx)
    have ds1_2 : HasDerivAt (fun y => s1Fun k y ^ 2) (2 * s1Fun k x * (-s2Fun k x)) x := by
      convert (hasDerivAt_s1Fun (k := k) (le_of_lt hx)).pow 2 using 1; simp
    have dsum := V3.hasDerivAt_add ds1_2 (hasDerivAt_s2Fun (k := k) (le_of_lt hx))
    have d2 : HasDerivAt (fun y => (s1Fun k y ^ 2 + s2Fun k y) * PiFun k y)
        (-((s1Fun k x ^ 3 + 3 * s1Fun k x * s2Fun k x + 2 * s3Fun k x) * PiFun k x)) x := by
      convert dsum.mul (hasDerivAt_PiFun (k := k) (le_of_lt hx)) using 1
      ring
    have hu := d1.unique (d2.congr_of_eventuallyEq hev)
    linarith
  rcases eq_or_lt_of_le hq with rfl | hq_pos
  · have hc3_all : ∀ m : ℕ, ContinuousAt (s3Fun m) 0 := by
      intro m
      induction m with
      | zero =>
        have h0 : s3Fun 0 = fun _ => 0 := by ext x; simp [s3Fun]
        rw [h0]; exact continuousAt_const
      | succ r ihr =>
        have hsucc : s3Fun (r + 1) = fun x => s3Fun r x + ((((r + 1 : ℕ) : ℝ) + x) ^ 3)⁻¹ := by
          ext x; unfold s3Fun; rw [Finset.sum_range_succ]
        rw [hsucc]
        have hne : (((r + 1 : ℕ) : ℝ) + 0) ^ 3 ≠ 0 := by positivity
        exact ihr.add (((continuousAt_const.add continuousAt_id).pow 3).inv₀ hne)
    have hc3 : ContinuousAt (s3Fun k) 0 := hc3_all k
    exact eq_at_zero_of_eq_on_pos
      (hasDerivAt_L_lap (k := k) (n := 3) le_rfl).continuousAt
      ((((((hasDerivAt_s1Fun (k := k) le_rfl).continuousAt.pow 3).add
        ((continuousAt_const.mul (hasDerivAt_s1Fun (k := k) le_rfl).continuousAt).mul
          (hasDerivAt_s2Fun (k := k) le_rfl).continuousAt)).add
        (continuousAt_const.mul hc3)).mul
        (hasDerivAt_PiFun (k := k) le_rfl).continuousAt))
      hpos
  · exact hpos q hq_pos

/-- Exact Laplace curvature ratio `rho0Fun k q ω = -S_qq / S_q = J_2 / J_1` on `[0, ∞)`. -/
def rho0Fun (k : ℕ) (q ω : ℝ) : ℝ := J_lap k 2 q ω / J_lap k 1 q ω

lemma rho0Fun_antitone_q {k : ℕ} (hk : 1 ≤ k) {ω : ℝ} (hω : 0 ≤ ω) :
    AntitoneOn (fun q => rho0Fun k q ω) (Ici (0 : ℝ)) := by
  have hd : ∀ q ∈ Ici (0 : ℝ),
      HasDerivAt (fun x => rho0Fun k x ω)
        ((J_lap k 2 q ω ^ 2 - J_lap k 1 q ω * J_lap k 3 q ω) / J_lap k 1 q ω ^ 2) q := by
    intro q hq
    have hq0 : 0 ≤ q := Set.mem_Ici.mp hq
    have hJ1 : J_lap k 1 q ω ≠ 0 := ne_of_gt (J_lap_one_pos hk hq0 hω)
    unfold rho0Fun
    convert V3.hasDerivAt_div_real (hasDerivAt_J_lap (n := 2) hq0) (hasDerivAt_J_lap (n := 1) hq0) hJ1 using 1
    ring
  apply V3.antitoneOn_of_hasDerivAt_nonpos (convex_Ici 0)
    (fun q hq => (hd q hq).continuousAt.continuousWithinAt)
    (fun q hq => hd q (interior_subset hq))
  intro q hq
  have hq0 : 0 ≤ q := Set.mem_Ici.mp (interior_subset hq)
  have hcs := J_lap_cauchy_schwarz hk hq0 hω
  exact div_nonpos_of_nonpos_of_nonneg (by linarith) (sq_nonneg _)

/-- Linear-fractional monotonicity in `ω`: `rho0(q, ω) ≤ max (rho0(q, ω1)) (rho0(q, ω2))`. -/
lemma rho0Fun_le_endpoints_ω {k : ℕ} (hk : 1 ≤ k) {q ω1 ω2 ω : ℝ}
    (hq : 0 ≤ q) (hω1 : 0 ≤ ω1) (h1 : ω1 ≤ ω) (h2 : ω ≤ ω2) :
    rho0Fun k q ω ≤ max (rho0Fun k q ω1) (rho0Fun k q ω2) := by
  rcases eq_or_lt_of_le (le_trans h1 h2) with heq | hlt
  · have : ω = ω1 := le_antisymm (heq ▸ h2) h1
    rw [this]; exact le_max_left _ _
  · set θ := (ω - ω1) / (ω2 - ω1)
    have hba : 0 < ω2 - ω1 := sub_pos.mpr hlt
    have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr h1) (le_of_lt hba)
    have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (by linarith)
    have hω_eq : ω = (1 - θ) * ω1 + θ * ω2 := by simp only [θ]; field_simp [ne_of_gt hba]; ring
    have hJ1_1 : 0 < J_lap k 1 q ω1 := J_lap_one_pos hk hq hω1
    have hJ1_2 : 0 < J_lap k 1 q ω2 := J_lap_one_pos hk hq (le_trans hω1 (le_of_lt hlt))
    have hJ1 : 0 < J_lap k 1 q ω := J_lap_one_pos hk hq (le_trans hω1 h1)
    have hJ1_aff : J_lap k 1 q ω = (1 - θ) * J_lap k 1 q ω1 + θ * J_lap k 1 q ω2 := by
      unfold J_lap; rw [hω_eq]; ring
    have hJ2_aff : J_lap k 2 q ω = (1 - θ) * J_lap k 2 q ω1 + θ * J_lap k 2 q ω2 := by
      unfold J_lap; rw [hω_eq]; ring
    set M := max (rho0Fun k q ω1) (rho0Fun k q ω2)
    have hM1 : J_lap k 2 q ω1 ≤ M * J_lap k 1 q ω1 :=
      (div_le_iff₀ hJ1_1).mp (le_max_left _ _)
    have hM2 : J_lap k 2 q ω2 ≤ M * J_lap k 1 q ω2 :=
      (div_le_iff₀ hJ1_2).mp (le_max_right _ _)
    unfold rho0Fun
    rw [div_le_iff₀ hJ1, hJ1_aff, hJ2_aff]
    have ha := mul_le_mul_of_nonneg_left hM1 (sub_nonneg.mpr hθ1)
    have hb := mul_le_mul_of_nonneg_left hM2 hθ0
    linarith

/-- Exact `q = 0` formula for `rho0Fun k 0 ω`. -/
lemma rho0Fun_zero_eq {k : ℕ} (hk : 1 ≤ k) (ω : ℝ) :
    let E1 := harmonic k
    let E2 := (harmonic k ^ 2 + harmonic2 k) / 2
    let E3 := (harmonic k ^ 3 + 3 * harmonic k * harmonic2 k + 2 * harmonic3 k) / 6
    rho0Fun k 0 ω = (2 * E2 + 2 * ω * E3) / (E1 + ω * E2) := by
  intro E1 E2 E3
  have hPi0 : PiFun k 0 = 1 := by simp [PiFun]
  have hL1 : L_lap k 1 0 = E1 := by rw [L_lap_one_eq hk le_rfl, s1Fun_zero, hPi0, mul_one]
  have hL2 : L_lap k 2 0 = 2 * E2 := by
    rw [L_lap_two_eq hk le_rfl, s1Fun_zero, s2Fun_zero, hPi0, mul_one]; dsimp [E2]; ring
  have hL3 : L_lap k 3 0 = 6 * E3 := by
    rw [L_lap_three_eq hk le_rfl, s1Fun_zero, s2Fun_zero, s3Fun_zero, hPi0, mul_one]; dsimp [E3]; ring
  have hM1 : M_lap k 1 0 = E2 := by
    have h := M_lap_rec_L_lap k 1 le_rfl
    norm_num at h
    linarith
  have hM2 : M_lap k 2 0 = 2 * E3 := by
    have h := M_lap_rec_L_lap k 2 le_rfl
    norm_num at h
    linarith
  unfold rho0Fun J_lap
  rw [hL1, hL2, hM1, hM2]
  ring

/-- Exact `q > 0` formula `rho0Fun k q ω = N0 / D0` matching `check_opening_transfer.py`. -/
lemma rho0Fun_pos_eq {k : ℕ} (hk : 1 ≤ k) {q ω : ℝ} (hq : 0 < q) (hω : 0 ≤ ω) :
    let piV := PiFun k q
    let s1V := s1Fun k q
    let s2V := s2Fun k q
    let N0 := 2 * ω * (1 - piV - q * s1V * piV) + q ^ 2 * (q - ω) * (s1V ^ 2 + s2V) * piV
    let D0 := q * ω * (1 - piV) + q ^ 2 * (q - ω) * s1V * piV
    0 < D0 ∧ rho0Fun k q ω = N0 / D0 := by
  intro piV s1V s2V N0 D0
  have hq0 : 0 ≤ q := le_of_lt hq
  have hM0 : q * M_lap k 0 q = 1 - piV := by
    rw [M_lap_zero_eq_bFun hk hq0]; unfold bFun; rw [ite_eq_right (ne_of_gt hq)]
    exact mul_div_cancel₀ (1 - piV) (ne_of_gt hq)
  have hL1 : L_lap k 1 q = s1V * piV := L_lap_one_eq hk hq0
  have hL2 : L_lap k 2 q = (s1V ^ 2 + s2V) * piV := L_lap_two_eq hk hq0
  have hM1 : q ^ 2 * M_lap k 1 q = 1 - piV - q * s1V * piV := by
    have hr := M_lap_rec_L_lap k 0 hq0
    simp only [Nat.cast_one, one_mul, zero_add] at hr
    have hmul := congrArg (fun x => q * x) hr
    rw [hL1] at hmul
    have hring : q * (M_lap k 0 q - q * M_lap k 1 q) = q * M_lap k 0 q - q ^ 2 * M_lap k 1 q := by ring
    have hring2 : q * (s1V * piV) = q * s1V * piV := by ring
    linarith
  have hM2 : q ^ 3 * M_lap k 2 q = 2 * (1 - piV - q * s1V * piV) - q ^ 2 * (s1V ^ 2 + s2V) * piV := by
    have hr := M_lap_rec_L_lap k 1 hq0
    norm_num at hr
    have hmul := congrArg (fun x => q ^ 2 * x) hr
    rw [hL2] at hmul
    have hring : q ^ 2 * (2 * M_lap k 1 q - q * M_lap k 2 q) = 2 * (q ^ 2 * M_lap k 1 q) - q ^ 3 * M_lap k 2 q := by ring
    have hring2 : q ^ 2 * ((s1V ^ 2 + s2V) * piV) = q ^ 2 * (s1V ^ 2 + s2V) * piV := by ring
    linarith
  have hD0_eq : D0 = q ^ 3 * J_lap k 1 q ω := by
    unfold J_lap
    calc
      D0 = q ^ 3 * (s1V * piV) + q * ω * (1 - piV - q * s1V * piV) := by dsimp [D0]; ring
      _ = q ^ 3 * L_lap k 1 q + q * ω * (q ^ 2 * M_lap k 1 q) := by rw [hL1, hM1]
      _ = q ^ 3 * (L_lap k 1 q + ω * M_lap k 1 q) := by ring
  have hN0_eq : N0 = q ^ 3 * J_lap k 2 q ω := by
    unfold J_lap
    calc
      N0 = q ^ 3 * ((s1V ^ 2 + s2V) * piV) + ω * (2 * (1 - piV - q * s1V * piV) - q ^ 2 * (s1V ^ 2 + s2V) * piV) := by
        dsimp [N0]; ring
      _ = q ^ 3 * L_lap k 2 q + ω * (q ^ 3 * M_lap k 2 q) := by rw [hL2, hM2]
      _ = q ^ 3 * (L_lap k 2 q + ω * M_lap k 2 q) := by ring
  have hJ1_pos : 0 < J_lap k 1 q ω := J_lap_one_pos hk hq0 hω
  have hD0_pos : 0 < D0 := by rw [hD0_eq]; exact mul_pos (pow_pos hq 3) hJ1_pos
  refine ⟨hD0_pos, ?_⟩
  unfold rho0Fun
  rw [hN0_eq, hD0_eq]
  field_simp [ne_of_gt (pow_pos hq 3), ne_of_gt hJ1_pos]

/-- Exact derivative of `SOpen` at `q > 0` in `(b, b')` form matching `app-opening.tex` eq. (84). -/
lemma SOpenSmooth_deriv_pos {k : ℕ} (hk : 1 ≤ k) {q φ : ℝ} (hq : 0 < q) :
    let b := bFun k q
    let b' := (PiFun k q * s1Fun k q - b) / q
    J_lap k 1 q (1 - φ) = b + (q - 1) * b' + φ * b' := by
  intro b b'
  have hq0 : 0 ≤ q := le_of_lt hq
  have hM0 : M_lap k 0 q = b := M_lap_zero_eq_bFun hk hq0
  have hL1 : L_lap k 1 q = s1Fun k q * PiFun k q := L_lap_one_eq hk hq0
  have hrec := M_lap_rec_L_lap k 0 hq0
  simp only [Nat.cast_one, one_mul, zero_add] at hrec
  have hM1 : M_lap k 1 q = (b - s1Fun k q * PiFun k q) / q := by
    rw [hM0, hL1] at hrec; field_simp [ne_of_gt hq]; linarith
  unfold J_lap
  rw [hL1, hM1]
  dsimp only [b']
  field_simp [ne_of_gt hq]; ring

/-! ### Elementary Symmetric Upper Bound (`esymList`) for Peel-4 Product Tail -/

def esymList : List ℝ → ℕ → ℝ
  | [], 0 => 1
  | [], _ + 1 => 0
  | _ :: _, 0 => 1
  | x :: xs, m + 1 => esymList xs (m + 1) + x * esymList xs m

lemma esymList_nonneg {xs : List ℝ} (hxs : ∀ x ∈ xs, 0 ≤ x) : ∀ m : ℕ, 0 ≤ esymList xs m := by
  induction xs with
  | nil => intro m; cases m <;> simp [esymList]
  | cons x xs ih =>
    intro m
    have hx : 0 ≤ x := hxs x List.mem_cons_self
    have hxs' : ∀ y ∈ xs, 0 ≤ y := fun y hy => hxs y (List.mem_cons_of_mem x hy)
    cases m with
    | zero => simp [esymList]
    | succ k =>
      simp only [esymList]
      exact add_nonneg (ih hxs' (k + 1)) (mul_nonneg hx (ih hxs' k))

lemma esymList_eq_zero_of_gt : ∀ (xs : List ℝ) (m : ℕ), xs.length < m → esymList xs m = 0
  | [], 0, h => by simp at h
  | [], _ + 1, _ => rfl
  | _ :: _, 0, h => by simp at h
  | x :: xs, m + 1, h => by
    simp only [List.length_cons] at h
    simp only [esymList, esymList_eq_zero_of_gt xs (m + 1) (by omega),
      esymList_eq_zero_of_gt xs m (by omega), mul_zero, add_zero]

lemma esymList_zero (xs : List ℝ) : esymList xs 0 = 1 := by cases xs <;> rfl

lemma prod_one_add_list (xs : List ℝ) :
    (xs.map (fun x => 1 + x)).prod = ∑ m ∈ Finset.range (xs.length + 1), esymList xs m := by
  induction xs with
  | nil => simp [esymList]
  | cons x xs ih =>
    simp only [List.map_cons, List.prod_cons, List.length_cons, ih]
    conv_rhs => rw [Finset.sum_range_succ']
    simp only [esymList]
    rw [Finset.sum_add_distrib, ← Finset.mul_sum]
    have h1 : ∑ k ∈ Finset.range (xs.length + 1), esymList xs (k + 1) + 1 =
        ∑ m ∈ Finset.range (xs.length + 1), esymList xs m := by
      rw [Finset.sum_range_succ, esymList_eq_zero_of_gt xs (xs.length + 1) (Nat.lt_succ_self _), add_zero]
      conv_rhs => rw [Finset.sum_range_succ']
      rw [esymList_zero]
    linarith

lemma esymList_one (xs : List ℝ) : esymList xs 1 = xs.sum := by
  induction xs with
  | nil => simp [esymList]
  | cons x xs ih => simp [esymList, esymList_zero, ih]; ring

lemma esymList_two (xs : List ℝ) :
    esymList xs 2 = (xs.sum ^ 2 - (xs.map (· ^ 2)).sum) / 2 := by
  induction xs with
  | nil => simp [esymList]
  | cons x xs ih =>
    simp only [esymList, List.sum_cons, List.map_cons, ih, esymList_one]
    ring

lemma esymList_three (xs : List ℝ) :
    esymList xs 3 = (xs.sum ^ 3 - 3 * xs.sum * (xs.map (· ^ 2)).sum + 2 * (xs.map (· ^ 3)).sum) / 6 := by
  induction xs with
  | nil => simp [esymList]
  | cons x xs ih =>
    simp only [esymList, List.sum_cons, List.map_cons, ih, esymList_two]
    ring

lemma esymList_succ_mul_le {xs : List ℝ} (hxs : ∀ x ∈ xs, 0 ≤ x) :
    ∀ m : ℕ, ((m + 1 : ℕ) : ℝ) * esymList xs (m + 1) ≤ esymList xs m * esymList xs 1 := by
  induction xs with
  | nil => intro m; simp [esymList]
  | cons x xs ih =>
    intro m
    have hx : 0 ≤ x := hxs x List.mem_cons_self
    have hxs' : ∀ y ∈ xs, 0 ≤ y := fun y hy => hxs y (List.mem_cons_of_mem x hy)
    cases m with
    | zero => simp [esymList, esymList_zero]
    | succ k =>
      have h1 := ih hxs' (k + 1)
      have h2 := ih hxs' k
      have hnn := esymList_nonneg hxs' k
      have hem := esymList_nonneg hxs' (k + 1)
      simp only [esymList, esymList_zero]
      have hcast : ((k + 1 + 1 : ℕ) : ℝ) = ((k + 1 : ℕ) : ℝ) + 1 := by push_cast; ring
      have hmul2 : x * (((k + 1 : ℕ) : ℝ) * esymList xs (k + 1)) ≤ x * (esymList xs k * esymList xs 1) :=
        mul_le_mul_of_nonneg_left h2 hx
      have hsq : 0 ≤ x ^ 2 * esymList xs k := mul_nonneg (sq_nonneg x) hnn
      have hstep : ((k + 1 + 1 : ℕ) : ℝ) * (esymList xs (k + 2) + x * esymList xs (k + 1)) =
          ((k + 1 + 1 : ℕ) : ℝ) * esymList xs (k + 2) + x * (((k + 1 : ℕ) : ℝ) * esymList xs (k + 1)) +
            x * esymList xs (k + 1) := by rw [hcast]; ring
      have hrhs : (esymList xs (k + 1) + x * esymList xs k) * (esymList xs 1 + x * 1) =
          esymList xs (k + 1) * esymList xs 1 + x * (esymList xs k * esymList xs 1) +
            x * esymList xs (k + 1) + x ^ 2 * esymList xs k := by ring
      linarith

lemma esymList_tail_le {xs : List ℝ} (hxs : ∀ x ∈ xs, 0 ≤ x) :
    ∀ t : ℕ, esymList xs (t + 4) ≤ esymList xs 3 * (esymList xs 1 / 4) * (esymList xs 1 / 5) ^ t := by
  intro t
  induction t with
  | zero =>
    have h4 := esymList_succ_mul_le hxs 3
    norm_num at h4 ⊢
    linarith
  | succ r ih =>
    have hstep := esymList_succ_mul_le hxs (r + 4)
    have h5 : (5 : ℝ) ≤ ((r + 4 + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 5 ≤ r + 4 + 1)
    have hnn := esymList_nonneg hxs (r + 4 + 1)
    have he1_nn := esymList_nonneg hxs 1
    have h5mul : 5 * esymList xs (r + 4 + 1) ≤ esymList xs (r + 4) * esymList xs 1 :=
      le_trans (mul_le_mul_of_nonneg_right h5 hnn) hstep
    have hdiv : esymList xs (r + 4 + 1) ≤ esymList xs (r + 4) * (esymList xs 1 / 5) := by linarith
    have hmul := mul_le_mul_of_nonneg_right ih (div_nonneg he1_nn (by norm_num : (0 : ℝ) ≤ 5))
    rw [show r + 1 + 4 = r + 4 + 1 by omega, pow_succ]
    linarith

lemma prod_one_add_list_le_geom {xs : List ℝ} (hxs : ∀ x ∈ xs, 0 ≤ x)
    (hratio : esymList xs 1 / 5 < 1) :
    (xs.map (fun x => 1 + x)).prod ≤
      1 + esymList xs 1 + esymList xs 2 + esymList xs 3 +
        (esymList xs 3 * esymList xs 1 / 4) / (1 - esymList xs 1 / 5) := by
  rw [prod_one_add_list]
  set r := esymList xs 1 / 5
  have hr0 : 0 ≤ r := div_nonneg (esymList_nonneg hxs 1) (by norm_num)
  have h1mr : 0 < 1 - r := sub_pos.mpr hratio
  have hgeom : ∀ N : ℕ, ∑ t ∈ Finset.range N, r ^ t ≤ 1 / (1 - r) := by
    intro N
    have hmul : (1 - r) * ∑ t ∈ Finset.range N, r ^ t = 1 - r ^ N := by
      induction N with
      | zero => simp
      | succ k ih => rw [Finset.sum_range_succ, mul_add, ih, pow_succ]; ring
    have hrN : 0 ≤ r ^ N := pow_nonneg hr0 N
    exact (le_div_iff₀ h1mr).mpr (by linarith)
  have hpad : ∑ m ∈ Finset.range (xs.length + 1), esymList xs m ≤
      ∑ m ∈ Finset.range (xs.length + 4), esymList xs m := by
    refine Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono (by omega)) (fun i _ _ => esymList_nonneg hxs i)
  have hsplit : ∑ m ∈ Finset.range (xs.length + 4), esymList xs m =
      (1 + esymList xs 1 + esymList xs 2 + esymList xs 3) +
        ∑ t ∈ Finset.range xs.length, esymList xs (t + 4) := by
    rw [show xs.length + 4 = 4 + xs.length by omega, Finset.sum_range_add]
    have h4 : ∑ m ∈ Finset.range 4, esymList xs m = 1 + esymList xs 1 + esymList xs 2 + esymList xs 3 := by
      simp [Finset.sum_range_succ, esymList_zero]
    rw [h4]
    congr 1; refine Finset.sum_congr rfl (fun t _ => by congr 1; omega)
  have htail : ∑ t ∈ Finset.range xs.length, esymList xs (t + 4) ≤
      (esymList xs 3 * esymList xs 1 / 4) / (1 - r) := by
    have h1 : ∑ t ∈ Finset.range xs.length, esymList xs (t + 4) ≤
        ∑ t ∈ Finset.range xs.length, esymList xs 3 * (esymList xs 1 / 4) * r ^ t :=
      Finset.sum_le_sum (fun t _ => esymList_tail_le hxs t)
    rw [← Finset.mul_sum] at h1
    have hcoeff : 0 ≤ esymList xs 3 * (esymList xs 1 / 4) :=
      mul_nonneg (esymList_nonneg hxs 3) (div_nonneg (esymList_nonneg hxs 1) (by norm_num))
    have h2 := mul_le_mul_of_nonneg_left (hgeom xs.length) hcoeff
    have h3 : esymList xs 3 * (esymList xs 1 / 4) * (1 / (1 - r)) =
        (esymList xs 3 * esymList xs 1 / 4) / (1 - r) := by ring
    linarith
  linarith

end

/-! ### Computable Peel-4 Rational Enclosures & Guard 3 Checker (`OPEN-08`) -/

def tailPowerSumQ (a b e : ℕ) : ℚ :=
  ((List.range (b + 1 - a)).map (fun t => (1 : ℚ) / (((a + t : ℕ) : ℚ) ^ e))).sum

def peel4V53LoQ (k : ℕ) : ℚ :=
  let V53_16 := tailPowerSumQ 5 16 3
  (1 : ℚ) / 125 + (V53_16 - (1 : ℚ) / 125) * (harmonicQ k - harmonicQ 5) / (harmonicQ 16 - harmonicQ 5)

def peel4V53HiQ (k : ℕ) : ℚ :=
  let V53_10 := tailPowerSumQ 5 10 3
  min ((1 : ℚ) / 125 + (1 : ℚ) / 36 * (harmonicQ k - harmonicQ 5))
      (V53_10 + (1 : ℚ) / 100 * (harmonicQ k - harmonicQ 10))

def checkPeel4TailRank (k : ℕ) : Bool :=
  let V53 := tailPowerSumQ 5 k 3
  let V54 := tailPowerSumQ 5 k 4
  let V55 := tailPowerSumQ 5 k 5
  let V56 := tailPowerSumQ 5 k 6
  decide (peel4V53LoQ k ≤ V53) &&
  decide (V53 ≤ peel4V53HiQ k) &&
  decide (V3.Data.OpeningTransfer.peel4_v4_lo ≤ V54) &&
  decide (V54 ≤ V3.Data.OpeningTransfer.peel4_v4_hi) &&
  decide (V3.Data.OpeningTransfer.peel4_v5_lo ≤ V55) &&
  decide (V55 ≤ V3.Data.OpeningTransfer.peel4_v5_hi) &&
  decide (V56 ≤ V3.Data.OpeningTransfer.peel4_v6_hi) &&
  decide ((harmonicQ k - (25 : ℚ) / 12) * ((7 : ℚ) / 9) / 5 < 1)

def checkPeel4TailsAll : Bool :=
  V3.Data.OpeningTransfer.ranksOpen.all checkPeel4TailRank

theorem peel4_tails_all_ok : checkPeel4TailsAll = true := by decide +kernel

structure Peel4Brackets where
  PiLo : ℚ
  PiHi : ℚ
  S1Lo : ℚ
  S1Hi : ℚ
  S2Lo : ℚ
  S2Hi : ℚ
  deriving DecidableEq, Repr

def peel4BracketsQ (k : ℕ) (q : ℚ) : Peel4Brackets :=
  let e1 := harmonicQ k - (25 : ℚ) / 12
  let V5 := harmonic2Q k - (205 : ℚ) / 144
  let V53_lo := peel4V53LoQ k
  let V53_hi := peel4V53HiQ k
  let e2 := (e1 * e1 - V5) / 2
  let e3_lo := max 0 ((e1 * e1 * e1 - 3 * e1 * V5 + 2 * V53_lo) / 6)
  let e3_hi := (e1 * e1 * e1 - 3 * e1 * V5 + 2 * V53_hi) / 6
  let F4 := (1 + q) * (1 + q / 2) * (1 + q / 3) * (1 + q / 4)
  let P4_lo := 1 + e1 * q + e2 * q * q + e3_lo * q * q * q
  let P4_hi := 1 + e1 * q + e2 * q * q + e3_hi * q * q * q +
      (e3_hi * e1 * q * q * q * q / 4) / (1 - e1 * q / 5)
  let S1_4 := 1 / (1 + q) + 1 / (2 + q) + 1 / (3 + q) + 1 / (4 + q)
  let S2_4 := 1 / ((1 + q) * (1 + q)) + 1 / ((2 + q) * (2 + q)) +
              1 / ((3 + q) * (3 + q)) + 1 / ((4 + q) * (4 + q))
  let v4_lo := V3.Data.OpeningTransfer.peel4_v4_lo
  let v4_hi := V3.Data.OpeningTransfer.peel4_v4_hi
  let v5_lo := V3.Data.OpeningTransfer.peel4_v5_lo
  let v5_hi := V3.Data.OpeningTransfer.peel4_v5_hi
  let v6_hi := V3.Data.OpeningTransfer.peel4_v6_hi
  { PiLo := 1 / (F4 * P4_hi),
    PiHi := 1 / (F4 * P4_lo),
    S1Lo := S1_4 + e1 - q * V5 + q * q * V53_lo - q * q * q * v4_hi,
    S1Hi := S1_4 + e1 - q * V5 + q * q * V53_hi - q * q * q * v4_lo + q * q * q * q * v5_hi,
    S2Lo := S2_4 + V5 - 2 * q * V53_hi + 3 * q * q * v4_lo - 4 * q * q * q * v5_hi,
    S2Hi := S2_4 + V5 - 2 * q * V53_lo + 3 * q * q * v4_hi - 4 * q * q * q * v5_lo + 5 * q * q * q * q * v6_hi }

lemma list_sum_map_range_rat (n : ℕ) (f : ℕ → ℚ) :
    (((List.range n).map f).sum : ℝ) = ∑ t ∈ Finset.range n, (f t : ℝ) := by
  induction n with
  | zero => simp
  | succ m ih =>
    rw [List.range_succ, List.map_append, List.sum_append, List.map_singleton, List.sum_singleton,
      Rat.cast_add, ih, Finset.sum_range_succ]

lemma inv_add_alt4_lo {m q : ℝ} (hm : 0 < m) (hq : 0 ≤ q) :
    m⁻¹ - q * (m ^ 2)⁻¹ + q ^ 2 * (m ^ 3)⁻¹ - q ^ 3 * (m ^ 4)⁻¹ ≤ (m + q)⁻¹ := by
  have hmq : 0 < m + q := by linarith
  have hid : (m + q)⁻¹ - (m⁻¹ - q * (m ^ 2)⁻¹ + q ^ 2 * (m ^ 3)⁻¹ - q ^ 3 * (m ^ 4)⁻¹) =
      q ^ 4 / (m ^ 4 * (m + q)) := by field_simp [ne_of_gt hm, ne_of_gt hmq]; ring
  have hnn : 0 ≤ q ^ 4 / (m ^ 4 * (m + q)) := by positivity
  linarith

lemma inv_add_alt4_hi {m q : ℝ} (hm : 0 < m) (hq : 0 ≤ q) :
    (m + q)⁻¹ ≤ m⁻¹ - q * (m ^ 2)⁻¹ + q ^ 2 * (m ^ 3)⁻¹ - q ^ 3 * (m ^ 4)⁻¹ + q ^ 4 * (m ^ 5)⁻¹ := by
  have hmq : 0 < m + q := by linarith
  have hid : (m⁻¹ - q * (m ^ 2)⁻¹ + q ^ 2 * (m ^ 3)⁻¹ - q ^ 3 * (m ^ 4)⁻¹ + q ^ 4 * (m ^ 5)⁻¹) - (m + q)⁻¹ =
      q ^ 5 / (m ^ 5 * (m + q)) := by field_simp [ne_of_gt hm, ne_of_gt hmq]; ring
  have hnn : 0 ≤ q ^ 5 / (m ^ 5 * (m + q)) := by positivity
  linarith

lemma inv_add_sq_alt4_lo {m q : ℝ} (hm : 0 < m) (hq : 0 ≤ q) :
    (m ^ 2)⁻¹ - 2 * q * (m ^ 3)⁻¹ + 3 * q ^ 2 * (m ^ 4)⁻¹ - 4 * q ^ 3 * (m ^ 5)⁻¹ ≤ ((m + q) ^ 2)⁻¹ := by
  have hmq : 0 < m + q := by linarith
  have hid : ((m + q) ^ 2)⁻¹ - ((m ^ 2)⁻¹ - 2 * q * (m ^ 3)⁻¹ + 3 * q ^ 2 * (m ^ 4)⁻¹ - 4 * q ^ 3 * (m ^ 5)⁻¹) =
      q ^ 4 * (5 * m + 4 * q) / (m ^ 5 * (m + q) ^ 2) := by field_simp [ne_of_gt hm, ne_of_gt hmq]; ring
  have hnn : 0 ≤ q ^ 4 * (5 * m + 4 * q) / (m ^ 5 * (m + q) ^ 2) := by positivity
  linarith

lemma inv_add_sq_alt4_hi {m q : ℝ} (hm : 0 < m) (hq : 0 ≤ q) :
    ((m + q) ^ 2)⁻¹ ≤ (m ^ 2)⁻¹ - 2 * q * (m ^ 3)⁻¹ + 3 * q ^ 2 * (m ^ 4)⁻¹ - 4 * q ^ 3 * (m ^ 5)⁻¹ + 5 * q ^ 4 * (m ^ 6)⁻¹ := by
  have hmq : 0 < m + q := by linarith
  have hid : ((m ^ 2)⁻¹ - 2 * q * (m ^ 3)⁻¹ + 3 * q ^ 2 * (m ^ 4)⁻¹ - 4 * q ^ 3 * (m ^ 5)⁻¹ + 5 * q ^ 4 * (m ^ 6)⁻¹) -
      ((m + q) ^ 2)⁻¹ = q ^ 5 * (6 * m + 5 * q) / (m ^ 6 * (m + q) ^ 2) := by field_simp [ne_of_gt hm, ne_of_gt hmq]; ring
  have hnn : 0 ≤ q ^ 5 * (6 * m + 5 * q) / (m ^ 6 * (m + q) ^ 2) := by positivity
  linarith

private lemma peel4_tail_bounds {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16) :
    ((peel4V53LoQ k : ℚ) : ℝ) ≤ ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹ ∧
    ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹ ≤ ((peel4V53HiQ k : ℚ) : ℝ) ∧
    ((V3.Data.OpeningTransfer.peel4_v4_lo : ℚ) : ℝ) ≤ ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 4)⁻¹ ∧
    ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 4)⁻¹ ≤ ((V3.Data.OpeningTransfer.peel4_v4_hi : ℚ) : ℝ) ∧
    ((V3.Data.OpeningTransfer.peel4_v5_lo : ℚ) : ℝ) ≤ ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 5)⁻¹ ∧
    ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 5)⁻¹ ≤ ((V3.Data.OpeningTransfer.peel4_v5_hi : ℚ) : ℝ) ∧
    ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 6)⁻¹ ≤ ((V3.Data.OpeningTransfer.peel4_v6_hi : ℚ) : ℝ) ∧
    (harmonic k - 25 / 12) * (7 / 9) / 5 < 1 := by
  have htails : checkPeel4TailRank k = true := by
    have hall := peel4_tails_all_ok
    simp only [checkPeel4TailsAll, List.all_eq_true] at hall
    apply hall k
    simp only [V3.Data.OpeningTransfer.ranksOpen, List.mem_cons, List.not_mem_nil, or_false]
    omega
  simp only [checkPeel4TailRank, Bool.and_eq_true, decide_eq_true_eq] at htails
  rcases htails with ⟨⟨⟨⟨⟨⟨⟨hV53_lo, hV53_hi⟩, hV54_lo⟩, hV54_hi⟩, hV55_lo⟩, hV55_hi⟩, hV56_hi⟩, hratQ⟩
  have htailR : ∀ e : ℕ, ((tailPowerSumQ 5 k e : ℚ) : ℝ) =
      ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ e)⁻¹ := by
    intro e
    unfold tailPowerSumQ
    have hlen : k + 1 - 5 = k - 4 := by omega
    rw [hlen, list_sum_map_range_rat, Finset.sum_Ico_eq_sum_range]
    refine Finset.sum_congr rfl (fun t _ => ?_)
    have hidx : 5 + t = 4 + t + 1 := by omega
    rw [hidx]; push_cast; simp [one_div]
  refine ⟨by rw [← htailR 3]; exact_mod_cast hV53_lo,
    by rw [← htailR 3]; exact_mod_cast hV53_hi,
    by rw [← htailR 4]; exact_mod_cast hV54_lo,
    by rw [← htailR 4]; exact_mod_cast hV54_hi,
    by rw [← htailR 5]; exact_mod_cast hV55_lo,
    by rw [← htailR 5]; exact_mod_cast hV55_hi,
    by rw [← htailR 6]; exact_mod_cast hV56_hi, ?_⟩
  have : (((harmonicQ k - 25 / 12) * (7 / 9) / 5 : ℚ) : ℝ) < 1 := by exact_mod_cast hratQ
  simpa [harmonicQ_cast] using this

private lemma peel4_e1_V5_sums {k : ℕ} (hk4 : 4 ≤ k) :
    harmonic k - 25 / 12 = ∑ i ∈ Finset.Ico 4 k, (((i + 1 : ℕ) : ℝ))⁻¹ ∧
    harmonic2 k - 205 / 144 = ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 2)⁻¹ := by
  constructor
  · have h := Finset.sum_range_add_sum_Ico (fun i => (((i + 1 : ℕ) : ℝ))⁻¹) hk4
    have h4 : ∑ i ∈ Finset.range 4, (((i + 1 : ℕ) : ℝ))⁻¹ = 25 / 12 := by
      simp [Finset.sum_range_succ]; norm_num
    change (∑ i ∈ Finset.range 4, (((i + 1 : ℕ) : ℝ))⁻¹) + _ = harmonic k at h
    rw [h4] at h; linarith
  · have h := Finset.sum_range_add_sum_Ico (fun i => ((((i + 1 : ℕ) : ℝ)) ^ 2)⁻¹) hk4
    have h4 : ∑ i ∈ Finset.range 4, ((((i + 1 : ℕ) : ℝ)) ^ 2)⁻¹ = 205 / 144 := by
      simp [Finset.sum_range_succ]; norm_num
    change (∑ i ∈ Finset.range 4, ((((i + 1 : ℕ) : ℝ)) ^ 2)⁻¹) + _ = harmonic2 k at h
    rw [h4] at h; linarith

private lemma peel4Brackets_Pi_sound {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {q : ℚ} (hq0 : 0 ≤ q) (hq1 : q ≤ 7 / 9) :
    (((peel4BracketsQ k q).PiLo : ℚ) : ℝ) ≤ PiFun k (q : ℝ) ∧
    PiFun k (q : ℝ) ≤ (((peel4BracketsQ k q).PiHi : ℚ) : ℝ) := by
  obtain ⟨hV53_loR, hV53_hiR, _, _, _, _, _, h79⟩ := peel4_tail_bounds hk5 hk16
  have hk4 : 4 ≤ k := by omega
  obtain ⟨he1_sum, hV5_sum⟩ := peel4_e1_V5_sums hk4
  have hq0R : (0 : ℝ) ≤ (q : ℝ) := by exact_mod_cast hq0
  have hq1R : (q : ℝ) ≤ 7 / 9 := by
    have : (q : ℝ) ≤ ((7 / 9 : ℚ) : ℝ) := by exact_mod_cast hq1
    simpa using this
  set qR : ℝ := (q : ℝ)
  set e1R : ℝ := harmonic k - 25 / 12
  set V5R : ℝ := harmonic2 k - 205 / 144
  set V53R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹
  have he1_nn : 0 ≤ e1R := by rw [he1_sum]; exact Finset.sum_nonneg (fun i _ => by positivity)
  have hratR : e1R * qR / 5 < 1 := by
    have hle : e1R * qR / 5 ≤ e1R * (7 / 9) / 5 := by
      have := mul_le_mul_of_nonneg_left hq1R he1_nn; linarith
    exact lt_of_le_of_lt hle h79
  let xs : List ℝ := (List.range (k - 4)).map (fun t => qR / ((t + 5 : ℕ) : ℝ))
  have hxs_nn : ∀ x ∈ xs, 0 ≤ x := by
    intro x hx; simp only [xs, List.mem_map] at hx
    rcases hx with ⟨t, _, rfl⟩; positivity
  have hlist_sum : ∀ n (g : ℕ → ℝ), ((List.range n).map g).sum = ∑ t ∈ Finset.range n, g t := by
    intro n g; induction n with
    | zero => simp
    | succ m ih => rw [List.range_succ, List.map_append, List.sum_append, List.map_singleton, List.sum_singleton, ih, Finset.sum_range_succ]
  have hxs_sum : xs.sum = e1R * qR := by
    change ((List.range (k - 4)).map (fun t => qR / ((t + 5 : ℕ) : ℝ))).sum = e1R * qR
    rw [hlist_sum, he1_sum, Finset.sum_Ico_eq_sum_range, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun t _ => ?_)
    have : t + 5 = 4 + t + 1 := by omega
    rw [this]; ring
  have hxs_sq : (xs.map (· ^ 2)).sum = V5R * qR ^ 2 := by
    have hcomp : xs.map (· ^ 2) = (List.range (k - 4)).map (fun t => (qR / ((t + 5 : ℕ) : ℝ)) ^ 2) := by
      simp [xs, List.map_map, Function.comp_def]
    rw [hcomp, hlist_sum, hV5_sum, Finset.sum_Ico_eq_sum_range, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun t _ => ?_)
    have : t + 5 = 4 + t + 1 := by omega
    rw [this, div_pow]; ring
  have hxs_cb : (xs.map (· ^ 3)).sum = V53R * qR ^ 3 := by
    have hcomp : xs.map (· ^ 3) = (List.range (k - 4)).map (fun t => (qR / ((t + 5 : ℕ) : ℝ)) ^ 3) := by
      simp [xs, List.map_map, Function.comp_def]
    rw [hcomp, hlist_sum]
    dsimp only [V53R]
    rw [Finset.sum_Ico_eq_sum_range, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun t _ => ?_)
    have : t + 5 = 4 + t + 1 := by omega
    rw [this, div_pow]; ring
  have hxs_prod : (xs.map (fun x => 1 + x)).prod = ∏ i ∈ Finset.Ico 4 k, (1 + qR / ((i + 1 : ℕ) : ℝ)) := by
    have hlist : ∀ n (g : ℕ → ℝ), ((List.range n).map g).prod = ∏ t ∈ Finset.range n, g t := by
      intro n g; induction n with
      | zero => simp
      | succ m ih => rw [List.range_succ, List.map_append, List.prod_append, List.map_singleton, List.prod_singleton, ih, Finset.prod_range_succ]
    have hcomp : xs.map (fun x => 1 + x) = (List.range (k - 4)).map (fun t => 1 + qR / ((t + 5 : ℕ) : ℝ)) := by
      simp [xs, List.map_map, Function.comp_def]
    rw [hcomp, hlist, Finset.prod_Ico_eq_prod_range]
    refine Finset.prod_congr rfl (fun t _ => ?_)
    have : t + 5 = 4 + t + 1 := by omega
    rw [this]
  set e2R := (e1R ^ 2 - V5R) / 2
  set e3R := (e1R ^ 3 - 3 * e1R * V5R + 2 * V53R) / 6
  have hes1 : esymList xs 1 = e1R * qR := by rw [esymList_one, hxs_sum]
  have hes2 : esymList xs 2 = e2R * qR ^ 2 := by rw [esymList_two, hxs_sum, hxs_sq]; dsimp [e2R]; ring
  have hes3 : esymList xs 3 = e3R * qR ^ 3 := by rw [esymList_three, hxs_sum, hxs_sq, hxs_cb]; dsimp [e3R]; ring
  have hes3_nn : 0 ≤ esymList xs 3 := esymList_nonneg hxs_nn 3
  have hP4_lo_le : 1 + e1R * qR + e2R * qR ^ 2 +
      max 0 ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53LoQ k : ℚ) : ℝ)) / 6) * qR ^ 3 ≤
      ∏ i ∈ Finset.Ico 4 k, (1 + qR / ((i + 1 : ℕ) : ℝ)) := by
    rw [← hxs_prod, prod_one_add_list]
    have hsub : 1 + esymList xs 1 + esymList xs 2 + esymList xs 3 ≤
        ∑ m ∈ Finset.range (xs.length + 1), esymList xs m := by
      have hpad : ∑ m ∈ Finset.range (xs.length + 1), esymList xs m =
          ∑ m ∈ Finset.range (max (xs.length + 1) 4), esymList xs m :=
        Finset.sum_subset (Finset.range_mono (le_max_left (xs.length + 1) 4)) (fun m _ hm => by
          rw [Finset.mem_range] at hm
          exact esymList_eq_zero_of_gt xs m (by omega))
      rw [hpad]
      have h4 : 1 + esymList xs 1 + esymList xs 2 + esymList xs 3 = ∑ m ∈ Finset.range 4, esymList xs m := by
        simp [Finset.sum_range_succ, esymList_zero]
      rw [h4]
      exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono (le_max_right (xs.length + 1) 4))
        (fun m _ _ => esymList_nonneg hxs_nn m)
    rw [hes1, hes2, hes3] at hsub
    have he3_lo_le : max 0 ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53LoQ k : ℚ) : ℝ)) / 6) * qR ^ 3 ≤ e3R * qR ^ 3 := by
      rw [max_mul_of_nonneg _ _ (pow_nonneg hq0R 3), zero_mul]
      refine max_le (by rw [← hes3]; exact hes3_nn) ?_
      exact mul_le_mul_of_nonneg_right (by dsimp [e3R]; linarith only [hV53_loR]) (pow_nonneg hq0R 3)
    exact le_trans (add_le_add_right he3_lo_le _) hsub
  have hP4_le_hi : ∏ i ∈ Finset.Ico 4 k, (1 + qR / ((i + 1 : ℕ) : ℝ)) ≤
      1 + e1R * qR + e2R * qR ^ 2 +
        ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53HiQ k : ℚ) : ℝ)) / 6) * qR ^ 3 +
        (((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53HiQ k : ℚ) : ℝ)) / 6) * e1R * qR ^ 4 / 4) / (1 - e1R * qR / 5) := by
    rw [← hxs_prod]
    have hgeom := prod_one_add_list_le_geom hxs_nn (by rw [hes1]; exact hratR)
    rw [hes1, hes2, hes3] at hgeom
    set e3_hiR := (e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53HiQ k : ℚ) : ℝ)) / 6
    have he3_le : e3R * qR ^ 3 ≤ e3_hiR * qR ^ 3 :=
      mul_le_mul_of_nonneg_right (by dsimp [e3R, e3_hiR]; linarith only [hV53_hiR]) (pow_nonneg hq0R 3)
    have htail_le : (e3R * qR ^ 3 * (e1R * qR) / 4) / (1 - e1R * qR / 5) ≤
        (e3_hiR * e1R * qR ^ 4 / 4) / (1 - e1R * qR / 5) := by
      refine div_le_div_of_nonneg_right ?_ (sub_nonneg.mpr (le_of_lt hratR))
      have hmul := mul_le_mul_of_nonneg_right he3_le (mul_nonneg he1_nn hq0R)
      have h2 : e3_hiR * e1R * qR ^ 4 = (e3_hiR * qR ^ 3) * (e1R * qR) := by ring
      rw [h2]
      exact div_le_div_of_nonneg_right hmul (by norm_num)
    exact le_trans hgeom (add_le_add (add_le_add_right he3_le _) htail_le)
  have hPi_split : PiFun k qR =
      (((1 + qR) * (1 + qR / 2) * (1 + qR / 3) * (1 + qR / 4)) *
        ∏ i ∈ Finset.Ico 4 k, (1 + qR / ((i + 1 : ℕ) : ℝ)))⁻¹ := by
    unfold PiFun; congr 1
    rw [← Finset.prod_range_mul_prod_Ico _ hk4]
    congr 1; simp [Finset.prod_range_succ]; ring
  have hF4_pos : 0 < (1 + qR) * (1 + qR / 2) * (1 + qR / 3) * (1 + qR / 4) := by positivity
  have hP4_lo_pos : 0 < 1 + e1R * qR + e2R * qR ^ 2 +
      max 0 ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53LoQ k : ℚ) : ℝ)) / 6) * qR ^ 3 := by
    have he2_nn : 0 ≤ e2R * qR ^ 2 := by rw [← hes2]; exact esymList_nonneg hxs_nn 2
    have h3_nn : 0 ≤ max 0 ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53LoQ k : ℚ) : ℝ)) / 6) * qR ^ 3 :=
      mul_nonneg (le_max_left _ _) (pow_nonneg hq0R 3)
    have h1_nn : 0 ≤ e1R * qR := mul_nonneg he1_nn hq0R
    exact add_pos_of_pos_of_nonneg (add_pos_of_pos_of_nonneg (add_pos_of_pos_of_nonneg zero_lt_one h1_nn) he2_nn) h3_nn
  have hPiLo_eq : (((peel4BracketsQ k q).PiLo : ℚ) : ℝ) =
      (((1 + qR) * (1 + qR / 2) * (1 + qR / 3) * (1 + qR / 4)) *
        (1 + e1R * qR + e2R * qR ^ 2 +
          ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53HiQ k : ℚ) : ℝ)) / 6) * qR ^ 3 +
          (((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53HiQ k : ℚ) : ℝ)) / 6) * e1R * qR ^ 4 / 4) /
            (1 - e1R * qR / 5)))⁻¹ := by
    simp only [peel4BracketsQ, one_div]
    push_cast [harmonicQ_cast, harmonic2Q_cast]
    dsimp only [qR, e1R, V5R, e2R]; congr 1; ring
  have hPiHi_eq : (((peel4BracketsQ k q).PiHi : ℚ) : ℝ) =
      (((1 + qR) * (1 + qR / 2) * (1 + qR / 3) * (1 + qR / 4)) *
        (1 + e1R * qR + e2R * qR ^ 2 +
          max 0 ((e1R ^ 3 - 3 * e1R * V5R + 2 * ((peel4V53LoQ k : ℚ) : ℝ)) / 6) * qR ^ 3))⁻¹ := by
    simp only [peel4BracketsQ, one_div]
    push_cast [harmonicQ_cast, harmonic2Q_cast]
    dsimp only [qR, e1R, V5R, e2R]; congr 1; ring
  have hP4_pos : 0 < ∏ i ∈ Finset.Ico 4 k, (1 + qR / ((i + 1 : ℕ) : ℝ)) := lt_of_lt_of_le hP4_lo_pos hP4_lo_le
  exact ⟨by rw [hPiLo_eq, hPi_split]; exact inv_anti₀ (mul_pos hF4_pos hP4_pos) (mul_le_mul_of_nonneg_left hP4_le_hi (le_of_lt hF4_pos)),
    by rw [hPiHi_eq, hPi_split]; exact inv_anti₀ (mul_pos hF4_pos hP4_lo_pos) (mul_le_mul_of_nonneg_left hP4_lo_le (le_of_lt hF4_pos))⟩

private lemma peel4Brackets_S1_sound {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {q : ℚ} (hq0 : 0 ≤ q) :
    (((peel4BracketsQ k q).S1Lo : ℚ) : ℝ) ≤ s1Fun k (q : ℝ) ∧
    s1Fun k (q : ℝ) ≤ (((peel4BracketsQ k q).S1Hi : ℚ) : ℝ) := by
  obtain ⟨hV53_loR, hV53_hiR, hV54_loR, hV54_hiR, _, hV55_hiR, _, _⟩ := peel4_tail_bounds hk5 hk16
  have hk4 : 4 ≤ k := by omega
  obtain ⟨he1_sum, hV5_sum⟩ := peel4_e1_V5_sums hk4
  have hq0R : (0 : ℝ) ≤ (q : ℝ) := by exact_mod_cast hq0
  set qR : ℝ := (q : ℝ)
  set e1R : ℝ := harmonic k - 25 / 12
  set V5R : ℝ := harmonic2 k - 205 / 144
  set V53R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹
  set V54R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 4)⁻¹
  set V55R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 5)⁻¹
  have hS1_split : s1Fun k qR =
      (1 / (1 + qR) + 1 / (2 + qR) + 1 / (3 + qR) + 1 / (4 + qR)) +
        ∑ i ∈ Finset.Ico 4 k, (((i + 1 : ℕ) : ℝ) + qR)⁻¹ := by
    unfold s1Fun; rw [← Finset.sum_range_add_sum_Ico _ hk4]; congr 1
    simp [Finset.sum_range_succ, one_div]; ring
  have hS1_tail_lo : e1R - qR * V5R + qR ^ 2 * V53R - qR ^ 3 * V54R ≤
      ∑ i ∈ Finset.Ico 4 k, (((i + 1 : ℕ) : ℝ) + qR)⁻¹ := by
    rw [he1_sum, hV5_sum]
    dsimp only [V53R, V54R]
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
      ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
    exact Finset.sum_le_sum (fun i _ => inv_add_alt4_lo (by positivity) hq0R)
  have hS1_tail_hi : ∑ i ∈ Finset.Ico 4 k, (((i + 1 : ℕ) : ℝ) + qR)⁻¹ ≤
      e1R - qR * V5R + qR ^ 2 * V53R - qR ^ 3 * V54R + qR ^ 4 * V55R := by
    rw [he1_sum, hV5_sum]
    dsimp only [V53R, V54R, V55R]
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
      ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    exact Finset.sum_le_sum (fun i _ => inv_add_alt4_hi (by positivity) hq0R)
  constructor
  · rw [hS1_split]
    have hcast : (((peel4BracketsQ k q).S1Lo : ℚ) : ℝ) =
        (1 / (1 + qR) + 1 / (2 + qR) + 1 / (3 + qR) + 1 / (4 + qR)) +
          (e1R - qR * V5R + qR ^ 2 * ((peel4V53LoQ k : ℚ) : ℝ) -
            qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v4_hi : ℚ) : ℝ)) := by
      simp only [peel4BracketsQ]; push_cast [harmonicQ_cast, harmonic2Q_cast]
      dsimp only [qR, e1R, V5R]; ring
    rw [hcast]
    have h2 : qR ^ 2 * ((peel4V53LoQ k : ℚ) : ℝ) ≤ qR ^ 2 * V53R := mul_le_mul_of_nonneg_left hV53_loR (sq_nonneg qR)
    have h3 : qR ^ 3 * V54R ≤ qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v4_hi : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_left hV54_hiR (pow_nonneg hq0R 3)
    linarith only [hS1_tail_lo, h2, h3]
  · rw [hS1_split]
    have hcast : (((peel4BracketsQ k q).S1Hi : ℚ) : ℝ) =
        (1 / (1 + qR) + 1 / (2 + qR) + 1 / (3 + qR) + 1 / (4 + qR)) +
          (e1R - qR * V5R + qR ^ 2 * ((peel4V53HiQ k : ℚ) : ℝ) -
            qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v4_lo : ℚ) : ℝ) +
            qR ^ 4 * ((V3.Data.OpeningTransfer.peel4_v5_hi : ℚ) : ℝ)) := by
      simp only [peel4BracketsQ]; push_cast [harmonicQ_cast, harmonic2Q_cast]
      dsimp only [qR, e1R, V5R]; ring
    rw [hcast]
    have h2 : qR ^ 2 * V53R ≤ qR ^ 2 * ((peel4V53HiQ k : ℚ) : ℝ) := mul_le_mul_of_nonneg_left hV53_hiR (sq_nonneg qR)
    have h3 : qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v4_lo : ℚ) : ℝ) ≤ qR ^ 3 * V54R :=
      mul_le_mul_of_nonneg_left hV54_loR (pow_nonneg hq0R 3)
    have h4 : qR ^ 4 * V55R ≤ qR ^ 4 * ((V3.Data.OpeningTransfer.peel4_v5_hi : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_left hV55_hiR (pow_nonneg hq0R 4)
    linarith only [hS1_tail_hi, h2, h3, h4]

private lemma peel4Brackets_S2_sound {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {q : ℚ} (hq0 : 0 ≤ q) :
    (((peel4BracketsQ k q).S2Lo : ℚ) : ℝ) ≤ s2Fun k (q : ℝ) ∧
    s2Fun k (q : ℝ) ≤ (((peel4BracketsQ k q).S2Hi : ℚ) : ℝ) := by
  obtain ⟨hV53_loR, hV53_hiR, hV54_loR, hV54_hiR, hV55_loR, hV55_hiR, hV56_hiR, _⟩ := peel4_tail_bounds hk5 hk16
  have hk4 : 4 ≤ k := by omega
  obtain ⟨_, hV5_sum⟩ := peel4_e1_V5_sums hk4
  have hq0R : (0 : ℝ) ≤ (q : ℝ) := by exact_mod_cast hq0
  set qR : ℝ := (q : ℝ)
  set V5R : ℝ := harmonic2 k - 205 / 144
  set V53R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹
  set V54R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 4)⁻¹
  set V55R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 5)⁻¹
  set V56R : ℝ := ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 6)⁻¹
  have hS2_split : s2Fun k qR =
      (1 / (1 + qR) ^ 2 + 1 / (2 + qR) ^ 2 + 1 / (3 + qR) ^ 2 + 1 / (4 + qR) ^ 2) +
        ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ) + qR) ^ 2)⁻¹ := by
    unfold s2Fun; rw [← Finset.sum_range_add_sum_Ico _ hk4]; congr 1
    simp [Finset.sum_range_succ, one_div]; ring
  have hS2_tail_lo : V5R - 2 * qR * V53R + 3 * qR ^ 2 * V54R - 4 * qR ^ 3 * V55R ≤
      ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ) + qR) ^ 2)⁻¹ := by
    rw [hV5_sum]
    dsimp only [V53R, V54R, V55R]
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
      ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
    exact Finset.sum_le_sum (fun i _ => inv_add_sq_alt4_lo (by positivity) hq0R)
  have hS2_tail_hi : ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ) + qR) ^ 2)⁻¹ ≤
      V5R - 2 * qR * V53R + 3 * qR ^ 2 * V54R - 4 * qR ^ 3 * V55R + 5 * qR ^ 4 * V56R := by
    rw [hV5_sum]
    dsimp only [V53R, V54R, V55R, V56R]
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
      ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    exact Finset.sum_le_sum (fun i _ => inv_add_sq_alt4_hi (by positivity) hq0R)
  constructor
  · rw [hS2_split]
    have hcast : (((peel4BracketsQ k q).S2Lo : ℚ) : ℝ) =
        (1 / (1 + qR) ^ 2 + 1 / (2 + qR) ^ 2 + 1 / (3 + qR) ^ 2 + 1 / (4 + qR) ^ 2) +
          (V5R - 2 * qR * ((peel4V53HiQ k : ℚ) : ℝ) +
            3 * qR ^ 2 * ((V3.Data.OpeningTransfer.peel4_v4_lo : ℚ) : ℝ) -
            4 * qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v5_hi : ℚ) : ℝ)) := by
      simp only [peel4BracketsQ]; push_cast [harmonicQ_cast, harmonic2Q_cast]
      dsimp only [qR, V5R]; ring
    rw [hcast]
    have h1 : 2 * qR * V53R ≤ 2 * qR * ((peel4V53HiQ k : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_left hV53_hiR (mul_nonneg (by norm_num) hq0R)
    have h2 : 3 * qR ^ 2 * ((V3.Data.OpeningTransfer.peel4_v4_lo : ℚ) : ℝ) ≤ 3 * qR ^ 2 * V54R :=
      mul_le_mul_of_nonneg_left hV54_loR (mul_nonneg (by norm_num) (sq_nonneg qR))
    have h3 : 4 * qR ^ 3 * V55R ≤ 4 * qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v5_hi : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_left hV55_hiR (mul_nonneg (by norm_num) (pow_nonneg hq0R 3))
    linarith only [hS2_tail_lo, h1, h2, h3]
  · rw [hS2_split]
    have hcast : (((peel4BracketsQ k q).S2Hi : ℚ) : ℝ) =
        (1 / (1 + qR) ^ 2 + 1 / (2 + qR) ^ 2 + 1 / (3 + qR) ^ 2 + 1 / (4 + qR) ^ 2) +
          (V5R - 2 * qR * ((peel4V53LoQ k : ℚ) : ℝ) +
            3 * qR ^ 2 * ((V3.Data.OpeningTransfer.peel4_v4_hi : ℚ) : ℝ) -
            4 * qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v5_lo : ℚ) : ℝ) +
            5 * qR ^ 4 * ((V3.Data.OpeningTransfer.peel4_v6_hi : ℚ) : ℝ)) := by
      simp only [peel4BracketsQ]; push_cast [harmonicQ_cast, harmonic2Q_cast]
      dsimp only [qR, V5R]; ring
    rw [hcast]
    have h1 : 2 * qR * ((peel4V53LoQ k : ℚ) : ℝ) ≤ 2 * qR * V53R :=
      mul_le_mul_of_nonneg_left hV53_loR (mul_nonneg (by norm_num) hq0R)
    have h2 : 3 * qR ^ 2 * V54R ≤ 3 * qR ^ 2 * ((V3.Data.OpeningTransfer.peel4_v4_hi : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_left hV54_hiR (mul_nonneg (by norm_num) (sq_nonneg qR))
    have h3 : 4 * qR ^ 3 * ((V3.Data.OpeningTransfer.peel4_v5_lo : ℚ) : ℝ) ≤ 4 * qR ^ 3 * V55R :=
      mul_le_mul_of_nonneg_left hV55_loR (mul_nonneg (by norm_num) (pow_nonneg hq0R 3))
    have h4 : 5 * qR ^ 4 * V56R ≤ 5 * qR ^ 4 * ((V3.Data.OpeningTransfer.peel4_v6_hi : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_left hV56_hiR (mul_nonneg (by norm_num) (pow_nonneg hq0R 4))
    linarith only [hS2_tail_hi, h1, h2, h3, h4]

lemma peel4Brackets_sound {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {q : ℚ} (hq0 : 0 ≤ q) (hq1 : q ≤ 7 / 9) :
    let br := peel4BracketsQ k q
    ((br.PiLo : ℚ) : ℝ) ≤ PiFun k (q : ℝ) ∧ PiFun k (q : ℝ) ≤ ((br.PiHi : ℚ) : ℝ) ∧
    ((br.S1Lo : ℚ) : ℝ) ≤ s1Fun k (q : ℝ) ∧ s1Fun k (q : ℝ) ≤ ((br.S1Hi : ℚ) : ℝ) ∧
    ((br.S2Lo : ℚ) : ℝ) ≤ s2Fun k (q : ℝ) ∧ s2Fun k (q : ℝ) ≤ ((br.S2Hi : ℚ) : ℝ) := by
  obtain ⟨h1, h2⟩ := peel4Brackets_Pi_sound hk5 hk16 hq0 hq1
  obtain ⟨h3, h4⟩ := peel4Brackets_S1_sound hk5 hk16 hq0
  obtain ⟨h5, h6⟩ := peel4Brackets_S2_sound hk5 hk16 hq0
  exact ⟨h1, h2, h3, h4, h5, h6⟩

/-- Computable Peel-4 upper bound for `rho0(k, q, ω)` matching `check_opening_transfer.py` L1136–1160. -/
def rho0UbPeel4Q (k : ℕ) (q ω : ℚ) : Option ℚ :=
  if q = 0 then
    let Hk := harmonicQ k
    let H2k := harmonic2Q k
    let E1 := Hk
    let E2 := (Hk * Hk + H2k) / 2
    let H3_ub := (2035 : ℚ) / 1728 + peel4V53HiQ k
    let E3_ub := (Hk * Hk * Hk + 3 * Hk * H2k + 2 * H3_ub) / 6
    some ((2 * E2 + 2 * ω * E3_ub) / (E1 + ω * E2))
  else
    let br := peel4BracketsQ k q
    let S2_use := if ω ≤ q then br.S2Hi else br.S2Lo
    let evalN (piV s1V : ℚ) : ℚ :=
      2 * ω * (1 - piV - q * s1V * piV) + q * q * (q - ω) * (s1V * s1V + S2_use) * piV
    let evalD (piV s1V : ℚ) : ℚ :=
      q * ω * (1 - piV) + q * q * (q - ω) * s1V * piV
    let Nmax := max (max (evalN br.PiLo br.S1Lo) (evalN br.PiLo br.S1Hi))
                    (max (evalN br.PiHi br.S1Lo) (evalN br.PiHi br.S1Hi))
    let Dmin := min (min (evalD br.PiLo br.S1Lo) (evalD br.PiLo br.S1Hi))
                    (min (evalD br.PiHi br.S1Lo) (evalD br.PiHi br.S1Hi))
    if decide (0 < Dmin) && decide (0 ≤ br.S1Lo) && decide (0 ≤ br.PiLo) then
      some (Nmax / Dmin)
    else
      none

lemma rho0UbPeel4Q_sound {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {q ω r : ℚ} (hq0 : 0 ≤ q) (hq1 : q ≤ 7 / 9) (hω0 : 0 ≤ ω)
    (heq : rho0UbPeel4Q k q ω = some r) :
    rho0Fun k (q : ℝ) (ω : ℝ) ≤ (r : ℝ) := by
  have hk1 : 1 ≤ k := by omega
  have hω0R : (0 : ℝ) ≤ (ω : ℝ) := by exact_mod_cast hω0
  unfold rho0UbPeel4Q at heq
  by_cases hq_zero : q = 0
  · rw [ite_eq_left hq_zero] at heq
    subst hq_zero
    injection heq with hr
    subst hr
    rw [Rat.cast_zero, rho0Fun_zero_eq hk1]
    have hV53_le : ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹ ≤ ((peel4V53HiQ k : ℚ) : ℝ) := by
      have hall := peel4_tails_all_ok
      simp only [checkPeel4TailsAll, List.all_eq_true] at hall
      have hk_mem : k ∈ V3.Data.OpeningTransfer.ranksOpen := by
        simp only [V3.Data.OpeningTransfer.ranksOpen, List.mem_cons, List.not_mem_nil, or_false]; omega
      have hchk := hall k hk_mem
      simp only [checkPeel4TailRank, Bool.and_eq_true, decide_eq_true_eq] at hchk
      have htail : ((tailPowerSumQ 5 k 3 : ℚ) : ℝ) = ∑ i ∈ Finset.Ico 4 k, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹ := by
        unfold tailPowerSumQ
        rw [show k + 1 - 5 = k - 4 by omega, list_sum_map_range_rat, Finset.sum_Ico_eq_sum_range]
        refine Finset.sum_congr rfl (fun t _ => ?_)
        have : 5 + t = 4 + t + 1 := by omega
        rw [this]; push_cast; simp [one_div]
      rw [← htail]; exact_mod_cast hchk.1.1.1.1.1.1.2
    have hH3_le : harmonic3 k ≤ (2035 : ℝ) / 1728 + ((peel4V53HiQ k : ℚ) : ℝ) := by
      have h := Finset.sum_range_add_sum_Ico (fun i => ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹) (by omega : 4 ≤ k)
      have h4 : ∑ i ∈ Finset.range 4, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹ = 2035 / 1728 := by
        simp [Finset.sum_range_succ]; norm_num
      change (∑ i ∈ Finset.range 4, ((((i + 1 : ℕ) : ℝ)) ^ 3)⁻¹) + _ = harmonic3 k at h
      rw [h4] at h; linarith
    have hden_pos : 0 < harmonic k + (ω : ℝ) * ((harmonic k ^ 2 + harmonic2 k) / 2) := by
      have hH := harmonic_pos_of_ge_one hk1
      have hH2 : 0 ≤ harmonic2 k := Finset.sum_nonneg (fun i _ => by positivity)
      nlinarith
    push_cast [harmonicQ_cast, harmonic2Q_cast]
    have hsq : harmonic k * harmonic k = harmonic k ^ 2 := (sq _).symm
    rw [hsq]
    refine div_le_div_of_nonneg_right ?_ (le_of_lt hden_pos)
    have hE3 : (harmonic k ^ 3 + 3 * harmonic k * harmonic2 k + 2 * harmonic3 k) / 6 ≤
        (harmonic k ^ 2 * harmonic k + 3 * harmonic k * harmonic2 k +
          2 * (2035 / 1728 + ((peel4V53HiQ k : ℚ) : ℝ))) / 6 := by
      have hcub : harmonic k ^ 3 = harmonic k ^ 2 * harmonic k := by ring
      linarith
    have := mul_le_mul_of_nonneg_left hE3 (by linarith : (0 : ℝ) ≤ 2 * (ω : ℝ))
    linarith
  · rw [ite_eq_right hq_zero] at heq
    have hbr_sound := peel4Brackets_sound hk5 hk16 hq0 hq1
    dsimp only at hbr_sound
    generalize peel4BracketsQ k q = br at heq hbr_sound
    rcases hbr_sound with ⟨hPi_lo, hPi_hi, hS1_lo, hS1_hi, hS2_lo, hS2_hi⟩
    let S2_useQ : ℚ := if ω ≤ q then br.S2Hi else br.S2Lo
    let evalN : ℚ → ℚ → ℚ := fun piV s1V =>
      2 * ω * (1 - piV - q * s1V * piV) + q * q * (q - ω) * (s1V * s1V + S2_useQ) * piV
    let evalD : ℚ → ℚ → ℚ := fun piV s1V =>
      q * ω * (1 - piV) + q * q * (q - ω) * s1V * piV
    let Nmax : ℚ := max (max (evalN br.PiLo br.S1Lo) (evalN br.PiLo br.S1Hi))
                        (max (evalN br.PiHi br.S1Lo) (evalN br.PiHi br.S1Hi))
    let Dmin : ℚ := min (min (evalD br.PiLo br.S1Lo) (evalD br.PiLo br.S1Hi))
                        (min (evalD br.PiHi br.S1Lo) (evalD br.PiHi br.S1Hi))
    change (if decide (0 < Dmin) && decide (0 ≤ br.S1Lo) && decide (0 ≤ br.PiLo) then
              some (Nmax / Dmin) else none) = some r at heq
    by_cases hcond : (decide (0 < Dmin) && decide (0 ≤ br.S1Lo) && decide (0 ≤ br.PiLo)) = true
    · rw [ite_eq_left hcond] at heq
      injection heq with hr
      subst hr
      simp only [Bool.and_eq_true, decide_eq_true_eq] at hcond
      rcases hcond with ⟨⟨hDmin_pos, hS1_nn⟩, hPi_nn⟩
      have hq_pos : (0 : ℝ) < (q : ℝ) := by
        exact_mod_cast lt_of_le_of_ne hq0 (Ne.symm hq_zero)
      obtain ⟨hD0_pos, hrho_eq⟩ := rho0Fun_pos_eq hk1 hq_pos hω0R
      rw [hrho_eq]
      set qR : ℝ := (q : ℝ)
      set ωR : ℝ := (ω : ℝ)
      set piV := PiFun k qR
      set s1V := s1Fun k qR
      set s2V := s2Fun k qR
      set S2u : ℝ := (S2_useQ : ℝ)
      let fN : ℝ → ℝ → ℝ := fun pv sv =>
        2 * ωR * (1 - pv - qR * sv * pv) + qR ^ 2 * (qR - ωR) * (sv ^ 2 + S2u) * pv
      let fD : ℝ → ℝ → ℝ := fun pv sv =>
        qR * ωR * (1 - pv) + qR ^ 2 * (qR - ωR) * sv * pv
      -- Step 1: Bound `s2V` by `S2u` according to sign of `qR - ωR`
      have hN_s2 : 2 * ωR * (1 - piV - qR * s1V * piV) + qR ^ 2 * (qR - ωR) * (s1V ^ 2 + s2V) * piV ≤
          fN piV s1V := by
        dsimp only [fN]
        have hPi_pos : 0 < piV := PiFun_pos k (le_of_lt hq_pos)
        by_cases hωq : ω ≤ q
        · have hS2u : S2u = ((br.S2Hi : ℚ) : ℝ) := by simp [S2u, S2_useQ, hωq]
          rw [hS2u]
          have hdiff : 0 ≤ qR - ωR := sub_nonneg.mpr (by dsimp only [qR, ωR]; exact_mod_cast hωq)
          have := mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hS2_hi (le_of_lt hPi_pos))
            (mul_nonneg (sq_nonneg qR) hdiff)
          linarith
        · have hS2u : S2u = ((br.S2Lo : ℚ) : ℝ) := by simp [S2u, S2_useQ, hωq]
          rw [hS2u]
          have hdiff : qR - ωR ≤ 0 := sub_nonpos.mpr (by dsimp only [qR, ωR]; exact_mod_cast le_of_not_ge hωq)
          have h1 : qR ^ 2 * (qR - ωR) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (sq_nonneg qR) hdiff
          have := mul_le_mul_of_nonpos_left (mul_le_mul_of_nonneg_right hS2_lo (le_of_lt hPi_pos)) h1
          linarith
      -- Step 2: For any `pv ∈ [PiLo, PiHi]`, `fN pv s1V ≤ max (fN pv S1Lo) (fN pv S1Hi)`
      have hN_s1 : ∀ pv : ℝ, 0 ≤ pv → fN pv s1V ≤ max (fN pv (br.S1Lo : ℝ)) (fN pv (br.S1Hi : ℝ)) := by
        intro pv hpv
        by_cases hωq : ω ≤ q
        · -- Convex quadratic in `sv`: `a * sv^2 + b * sv + c` with `a ≥ 0`
          have hdiff : 0 ≤ qR - ωR := sub_nonneg.mpr (by dsimp only [qR, ωR]; exact_mod_cast hωq)
          have ha : 0 ≤ qR ^ 2 * (qR - ωR) * pv := by positivity
          rcases eq_or_lt_of_le (le_trans hS1_lo hS1_hi) with heq' | hlt
          · have : s1V = (br.S1Lo : ℝ) := le_antisymm (heq' ▸ hS1_hi) hS1_lo
            rw [this]; exact le_max_left _ _
          · set θ := (s1V - (br.S1Lo : ℝ)) / ((br.S1Hi : ℝ) - (br.S1Lo : ℝ))
            have hba : 0 < (br.S1Hi : ℝ) - (br.S1Lo : ℝ) := sub_pos.mpr hlt
            have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hS1_lo) (le_of_lt hba)
            have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (by linarith)
            have hs_eq : s1V = (1 - θ) * (br.S1Lo : ℝ) + θ * (br.S1Hi : ℝ) := by
              simp only [θ]; field_simp [ne_of_gt hba]; ring
            have hconv : fN pv s1V ≤ (1 - θ) * fN pv (br.S1Lo : ℝ) + θ * fN pv (br.S1Hi : ℝ) := by
              have hid : (1 - θ) * fN pv (br.S1Lo : ℝ) + θ * fN pv (br.S1Hi : ℝ) - fN pv s1V =
                  qR ^ 2 * (qR - ωR) * pv * θ * (1 - θ) * ((br.S1Hi : ℝ) - (br.S1Lo : ℝ)) ^ 2 := by
                dsimp only [fN]; rw [hs_eq]; ring
              have hnn : 0 ≤ qR ^ 2 * (qR - ωR) * pv * θ * (1 - θ) * ((br.S1Hi : ℝ) - (br.S1Lo : ℝ)) ^ 2 :=
                mul_nonneg (mul_nonneg (mul_nonneg ha hθ0) (sub_nonneg.mpr hθ1)) (sq_nonneg _)
              linarith
            have hM : (1 - θ) * fN pv (br.S1Lo : ℝ) + θ * fN pv (br.S1Hi : ℝ) ≤
                max (fN pv (br.S1Lo : ℝ)) (fN pv (br.S1Hi : ℝ)) := by
              have ha1 := mul_le_mul_of_nonneg_left (le_max_left (fN pv (br.S1Lo : ℝ)) (fN pv (br.S1Hi : ℝ))) (sub_nonneg.mpr hθ1)
              have ha2 := mul_le_mul_of_nonneg_left (le_max_right (fN pv (br.S1Lo : ℝ)) (fN pv (br.S1Hi : ℝ))) hθ0
              linarith
            exact le_trans hconv hM
        · -- Decreasing in `sv` when `qR < ωR` and `0 ≤ S1Lo ≤ s1V`
          have hdiff : qR - ωR ≤ 0 := sub_nonpos.mpr (by dsimp only [qR, ωR]; exact_mod_cast le_of_not_ge hωq)
          have hS1lo_nn : (0 : ℝ) ≤ (br.S1Lo : ℝ) := by exact_mod_cast hS1_nn
          have hsq : (br.S1Lo : ℝ) ^ 2 ≤ s1V ^ 2 := by
            rw [sq, sq]; exact mul_le_mul hS1_lo hS1_lo hS1lo_nn (le_trans hS1lo_nn hS1_lo)
          have h1 : fN pv s1V ≤ fN pv (br.S1Lo : ℝ) := by
            dsimp only [fN]
            have ht1 : 2 * ωR * qR * pv * (br.S1Lo : ℝ) ≤ 2 * ωR * qR * pv * s1V :=
              mul_le_mul_of_nonneg_left hS1_lo (by positivity)
            have ht2 : qR ^ 2 * (qR - ωR) * pv * s1V ^ 2 ≤ qR ^ 2 * (qR - ωR) * pv * (br.S1Lo : ℝ) ^ 2 :=
              mul_le_mul_of_nonpos_left hsq (mul_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos (sq_nonneg qR) hdiff) hpv)
            linarith
          exact le_trans h1 (le_max_left _ _)
      -- Step 3: `fN pv sv` is affine in `pv`, so bounded by endpoints `{PiLo, PiHi}`
      have haff_max : ∀ (g : ℝ → ℝ), (∃ a b : ℝ, ∀ x, g x = a + b * x) →
          ∀ x lo hi : ℝ, lo ≤ x → x ≤ hi → g x ≤ max (g lo) (g hi) := by
        intro g ⟨a, b, hg⟩ x lo hi h1 h2
        rw [hg x, hg lo, hg hi]
        rcases le_total 0 b with hb | hb
        · exact le_trans (by nlinarith) (le_max_right _ _)
        · exact le_trans (by nlinarith) (le_max_left _ _)
      have haff_min : ∀ (g : ℝ → ℝ), (∃ a b : ℝ, ∀ x, g x = a + b * x) →
          ∀ x lo hi : ℝ, lo ≤ x → x ≤ hi → min (g lo) (g hi) ≤ g x := by
        intro g ⟨a, b, hg⟩ x lo hi h1 h2
        rw [hg x, hg lo, hg hi]
        rcases le_total 0 b with hb | hb
        · exact le_trans (min_le_left _ _) (by nlinarith)
        · exact le_trans (min_le_right _ _) (by nlinarith)
      have hN_corner : fN piV s1V ≤
          max (max (fN (br.PiLo : ℝ) (br.S1Lo : ℝ)) (fN (br.PiLo : ℝ) (br.S1Hi : ℝ)))
              (max (fN (br.PiHi : ℝ) (br.S1Lo : ℝ)) (fN (br.PiHi : ℝ) (br.S1Hi : ℝ))) := by
        have h1 := hN_s1 piV (le_of_lt (PiFun_pos k (le_of_lt hq_pos)))
        have haff : ∀ sv : ℝ, fN piV sv ≤ max (fN (br.PiLo : ℝ) sv) (fN (br.PiHi : ℝ) sv) := fun sv =>
          haff_max (fun pv => fN pv sv)
            ⟨2 * ωR, -2 * ωR - 2 * ωR * qR * sv + qR ^ 2 * (qR - ωR) * (sv ^ 2 + S2u), fun pv => by dsimp [fN]; ring⟩
            piV (br.PiLo : ℝ) (br.PiHi : ℝ) hPi_lo hPi_hi
        have hL := haff (br.S1Lo : ℝ)
        have hR := haff (br.S1Hi : ℝ)
        exact le_trans h1 (max_le (le_trans hL (max_le (le_trans (le_max_left _ _) (le_max_left _ _))
          (le_trans (le_max_left _ _) (le_max_right _ _))))
          (le_trans hR (max_le (le_trans (le_max_right _ _) (le_max_left _ _))
          (le_trans (le_max_right _ _) (le_max_right _ _)))))
      have hD_corner :
          min (min (fD (br.PiLo : ℝ) (br.S1Lo : ℝ)) (fD (br.PiLo : ℝ) (br.S1Hi : ℝ)))
              (min (fD (br.PiHi : ℝ) (br.S1Lo : ℝ)) (fD (br.PiHi : ℝ) (br.S1Hi : ℝ))) ≤
          fD piV s1V := by
        have h1 : min (fD piV (br.S1Lo : ℝ)) (fD piV (br.S1Hi : ℝ)) ≤ fD piV s1V :=
          haff_min (fun sv => fD piV sv) ⟨qR * ωR * (1 - piV), qR ^ 2 * (qR - ωR) * piV, fun sv => by dsimp [fD]; ring⟩
            s1V (br.S1Lo : ℝ) (br.S1Hi : ℝ) hS1_lo hS1_hi
        have haff : ∀ sv : ℝ, min (fD (br.PiLo : ℝ) sv) (fD (br.PiHi : ℝ) sv) ≤ fD piV sv := fun sv =>
          haff_min (fun pv => fD pv sv) ⟨qR * ωR, -qR * ωR + qR ^ 2 * (qR - ωR) * sv, fun pv => by dsimp [fD]; ring⟩
            piV (br.PiLo : ℝ) (br.PiHi : ℝ) hPi_lo hPi_hi
        have hL := haff (br.S1Lo : ℝ)
        have hR := haff (br.S1Hi : ℝ)
        exact le_trans (le_min (le_trans (le_min (le_trans (min_le_left _ _) (min_le_left _ _))
          (le_trans (min_le_right _ _) (min_le_left _ _))) hL)
          (le_trans (le_min (le_trans (min_le_left _ _) (min_le_right _ _))
          (le_trans (min_le_right _ _) (min_le_right _ _))) hR)) h1
      -- Combine `N0 ≤ Nmax` and `0 < Dmin ≤ D0`
      have hN0_nn : 0 ≤ 2 * ωR * (1 - piV - qR * s1V * piV) + qR ^ 2 * (qR - ωR) * (s1V ^ 2 + s2V) * piV := by
        have hJ2_nn : 0 ≤ J_lap k 2 qR ωR := by
          have h := laplace_combo_nonneg hk1 (le_of_lt hq_pos) zero_le_one hω0R (a1 := 0) (a2 := 1) (a3 := 0)
            (fun t ht => by simp; exact sq_nonneg t)
          simpa [J_lap] using h
        have hN0_eq : 2 * ωR * (1 - piV - qR * s1V * piV) + qR ^ 2 * (qR - ωR) * (s1V ^ 2 + s2V) * piV =
            (rho0Fun k qR ωR) * (qR * ωR * (1 - piV) + qR ^ 2 * (qR - ωR) * s1V * piV) := by
          rw [hrho_eq, div_mul_cancel₀ _ (ne_of_gt hD0_pos)]
        rw [hN0_eq]
        exact mul_nonneg (div_nonneg hJ2_nn (le_of_lt (J_lap_one_pos hk1 (le_of_lt hq_pos) hω0R))) (le_of_lt hD0_pos)
      have hN_le_cast : 2 * ωR * (1 - piV - qR * s1V * piV) + qR ^ 2 * (qR - ωR) * (s1V ^ 2 + s2V) * piV ≤
          (Nmax : ℝ) := by
        have heq_fN : ∀ (a b : ℚ), (evalN a b : ℝ) = fN (a : ℝ) (b : ℝ) := fun a b => by
          dsimp only [evalN, fN, qR, ωR, S2u]; push_cast; ring
        simp only [Nmax, Rat.cast_max, heq_fN]
        exact le_trans hN_s2 hN_corner
      have hD_ge_cast : (Dmin : ℝ) ≤ qR * ωR * (1 - piV) + qR ^ 2 * (qR - ωR) * s1V * piV := by
        have heq_fD : ∀ (a b : ℚ), (evalD a b : ℝ) = fD (a : ℝ) (b : ℝ) := fun a b => by
          dsimp only [evalD, fD, qR, ωR]; push_cast; ring
        simp only [Dmin, Rat.cast_min, heq_fD]
        exact hD_corner
      have hDmin_posR : (0 : ℝ) < (Dmin : ℝ) := by exact_mod_cast hDmin_pos
      rw [Rat.cast_div]
      exact le_trans (div_le_div_of_nonneg_left hN0_nn hDmin_posR hD_ge_cast)
        (div_le_div_of_nonneg_right hN_le_cast (le_of_lt hDmin_posR))
    · rw [ite_eq_right hcond] at heq; simp at heq

/-- Computable Guard 3 substep checker for row `(k, d_fl, al, pa, pb, nsteps)`. -/
def checkGuard3Step (k : ℕ) (d_fl al qL qR : ℚ) : Bool :=
  let om1 : ℚ := 92 / 167
  let lamR : ℚ := 2 * al / (d_fl + al * qR)
  match rho0UbPeel4Q k qL om1, rho0UbPeel4Q k qL 1 with
  | some r1, some r2 => decide (max r1 r2 < lamR)
  | _, _ => false

def checkGuard3Row (k nsteps : ℕ) (d_fl al pa pb : ℚ) : Bool :=
  decide (0 < nsteps) &&
  (List.range nsteps).all (fun s =>
    let qL := pa + (pb - pa) * (s : ℚ) / (nsteps : ℚ)
    let qR := pa + (pb - pa) * ((s + 1 : ℕ) : ℚ) / (nsteps : ℚ)
    checkGuard3Step k d_fl al qL qR)

/-- **Guard 3 Soundness Theorem**: `checkGuard3Row = true` implies Möbius tangent of `SOpen` at `pc`
    bounds `SOpen` below across all `p ∈ [pa, pb]` and all `t ∈ [0, 15/167]` (`φ = 5 t`). -/
theorem guard3_SOpen_tangent_le {k nsteps : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {d_fl al pa pb pc : ℚ}
    (hd : 0 < d_fl) (hal : 0 ≤ al) (hpa0 : 0 ≤ pa) (hpac : pa < pc) (hcpb : pc < pb) (hpb1 : pb ≤ 7 / 9)
    (hchk : checkGuard3Row k nsteps d_fl al pa pb = true) :
    ∀ p : ℝ, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) →
    ∀ t : ℝ, 0 ≤ t → t ≤ 15 / 167 →
      let φ := 5 * t
      let b := bFun k (pc : ℝ)
      let b' := (PiFun k (pc : ℝ) * s1Fun k (pc : ℝ) - b) / (pc : ℝ)
      let η := (p - (pc : ℝ)) * ((d_fl : ℝ) + (al : ℝ) * (pc : ℝ)) / ((d_fl : ℝ) + (al : ℝ) * p)
      SOpen k (pc : ℝ) φ + (b + ((pc : ℝ) - 1) * b' + φ * b') * η ≤ SOpen k p φ := by
  have hk1 : 1 ≤ k := by omega
  have hdR : (0 : ℝ) < (d_fl : ℝ) := by exact_mod_cast hd
  have halR : (0 : ℝ) ≤ (al : ℝ) := by exact_mod_cast hal
  have hpa0R : (0 : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hpa0
  have hpcIoo : (pc : ℝ) ∈ Ioo (pa : ℝ) (pb : ℝ) := ⟨by exact_mod_cast hpac, by exact_mod_cast hcpb⟩
  have hpc_pos : (0 : ℝ) < (pc : ℝ) := lt_of_le_of_lt hpa0R hpcIoo.1
  simp only [checkGuard3Row, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true] at hchk
  rcases hchk with ⟨hn_pos, hsteps⟩
  intro p hp1 hp2 t ht0 ht1
  set φ := 5 * t
  set ω := 1 - φ
  have hω_lo : (92 / 167 : ℝ) ≤ ω := by dsimp [ω, φ]; linarith
  have hω_hi : ω ≤ 1 := by dsimp [ω, φ]; linarith
  have hω0 : 0 ≤ ω := le_trans (by norm_num) hω_lo
  have htan := mobius_tangent_le (f := fun x => SOpenSmooth k x φ)
    (f' := fun x => J_lap k 1 x ω) (f'' := fun x => -J_lap k 2 x ω)
    hdR halR hpa0R hpcIoo
    (fun x hx => (SOpenSmooth_hasDerivAt_both (k := k) (φ := φ) (le_trans hpa0R hx.1)).1.continuousAt.continuousWithinAt)
    (fun x hx => (SOpenSmooth_hasDerivAt_both (k := k) (φ := φ) (le_trans hpa0R (le_of_lt hx.1))).1)
    (fun x hx => (SOpenSmooth_hasDerivAt_both (k := k) (φ := φ) (le_trans hpa0R (le_of_lt hx.1))).2)
    (fun x hx => by
      -- Find which substep `s < nsteps` contains `x ∈ (pa, pb)`
      have hba : (0 : ℝ) < (pb : ℝ) - (pa : ℝ) := sub_pos.mpr (lt_trans hpcIoo.1 hpcIoo.2)
      have hnR : (0 : ℝ) < (nsteps : ℝ) := by exact_mod_cast hn_pos
      set u := (x - (pa : ℝ)) / ((pb : ℝ) - (pa : ℝ)) * (nsteps : ℝ)
      have hu0 : 0 ≤ u := by
        have : 0 ≤ (x - (pa : ℝ)) / ((pb : ℝ) - (pa : ℝ)) := div_nonneg (sub_nonneg.mpr (le_of_lt hx.1)) (le_of_lt hba)
        exact mul_nonneg this (le_of_lt hnR)
      have hu_lt : u < (nsteps : ℝ) := by
        have hlt1 : (x - (pa : ℝ)) / ((pb : ℝ) - (pa : ℝ)) < 1 := (div_lt_one hba).mpr (by linarith [hx.2])
        simpa [u] using mul_lt_mul_of_pos_right hlt1 hnR
      set s : ℕ := Nat.floor u
      have hs_lt : s < nsteps := (Nat.floor_lt hu0).mpr (by exact_mod_cast hu_lt)
      have hs_le_u : (s : ℝ) ≤ u := Nat.floor_le hu0
      have hu_lt_s1 : u < (s : ℝ) + 1 := Nat.lt_floor_add_one u
      set qL : ℚ := pa + (pb - pa) * (s : ℚ) / (nsteps : ℚ)
      set qR : ℚ := pa + (pb - pa) * ((s + 1 : ℕ) : ℚ) / (nsteps : ℚ)
      have hqL_le : (qL : ℝ) ≤ x := by
        dsimp only [qL]; push_cast
        have h1 : ((s : ℝ) / (nsteps : ℝ)) ≤ (x - (pa : ℝ)) / ((pb : ℝ) - (pa : ℝ)) := by
          rw [div_le_iff₀ hnR]; dsimp [u] at hs_le_u; linarith
        have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hba)
        rw [mul_div_cancel₀ _ (ne_of_gt hba)] at h2
        have h3 : ((pb : ℝ) - (pa : ℝ)) * ((s : ℝ) / (nsteps : ℝ)) = ((pb : ℝ) - (pa : ℝ)) * (s : ℝ) / (nsteps : ℝ) := by ring
        linarith
      have hx_le_qR : x ≤ (qR : ℝ) := by
        dsimp only [qR]; push_cast
        have h1 : (x - (pa : ℝ)) / ((pb : ℝ) - (pa : ℝ)) ≤ (((s : ℝ) + 1) / (nsteps : ℝ)) := by
          rw [le_div_iff₀ hnR]; dsimp [u] at hu_lt_s1; linarith
        have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hba)
        rw [mul_div_cancel₀ _ (ne_of_gt hba)] at h2
        have h3 : ((pb : ℝ) - (pa : ℝ)) * (((s : ℝ) + 1) / (nsteps : ℝ)) =
            ((pb : ℝ) - (pa : ℝ)) * ((s : ℝ) + 1) / (nsteps : ℝ) := by ring
        linarith
      have hqL0 : 0 ≤ qL := by
        dsimp only [qL]
        have hbaQ : 0 ≤ pb - pa := sub_nonneg.mpr (le_of_lt (lt_trans hpac hcpb))
        have hfrac : 0 ≤ (pb - pa) * (s : ℚ) / (nsteps : ℚ) := by positivity
        linarith
      have hqL1 : qL ≤ 7 / 9 := by
        have hqL_le_pb : qL ≤ pb := by
          dsimp only [qL]
          have hsn : (s : ℚ) ≤ (nsteps : ℚ) := by exact_mod_cast le_of_lt hs_lt
          have hbaQ : 0 ≤ pb - pa := sub_nonneg.mpr (le_of_lt (lt_trans hpac hcpb))
          have hnQ : (0 : ℚ) < (nsteps : ℚ) := by exact_mod_cast hn_pos
          have h1 : (pb - pa) * (s : ℚ) / (nsteps : ℚ) ≤ pb - pa := by
            rw [div_le_iff₀ hnQ]; exact mul_le_mul_of_nonneg_left hsn hbaQ
          linarith
        exact le_trans hqL_le_pb hpb1
      have hstep := hsteps s (List.mem_range.mpr hs_lt)
      change checkGuard3Step k d_fl al qL qR = true at hstep
      dsimp only [checkGuard3Step] at hstep
      cases h1 : rho0UbPeel4Q k qL (92 / 167) with
      | none => simp [h1] at hstep
      | some r1 =>
        cases h2 : rho0UbPeel4Q k qL 1 with
        | none => simp [h1, h2] at hstep
        | some r2 =>
          simp only [h1, h2, decide_eq_true_eq] at hstep
          have hr1 := rho0UbPeel4Q_sound hk5 hk16 hqL0 hqL1 (by norm_num) h1
          have hr2 := rho0UbPeel4Q_sound hk5 hk16 hqL0 hqL1 (by norm_num) h2
          have hx0 : 0 ≤ x := le_trans hpa0R (le_of_lt hx.1)
          have hqL0R : (0 : ℝ) ≤ (qL : ℝ) := by exact_mod_cast hqL0
          have hrho_le : rho0Fun k x ω ≤ max (r1 : ℝ) (r2 : ℝ) := by
            have ha := rho0Fun_antitone_q hk1 hω0 hqL0R hx0 hqL_le
            have hb := rho0Fun_le_endpoints_ω hk1 hqL0R (by norm_num) hω_lo hω_hi
            have hc : max (rho0Fun k (qL : ℝ) (92 / 167 : ℝ)) (rho0Fun k (qL : ℝ) 1) ≤ max (r1 : ℝ) (r2 : ℝ) := by
              refine max_le (le_trans ?_ (le_max_left _ _)) (le_trans ?_ (le_max_right _ _))
              · simpa using hr1
              · simpa using hr2
            exact le_trans ha (le_trans hb hc)
          have hlamR_gt : max (r1 : ℝ) (r2 : ℝ) < 2 * (al : ℝ) / ((d_fl : ℝ) + (al : ℝ) * (qR : ℝ)) := by
            have : ((max r1 r2 : ℚ) : ℝ) < ((2 * al / (d_fl + al * qR) : ℚ) : ℝ) := by exact_mod_cast hstep
            simpa [Rat.cast_max] using this
          have hlam_ge : 2 * (al : ℝ) / ((d_fl : ℝ) + (al : ℝ) * (qR : ℝ)) ≤
              2 * (al : ℝ) / ((d_fl : ℝ) + (al : ℝ) * x) :=
            div_le_div_of_nonneg_left (by linarith) (add_pos_of_pos_of_nonneg hdR (mul_nonneg halR hx0))
              (by have := mul_le_mul_of_nonneg_left hx_le_qR halR; linarith)
          have hrho_lt : rho0Fun k x ω < 2 * (al : ℝ) / ((d_fl : ℝ) + (al : ℝ) * x) :=
            lt_of_le_of_lt hrho_le (lt_of_lt_of_le hlamR_gt hlam_ge)
          have hJ1_pos : 0 < J_lap k 1 x ω := J_lap_one_pos hk1 hx0 hω0
          unfold rho0Fun at hrho_lt
          have hmul := (div_lt_iff₀ hJ1_pos).mp hrho_lt
          linarith)
    p ⟨hp1, hp2⟩
  rw [SOpenSmooth_eq hk1 (le_of_lt hpc_pos), SOpenSmooth_eq hk1 (le_trans hpa0R hp1)] at htan
  rw [SOpenSmooth_deriv_pos hk1 hpc_pos] at htan
  exact htan

/-! ## Section 7: Guard 4 — `t`-Convexity of `G_e(t)` & `W_p` Interval Enclosure (`OPEN-08`) -/

noncomputable section

/-- Reset coordinate constant `c = 14/5` and upper strip endpoint `T_1 = 15/167` (`h_1 = 3/25`). -/
def cRes : ℝ := 14 / 5
def h1Val : ℝ := 3 / 25
def T1Val : ℝ := 15 / 167

def hOfT (t : ℝ) : ℝ := t / (1 - cRes * t)
def tOfH (h : ℝ) : ℝ := h / (1 + cRes * h)

lemma one_sub_cRes_pos {t : ℝ} (ht1 : t ≤ T1Val) : 0 < 1 - cRes * t := by
  unfold cRes T1Val at *; linarith

lemma hOfT_zero : hOfT 0 = 0 := by simp [hOfT]

lemma hOfT_T1 : hOfT T1Val = h1Val := by unfold hOfT cRes T1Val h1Val; norm_num

lemma tOfH_zero : tOfH 0 = 0 := by simp [tOfH]

lemma tOfH_h1 : tOfH h1Val = T1Val := by unfold tOfH cRes T1Val h1Val; norm_num

lemma hOfT_mem_Icc {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ T1Val) :
    0 ≤ hOfT t ∧ hOfT t ≤ h1Val := by
  have hden : 0 < 1 - cRes * t := one_sub_cRes_pos ht1
  constructor
  · exact div_nonneg ht0 (le_of_lt hden)
  · unfold hOfT cRes T1Val h1Val at *
    rw [div_le_iff₀ hden]; linarith

lemma tOfH_mem_Icc {h : ℝ} (hh0 : 0 ≤ h) (hh1 : h ≤ h1Val) :
    0 ≤ tOfH h ∧ tOfH h ≤ T1Val := by
  have hden : 0 < 1 + cRes * h := by unfold cRes; linarith
  constructor
  · exact div_nonneg hh0 (le_of_lt hden)
  · unfold tOfH cRes T1Val h1Val at *
    rw [div_le_iff₀ hden]; linarith

lemma hOfT_tOfH {h : ℝ} (hh0 : 0 ≤ h) : hOfT (tOfH h) = h := by
  have hden : 1 + cRes * h ≠ 0 := ne_of_gt (by unfold cRes; linarith)
  unfold hOfT tOfH
  have hsub : 1 - cRes * (h / (1 + cRes * h)) = 1 / (1 + cRes * h) := by
    field_simp [hden]; ring
  rw [hsub, div_div_div_cancel_right₀ hden, div_one]

lemma one_add_cRes_hOfT {t : ℝ} (ht1 : t ≤ T1Val) :
    1 + cRes * hOfT t = (1 - cRes * t)⁻¹ := by
  have hden : 1 - cRes * t ≠ 0 := ne_of_gt (one_sub_cRes_pos ht1)
  unfold hOfT; field_simp [hden]; ring

lemma phi_reset_eq_five_tOfH {h : ℝ} (hh0 : 0 ≤ h) (hh1 : h ≤ h1Val) :
    phi_reset h = 5 * tOfH h := by
  unfold phi_reset tOfH cRes h1Val at *
  have hden1 : 0 < 5 + 14 * h := by linarith
  have hden2 : 0 < 1 + (14 / 5 : ℝ) * h := by linarith
  have hle1 : 25 * h / (5 + 14 * h) ≤ 1 / 2 + h := by
    rw [div_le_iff₀ hden1]; nlinarith
  have hle2 : 25 * h / (5 + 14 * h) ≤ 1 := by
    rw [div_le_one hden1]; linarith
  rw [min_eq_right hle1, min_eq_right hle2]
  field_simp [ne_of_gt hden1, ne_of_gt hden2]; ring

lemma hasDerivAt_hOfT {t : ℝ} (ht1 : t ≤ T1Val) :
    HasDerivAt hOfT ((1 + cRes * hOfT t) ^ 2) t := by
  have hden_pos : 0 < 1 - cRes * t := one_sub_cRes_pos ht1
  have hden_ne : 1 - cRes * t ≠ 0 := ne_of_gt hden_pos
  have hd1 : HasDerivAt (fun x : ℝ => 1 - cRes * x) (-cRes) t := by
    simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id t).const_mul cRes)
  change HasDerivAt (fun x : ℝ => x / (1 - cRes * x)) ((1 + cRes * hOfT t) ^ 2) t
  convert V3.hasDerivAt_div_real (hasDerivAt_id' t) hd1 hden_ne using 1
  rw [one_add_cRes_hOfT ht1]
  field_simp [hden_ne]; ring

/-- Chain rule for `t ↦ f (hOfT t) + a0 + a1 * t` on `[0, T1Val]`. -/
lemma t_comp_hasDerivAt2 {f f' f'' : ℝ → ℝ} {a0 a1 t : ℝ} (ht1 : t ≤ T1Val)
    (hf1 : HasDerivAt f (f' (hOfT t)) (hOfT t))
    (hf2 : HasDerivAt f' (f'' (hOfT t)) (hOfT t)) :
    HasDerivAt (fun x => f (hOfT x) + a0 + a1 * x)
      (f' (hOfT t) * (1 + cRes * hOfT t) ^ 2 + a1) t ∧
    HasDerivAt (fun x => f' (hOfT x) * (1 + cRes * hOfT x) ^ 2 + a1)
      ((1 + cRes * hOfT t) ^ 3 * (2 * cRes * f' (hOfT t) + (1 + cRes * hOfT t) * f'' (hOfT t))) t := by
  have hh := hasDerivAt_hOfT ht1
  have hF1 : HasDerivAt (fun x => f (hOfT x) + a0 + a1 * x)
      (f' (hOfT t) * (1 + cRes * hOfT t) ^ 2 + a1) t := by
    have hc : HasDerivAt (fun x => f (hOfT x)) (f' (hOfT t) * (1 + cRes * hOfT t) ^ 2) t :=
      hf1.comp t hh
    have hlin : HasDerivAt (fun x : ℝ => a1 * x) a1 t := by
      simpa using (hasDerivAt_id t).const_mul a1
    exact V3.hasDerivAt_add (V3.hasDerivAt_add_const a0 hc) hlin
  have hF2 : HasDerivAt (fun x => f' (hOfT x) * (1 + cRes * hOfT x) ^ 2 + a1)
      ((1 + cRes * hOfT t) ^ 3 * (2 * cRes * f' (hOfT t) + (1 + cRes * hOfT t) * f'' (hOfT t))) t := by
    have hc1 : HasDerivAt (fun x => f' (hOfT x)) (f'' (hOfT t) * (1 + cRes * hOfT t) ^ 2) t :=
      hf2.comp t hh
    have hc2 : HasDerivAt (fun x => (1 + cRes * hOfT x) ^ 2)
        (2 * (1 + cRes * hOfT t) * (cRes * (1 + cRes * hOfT t) ^ 2)) t := by
      have ha : HasDerivAt (fun x => 1 + cRes * hOfT x) (cRes * (1 + cRes * hOfT t) ^ 2) t :=
        V3.hasDerivAt_const_add 1 (hh.const_mul cRes)
      convert ha.pow 2 using 1; ring
    convert V3.hasDerivAt_add_const a1 (hc1.mul hc2) using 1
    ring
  exact ⟨hF1, hF2⟩

/-- Convexity + tangent lower bound in `t ∈ [0, T1Val]` from `2 c f' + (1 + c h) f'' ≥ 0` on `[0, h1Val]`. -/
lemma t_comp_tangent_pos {f f' f'' : ℝ → ℝ} {a0 a1 tStar : ℝ}
    (htStar : tStar ∈ Ioo 0 T1Val)
    (hf1 : ∀ h ∈ Icc 0 h1Val, HasDerivAt f (f' h) h)
    (hf2 : ∀ h ∈ Icc 0 h1Val, HasDerivAt f' (f'' h) h)
    (hW : ∀ h ∈ Icc 0 h1Val, 0 ≤ 2 * cRes * f' h + (1 + cRes * h) * f'' h)
    (h0 : 0 < (f (hOfT tStar) + a0 + a1 * tStar) -
        tStar * (f' (hOfT tStar) * (1 + cRes * hOfT tStar) ^ 2 + a1))
    (h1 : 0 < (f (hOfT tStar) + a0 + a1 * tStar) +
        (T1Val - tStar) * (f' (hOfT tStar) * (1 + cRes * hOfT tStar) ^ 2 + a1)) :
    ∀ t ∈ Icc 0 T1Val, 0 < f (hOfT t) + a0 + a1 * t := by
  let F : ℝ → ℝ := fun x => f (hOfT x) + a0 + a1 * x
  let F' : ℝ → ℝ := fun x => f' (hOfT x) * (1 + cRes * hOfT x) ^ 2 + a1
  let F'' : ℝ → ℝ := fun x =>
    (1 + cRes * hOfT x) ^ 3 * (2 * cRes * f' (hOfT x) + (1 + cRes * hOfT x) * f'' (hOfT x))
  have h12 : ∀ t ∈ Icc 0 T1Val, HasDerivAt F (F' t) t ∧ HasDerivAt F' (F'' t) t := fun t ht => by
    have hh := hOfT_mem_Icc ht.1 ht.2
    exact t_comp_hasDerivAt2 ht.2 (hf1 _ hh) (hf2 _ hh)
  have hmono : MonotoneOn F' (Ioo 0 T1Val) := by
    apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Ioo 0 T1Val)
      (fun t ht => (h12 t (Ioo_subset_Icc_self ht)).2.continuousAt.continuousWithinAt)
      (fun t ht => (h12 t (Ioo_subset_Icc_self (interior_subset ht))).2)
    intro t ht
    have htI : t ∈ Icc 0 T1Val := Ioo_subset_Icc_self (interior_subset ht)
    have hh := hOfT_mem_Icc htI.1 htI.2
    have h1c : 0 ≤ 1 + cRes * hOfT t := by unfold cRes; linarith [hh.1]
    exact mul_nonneg (pow_nonneg h1c 3) (hW _ hh)
  have htan := V3.tangent_le_of_hasDerivAt_monotoneOn htStar
    (fun t ht => (h12 t ht).1.continuousAt.continuousWithinAt)
    (fun t ht => (h12 t (Ioo_subset_Icc_self ht)).1) hmono
  intro t ht
  have hle := htan t ht
  have hT1_pos : (0 : ℝ) < T1Val := by unfold T1Val; norm_num
  have haff : F tStar + F' tStar * (t - tStar) =
      ((T1Val - t) / T1Val) * (F tStar - tStar * F' tStar) +
      (t / T1Val) * (F tStar + (T1Val - tStar) * F' tStar) := by
    field_simp [ne_of_gt hT1_pos]; ring
  have hpos_tan : 0 < F tStar + F' tStar * (t - tStar) := by
    rw [haff]
    rcases eq_or_lt_of_le ht.1 with rfl | ht_pos
    · simp only [sub_zero, div_self (ne_of_gt hT1_pos), one_mul, zero_div, zero_mul, add_zero]
      exact h0
    · have ha : 0 ≤ (T1Val - t) / T1Val * (F tStar - tStar * F' tStar) :=
        mul_nonneg (div_nonneg (sub_nonneg.mpr ht.2) (le_of_lt hT1_pos)) (le_of_lt h0)
      have hb : 0 < t / T1Val * (F tStar + (T1Val - tStar) * F' tStar) :=
        mul_pos (div_pos ht_pos hT1_pos) h1
      linarith
  exact lt_of_lt_of_le hpos_tan hle

/-- Origin CT0 (`pa = 0`): `t ↦ (1 - hOfT t) * (B - K) + a0 + a1 * t` is concave on `[0, T1Val]`,
    so endpoint positivity at `0` and `T1Val` implies positivity on `[0, T1Val]`. -/
lemma guard4_origin_CT0_pos {K B a0 a1 : ℝ} (hKB : K ≤ B)
    (h0 : 0 < (1 - hOfT 0) * (B - K) + a0 + a1 * 0)
    (h1 : 0 < (1 - hOfT T1Val) * (B - K) + a0 + a1 * T1Val) :
    ∀ t ∈ Icc 0 T1Val, 0 < (1 - hOfT t) * (B - K) + a0 + a1 * t := by
  let f : ℝ → ℝ := fun h => (1 - h) * (B - K)
  let F : ℝ → ℝ := fun t => f (hOfT t) + a0 + a1 * t
  let F' : ℝ → ℝ := fun t => (-(B - K)) * (1 + cRes * hOfT t) ^ 2 + a1
  let F'' : ℝ → ℝ := fun t => (1 + cRes * hOfT t) ^ 3 * (2 * cRes * (-(B - K)) + (1 + cRes * hOfT t) * 0)
  have hf1 : ∀ h : ℝ, HasDerivAt f (-(B - K)) h := fun h => by
    have h1' : HasDerivAt (fun x : ℝ => 1 - x) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    convert h1'.mul_const (B - K) using 1; ring
  have h12 : ∀ t ∈ Icc 0 T1Val, HasDerivAt F (F' t) t ∧ HasDerivAt F' (F'' t) t := fun t ht =>
    t_comp_hasDerivAt2 (f := f) (f' := fun _ => -(B - K)) (f'' := fun _ => 0) (a0 := a0) (a1 := a1)
      ht.2 (hf1 _) (hasDerivAt_const _ _)
  have hconc : ConcaveOn ℝ (Icc 0 T1Val) F := by
    apply V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 T1Val)
      (fun t ht => (h12 t ht).1.continuousAt.continuousWithinAt)
      (fun t ht => (h12 t (interior_subset ht)).1)
      (fun t ht => (h12 t (interior_subset ht)).2.continuousAt.continuousWithinAt)
      (fun t ht => (h12 t (interior_subset ht)).2)
    intro t ht
    have htI := interior_subset ht
    have hh := hOfT_mem_Icc htI.1 htI.2
    have h1c : 0 ≤ 1 + cRes * hOfT t := by unfold cRes; linarith [hh.1]
    have hc : 0 ≤ cRes := by unfold cRes; norm_num
    dsimp only [F'']
    have hneg : 2 * cRes * -(B - K) + (1 + cRes * hOfT t) * 0 ≤ 0 := by nlinarith
    exact mul_nonpos_of_nonneg_of_nonpos (pow_nonneg h1c 3) hneg
  intro t ht
  have hT1_pos : (0 : ℝ) < T1Val := by unfold T1Val; norm_num
  set θ := t / T1Val
  have hθ0 : 0 ≤ θ := div_nonneg ht.1 (le_of_lt hT1_pos)
  have hθ1 : θ ≤ 1 := (div_le_one hT1_pos).mpr ht.2
  have hcomb : (1 - θ) * 0 + θ * T1Val = t := by
    simp only [θ]; rw [mul_zero, zero_add, div_mul_cancel₀ _ (ne_of_gt hT1_pos)]
  have hle := hconc.2 (left_mem_Icc.mpr (le_of_lt hT1_pos)) (right_mem_Icc.mpr (le_of_lt hT1_pos))
    (sub_nonneg.mpr hθ1) hθ0 (by ring)
  simp only [smul_eq_mul] at hle
  rw [hcomb] at hle
  have hpos : 0 < (1 - θ) * F 0 + θ * F T1Val := by
    rcases eq_or_lt_of_le hθ0 with h0' | hpos'
    · rw [← h0']; simp; exact h0
    · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt h0)) (mul_pos hpos' h1)
  exact lt_of_lt_of_le hpos hle

/-! ### Exact `h`-Derivatives of `AcapGen` and `W(p, h)` Lower Bound (CT0) -/

def AcapDerivH (k : ℕ) (K d B M0 p h : ℝ) : ℝ :=
  let H := harmonic k
  let q := 1 + p * h * H
  let δ := p * h * H / q
  let δh := p * H / q ^ 2
  let D := d + p * (M0 - h * B + δ)
  let Dh := p * (-B + δh)
  let u := (1 - h) * (1 - 2 * h)
  let uh := 4 * h - 3
  (-(B - K)) - (δ + h * δh) - p * B ^ 2 * ((uh * D - u * Dh) / D ^ 2)

def gFunG4 (h y : ℝ) : ℝ :=
  2 * cRes * ((3 - 4 * h) - (1 - h) * (1 - 2 * h) * y) -
    4 * (1 + cRes * h) * (1 - (1 - h) * y) * (1 - (1 / 2 - h) * y)

def WFunG4 (k : ℕ) (K d B M0 p h : ℝ) : ℝ :=
  let H := harmonic k
  let lam := p * H
  let q := 1 + lam * h
  let δ := lam * h / q
  let δh := lam / q ^ 2
  let D := d + p * (M0 - h * B + δ)
  let Dh := p * (-B + δh)
  let y := -Dh / D
  let u := (1 - h) * (1 - 2 * h)
  (2 * cRes * (K - B) - 2 * cRes - 2 * (lam - cRes) / q ^ 3) +
    p * B ^ 2 * (gFunG4 h y / D - 2 * p * lam ^ 2 * (1 + cRes * h) * u / (q ^ 3 * D ^ 2))

lemma AcapGen_hasDerivAt_h_both {k : ℕ} {K d B M0 p h : ℝ}
    (hd : 0 < d) (hB : 0 < B) (hBM0 : B ≤ M0) (hp : 0 ≤ p)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) :
    let Ah := AcapDerivH k K d B M0 p h
    let Ahh := (WFunG4 k K d B M0 p h - 2 * cRes * Ah) / (1 + cRes * h)
    HasDerivAt (fun x => AcapGen K d B M0 (deltaP k p x) p x 1) Ah h ∧
    HasDerivAt (fun x => AcapDerivH k K d B M0 p x) Ahh h := by
  set H := harmonic k
  set lam := p * H
  have hH_nn : 0 ≤ H := harmonic_nonneg k
  have hlam_nn : 0 ≤ lam := mul_nonneg hp hH_nn
  have hq_pos : 0 < 1 + lam * h := by positivity
  have hq_ne : 1 + lam * h ≠ 0 := ne_of_gt hq_pos
  have h1c_pos : 0 < 1 + cRes * h := by unfold cRes; linarith
  have h1c_ne : 1 + cRes * h ≠ 0 := ne_of_gt h1c_pos
  set δ : ℝ → ℝ := fun x => lam * x / (1 + lam * x)
  set δ' : ℝ → ℝ := fun x => lam / (1 + lam * x) ^ 2
  set δ'' : ℝ → ℝ := fun x => -(2 * lam ^ 2 / (1 + lam * x) ^ 3)
  set D : ℝ → ℝ := fun x => d + p * (M0 - x * B + δ x)
  set D' : ℝ → ℝ := fun x => p * (-B + δ' x)
  set D'' : ℝ → ℝ := fun x => p * δ'' x
  set u : ℝ → ℝ := fun x => (1 - x) * (1 - 2 * x)
  set u' : ℝ → ℝ := fun x => 4 * x - 3
  have hδ_nn : 0 ≤ δ h := by dsimp [δ]; positivity
  have hD_pos : 0 < D h := by
    dsimp [D]
    have h1 : 0 ≤ M0 - h * B := by
      have : h * B ≤ B := mul_le_of_le_one_left (le_of_lt hB) (by linarith)
      linarith
    have h2 : 0 ≤ p * (M0 - h * B + δ h) := mul_nonneg hp (add_nonneg h1 hδ_nn)
    linarith
  have hD_ne : D h ≠ 0 := ne_of_gt hD_pos
  have hq_d : HasDerivAt (fun x : ℝ => 1 + lam * x) lam h := by
    simpa using V3.hasDerivAt_const_add 1 (by simpa using (hasDerivAt_id h).const_mul lam)
  have hδ_d : HasDerivAt δ (δ' h) h := by
    have hnum : HasDerivAt (fun x : ℝ => lam * x) lam h := by
      simpa using (hasDerivAt_id h).const_mul lam
    convert V3.hasDerivAt_div_real hnum hq_d hq_ne using 1
    dsimp [δ']; field_simp [hq_ne]; ring
  have hδ'_d : HasDerivAt δ' (δ'' h) h := by
    have hq2 : HasDerivAt (fun x : ℝ => (1 + lam * x) ^ 2) (2 * (1 + lam * h) * lam) h := by
      convert hq_d.pow 2 using 1; ring
    convert V3.hasDerivAt_div_real (hasDerivAt_const h lam) hq2 (pow_ne_zero 2 hq_ne) using 1
    dsimp [δ'']; field_simp [hq_ne]; ring
  have hD_d : HasDerivAt D (D' h) h := by
    have h1 : HasDerivAt (fun x : ℝ => M0 - x * B) (-B) h := by
      simpa using V3.hasDerivAt_const_sub M0 (by simpa using (hasDerivAt_id h).mul_const B)
    exact V3.hasDerivAt_const_add d ((V3.hasDerivAt_add h1 hδ_d).const_mul p)
  have hD'_d : HasDerivAt D' (D'' h) h := (V3.hasDerivAt_const_add (-B) hδ'_d).const_mul p
  have hu_d : HasDerivAt u (u' h) h := by
    have h1 : HasDerivAt (fun x : ℝ => 1 - x) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h2 : HasDerivAt (fun x : ℝ => 1 - 2 * x) (-2) h := by
      simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id h).const_mul (2 : ℝ))
    convert h1.mul h2 using 1; dsimp [u']; ring
  have hu'_d : HasDerivAt u' 4 h :=
    V3.hasDerivAt_sub_const 3 (by simpa using (hasDerivAt_id h).const_mul (4 : ℝ))
  have hAeq : (fun x => AcapGen K d B M0 (deltaP k p x) p x 1) =
      (fun x => (1 - x) * (B - K) - x * δ x - p * B ^ 2 * (u x / D x)) := by
    funext x; unfold AcapGen deltaP; dsimp [δ, D, u, lam, H]
    have h1 : (M0 - B + p * x * harmonic k / (1 + p * x * harmonic k)) / 1 + (1 - x) * B =
        M0 - x * B + p * harmonic k * x / (1 + p * harmonic k * x) := by ring
    have h2 : p * x * harmonic k / (1 + p * x * harmonic k) = p * harmonic k * x / (1 + p * harmonic k * x) := by ring
    rw [h1, h2]; ring
  have hAh_eq : (fun x => AcapDerivH k K d B M0 p x) =
      (fun x => -(B - K) - (δ x + x * δ' x) - p * B ^ 2 * ((u' x * D x - u x * D' x) / (D x) ^ 2)) := by
    funext x; unfold AcapDerivH; dsimp only [δ, δ', D, D', u, u', lam, H]
    have h1 : p * x * harmonic k = p * harmonic k * x := by ring
    rw [h1]
  have hA1 : HasDerivAt (fun x => AcapGen K d B M0 (deltaP k p x) p x 1) (AcapDerivH k K d B M0 p h) h := by
    rw [hAeq]
    have hlin : HasDerivAt (fun x : ℝ => (1 - x) * (B - K)) (-(B - K)) h := by
      have ha : HasDerivAt (fun x : ℝ => 1 - x) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      convert ha.mul_const (B - K) using 1; ring
    have hxδ : HasDerivAt (fun x => x * δ x) (δ h + h * δ' h) h := by
      convert (hasDerivAt_id' h).mul hδ_d using 1; ring
    have huD := (V3.hasDerivAt_div_real hu_d hD_d hD_ne).const_mul (p * B ^ 2)
    have htot := V3.hasDerivAt_sub (V3.hasDerivAt_sub hlin hxδ) huD
    rw [congrFun hAh_eq h]; exact htot
  have hA2 : HasDerivAt (fun x => AcapDerivH k K d B M0 p x)
      ((WFunG4 k K d B M0 p h - 2 * cRes * AcapDerivH k K d B M0 p h) / (1 + cRes * h)) h := by
    rw [hAh_eq]
    have h1 : HasDerivAt (fun x => -(B - K) - (δ x + x * δ' x)) (-(2 * δ' h + h * δ'' h)) h := by
      have ha := V3.hasDerivAt_add hδ_d ((hasDerivAt_id' h).mul hδ'_d)
      convert V3.hasDerivAt_const_sub (-(B - K)) ha using 1; ring
    have hnum := V3.hasDerivAt_sub (hu'_d.mul hD_d) (hu_d.mul hD'_d)
    have hden : HasDerivAt (fun x => (D x) ^ 2) (2 * D h * D' h) h := by
      convert hD_d.pow 2 using 1; ring
    have hq2 := (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hD_ne)).const_mul (p * B ^ 2)
    convert V3.hasDerivAt_sub h1 hq2 using 1
    -- Verify `(1 + c h) * A_hh + 2 c * A_h = WFunG4`!
    rw [div_eq_iff h1c_ne, congrFun hAh_eq h]
    set q := 1 + lam * h
    have hpart1 : (-(2 * δ' h + h * δ'' h)) * (1 + cRes * h) +
        2 * cRes * (-(B - K) - (δ h + h * δ' h)) =
        2 * cRes * (K - B) - 2 * cRes - 2 * (lam - cRes) / q ^ 3 := by
      dsimp only [δ, δ', δ'', q]; field_simp [hq_ne]; ring
    have hpart2 :
        (-(((4 * D h + u' h * D' h - (u' h * D' h + u h * D'' h)) * (D h) ^ 2 -
            (u' h * D h - u h * D' h) * (2 * D h * D' h)) / ((D h) ^ 2) ^ 2)) * (1 + cRes * h) +
        2 * cRes * (-((u' h * D h - u h * D' h) / (D h) ^ 2)) =
        gFunG4 h (-D' h / D h) / D h - 2 * p * lam ^ 2 * (1 + cRes * h) * u h / (q ^ 3 * (D h) ^ 2) := by
      have hD''_eq : D'' h = -(2 * p * lam ^ 2 / q ^ 3) := by dsimp [D'', δ'', q]; ring
      rw [hD''_eq]
      generalize hDv : D h = Dv at hD_ne ⊢
      generalize hD'v : D' h = D'v
      unfold gFunG4; dsimp only [u, u']
      field_simp [hD_ne, hq_ne]; ring
    unfold WFunG4
    have hq_eq : 1 + p * harmonic k * h = q := rfl
    have hD_eq : d + p * (M0 - h * B + p * harmonic k * h / q) = D h := rfl
    have hDh_eq : p * (-B + p * harmonic k / q ^ 2) = D' h := rfl
    have hu_eq : (1 - h) * (1 - 2 * h) = u h := rfl
    have hlam_eq : p * harmonic k = lam := rfl
    dsimp only
    rw [hq_eq, hD_eq, hDh_eq, hu_eq, hlam_eq, ← hpart1, ← hpart2]
    have hcomb : ∀ (a b c d s t w : ℝ),
        (a * t + w * c) + s * ((-b) * t + w * (-d)) - w * (c - s * d) = (a - s * b) * t := by
      intros; ring
    exact hcomb _ _ _ _ _ _ _
  exact ⟨hA1, hA2⟩

/-- Convexity chord upper bound for `h ↦ (1 + lam * h)⁻¹ ^ 3` on `[0, h1]`. -/
lemma inv_cube_le_chord {lam h1 h : ℝ} (hlam : 0 ≤ lam) (hh0 : 0 ≤ h) (hh1 : h ≤ h1) (hh1_pos : 0 < h1) :
    1 / (1 + lam * h) ^ 3 ≤ 1 + (1 / (1 + lam * h1) ^ 3 - 1) * (h / h1) := by
  let f : ℝ → ℝ := fun x => 1 / (1 + lam * x) ^ 3
  let f' : ℝ → ℝ := fun x => -(3 * lam / (1 + lam * x) ^ 4)
  let f'' : ℝ → ℝ := fun x => 12 * lam ^ 2 / (1 + lam * x) ^ 5
  have h12 : ∀ x ∈ Icc 0 h1, HasDerivAt f (f' x) x ∧ HasDerivAt f' (f'' x) x := fun x hx => by
    have hq : 1 + lam * x ≠ 0 := ne_of_gt (by nlinarith [hx.1])
    have hl : HasDerivAt (fun t : ℝ => 1 + lam * t) lam x := by
      simpa using V3.hasDerivAt_const_add 1 (by simpa using (hasDerivAt_id x).const_mul lam)
    constructor
    · have hp : HasDerivAt (fun t : ℝ => (1 + lam * t) ^ 3) (3 * (1 + lam * x) ^ 2 * lam) x := by
        convert hl.pow 3 using 1
      convert V3.hasDerivAt_div_real (hasDerivAt_const x 1) hp (pow_ne_zero 3 hq) using 1
      dsimp [f']; field_simp [hq]; ring
    · have hp : HasDerivAt (fun t : ℝ => (1 + lam * t) ^ 4) (4 * (1 + lam * x) ^ 3 * lam) x := by
        convert hl.pow 4 using 1
      convert V3.hasDerivAt_neg (V3.hasDerivAt_div_real (hasDerivAt_const x (3 * lam)) hp (pow_ne_zero 4 hq)) using 1
      dsimp [f'']; field_simp [hq]; ring
  have hconv : ConvexOn ℝ (Icc 0 h1) f :=
    V3.convexOn_of_hasDerivAt2_nonneg (convex_Icc 0 h1)
      (fun x hx => (h12 x hx).1.continuousAt.continuousWithinAt)
      (fun x hx => (h12 x (interior_subset hx)).1)
      (fun x hx => (h12 x (interior_subset hx)).2.continuousAt.continuousWithinAt)
      (fun x hx => (h12 x (interior_subset hx)).2)
      (fun x hx => by
        have hq : 0 < 1 + lam * x := by nlinarith [(interior_subset hx).1]
        dsimp [f'']; positivity)
  set θ := h / h1
  have hθ0 : 0 ≤ θ := div_nonneg hh0 (le_of_lt hh1_pos)
  have hθ1 : θ ≤ 1 := (div_le_one hh1_pos).mpr hh1
  have hcomb : (1 - θ) * 0 + θ * h1 = h := by
    simp only [θ]; rw [mul_zero, zero_add, div_mul_cancel₀ _ (ne_of_gt hh1_pos)]
  have hle := hconv.2 (left_mem_Icc.mpr (le_of_lt hh1_pos)) (right_mem_Icc.mpr (le_of_lt hh1_pos))
    (sub_nonneg.mpr hθ1) hθ0 (by ring)
  simp only [smul_eq_mul] at hle
  rw [hcomb] at hle
  have hf0 : f 0 = 1 := by simp [f]
  rw [hf0] at hle
  have hrhs : (1 - θ) * 1 + θ * f h1 = 1 + (1 / (1 + lam * h1) ^ 3 - 1) * (h / h1) := by
    dsimp [f, θ]; ring
  linarith

/-- Universal Guard 4 tail bound: `(1 + cRes * h) * (1 - h) * (1 - 2 * h) ≤ 1` on `[0, 3/25]`. -/
lemma guard4_one_add_cRes_mul_u_le_one {h : ℝ} (hh0 : 0 ≤ h) (hh1 : h ≤ h1Val) :
    (1 + cRes * h) * ((1 - h) * (1 - 2 * h)) ≤ 1 := by
  unfold cRes h1Val at *
  have hid : 1 - (1 + (14 / 5 : ℝ) * h) * ((1 - h) * (1 - 2 * h)) = h * (1 + 32 * h - 28 * h ^ 2) / 5 := by ring
  have h2 : 0 ≤ 1 + 32 * h - 28 * h ^ 2 := by nlinarith
  have hnn : 0 ≤ h * (1 + 32 * h - 28 * h ^ 2) / 5 := div_nonneg (mul_nonneg hh0 h2) (by norm_num)
  linarith

end

/-- Exact degree-3 lower polynomial `W_lb(h; ye, D_use) + shift` matching `check_opening_transfer.py` L1267–1276. -/
def guard4WPoly (k : ℕ) (p C_fl d_fl B_val ye D_use shift : ℚ) : RPoly :=
  let a : ℚ := 14 / 5
  let h1 : ℚ := 3 / 25
  let Hj := harmonicQ k
  let Kj := KOpenQ k
  let M0_fl := C_fl - Kj
  let lam := p * Hj
  let q1 := 1 + lam * h1
  let D1 := d_fl + p * (M0_fl - h1 * B_val + lam * h1 / q1)
  let q1_inv3 := 1 / (q1 * q1 * q1)
  let q3_ub : RPoly := [1, (q1_inv3 - 1) / h1]
  let W1_poly : RPoly :=
    if a ≤ lam then
      RPoly.sub [2 * a * (Kj - B_val) - 2 * a] (RPoly.smul (2 * (lam - a)) q3_ub)
    else
      [2 * a * (Kj - B_val) - 2 * a - 2 * (lam - a) * q1_inv3]
  -- `g_hy(h, 0) = (6a - 4) - 12a h`
  let g0_poly : RPoly := [6 * a - 4, -12 * a]
  -- `g_hy(h, 1) = 4a + (-2a - 2) h + (-6a - 4) h^2 - 4a h^3`
  let g1_poly : RPoly := [4 * a, -2 * a - 2, -6 * a - 4, -4 * a]
  let gv_poly : RPoly := RPoly.add (RPoly.smul (1 - ye) g0_poly) (RPoly.smul ye g1_poly)
  let term2_poly : RPoly := RPoly.smul (2 * p * lam * lam / (D1 * D1)) q3_ub
  let inner_poly : RPoly := RPoly.sub (RPoly.smul (1 / D_use) gv_poly) term2_poly
  RPoly.add (RPoly.add W1_poly (RPoly.smul (p * B_val * B_val) inner_poly)) [shift]

/-- Computable Guard 4 Bernstein checker for `W_lb + shift > 0` on `[0, 3/25]`. -/
def checkGuard4W (k : ℕ) (p C_fl d_fl B_val shift : ℚ) : Bool :=
  let h1 : ℚ := 3 / 25
  let Hj := harmonicQ k
  let Kj := KOpenQ k
  let M0_fl := C_fl - Kj
  let lam := p * Hj
  let q1 := 1 + lam * h1
  let D0 := d_fl + p * M0_fl
  let D1 := d_fl + p * (M0_fl - h1 * B_val + lam * h1 / q1)
  let y_min := p * (B_val - lam) / D0
  let y_max := p * B_val / D1
  decide (0 < p) && decide (0 < D1) && decide (D1 < D0) &&
  decide (0 ≤ y_min) && decide (y_min ≤ y_max) && decide (y_max ≤ 1) &&
  checkBernsteinPosFast (guard4WPoly k p C_fl d_fl B_val y_min D0 shift) 0 h1 &&
  checkBernsteinPosFast (guard4WPoly k p C_fl d_fl B_val y_min D1 shift) 0 h1 &&
  checkBernsteinPosFast (guard4WPoly k p C_fl d_fl B_val y_max D0 shift) 0 h1 &&
  checkBernsteinPosFast (guard4WPoly k p C_fl d_fl B_val y_max D1 shift) 0 h1

private lemma guard4WPoly_eval (k : ℕ) (p C_fl d_fl B_val yeQ DuQ shift : ℚ) (h : ℝ) :
    let pR : ℝ := (p : ℝ)
    let dR : ℝ := (d_fl : ℝ)
    let BR : ℝ := (B_val : ℝ)
    let M0R : ℝ := (C_fl : ℝ) - KOpen k
    let lam : ℝ := pR * harmonic k
    let q1 : ℝ := 1 + lam * h1Val
    let D1 : ℝ := dR + pR * (M0R - h1Val * BR + lam * h1Val / q1)
    let q3ub : ℝ := 1 + (1 / q1 ^ 3 - 1) * (h / h1Val)
    let W1v : ℝ := if cRes ≤ lam then 2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) * q3ub
                   else 2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) * (1 / q1 ^ 3)
    evalRPoly (guard4WPoly k p C_fl d_fl B_val yeQ DuQ shift) h =
      W1v + pR * BR ^ 2 * (((1 - (yeQ : ℝ)) * gFunG4 h 0 + (yeQ : ℝ) * gFunG4 h 1) / (DuQ : ℝ) -
        2 * pR * lam ^ 2 * q3ub / D1 ^ 2) + (shift : ℝ) := by
  have hlam_iff : (14 / 5 : ℚ) ≤ p * harmonicQ k ↔ cRes ≤ (p : ℝ) * harmonic k := by
    constructor
    · intro hq'; have : ((14 / 5 : ℚ) : ℝ) ≤ ((p * harmonicQ k : ℚ) : ℝ) := by exact_mod_cast hq'
      simpa [cRes, harmonicQ_cast] using this
    · intro hr
      have : ((14 / 5 : ℚ) : ℝ) ≤ ((p * harmonicQ k : ℚ) : ℝ) := by
        simpa [cRes, harmonicQ_cast] using hr
      exact_mod_cast this
  unfold guard4WPoly
  simp only [evalRPoly_add, evalRPoly_sub, evalRPoly_smul]
  have hg0 : evalRPoly [(6 : ℚ) * (14 / 5) - 4, -12 * (14 / 5)] h = gFunG4 h 0 := by
    simp [evalRPoly, gFunG4, cRes]; ring
  have hg1 : evalRPoly [(4 : ℚ) * (14 / 5), -2 * (14 / 5) - 2, -6 * (14 / 5) - 4, -4 * (14 / 5)] h = gFunG4 h 1 := by
    simp [evalRPoly, gFunG4, cRes]; ring
  have hq3 : evalRPoly [1, (1 / ((1 + p * harmonicQ k * (3 / 25)) * (1 + p * harmonicQ k * (3 / 25)) *
      (1 + p * harmonicQ k * (3 / 25))) - 1) / (3 / 25)] h =
      1 + (1 / (1 + (p : ℝ) * harmonic k * h1Val) ^ 3 - 1) * (h / h1Val) := by
    have hcub : (1 + (p : ℝ) * harmonic k * (3 / 25)) * (1 + (p : ℝ) * harmonic k * (3 / 25)) *
        (1 + (p : ℝ) * harmonic k * (3 / 25)) = (1 + (p : ℝ) * harmonic k * (3 / 25)) ^ 3 := by ring
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div,
      Rat.cast_one, Rat.cast_ofNat, harmonicQ_cast, h1Val]
    rw [hcub]; ring
  by_cases hc : (14 / 5 : ℚ) ≤ p * harmonicQ k
  · have hcR : cRes ≤ (p : ℝ) * harmonic k := hlam_iff.mp hc
    simp only [hc, hcR, ↓reduceIte, evalRPoly_sub, evalRPoly_smul, hg0, hg1, hq3]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div,
      Rat.cast_one, Rat.cast_ofNat, KOpenQ_cast, harmonicQ_cast]
    dsimp only [cRes, h1Val]; ring
  · have hcR : ¬ cRes ≤ (p : ℝ) * harmonic k := fun h' => hc (hlam_iff.mpr h')
    simp only [hc, hcR, ↓reduceIte, hg0, hg1, hq3]
    simp only [evalRPoly, mul_zero, add_zero, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div,
      Rat.cast_one, Rat.cast_ofNat, KOpenQ_cast, harmonicQ_cast]
    dsimp only [cRes, h1Val]; ring

/-- Soundness of `checkGuard4W`: implies `0 < WFunG4 + shift` for all `h ∈ [0, 3/25]`. -/
theorem checkGuard4W_sound {k : ℕ} {p C_fl d_fl B_val shift : ℚ}
    (hB : 0 < B_val)
    (hchk : checkGuard4W k p C_fl d_fl B_val shift = true) :
    ∀ h ∈ Icc 0 h1Val,
      0 < WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) h + (shift : ℝ) := by
  intro h hh
  simp only [checkGuard4W, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨⟨⟨⟨⟨⟨hpQ, hD1Q⟩, hD10Q⟩, hymin0Q⟩, _hyminmaxQ⟩, hymax1Q⟩, hB00⟩, hB01⟩, hB10⟩, hB11⟩
  have hh1_posQ : (0 : ℚ) < 3 / 25 := by norm_num
  have hp0 : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hpQ
  have hBR : (0 : ℝ) < (B_val : ℝ) := by exact_mod_cast hB
  set pR : ℝ := (p : ℝ)
  set dR : ℝ := (d_fl : ℝ)
  set BR : ℝ := (B_val : ℝ)
  set M0R : ℝ := (C_fl : ℝ) - KOpen k
  set H : ℝ := harmonic k
  set lam : ℝ := pR * H
  set q1 : ℝ := 1 + lam * h1Val
  set D0 : ℝ := dR + pR * M0R
  set D1 : ℝ := dR + pR * (M0R - h1Val * BR + lam * h1Val / q1)
  set y_min : ℝ := pR * (BR - lam) / D0
  set y_max : ℝ := pR * BR / D1
  have hH_nn : 0 ≤ H := harmonic_nonneg k
  have hlam_nn : 0 ≤ lam := mul_nonneg (le_of_lt hp0) hH_nn
  have hh1_pos : (0 : ℝ) < h1Val := by unfold h1Val; norm_num
  have hq1_pos : 0 < q1 := add_pos_of_pos_of_nonneg zero_lt_one (mul_nonneg hlam_nn (le_of_lt hh1_pos))
  have hD1_pos : 0 < D1 := by
    have : (0 : ℝ) < ((d_fl + p * ((C_fl - KOpenQ k) - (3 / 25 : ℚ) * B_val +
        p * harmonicQ k * (3 / 25 : ℚ) / (1 + p * harmonicQ k * (3 / 25 : ℚ))) : ℚ) : ℝ) := by exact_mod_cast hD1Q
    simpa [D1, dR, pR, M0R, BR, lam, H, q1, h1Val, KOpenQ_cast, harmonicQ_cast] using this
  have hD1_lt_D0 : D1 < D0 := by
    have : ((d_fl + p * ((C_fl - KOpenQ k) - (3 / 25 : ℚ) * B_val +
        p * harmonicQ k * (3 / 25 : ℚ) / (1 + p * harmonicQ k * (3 / 25 : ℚ))) : ℚ) : ℝ) <
        ((d_fl + p * (C_fl - KOpenQ k) : ℚ) : ℝ) := by exact_mod_cast hD10Q
    simpa [D1, D0, dR, pR, M0R, BR, lam, H, q1, h1Val, KOpenQ_cast, harmonicQ_cast] using this
  have hD0_pos : 0 < D0 := lt_trans hD1_pos hD1_lt_D0
  have hymin0 : 0 ≤ y_min := by
    have : (0 : ℝ) ≤ ((p * (B_val - p * harmonicQ k) / (d_fl + p * (C_fl - KOpenQ k)) : ℚ) : ℝ) := by exact_mod_cast hymin0Q
    simpa [y_min, pR, BR, lam, H, D0, dR, M0R, KOpenQ_cast, harmonicQ_cast] using this
  have hymax1 : y_max ≤ 1 := by
    have : ((p * B_val / (d_fl + p * ((C_fl - KOpenQ k) - (3 / 25 : ℚ) * B_val +
        p * harmonicQ k * (3 / 25 : ℚ) / (1 + p * harmonicQ k * (3 / 25 : ℚ)))) : ℚ) : ℝ) ≤ 1 := by exact_mod_cast hymax1Q
    simpa [y_max, pR, BR, D1, dR, M0R, lam, H, q1, h1Val, KOpenQ_cast, harmonicQ_cast] using this
  have hlam_le_B : lam ≤ BR := by
    have hmul : 0 ≤ pR * (BR - lam) := (div_nonneg_iff.mp hymin0).elim (fun hx => hx.1) (fun hx => by linarith only [hx.2, hD0_pos])
    have hsub : 0 ≤ BR - lam := nonneg_of_mul_nonneg_right hmul hp0
    linarith only [hsub]
  set q := 1 + lam * h
  set D := dR + pR * (M0R - h * BR + lam * h / q)
  set Dh := pR * (-BR + lam / q ^ 2)
  set y := -Dh / D
  have hq_ge1 : 1 ≤ q := le_add_of_nonneg_right (mul_nonneg hlam_nn hh.1)
  have hq_pos : 0 < q := lt_of_lt_of_le zero_lt_one hq_ge1
  have hq_le_q1 : q ≤ q1 := add_le_add_right (mul_le_mul_of_nonneg_left hh.2 hlam_nn) 1
  have hD_ge_D1 : D1 ≤ D := by
    have hdiff : D - D1 = pR * (h1Val - h) * (BR - lam / (q * q1)) := by
      have hsub : lam * h / q - lam * h1Val / q1 = -(h1Val - h) * lam / (q * q1) := by
        rw [div_sub_div _ _ (ne_of_gt hq_pos) (ne_of_gt hq1_pos)]
        congr 1; dsimp only [q, q1]; ring
      dsimp only [D, D1]
      calc (dR + pR * (M0R - h * BR + lam * h / q)) - (dR + pR * (M0R - h1Val * BR + lam * h1Val / q1))
          = pR * ((h1Val - h) * BR + (lam * h / q - lam * h1Val / q1)) := by ring
        _ = pR * ((h1Val - h) * BR + -(h1Val - h) * lam / (q * q1)) := by rw [hsub]
        _ = pR * (h1Val - h) * (BR - lam / (q * q1)) := by ring
    have hqq1 : 1 ≤ q * q1 := one_le_mul_of_one_le_of_one_le hq_ge1 (le_trans hq_ge1 hq_le_q1)
    have hlam_div : lam / (q * q1) ≤ lam := div_le_self hlam_nn hqq1
    have hnn : 0 ≤ pR * (h1Val - h) * (BR - lam / (q * q1)) :=
      mul_nonneg (mul_nonneg (le_of_lt hp0) (sub_nonneg.mpr hh.2)) (sub_nonneg.mpr (le_trans hlam_div hlam_le_B))
    exact sub_nonneg.mp (hdiff ▸ hnn)
  have hD_le_D0 : D ≤ D0 := by
    have hdiff : D0 - D = pR * h * (BR - lam / q) := by
      dsimp only [D0, D, q]; field_simp [ne_of_gt hq_pos]; ring
    have hlam_div : lam / q ≤ lam := div_le_self hlam_nn hq_ge1
    have hnn : 0 ≤ pR * h * (BR - lam / q) :=
      mul_nonneg (mul_nonneg (le_of_lt hp0) hh.1) (sub_nonneg.mpr (le_trans hlam_div hlam_le_B))
    exact sub_nonneg.mp (hdiff ▸ hnn)
  have hD_pos : 0 < D := lt_of_lt_of_le hD1_pos hD_ge_D1
  have hy_ge : y_min ≤ y := by
    dsimp only [y, y_min, Dh]
    have hnum_ge : pR * (BR - lam) ≤ -(pR * (-BR + lam / q ^ 2)) := by
      have hdiv : lam / q ^ 2 ≤ lam := div_le_self hlam_nn (one_le_pow₀ hq_ge1)
      have h1 : BR - lam ≤ BR - lam / q ^ 2 := sub_le_sub_left hdiv BR
      have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hp0)
      have h3 : -(pR * (-BR + lam / q ^ 2)) = pR * (BR - lam / q ^ 2) := by ring
      linarith only [h2, h3]
    exact le_trans (div_le_div_of_nonneg_left (mul_nonneg (le_of_lt hp0) (sub_nonneg.mpr hlam_le_B)) hD_pos hD_le_D0)
      (div_le_div_of_nonneg_right hnum_ge (le_of_lt hD_pos))
  have hy_le : y ≤ y_max := by
    dsimp only [y, y_max, Dh]
    have hnum_le : -(pR * (-BR + lam / q ^ 2)) ≤ pR * BR := by
      have hnn : 0 ≤ pR * (lam / q ^ 2) := mul_nonneg (le_of_lt hp0) (div_nonneg hlam_nn (sq_nonneg q))
      have h3 : -(pR * (-BR + lam / q ^ 2)) = pR * BR - pR * (lam / q ^ 2) := by ring
      linarith only [hnn, h3]
    exact le_trans (div_le_div_of_nonneg_right hnum_le (le_of_lt hD_pos))
      (div_le_div_of_nonneg_left (mul_nonneg (le_of_lt hp0) (le_of_lt hBR)) hD1_pos hD_ge_D1)
  have hy0 : 0 ≤ y := le_trans hymin0 hy_ge
  have hy1 : y ≤ 1 := le_trans hy_le hymax1
  have hg_chord : (1 - y) * gFunG4 h 0 + y * gFunG4 h 1 ≤ gFunG4 h y := by
    have hid : gFunG4 h y - ((1 - y) * gFunG4 h 0 + y * gFunG4 h 1) =
        4 * (1 + cRes * h) * (1 - h) * (1 / 2 - h) * y * (1 - y) := by
      unfold gFunG4; ring
    have h1c : 0 ≤ 1 + cRes * h := add_nonneg zero_le_one (mul_nonneg (by unfold cRes; norm_num) hh.1)
    have hh_le_num : h ≤ 3 / 25 := hh.2
    have h1h : 0 ≤ 1 - h := by linarith only [hh_le_num]
    have hhalf : 0 ≤ 1 / 2 - h := by linarith only [hh_le_num]
    have hnn : 0 ≤ 4 * (1 + cRes * h) * (1 - h) * (1 / 2 - h) * y * (1 - y) :=
      mul_nonneg (mul_nonneg (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) h1c) h1h) hhalf) hy0) (sub_nonneg.mpr hy1)
    exact sub_nonneg.mp (hid ▸ hnn)
  set Lg : ℝ → ℝ := fun yv => (1 - yv) * gFunG4 h 0 + yv * gFunG4 h 1
  have hLg_min : min (Lg y_min) (Lg y_max) ≤ Lg y := by
    have haff : ∀ yv, Lg yv = gFunG4 h 0 + (gFunG4 h 1 - gFunG4 h 0) * yv := fun yv => by dsimp [Lg]; ring
    rw [haff y, haff y_min, haff y_max]
    rcases le_total 0 (gFunG4 h 1 - gFunG4 h 0) with hs | hs
    · exact le_trans (min_le_left _ _) (add_le_add_right (mul_le_mul_of_nonneg_left hy_ge hs) _)
    · exact le_trans (min_le_right _ _) (add_le_add_right (mul_le_mul_of_nonpos_left hy_le hs) _)
  have hq3_ub : 1 / q ^ 3 ≤ 1 + (1 / q1 ^ 3 - 1) * (h / h1Val) :=
    inv_cube_le_chord hlam_nn hh.1 hh.2 hh1_pos
  have hq3_lb : 1 / q1 ^ 3 ≤ 1 / q ^ 3 :=
    one_div_le_one_div_of_le (pow_pos hq_pos 3) (pow_le_pow_left₀ (le_of_lt hq_pos) hq_le_q1 3)
  have hW1_le : (if cRes ≤ lam then 2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) * (1 + (1 / q1 ^ 3 - 1) * (h / h1Val))
                 else 2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) * (1 / q1 ^ 3)) ≤
      2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) / q ^ 3 := by
    split_ifs with hc
    · have h1 := mul_le_mul_of_nonneg_left hq3_ub (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) (sub_nonneg.mpr hc))
      have heq : 2 * (lam - cRes) * (1 / q ^ 3) = 2 * (lam - cRes) / q ^ 3 := by ring
      linarith only [h1, heq]
    · have h1 := mul_le_mul_of_nonpos_left hq3_lb (mul_nonpos_of_nonneg_of_nonpos (by norm_num : (0 : ℝ) ≤ 2) (sub_nonpos.mpr (le_of_not_ge hc)))
      have heq : 2 * (lam - cRes) * (1 / q ^ 3) = 2 * (lam - cRes) / q ^ 3 := by ring
      linarith only [h1, heq]
  have hterm2_le : 2 * pR * lam ^ 2 * (1 + cRes * h) * ((1 - h) * (1 - 2 * h)) / (q ^ 3 * D ^ 2) ≤
      2 * pR * lam ^ 2 * (1 + (1 / q1 ^ 3 - 1) * (h / h1Val)) / D1 ^ 2 := by
    have hu_le := guard4_one_add_cRes_mul_u_le_one hh.1 hh.2
    have hcoeff_nn : 0 ≤ 2 * pR * lam ^ 2 := mul_nonneg (mul_nonneg (by norm_num) (le_of_lt hp0)) (sq_nonneg lam)
    have hD2 : D1 ^ 2 ≤ D ^ 2 := by rw [sq, sq]; exact mul_le_mul hD_ge_D1 hD_ge_D1 (le_of_lt hD1_pos) (le_of_lt hD_pos)
    have h1 : 2 * pR * lam ^ 2 * (1 + cRes * h) * ((1 - h) * (1 - 2 * h)) / (q ^ 3 * D ^ 2) ≤
        2 * pR * lam ^ 2 * 1 / (q ^ 3 * D ^ 2) := by
      refine div_le_div_of_nonneg_right ?_ (mul_nonneg (pow_nonneg (le_of_lt hq_pos) 3) (sq_nonneg D))
      have ha := mul_le_mul_of_nonneg_left hu_le hcoeff_nn
      have hmul : 2 * pR * lam ^ 2 * (1 + cRes * h) * ((1 - h) * (1 - 2 * h)) =
          2 * pR * lam ^ 2 * ((1 + cRes * h) * ((1 - h) * (1 - 2 * h))) := by ring
      linarith only [ha, hmul]
    have h2 : 2 * pR * lam ^ 2 * 1 / (q ^ 3 * D ^ 2) = (2 * pR * lam ^ 2) * (1 / q ^ 3) / D ^ 2 := by ring
    have h3 : (2 * pR * lam ^ 2) * (1 / q ^ 3) / D ^ 2 ≤
        (2 * pR * lam ^ 2) * (1 + (1 / q1 ^ 3 - 1) * (h / h1Val)) / D1 ^ 2 :=
      le_trans (div_le_div_of_nonneg_left (mul_nonneg hcoeff_nn (one_div_nonneg.mpr (pow_nonneg (le_of_lt hq_pos) 3)))
          (sq_pos_of_pos hD1_pos) hD2)
        (div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hq3_ub hcoeff_nn) (sq_nonneg D1))
    linarith only [h1, h2, h3]
  have hh0Q : ((0 : ℚ) : ℝ) ≤ h := by simpa using hh.1
  have hh1Q : h ≤ ((3 / 25 : ℚ) : ℝ) := by simpa [h1Val] using hh.2
  have hP00 := bernstein_pos_fast_sound hh1_posQ hB00 h hh0Q hh1Q
  have hP01 := bernstein_pos_fast_sound hh1_posQ hB01 h hh0Q hh1Q
  have hP10 := bernstein_pos_fast_sound hh1_posQ hB10 h hh0Q hh1Q
  have hP11 := bernstein_pos_fast_sound hh1_posQ hB11 h hh0Q hh1Q
  rw [guard4WPoly_eval] at hP00 hP01 hP10 hP11
  set D0Q : ℚ := d_fl + p * (C_fl - KOpenQ k)
  set D1Q : ℚ := d_fl + p * ((C_fl - KOpenQ k) - (3 / 25 : ℚ) * B_val +
      p * harmonicQ k * (3 / 25 : ℚ) / (1 + p * harmonicQ k * (3 / 25 : ℚ)))
  set yminQ : ℚ := p * (B_val - p * harmonicQ k) / D0Q
  set ymaxQ : ℚ := p * B_val / D1Q
  have hcD0 : (D0Q : ℝ) = D0 := by simp [D0Q, D0, dR, pR, M0R, KOpenQ_cast]
  have hcD1 : (D1Q : ℝ) = D1 := by simp [D1Q, D1, dR, pR, M0R, BR, lam, H, q1, h1Val, KOpenQ_cast, harmonicQ_cast]
  have hcymin : (yminQ : ℝ) = y_min := by simp [yminQ, y_min, hcD0, pR, BR, lam, H, harmonicQ_cast]
  have hcymax : (ymaxQ : ℝ) = y_max := by simp [ymaxQ, y_max, hcD1, pR, BR]
  rw [hcD0, hcymin] at hP00
  rw [hcD1, hcymin] at hP01
  rw [hcD0, hcymax] at hP10
  rw [hcD1, hcymax] at hP11
  have hdiv_min : ∀ v : ℝ, min (v / D0) (v / D1) ≤ v / D := fun v => by
    rcases le_total 0 v with hv | hv
    · exact le_trans (min_le_left _ _) (div_le_div_of_nonneg_left hv hD_pos hD_le_D0)
    · exact le_trans (min_le_right _ _) (by
        have ha := div_le_div_of_nonneg_left (neg_nonneg.mpr hv) hD1_pos hD_ge_D1
        rw [neg_div, neg_div] at ha; linarith only [ha])
  have hcorner : ∃ (ye Du : ℝ),
      Lg ye / Du ≤ gFunG4 h y / D ∧
      0 < (if cRes ≤ lam then 2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) * (1 + (1 / q1 ^ 3 - 1) * (h / h1Val))
           else 2 * cRes * (KOpen k - BR) - 2 * cRes - 2 * (lam - cRes) * (1 / q1 ^ 3)) +
          pR * BR ^ 2 * (Lg ye / Du - 2 * pR * lam ^ 2 * (1 + (1 / q1 ^ 3 - 1) * (h / h1Val)) / D1 ^ 2) + (shift : ℝ) := by
    rcases le_total (Lg y_min) (Lg y_max) with hLg | hLg
    · have h1 : Lg y_min ≤ gFunG4 h y := le_trans (by rwa [min_eq_left hLg] at hLg_min) hg_chord
      have h2 := le_trans (hdiv_min (Lg y_min)) (div_le_div_of_nonneg_right h1 (le_of_lt hD_pos))
      rcases le_total (Lg y_min / D0) (Lg y_min / D1) with hd' | hd'
      · exact ⟨y_min, D0, by rwa [min_eq_left hd'] at h2, hP00⟩
      · exact ⟨y_min, D1, by rwa [min_eq_right hd'] at h2, hP01⟩
    · have h1 : Lg y_max ≤ gFunG4 h y := le_trans (by rwa [min_eq_right hLg] at hLg_min) hg_chord
      have h2 := le_trans (hdiv_min (Lg y_max)) (div_le_div_of_nonneg_right h1 (le_of_lt hD_pos))
      rcases le_total (Lg y_max / D0) (Lg y_max / D1) with hd' | hd'
      · exact ⟨y_max, D0, by rwa [min_eq_left hd'] at h2, hP10⟩
      · exact ⟨y_max, D1, by rwa [min_eq_right hd'] at h2, hP11⟩
  rcases hcorner with ⟨ye, Du, hLgD, hPos⟩
  unfold WFunG4
  have hmain : pR * BR ^ 2 * (Lg ye / Du - 2 * pR * lam ^ 2 * (1 + (1 / q1 ^ 3 - 1) * (h / h1Val)) / D1 ^ 2) ≤
      pR * BR ^ 2 * (gFunG4 h y / D - 2 * pR * lam ^ 2 * (1 + cRes * h) * ((1 - h) * (1 - 2 * h)) / (q ^ 3 * D ^ 2)) :=
    mul_le_mul_of_nonneg_left (by linarith only [hLgD, hterm2_le]) (mul_nonneg (le_of_lt hp0) (sq_nonneg BR))
  dsimp only
  linarith only [hPos, hW1_le, hmain]

/-! ### Exact `h`-Derivatives of `AcapDerivP` & `W_p` Interval Enclosure (TT0) -/

noncomputable section

def AcapDerivPH (k : ℕ) (d B M0 pc h : ℝ) : ℝ :=
  let H := harmonic k
  let lam := pc * H
  let q := 1 + lam * h
  let u := (1 - h) * (1 - 2 * h)
  let up := 4 * h - 3
  let Np := d - pc ^ 2 * H * h / q ^ 2
  let Nph := -(pc ^ 2 * H * (1 - lam * h) / q ^ 3)
  let D := d + pc * (M0 - h * B + lam * h / q)
  let Dh := pc * (-B + lam / q ^ 2)
  (-(2 * H * h / q ^ 3)) - B ^ 2 * (((up * Np + u * Nph) * D - 2 * u * Np * Dh) / D ^ 3)

def WpFunG4 (k : ℕ) (d B M0 pc h : ℝ) : ℝ :=
  let H := harmonic k
  let lam := pc * H
  let q := 1 + lam * h
  let u := (1 - h) * (1 - 2 * h)
  let up := 4 * h - 3
  let upp : ℝ := 4
  let Np := d - pc ^ 2 * H * h / q ^ 2
  let Nph := -(pc ^ 2 * H * (1 - lam * h) / q ^ 3)
  let Nphh := 2 * pc ^ 2 * H * lam * (2 - lam * h) / q ^ 4
  let U := u * Np
  let Up := up * Np + u * Nph
  let Upp := upp * Np + 2 * up * Nph + u * Nphh
  let D := d + pc * (M0 - h * B + lam * h / q)
  let Dh := pc * (-B + lam / q ^ 2)
  let Dhh := -(2 * pc * lam ^ 2 / q ^ 3)
  let Rp := (Up * D - 2 * U * Dh) / D ^ 3
  let Rpp := (Upp * D ^ 2 + 6 * U * Dh ^ 2 - (4 * Up * D * Dh + 2 * U * D * Dhh)) / D ^ 4
  2 * H * ((2 * lam - 3 * cRes) * h - 1) / q ^ 4 - B ^ 2 * (2 * cRes * Rp + (1 + cRes * h) * Rpp)

private lemma R_second_deriv_alg {U Up Upp D Dh Dhh : ℝ} (hD : D ≠ 0) :
    ((Upp * D + Up * Dh - (2 * Up * Dh + 2 * U * Dhh)) * D ^ 3 -
      (Up * D - 2 * U * Dh) * (3 * D ^ 2 * Dh)) / (D ^ 3) ^ 2 =
    (Upp * D ^ 2 + 6 * U * Dh ^ 2 - (4 * Up * D * Dh + 2 * U * D * Dhh)) / D ^ 4 := by
  field_simp [hD]; ring

lemma AcapDerivP_hasDerivAt_h_both {k : ℕ} {d B M0 pc h : ℝ}
    (hd : 0 < d) (hB : 0 < B) (hBM0 : B ≤ M0) (hpc : 0 ≤ pc)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) :
    let Aph := AcapDerivPH k d B M0 pc h
    let Aphh := (WpFunG4 k d B M0 pc h - 2 * cRes * Aph) / (1 + cRes * h)
    HasDerivAt (fun x => AcapDerivP k d B M0 pc x) Aph h ∧
    HasDerivAt (fun x => AcapDerivPH k d B M0 pc x) Aphh h := by
  set H := harmonic k
  set lam := pc * H
  have hH_nn : 0 ≤ H := harmonic_nonneg k
  have hlam_nn : 0 ≤ lam := mul_nonneg hpc hH_nn
  have hq_pos : 0 < 1 + lam * h := by positivity
  have hq_ne : 1 + lam * h ≠ 0 := ne_of_gt hq_pos
  have h1c_pos : 0 < 1 + cRes * h := by unfold cRes; linarith
  have h1c_ne : 1 + cRes * h ≠ 0 := ne_of_gt h1c_pos
  set u : ℝ → ℝ := fun x => (1 - x) * (1 - 2 * x)
  set up : ℝ → ℝ := fun x => 4 * x - 3
  set Np : ℝ → ℝ := fun x => d - pc ^ 2 * H * x / (1 + lam * x) ^ 2
  set Nph : ℝ → ℝ := fun x => -(pc ^ 2 * H * (1 - lam * x) / (1 + lam * x) ^ 3)
  set Nphh : ℝ → ℝ := fun x => 2 * pc ^ 2 * H * lam * (2 - lam * x) / (1 + lam * x) ^ 4
  set U : ℝ → ℝ := fun x => u x * Np x
  set Up : ℝ → ℝ := fun x => up x * Np x + u x * Nph x
  set Upp : ℝ → ℝ := fun x => 4 * Np x + 2 * up x * Nph x + u x * Nphh x
  set D : ℝ → ℝ := fun x => d + pc * (M0 - x * B + lam * x / (1 + lam * x))
  set Dh : ℝ → ℝ := fun x => pc * (-B + lam / (1 + lam * x) ^ 2)
  set Dhh : ℝ → ℝ := fun x => -(2 * pc * lam ^ 2 / (1 + lam * x) ^ 3)
  have hD_pos : 0 < D h := by
    dsimp [D]
    have h1 : 0 ≤ M0 - h * B := by
      have : h * B ≤ B := mul_le_of_le_one_left (le_of_lt hB) (by linarith)
      linarith
    have h2 : 0 ≤ lam * h / (1 + lam * h) := by positivity
    have h3 : 0 ≤ pc * (M0 - h * B + lam * h / (1 + lam * h)) := mul_nonneg hpc (add_nonneg h1 h2)
    linarith
  have hD_ne : D h ≠ 0 := ne_of_gt hD_pos
  have hq_d : HasDerivAt (fun x : ℝ => 1 + lam * x) lam h := by
    simpa using V3.hasDerivAt_const_add 1 (by simpa using (hasDerivAt_id h).const_mul lam)
  have hu_d : HasDerivAt u (up h) h := by
    have h1 : HasDerivAt (fun x : ℝ => 1 - x) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h2 : HasDerivAt (fun x : ℝ => 1 - 2 * x) (-2) h := by
      simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id h).const_mul (2 : ℝ))
    convert h1.mul h2 using 1; dsimp [up]; ring
  have hup_d : HasDerivAt up 4 h :=
    V3.hasDerivAt_sub_const 3 (by simpa using (hasDerivAt_id h).const_mul (4 : ℝ))
  have hNp_d : HasDerivAt Np (Nph h) h := by
    have hnum : HasDerivAt (fun x : ℝ => pc ^ 2 * H * x) (pc ^ 2 * H) h := by
      simpa using (hasDerivAt_id h).const_mul (pc ^ 2 * H)
    have hden : HasDerivAt (fun x : ℝ => (1 + lam * x) ^ 2) (2 * (1 + lam * h) * lam) h := by
      convert hq_d.pow 2 using 1; ring
    convert V3.hasDerivAt_const_sub d (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hq_ne)) using 1
    dsimp [Nph]; field_simp [hq_ne]; ring
  have hNph_d : HasDerivAt Nph (Nphh h) h := by
    have hnum : HasDerivAt (fun x : ℝ => pc ^ 2 * H * (1 - lam * x)) (pc ^ 2 * H * (-lam)) h := by
      have ha : HasDerivAt (fun x : ℝ => 1 - lam * x) (-lam) h := by
        simpa using V3.hasDerivAt_const_sub 1 (by simpa using (hasDerivAt_id h).const_mul lam)
      exact ha.const_mul (pc ^ 2 * H)
    have hden : HasDerivAt (fun x : ℝ => (1 + lam * x) ^ 3) (3 * (1 + lam * h) ^ 2 * lam) h := by
      convert hq_d.pow 3 using 1
    convert V3.hasDerivAt_neg (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 3 hq_ne)) using 1
    dsimp [Nphh]; field_simp [hq_ne]; ring
  have hU_d : HasDerivAt U (Up h) h := hu_d.mul hNp_d
  have hUp_d : HasDerivAt Up (Upp h) h := by
    convert V3.hasDerivAt_add (hup_d.mul hNp_d) (hu_d.mul hNph_d) using 1
    dsimp [Upp]; ring
  have hD_d : HasDerivAt D (Dh h) h := by
    have h1 : HasDerivAt (fun x : ℝ => M0 - x * B) (-B) h := by
      simpa using V3.hasDerivAt_const_sub M0 (by simpa using (hasDerivAt_id h).mul_const B)
    have h2 : HasDerivAt (fun x : ℝ => lam * x / (1 + lam * x)) (lam / (1 + lam * h) ^ 2) h := by
      have hnum : HasDerivAt (fun x : ℝ => lam * x) lam h := by simpa using (hasDerivAt_id h).const_mul lam
      convert V3.hasDerivAt_div_real hnum hq_d hq_ne using 1
      field_simp [hq_ne]; ring
    exact V3.hasDerivAt_const_add d ((V3.hasDerivAt_add h1 h2).const_mul pc)
  have hDh_d : HasDerivAt Dh (Dhh h) h := by
    have hden : HasDerivAt (fun x : ℝ => (1 + lam * x) ^ 2) (2 * (1 + lam * h) * lam) h := by
      convert hq_d.pow 2 using 1; ring
    have h1 := V3.hasDerivAt_div_real (hasDerivAt_const h lam) hden (pow_ne_zero 2 hq_ne)
    convert (V3.hasDerivAt_const_add (-B) h1).const_mul pc using 1
    dsimp [Dhh]; field_simp [hq_ne]; ring
  have hf1_d1 : HasDerivAt (fun x : ℝ => -(H * x ^ 2 / (1 + lam * x) ^ 2)) (-(2 * H * h / (1 + lam * h) ^ 3)) h := by
    have hnum : HasDerivAt (fun x : ℝ => H * x ^ 2) (H * (2 * h)) h := by
      have hp : HasDerivAt (fun x : ℝ => x ^ 2) (2 * h) h := by
        simpa using hasDerivAt_pow 2 h
      exact hp.const_mul H
    have hden : HasDerivAt (fun x : ℝ => (1 + lam * x) ^ 2) (2 * (1 + lam * h) * lam) h := by
      convert hq_d.pow 2 using 1; ring
    convert V3.hasDerivAt_neg (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hq_ne)) using 1
    field_simp [hq_ne]; ring
  have hf1_d2 : HasDerivAt (fun x : ℝ => -(2 * H * x / (1 + lam * x) ^ 3))
      (-(2 * H * (1 - 2 * lam * h) / (1 + lam * h) ^ 4)) h := by
    have hnum : HasDerivAt (fun x : ℝ => 2 * H * x) (2 * H) h := by
      simpa using (hasDerivAt_id h).const_mul (2 * H)
    have hden : HasDerivAt (fun x : ℝ => (1 + lam * x) ^ 3) (3 * (1 + lam * h) ^ 2 * lam) h := by
      convert hq_d.pow 3 using 1
    convert V3.hasDerivAt_neg (V3.hasDerivAt_div_real hnum hden (pow_ne_zero 3 hq_ne)) using 1
    field_simp [hq_ne]; ring
  have hR_d1 : HasDerivAt (fun x => U x / (D x) ^ 2) ((Up h * D h - 2 * U h * Dh h) / (D h) ^ 3) h := by
    have hden : HasDerivAt (fun x => (D x) ^ 2) (2 * D h * Dh h) h := by
      convert hD_d.pow 2 using 1; ring
    convert V3.hasDerivAt_div_real hU_d hden (pow_ne_zero 2 hD_ne) using 1
    generalize D h = Dv at hD_ne ⊢
    generalize U h = Uv; generalize Up h = Upv; generalize Dh h = Dhv
    field_simp [hD_ne]
  have hR_d2 : HasDerivAt (fun x => (Up x * D x - 2 * U x * Dh x) / (D x) ^ 3)
      ((Upp h * (D h) ^ 2 + 6 * U h * (Dh h) ^ 2 - (4 * Up h * D h * Dh h + 2 * U h * D h * Dhh h)) / (D h) ^ 4) h := by
    have hnum : HasDerivAt (fun x => Up x * D x - 2 * U x * Dh x)
        ((Upp h * D h + Up h * Dh h) - (2 * Up h * Dh h + 2 * U h * Dhh h)) h := by
      have ha := hUp_d.mul hD_d
      have hb : HasDerivAt (fun x => 2 * U x * Dh x) (2 * Up h * Dh h + 2 * U h * Dhh h) h := by
        convert (hU_d.const_mul 2).mul hDh_d using 1
      exact V3.hasDerivAt_sub ha hb
    have hden : HasDerivAt (fun x => (D x) ^ 3) (3 * (D h) ^ 2 * Dh h) h := by
      convert hD_d.pow 3 using 1
    convert V3.hasDerivAt_div_real hnum hden (pow_ne_zero 3 hD_ne) using 1
    exact (R_second_deriv_alg hD_ne).symm
  have hAp_eq : (fun x => AcapDerivP k d B M0 pc x) =
      (fun x => -(H * x ^ 2 / (1 + lam * x) ^ 2) - B ^ 2 * (U x / (D x) ^ 2)) := by
    funext x; unfold AcapDerivP; dsimp [U, u, Np, D, lam, H]
    have h1 : pc * x * harmonic k = pc * harmonic k * x := by ring
    rw [h1]; ring
  have hAph_eq : (fun x => AcapDerivPH k d B M0 pc x) =
      (fun x => -(2 * H * x / (1 + lam * x) ^ 3) - B ^ 2 * ((Up x * D x - 2 * U x * Dh x) / (D x) ^ 3)) := by
    funext x; unfold AcapDerivPH; dsimp [U, Up, u, up, Np, Nph, D, Dh, lam, H]; ring
  have h1 : HasDerivAt (fun x => AcapDerivP k d B M0 pc x) (AcapDerivPH k d B M0 pc h) h := by
    rw [hAp_eq, congrFun hAph_eq h]
    exact V3.hasDerivAt_sub hf1_d1 (hR_d1.const_mul (B ^ 2))
  have h2 : HasDerivAt (fun x => AcapDerivPH k d B M0 pc x)
      ((WpFunG4 k d B M0 pc h - 2 * cRes * AcapDerivPH k d B M0 pc h) / (1 + cRes * h)) h := by
    rw [hAph_eq]
    convert V3.hasDerivAt_sub hf1_d2 (hR_d2.const_mul (B ^ 2)) using 1
    rw [div_eq_iff h1c_ne, congrFun hAph_eq h]
    have hp1 : -(2 * H * (1 - 2 * lam * h) / (1 + lam * h) ^ 4) * (1 + cRes * h) +
        2 * cRes * -(2 * H * h / (1 + lam * h) ^ 3) =
        2 * H * ((2 * lam - 3 * cRes) * h - 1) / (1 + lam * h) ^ 4 := by
      field_simp [hq_ne]; ring
    have hWp_eq : WpFunG4 k d B M0 pc h =
        2 * H * ((2 * lam - 3 * cRes) * h - 1) / (1 + lam * h) ^ 4 -
        B ^ 2 * (2 * cRes * ((Up h * D h - 2 * U h * Dh h) / (D h) ^ 3) +
          (1 + cRes * h) * ((Upp h * (D h) ^ 2 + 6 * U h * (Dh h) ^ 2 -
            (4 * Up h * D h * Dh h + 2 * U h * D h * Dhh h)) / (D h) ^ 4)) := by
      unfold WpFunG4; rfl
    rw [hWp_eq]
    generalize ((Up h * D h - 2 * U h * Dh h) / (D h) ^ 3) = Rpv
    generalize ((Upp h * (D h) ^ 2 + 6 * U h * (Dh h) ^ 2 -
      (4 * Up h * D h * Dh h + 2 * U h * D h * Dhh h)) / (D h) ^ 4) = Rppv
    linear_combination -hp1
  exact ⟨h1, h2⟩

end

/-- Computable `QInterval` enclosure for `W_p(pc, h)` on `[0, 3/25]` matching `check_opening_transfer.py` L1188–1229. -/
def guard4WpIvQ (k : ℕ) (pc C_fl d_fl B_val : ℚ) : Option QInterval :=
  let a : ℚ := 14 / 5
  let h1 : ℚ := 3 / 25
  let Hj := harmonicQ k
  let Kj := KOpenQ k
  let M0_fl := C_fl - Kj
  let lam := pc * Hj
  let q1 := 1 + lam * h1
  if decide (0 < pc) && decide (2 * lam * h1 < 1) && decide (2 * lam < 3 * a) && decide (lam < B_val) then
    let q1_2 := q1 * q1
    let q1_3 := q1_2 * q1
    let q1_4 := q1_3 * q1
    let W1p := QInterval.div ⟨2 * Hj * ((2 * lam - 3 * a) * h1 - 1), -2 * Hj⟩ ⟨1, q1_4⟩
    let u_iv : QInterval := ⟨(1 - h1) * (1 - 2 * h1), 1⟩
    let up_iv : QInterval := ⟨-3, -3 + 4 * h1⟩
    let upp_iv : QInterval := QInterval.const 4
    let Np_iv : QInterval := ⟨d_fl - pc * pc * Hj * h1 / q1_2, d_fl⟩
    let Npp_iv : QInterval := ⟨-(pc * pc * Hj), -(pc * pc * Hj * (1 - lam * h1) / q1_3)⟩
    let Nppp_iv : QInterval := ⟨2 * pc * pc * Hj * lam * (2 - lam * h1) / q1_4, 4 * pc * pc * Hj * lam⟩
    let U_iv := QInterval.mul u_iv Np_iv
    let Up_iv := QInterval.add (QInterval.mul up_iv Np_iv) (QInterval.mul u_iv Npp_iv)
    let Upp_iv := QInterval.add
      (QInterval.add (QInterval.mul upp_iv Np_iv) (QInterval.mul (QInterval.const 2) (QInterval.mul up_iv Npp_iv)))
      (QInterval.mul u_iv Nppp_iv)
    let D_iv : QInterval := ⟨d_fl + pc * (M0_fl - h1 * B_val + lam * h1 / q1), d_fl + pc * M0_fl⟩
    let Dp_iv : QInterval := ⟨pc * (-B_val + lam / q1_2), pc * (-B_val + lam)⟩
    let Dpp_iv : QInterval := ⟨-(2 * pc * lam * lam), -(2 * pc * lam * lam / q1_3)⟩
    let D2_iv := QInterval.pow D_iv 2
    let D3_iv := QInterval.pow D_iv 3
    let D4_iv := QInterval.pow D_iv 4
    if D3_iv.excludesZero && D4_iv.excludesZero then
      let Rp_iv := QInterval.div
        (QInterval.sub (QInterval.mul Up_iv D_iv) (QInterval.mul (QInterval.const 2) (QInterval.mul U_iv Dp_iv)))
        D3_iv
      let Rpp_num := QInterval.sub
        (QInterval.add (QInterval.mul Upp_iv D2_iv) (QInterval.mul (QInterval.const 6) (QInterval.mul U_iv (QInterval.pow Dp_iv 2))))
        (QInterval.add
          (QInterval.mul (QInterval.const 4) (QInterval.mul Up_iv (QInterval.mul D_iv Dp_iv)))
          (QInterval.mul (QInterval.const 2) (QInterval.mul U_iv (QInterval.mul D_iv Dpp_iv))))
      let Rpp_iv := QInterval.div Rpp_num D4_iv
      let comb_iv := QInterval.add (QInterval.mul (QInterval.const (2 * a)) Rp_iv)
        (QInterval.mul ⟨1, 1 + a * h1⟩ Rpp_iv)
      let W2p := QInterval.mul (QInterval.const (-(B_val * B_val))) comb_iv
      some (QInterval.add W1p W2p)
    else
      none
  else
    none

private lemma guard4WpIv_N_mem {k : ℕ} {pc d_fl : ℚ} {h : ℝ}
    (hpcQ : 0 < pc) (h2lhQ : 2 * (pc * harmonicQ k) * (3 / 25) < 1)
    (h2l3aQ : 2 * (pc * harmonicQ k) < 3 * (14 / 5))
    (hh0 : 0 ≤ h) (hh1 : h ≤ h1Val) :
    let a : ℚ := 14 / 5
    let h1 : ℚ := 3 / 25
    let Hj := harmonicQ k
    let lamQ := pc * Hj
    let q1Q := 1 + lamQ * h1
    let q1_2 := q1Q * q1Q
    let q1_3 := q1_2 * q1Q
    let q1_4 := q1_3 * q1Q
    let lam := (pc : ℝ) * harmonic k
    let q := 1 + lam * h
    (QInterval.div ⟨2 * Hj * ((2 * lamQ - 3 * a) * h1 - 1), -2 * Hj⟩ ⟨1, q1_4⟩).mem
      (2 * harmonic k * ((2 * lam - 3 * cRes) * h - 1) / q ^ 4) ∧
    QInterval.mem ⟨d_fl - pc * pc * Hj * h1 / q1_2, d_fl⟩ ((d_fl : ℝ) - (pc : ℝ) ^ 2 * harmonic k * h / q ^ 2) ∧
    QInterval.mem ⟨-(pc * pc * Hj), -(pc * pc * Hj * (1 - lamQ * h1) / q1_3)⟩
      (-((pc : ℝ) ^ 2 * harmonic k * (1 - lam * h) / q ^ 3)) ∧
    QInterval.mem ⟨2 * pc * pc * Hj * lamQ * (2 - lamQ * h1) / q1_4, 4 * pc * pc * Hj * lamQ⟩
      (2 * (pc : ℝ) ^ 2 * harmonic k * lam * (2 - lam * h) / q ^ 4) := by
  have hpc0 : (0 : ℝ) < (pc : ℝ) := by exact_mod_cast hpcQ
  have hH_nn : 0 ≤ harmonic k := harmonic_nonneg k
  set pcR : ℝ := (pc : ℝ)
  set H : ℝ := harmonic k
  set lam : ℝ := pcR * H
  set q1 : ℝ := 1 + lam * h1Val
  set q : ℝ := 1 + lam * h
  have hlam_nn : 0 ≤ lam := mul_nonneg (le_of_lt hpc0) hH_nn
  have h2lh : 2 * lam * h1Val < 1 := by
    have : ((2 * (pc * harmonicQ k) * (3 / 25 : ℚ) : ℚ) : ℝ) < 1 := by exact_mod_cast h2lhQ
    simpa [lam, pcR, H, h1Val, harmonicQ_cast] using this
  have h2l3a : 2 * lam < 3 * cRes := by
    have : ((2 * (pc * harmonicQ k) : ℚ) : ℝ) < ((3 * (14 / 5 : ℚ) : ℚ) : ℝ) := by exact_mod_cast h2l3aQ
    simpa [lam, pcR, H, cRes, harmonicQ_cast] using this
  have hq_ge1 : 1 ≤ q := le_add_of_nonneg_right (mul_nonneg hlam_nn hh0)
  have hq_pos : 0 < q := lt_of_lt_of_le zero_lt_one hq_ge1
  have hq_le_q1 : q ≤ q1 := add_le_add_right (mul_le_mul_of_nonneg_left hh1 hlam_nn) 1
  have hq1_pos : 0 < q1 := lt_of_lt_of_le hq_pos hq_le_q1
  have hq3_le : q ^ 3 ≤ q1 ^ 3 := pow_le_pow_left₀ (le_of_lt hq_pos) hq_le_q1 3
  have hq4_le : q ^ 4 ≤ q1 ^ 4 := pow_le_pow_left₀ (le_of_lt hq_pos) hq_le_q1 4
  have hq4_ge1 : 1 ≤ q ^ 4 := one_le_pow₀ hq_ge1
  have hc2 : (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) * (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) = q1 ^ 2 := by
    dsimp [q1, lam, pcR, h1Val]; ring
  have hc3 : (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) * (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) *
      (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) = q1 ^ 3 := by dsimp [q1, lam, pcR, h1Val]; ring
  have hc4 : (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) * (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) *
      (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) * (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) = q1 ^ 4 := by
    dsimp [q1, lam, pcR, h1Val]; ring
  refine ⟨?_, ?_, ?_, ?_⟩
  · refine QInterval.mem_div ?_ ?_ (by simp [QInterval.excludesZero])
    · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
      have hneg : 2 * lam - 3 * cRes ≤ 0 := by linarith only [h2l3a]
      have h2H : 0 ≤ 2 * H := mul_nonneg (by norm_num) hH_nn
      constructor
      · have h1 := mul_le_mul_of_nonpos_left hh1 hneg
        have h2 := mul_le_mul_of_nonneg_left (sub_le_sub_right h1 1) h2H
        dsimp only [lam, pcR, H, cRes, h1Val] at h2 ⊢; linarith only [h2]
      · have h1 : (2 * lam - 3 * cRes) * h ≤ 0 := mul_nonpos_of_nonpos_of_nonneg hneg hh0
        have h2 := mul_le_mul_of_nonneg_left (show (2 * lam - 3 * cRes) * h - 1 ≤ -1 by linarith only [h1]) h2H
        dsimp only [lam, pcR, H, cRes] at h2 ⊢; linarith only [h2]
    · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
      exact ⟨hq4_ge1, by rw [hc4]; exact hq4_le⟩
  · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
    rw [hc2]
    have h_hq2_le : h / q ^ 2 ≤ h1Val / q1 ^ 2 := by
      rw [div_le_div_iff₀ (sq_pos_of_pos hq_pos) (sq_pos_of_pos hq1_pos)]
      have hid : h1Val * q ^ 2 - h * q1 ^ 2 = (h1Val - h) * (1 - (lam * h) * (lam * h1Val)) := by
        dsimp [q, q1]; ring
      have ha : lam * h ≤ 1 / 2 := by
        have := mul_le_mul_of_nonneg_left hh1 hlam_nn; linarith only [this, h2lh]
      have hb : lam * h1Val ≤ 1 / 2 := by linarith only [h2lh]
      have hc : (lam * h) * (lam * h1Val) ≤ 1 / 4 := by
        have := mul_le_mul ha hb (mul_nonneg hlam_nn (le_trans hh0 hh1)) (by norm_num)
        linarith only [this]
      have hnn : 0 ≤ (h1Val - h) * (1 - (lam * h) * (lam * h1Val)) :=
        mul_nonneg (sub_nonneg.mpr hh1) (by linarith only [hc])
      exact sub_nonneg.mp (hid ▸ hnn)
    have hcoeff : 0 ≤ pcR ^ 2 * H := mul_nonneg (sq_nonneg pcR) hH_nn
    constructor
    · have hmul := mul_le_mul_of_nonneg_left h_hq2_le hcoeff
      have ha : pcR ^ 2 * H * (h / q ^ 2) = pcR ^ 2 * H * h / q ^ 2 := by ring
      have hb : pcR ^ 2 * H * (h1Val / q1 ^ 2) = pcR * pcR * H * (3 / 25) / q1 ^ 2 := by dsimp [h1Val]; ring
      dsimp only [pcR, H] at ha hb hmul ⊢; linarith only [hmul, ha, hb]
    · have hnn : 0 ≤ pcR ^ 2 * H * h / q ^ 2 :=
        div_nonneg (mul_nonneg hcoeff hh0) (sq_nonneg q)
      dsimp only [pcR, H] at hnn ⊢; linarith only [hnn]
  · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
    rw [hc3]
    have hcoeff : 0 ≤ pcR ^ 2 * H := mul_nonneg (sq_nonneg pcR) hH_nn
    have h1ml : 0 ≤ 1 - lam * h1Val := by linarith only [h2lh]
    have h1m_le : 1 - lam * h1Val ≤ 1 - lam * h :=
      sub_le_sub_left (mul_le_mul_of_nonneg_left hh1 hlam_nn) 1
    constructor
    · have h1' : (1 - lam * h) / q ^ 3 ≤ 1 := by
        rw [div_le_one (pow_pos hq_pos 3)]
        have hq3_ge : (1 : ℝ) ≤ q ^ 3 := one_le_pow₀ hq_ge1
        have hnn : 0 ≤ lam * h := mul_nonneg hlam_nn hh0
        linarith only [hq3_ge, hnn]
      have hmul := mul_le_mul_of_nonneg_left h1' hcoeff
      have ha : pcR ^ 2 * H * ((1 - lam * h) / q ^ 3) = pcR ^ 2 * H * (1 - lam * h) / q ^ 3 := by ring
      have hb : pcR ^ 2 * H * 1 = pcR * pcR * H := by ring
      dsimp only [pcR, H] at ha hb hmul ⊢; linarith only [hmul, ha, hb]
    · have h1' : (1 - lam * h1Val) / q1 ^ 3 ≤ (1 - lam * h) / q ^ 3 :=
        le_trans (div_le_div_of_nonneg_left h1ml (pow_pos hq_pos 3) hq3_le)
          (div_le_div_of_nonneg_right h1m_le (pow_nonneg (le_of_lt hq_pos) 3))
      have hmul := mul_le_mul_of_nonneg_left h1' hcoeff
      have ha : pcR ^ 2 * H * ((1 - lam * h1Val) / q1 ^ 3) = pcR * pcR * H * (1 - lam * (3 / 25)) / q1 ^ 3 := by
        dsimp [h1Val]; ring
      have hb : pcR ^ 2 * H * ((1 - lam * h) / q ^ 3) = pcR ^ 2 * H * (1 - lam * h) / q ^ 3 := by ring
      dsimp only [pcR, H] at ha hb hmul ⊢; linarith only [hmul, ha, hb]
  · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
    rw [hc4]
    have hcoeff : 0 ≤ 2 * pcR ^ 2 * H * lam :=
      mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (sq_nonneg pcR)) hH_nn) hlam_nn
    have h2ml : 0 ≤ 2 - lam * h1Val := by linarith only [h2lh]
    have h2m_le : 2 - lam * h1Val ≤ 2 - lam * h :=
      sub_le_sub_left (mul_le_mul_of_nonneg_left hh1 hlam_nn) 2
    constructor
    · have h1' : (2 - lam * h1Val) / q1 ^ 4 ≤ (2 - lam * h) / q ^ 4 :=
        le_trans (div_le_div_of_nonneg_left h2ml (pow_pos hq_pos 4) hq4_le)
          (div_le_div_of_nonneg_right h2m_le (pow_nonneg (le_of_lt hq_pos) 4))
      have hmul := mul_le_mul_of_nonneg_left h1' hcoeff
      have ha : 2 * pcR ^ 2 * H * lam * ((2 - lam * h1Val) / q1 ^ 4) =
          2 * pcR * pcR * H * lam * (2 - lam * (3 / 25)) / q1 ^ 4 := by dsimp [h1Val]; ring
      have hb : 2 * pcR ^ 2 * H * lam * ((2 - lam * h) / q ^ 4) =
          2 * pcR ^ 2 * H * lam * (2 - lam * h) / q ^ 4 := by ring
      dsimp only [pcR, H] at ha hb hmul ⊢; linarith only [hmul, ha, hb]
    · have h1' : (2 - lam * h) / q ^ 4 ≤ 2 := by
        rw [div_le_iff₀ (pow_pos hq_pos 4)]
        have hnn : 0 ≤ lam * h := mul_nonneg hlam_nn hh0
        linarith only [hq4_ge1, hnn]
      have hmul := mul_le_mul_of_nonneg_left h1' hcoeff
      have ha : 2 * pcR ^ 2 * H * lam * ((2 - lam * h) / q ^ 4) =
          2 * pcR ^ 2 * H * lam * (2 - lam * h) / q ^ 4 := by ring
      have hb : 2 * pcR ^ 2 * H * lam * 2 = 4 * pcR * pcR * H * lam := by ring
      dsimp only [q, lam, pcR, H] at ha hb hmul ⊢; linarith only [hmul, ha, hb]

private lemma guard4WpIv_D_mem {k : ℕ} {pc C_fl d_fl B_val : ℚ} {h : ℝ}
    (hpcQ : 0 < pc) (hlBQ : pc * harmonicQ k < B_val) (hh0 : 0 ≤ h) (hh1 : h ≤ h1Val) :
    let h1 : ℚ := 3 / 25
    let Hj := harmonicQ k
    let M0_fl := C_fl - KOpenQ k
    let lamQ := pc * Hj
    let q1Q := 1 + lamQ * h1
    let q1_2 := q1Q * q1Q
    let q1_3 := q1_2 * q1Q
    let lam := (pc : ℝ) * harmonic k
    let q := 1 + lam * h
    QInterval.mem ⟨d_fl + pc * (M0_fl - h1 * B_val + lamQ * h1 / q1Q), d_fl + pc * M0_fl⟩
      ((d_fl : ℝ) + (pc : ℝ) * (((C_fl : ℝ) - KOpen k) - h * (B_val : ℝ) + lam * h / q)) ∧
    QInterval.mem ⟨pc * (-B_val + lamQ / q1_2), pc * (-B_val + lamQ)⟩
      ((pc : ℝ) * (-(B_val : ℝ) + lam / q ^ 2)) ∧
    QInterval.mem ⟨-(2 * pc * lamQ * lamQ), -(2 * pc * lamQ * lamQ / q1_3)⟩
      (-(2 * (pc : ℝ) * lam ^ 2 / q ^ 3)) := by
  have hpc0 : (0 : ℝ) < (pc : ℝ) := by exact_mod_cast hpcQ
  have hH_nn : 0 ≤ harmonic k := harmonic_nonneg k
  set pcR : ℝ := (pc : ℝ)
  set dR : ℝ := (d_fl : ℝ)
  set BR : ℝ := (B_val : ℝ)
  set M0R : ℝ := (C_fl : ℝ) - KOpen k
  set H : ℝ := harmonic k
  set lam : ℝ := pcR * H
  set q1 : ℝ := 1 + lam * h1Val
  set q : ℝ := 1 + lam * h
  have hlam_nn : 0 ≤ lam := mul_nonneg (le_of_lt hpc0) hH_nn
  have hlB : lam < BR := by
    have : ((pc * harmonicQ k : ℚ) : ℝ) < (B_val : ℝ) := by exact_mod_cast hlBQ
    simpa [lam, pcR, H, BR, harmonicQ_cast] using this
  have hq_ge1 : 1 ≤ q := le_add_of_nonneg_right (mul_nonneg hlam_nn hh0)
  have hq_pos : 0 < q := lt_of_lt_of_le zero_lt_one hq_ge1
  have hq_le_q1 : q ≤ q1 := add_le_add_right (mul_le_mul_of_nonneg_left hh1 hlam_nn) 1
  have hq1_pos : 0 < q1 := lt_of_lt_of_le hq_pos hq_le_q1
  have hq2_le : q ^ 2 ≤ q1 ^ 2 := pow_le_pow_left₀ (le_of_lt hq_pos) hq_le_q1 2
  have hq3_le : q ^ 3 ≤ q1 ^ 3 := pow_le_pow_left₀ (le_of_lt hq_pos) hq_le_q1 3
  have hc2 : (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) * (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) = q1 ^ 2 := by
    dsimp [q1, lam, pcR, h1Val]; ring
  have hc3 : (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) * (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) *
      (1 + (pc : ℝ) * H * (3 / 25 : ℝ)) = q1 ^ 3 := by dsimp [q1, lam, pcR, h1Val]; ring
  refine ⟨?_, ?_, ?_⟩
  · simp only [QInterval.mem]; push_cast [KOpenQ_cast, harmonicQ_cast]
    constructor
    · have hdiff : (dR + pcR * (M0R - h * BR + lam * h / q)) -
          (dR + pcR * (M0R - h1Val * BR + lam * h1Val / q1)) =
          pcR * (h1Val - h) * (BR - lam / (q * q1)) := by
        have hsub : lam * h / q - lam * h1Val / q1 = -(h1Val - h) * lam / (q * q1) := by
          rw [div_sub_div _ _ (ne_of_gt hq_pos) (ne_of_gt hq1_pos)]
          congr 1; dsimp only [q, q1]; ring
        calc (dR + pcR * (M0R - h * BR + lam * h / q)) - (dR + pcR * (M0R - h1Val * BR + lam * h1Val / q1))
            = pcR * ((h1Val - h) * BR + (lam * h / q - lam * h1Val / q1)) := by ring
          _ = pcR * ((h1Val - h) * BR + -(h1Val - h) * lam / (q * q1)) := by rw [hsub]
          _ = pcR * (h1Val - h) * (BR - lam / (q * q1)) := by ring
      have hlam_div : lam / (q * q1) ≤ lam := div_le_self hlam_nn (one_le_mul_of_one_le_of_one_le hq_ge1 (le_trans hq_ge1 hq_le_q1))
      have hnn : 0 ≤ pcR * (h1Val - h) * (BR - lam / (q * q1)) :=
        mul_nonneg (mul_nonneg (le_of_lt hpc0) (sub_nonneg.mpr hh1)) (sub_nonneg.mpr (le_trans hlam_div (le_of_lt hlB)))
      have hle := sub_nonneg.mp (hdiff ▸ hnn)
      dsimp only [dR, pcR, M0R, BR, lam, H, q1, h1Val] at hle ⊢; exact hle
    · have hdiff : (dR + pcR * M0R) - (dR + pcR * (M0R - h * BR + lam * h / q)) =
          pcR * h * (BR - lam / q) := by
        dsimp only [q]; field_simp [ne_of_gt hq_pos]; ring
      have hlam_div : lam / q ≤ lam := div_le_self hlam_nn hq_ge1
      have hnn : 0 ≤ pcR * h * (BR - lam / q) :=
        mul_nonneg (mul_nonneg (le_of_lt hpc0) hh0) (sub_nonneg.mpr (le_trans hlam_div (le_of_lt hlB)))
      have hle := sub_nonneg.mp (hdiff ▸ hnn)
      dsimp only [dR, pcR, M0R, BR, lam, H] at hle ⊢; exact hle
  · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
    rw [hc2]
    have h1' : lam / q1 ^ 2 ≤ lam / q ^ 2 := div_le_div_of_nonneg_left hlam_nn (sq_pos_of_pos hq_pos) hq2_le
    have h2' : lam / q ^ 2 ≤ lam := div_le_self hlam_nn (one_le_pow₀ hq_ge1)
    exact ⟨mul_le_mul_of_nonneg_left (add_le_add_right h1' (-BR)) (le_of_lt hpc0),
      mul_le_mul_of_nonneg_left (add_le_add_right h2' (-BR)) (le_of_lt hpc0)⟩
  · simp only [QInterval.mem]; push_cast [harmonicQ_cast]
    rw [hc3]
    have hcoeff : 0 ≤ 2 * pcR * lam ^ 2 := mul_nonneg (mul_nonneg (by norm_num) (le_of_lt hpc0)) (sq_nonneg lam)
    have h1' : (2 * pcR * lam ^ 2) / q1 ^ 3 ≤ (2 * pcR * lam ^ 2) / q ^ 3 :=
      div_le_div_of_nonneg_left hcoeff (pow_pos hq_pos 3) hq3_le
    have h2' : (2 * pcR * lam ^ 2) / q ^ 3 ≤ 2 * pcR * lam ^ 2 :=
      div_le_self hcoeff (one_le_pow₀ hq_ge1)
    have hsq : 2 * pcR * lam * lam = 2 * pcR * lam ^ 2 := by ring
    have hsq2 : 2 * pcR * lam * lam / q1 ^ 3 = 2 * pcR * lam ^ 2 / q1 ^ 3 := by ring
    dsimp only [q, pcR, lam, H] at h1' h2' hsq hsq2 ⊢
    constructor <;> linarith only [h1', h2', hsq, hsq2]

/-- Soundness of `guard4WpIvQ`: `guard4WpIvQ = some I` implies `I.mem (WpFunG4 ... h)` for all `h ∈ [0, 3/25]`. -/
theorem guard4WpIvQ_sound {k : ℕ} {pc C_fl d_fl B_val : ℚ} {I : QInterval}
    (heq : guard4WpIvQ k pc C_fl d_fl B_val = some I) :
    ∀ h ∈ Icc 0 h1Val, I.mem (WpFunG4 k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h) := by
  intro h hh
  unfold guard4WpIvQ at heq
  set a : ℚ := 14 / 5
  set h1 : ℚ := 3 / 25
  set Hj : ℚ := harmonicQ k
  set Kj : ℚ := KOpenQ k
  set M0_fl : ℚ := C_fl - Kj
  set lamQ : ℚ := pc * Hj
  set q1Q : ℚ := 1 + lamQ * h1
  by_cases hpre : (decide (0 < pc) && decide (2 * lamQ * h1 < 1) && decide (2 * lamQ < 3 * a) && decide (lamQ < B_val)) = true
  · rw [ite_eq_left hpre] at heq
    dsimp only at heq
    simp only [Bool.and_eq_true, decide_eq_true_eq] at hpre
    rcases hpre with ⟨⟨⟨hpcQ, h2lhQ⟩, h2l3aQ⟩, hlBQ⟩
    set q1_2 : ℚ := q1Q * q1Q
    set q1_3 : ℚ := q1_2 * q1Q
    set q1_4 : ℚ := q1_3 * q1Q
    set W1p_iv : QInterval := QInterval.div ⟨2 * Hj * ((2 * lamQ - 3 * a) * h1 - 1), -2 * Hj⟩ ⟨1, q1_4⟩
    set u_iv : QInterval := ⟨(1 - h1) * (1 - 2 * h1), 1⟩
    set up_iv : QInterval := ⟨-3, -3 + 4 * h1⟩
    set upp_iv : QInterval := QInterval.const 4
    set Np_iv : QInterval := ⟨d_fl - pc * pc * Hj * h1 / q1_2, d_fl⟩
    set Npp_iv : QInterval := ⟨-(pc * pc * Hj), -(pc * pc * Hj * (1 - lamQ * h1) / q1_3)⟩
    set Nppp_iv : QInterval := ⟨2 * pc * pc * Hj * lamQ * (2 - lamQ * h1) / q1_4, 4 * pc * pc * Hj * lamQ⟩
    set U_iv := QInterval.mul u_iv Np_iv
    set Up_iv := QInterval.add (QInterval.mul up_iv Np_iv) (QInterval.mul u_iv Npp_iv)
    set Upp_iv := QInterval.add
      (QInterval.add (QInterval.mul upp_iv Np_iv) (QInterval.mul (QInterval.const 2) (QInterval.mul up_iv Npp_iv)))
      (QInterval.mul u_iv Nppp_iv)
    set D_iv : QInterval := ⟨d_fl + pc * (M0_fl - h1 * B_val + lamQ * h1 / q1Q), d_fl + pc * M0_fl⟩
    set Dp_iv : QInterval := ⟨pc * (-B_val + lamQ / q1_2), pc * (-B_val + lamQ)⟩
    set Dpp_iv : QInterval := ⟨-(2 * pc * lamQ * lamQ), -(2 * pc * lamQ * lamQ / q1_3)⟩
    set D2_iv := QInterval.pow D_iv 2
    set D3_iv := QInterval.pow D_iv 3
    set D4_iv := QInterval.pow D_iv 4
    by_cases hDnz : (D3_iv.excludesZero && D4_iv.excludesZero) = true
    · rw [ite_eq_left hDnz] at heq
      injection heq with hI
      subst hI
      simp only [Bool.and_eq_true] at hDnz
      rcases hDnz with ⟨hD3nz, hD4nz⟩
      obtain ⟨hm_W1p, hm_Np, hm_Npp, hm_Nppp⟩ := guard4WpIv_N_mem hpcQ h2lhQ h2l3aQ hh.1 hh.2
      obtain ⟨hm_D, hm_Dp, hm_Dpp⟩ := guard4WpIv_D_mem (C_fl := C_fl) (d_fl := d_fl) hpcQ hlBQ hh.1 hh.2
      have hm_u : u_iv.mem ((1 - h) * (1 - 2 * h)) := by
        simp only [u_iv, QInterval.mem, h1]; push_cast
        have hh1' : h ≤ 3 / 25 := hh.2
        constructor <;> nlinarith only [hh.1, hh1']
      have hm_up : up_iv.mem (4 * h - 3) := by
        simp only [up_iv, QInterval.mem, h1]; push_cast
        have hh1' : h ≤ 3 / 25 := hh.2
        constructor <;> linarith only [hh.1, hh1']
      have hm_upp : upp_iv.mem (4 : ℝ) := by simpa [upp_iv] using QInterval.mem_const 4
      have hm_U := QInterval.mem_mul hm_u hm_Np
      have hm_Up := QInterval.mem_add (QInterval.mem_mul hm_up hm_Np) (QInterval.mem_mul hm_u hm_Npp)
      have hm_Upp := QInterval.mem_add
        (QInterval.mem_add (QInterval.mem_mul hm_upp hm_Np)
          (QInterval.mem_mul (QInterval.mem_const 2) (QInterval.mem_mul hm_up hm_Npp)))
        (QInterval.mem_mul hm_u hm_Nppp)
      have hm_D2 := QInterval.mem_pow hm_D 2
      have hm_D3 := QInterval.mem_pow hm_D 3
      have hm_D4 := QInterval.mem_pow hm_D 4
      have hm_Dp2 := QInterval.mem_pow hm_Dp 2
      have hm_Rp := QInterval.mem_div
        (QInterval.mem_sub (QInterval.mem_mul hm_Up hm_D)
          (QInterval.mem_mul (QInterval.mem_const 2) (QInterval.mem_mul hm_U hm_Dp)))
        hm_D3 hD3nz
      have hm_Rpp_num := QInterval.mem_sub
        (QInterval.mem_add (QInterval.mem_mul hm_Upp hm_D2)
          (QInterval.mem_mul (QInterval.mem_const 6) (QInterval.mem_mul hm_U hm_Dp2)))
        (QInterval.mem_add
          (QInterval.mem_mul (QInterval.mem_const 4) (QInterval.mem_mul hm_Up (QInterval.mem_mul hm_D hm_Dp)))
          (QInterval.mem_mul (QInterval.mem_const 2) (QInterval.mem_mul hm_U (QInterval.mem_mul hm_D hm_Dpp))))
      have hm_Rpp := QInterval.mem_div hm_Rpp_num hm_D4 hD4nz
      have hm_1ch : QInterval.mem ⟨1, 1 + a * h1⟩ (1 + cRes * h) := by
        simp only [QInterval.mem, a, h1]; push_cast
        have hh1' : h ≤ 3 / 25 := hh.2
        unfold cRes; constructor <;> linarith only [hh.1, hh1']
      have hm_comb := QInterval.mem_add
        (QInterval.mem_mul (QInterval.mem_const (2 * a)) hm_Rp)
        (QInterval.mem_mul hm_1ch hm_Rpp)
      have hm_W2p := QInterval.mem_mul (QInterval.mem_const (-(B_val * B_val))) hm_comb
      have hm_tot := QInterval.mem_add hm_W1p hm_W2p
      convert hm_tot using 1
      unfold WpFunG4
      simp only [Rat.cast_neg, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_div, a, cRes]
      ring
    · rw [ite_eq_right hDnz] at heq; simp at heq
  · rw [ite_eq_right hpre] at heq; simp at heq

/-- **Guard 4 CT0 Soundness** (`p > 0`): if `checkGuard4W = true`, then `t ↦ AcapGen(p, hOfT t) + a0 + a1 * t`
    is convex on `[0, T1Val]` and bounded below by its tangent at `tStar ∈ (0, T1Val)`. -/
theorem guard4_CT0_pos {k : ℕ} {p C_fl d_fl B_val : ℚ} {a0 a1 tStar : ℝ}
    (hd : 0 < d_fl) (hB : 0 < B_val) (hBM0 : B_val ≤ C_fl - KOpenQ k)
    (htStar : tStar ∈ Ioo 0 T1Val)
    (hchk : checkGuard4W k p C_fl d_fl B_val 0 = true)
    (h0 : let hs := hOfT tStar
          let Fv := AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (p : ℝ) hs) (p : ℝ) hs 1 + a0 + a1 * tStar
          let Ftv := AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) hs * (1 + cRes * hs) ^ 2 + a1
          0 < Fv - tStar * Ftv)
    (h1 : let hs := hOfT tStar
          let Fv := AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (p : ℝ) hs) (p : ℝ) hs 1 + a0 + a1 * tStar
          let Ftv := AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) hs * (1 + cRes * hs) ^ 2 + a1
          0 < Fv + (T1Val - tStar) * Ftv) :
    ∀ t ∈ Icc 0 T1Val,
      0 < AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (p : ℝ) (hOfT t)) (p : ℝ) (hOfT t) 1 + a0 + a1 * t := by
  have hdR : (0 : ℝ) < (d_fl : ℝ) := by exact_mod_cast hd
  have hBR : (0 : ℝ) < (B_val : ℝ) := by exact_mod_cast hB
  have hBM0R : (B_val : ℝ) ≤ (C_fl : ℝ) - KOpen k := by
    have : (B_val : ℝ) ≤ ((C_fl - KOpenQ k : ℚ) : ℝ) := by exact_mod_cast hBM0
    simpa [KOpenQ_cast] using this
  have hpR : (0 : ℝ) ≤ (p : ℝ) := by
    simp only [checkGuard4W, Bool.and_eq_true, decide_eq_true_eq] at hchk
    exact le_of_lt (by exact_mod_cast hchk.1.1.1.1.1.1.1.1.1)
  have hW_pos := checkGuard4W_sound hB hchk
  apply t_comp_tangent_pos (f := fun x => AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (p : ℝ) x) (p : ℝ) x 1)
    (f' := fun x => AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) x)
    (f'' := fun x => (WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) x -
      2 * cRes * AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) x) / (1 + cRes * x))
    htStar
    (fun h hh => (AcapGen_hasDerivAt_h_both hdR hBR hBM0R hpR hh.1 (le_trans hh.2 (by unfold h1Val; norm_num))).1)
    (fun h hh => (AcapGen_hasDerivAt_h_both hdR hBR hBM0R hpR hh.1 (le_trans hh.2 (by unfold h1Val; norm_num))).2)
    (fun h hh => by
      have h1c : 0 < 1 + cRes * h := by unfold cRes; linarith [hh.1]
      have heq : 2 * cRes * AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) h +
          (1 + cRes * h) * ((WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) h -
          2 * cRes * AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) h) / (1 + cRes * h)) =
          WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (p : ℝ) h := by
        field_simp [ne_of_gt h1c]; ring
      rw [heq]
      have hW := hW_pos h hh
      simp only [Rat.cast_zero, add_zero] at hW
      exact le_of_lt hW)
    h0 h1

/-- **Guard 4 TT0 Soundness**: if `guard4WpIvQ = some Wp` and `checkGuard4W ... (if dz ≤ 0 then dz * Wp.hi else dz * Wp.lo) = true`,
    then `t ↦ AcapGen(pc, hOfT t) + dz * AcapDerivP(pc, hOfT t) + a0 + a1 * t` is convex on `[0, T1Val]`
    and bounded below by its tangent at `tStar ∈ (0, T1Val)`. -/
theorem guard4_TT0_pos {k : ℕ} {pc C_fl d_fl B_val dz : ℚ} {Wp : QInterval} {a0 a1 tStar : ℝ}
    (hd : 0 < d_fl) (hB : 0 < B_val) (hBM0 : B_val ≤ C_fl - KOpenQ k)
    (htStar : tStar ∈ Ioo 0 T1Val)
    (hWp : guard4WpIvQ k pc C_fl d_fl B_val = some Wp)
    (hchk : checkGuard4W k pc C_fl d_fl B_val (if dz ≤ 0 then dz * Wp.hi else dz * Wp.lo) = true)
    (h0 : let hs := hOfT tStar
          let Fv := (AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (pc : ℝ) hs) (pc : ℝ) hs 1 +
              (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) hs) + a0 + a1 * tStar
          let Ftv := (AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) hs +
              (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) hs) * (1 + cRes * hs) ^ 2 + a1
          0 < Fv - tStar * Ftv)
    (h1 : let hs := hOfT tStar
          let Fv := (AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (pc : ℝ) hs) (pc : ℝ) hs 1 +
              (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) hs) + a0 + a1 * tStar
          let Ftv := (AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) hs +
              (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) hs) * (1 + cRes * hs) ^ 2 + a1
          0 < Fv + (T1Val - tStar) * Ftv) :
    ∀ t ∈ Icc 0 T1Val,
      0 < (AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (pc : ℝ) (hOfT t)) (pc : ℝ) (hOfT t) 1 +
          (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) (hOfT t)) + a0 + a1 * t := by
  have hdR : (0 : ℝ) < (d_fl : ℝ) := by exact_mod_cast hd
  have hBR : (0 : ℝ) < (B_val : ℝ) := by exact_mod_cast hB
  have hBM0R : (B_val : ℝ) ≤ (C_fl : ℝ) - KOpen k := by
    have : (B_val : ℝ) ≤ ((C_fl - KOpenQ k : ℚ) : ℝ) := by exact_mod_cast hBM0
    simpa [KOpenQ_cast] using this
  have hpcR : (0 : ℝ) ≤ (pc : ℝ) := by
    simp only [checkGuard4W, Bool.and_eq_true, decide_eq_true_eq] at hchk
    exact le_of_lt (by exact_mod_cast hchk.1.1.1.1.1.1.1.1.1)
  have hW_pos := checkGuard4W_sound hB hchk
  have hWp_mem := guard4WpIvQ_sound hWp
  apply t_comp_tangent_pos
    (f := fun x => AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (deltaP k (pc : ℝ) x) (pc : ℝ) x 1 +
      (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x)
    (f' := fun x => AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x +
      (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x)
    (f'' := fun x =>
      (WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x -
        2 * cRes * AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x) / (1 + cRes * x) +
      (dz : ℝ) * ((WpFunG4 k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x -
        2 * cRes * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) x) / (1 + cRes * x)))
    htStar
    (fun h hh =>
      V3.hasDerivAt_add
        (AcapGen_hasDerivAt_h_both hdR hBR hBM0R hpcR hh.1 (le_trans hh.2 (by unfold h1Val; norm_num))).1
        ((AcapDerivP_hasDerivAt_h_both hdR hBR hBM0R hpcR hh.1 (le_trans hh.2 (by unfold h1Val; norm_num))).1.const_mul (dz : ℝ)))
    (fun h hh =>
      V3.hasDerivAt_add
        (AcapGen_hasDerivAt_h_both hdR hBR hBM0R hpcR hh.1 (le_trans hh.2 (by unfold h1Val; norm_num))).2
        ((AcapDerivP_hasDerivAt_h_both hdR hBR hBM0R hpcR hh.1 (le_trans hh.2 (by unfold h1Val; norm_num))).2.const_mul (dz : ℝ)))
    (fun h hh => by
      have h1c : 0 < 1 + cRes * h := by unfold cRes; linarith [hh.1]
      have heq : 2 * cRes * (AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h +
            (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h) +
          (1 + cRes * h) *
            ((WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h -
              2 * cRes * AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h) / (1 + cRes * h) +
            (dz : ℝ) * ((WpFunG4 k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h -
              2 * cRes * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h) / (1 + cRes * h))) =
          WFunG4 k (KOpen k) (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h +
          (dz : ℝ) * WpFunG4 k (d_fl : ℝ) (B_val : ℝ) ((C_fl : ℝ) - KOpen k) (pc : ℝ) h := by
        field_simp [ne_of_gt h1c]; ring
      rw [heq]
      have hW := hW_pos h hh
      obtain ⟨hlo, hhi⟩ := hWp_mem h hh
      by_cases hdz : dz ≤ 0
      · have hdzR : (dz : ℝ) ≤ 0 := by exact_mod_cast hdz
        have hsh : ((if dz ≤ 0 then dz * Wp.hi else dz * Wp.lo : ℚ) : ℝ) = (dz : ℝ) * (Wp.hi : ℝ) := by
          simp [hdz]
        rw [hsh] at hW
        have hmul := mul_le_mul_of_nonpos_left hhi hdzR
        linarith
      · have hdzR : (0 : ℝ) ≤ (dz : ℝ) := by exact_mod_cast le_of_not_ge hdz
        have hsh : ((if dz ≤ 0 then dz * Wp.hi else dz * Wp.lo : ℚ) : ℝ) = (dz : ℝ) * (Wp.lo : ℝ) := by
          simp [hdz]
        rw [hsh] at hW
        have hmul := mul_le_mul_of_nonneg_left hlo hdzR
        linarith)
    h0 h1

/-! ## Section 8: `OPEN-09` 4-Corner Gaps, 10 Box Certificates, & Final Assembly -/

/-- Bilinear 4-corner positivity on `[xL, xH] × [yL, yH]`. -/
private lemma bilinear_pos_of_corners {g : ℝ → ℝ → ℝ} {xL xH yL yH x y : ℝ}
    (hxL : xL ≤ x) (hxH : x ≤ xH) (hyL : yL ≤ y) (hyH : y ≤ yH)
    (haff_x : ∀ yv, ∃ a b, ∀ xv, g xv yv = a + b * xv)
    (haff_y : ∀ xv, ∃ a b, ∀ yv, g xv yv = a + b * yv)
    (hLL : 0 < g xL yL) (hLH : 0 < g xL yH) (hHL : 0 < g xH yL) (hHH : 0 < g xH yH) :
    0 < g x y := by
  have haff_pos : ∀ (f : ℝ → ℝ) (zL zH z : ℝ), zL ≤ z → z ≤ zH →
      (∃ a b, ∀ w, f w = a + b * w) → 0 < f zL → 0 < f zH → 0 < f z := by
    intro f zL zH z hzL hzH ⟨a, b, hf⟩ hfL hfH
    rw [hf] at hfL hfH ⊢
    rcases le_total 0 b with hb | hb
    · have := mul_le_mul_of_nonneg_left hzL hb; linarith only [hfL, this]
    · have := mul_le_mul_of_nonpos_left hzH hb; linarith only [hfH, this]
  have hxL_y : 0 < g xL y := haff_pos (g xL) yL yH y hyL hyH (haff_y xL) hLL hLH
  have hxH_y : 0 < g xH y := haff_pos (g xH) yL yH y hyL hyH (haff_y xH) hHL hHH
  exact haff_pos (fun xv => g xv y) xL xH x hxL hxH (haff_x y) hxL_y hxH_y

/-- Möbius `η` interpolation identity: `η(p)` is affine in `zMob d α p`. -/
private lemma eta_eq_conv_comb {d α pa pb pc p : ℝ}
    (hd : 0 < d) (hα : 0 ≤ α) (hpa0 : 0 ≤ pa) (hab : pa < pb)
    (hp1 : pa ≤ p) (hp2 : p ≤ pb) :
    let za := zMob d α pa
    let zb := zMob d α pb
    let zp := zMob d α p
    let θ := (zp - za) / (zb - za)
    0 ≤ θ ∧ θ ≤ 1 ∧ zp = (1 - θ) * za + θ * zb ∧
    (p - pc) * (d + α * pc) / (d + α * p) =
      (1 - θ) * ((pa - pc) * (d + α * pc) / (d + α * pa)) +
      θ * ((pb - pc) * (d + α * pc) / (d + α * pb)) := by
  have hpb0 : 0 ≤ pb := le_trans hpa0 (le_of_lt hab)
  have hp0 : 0 ≤ p := le_trans hpa0 hp1
  have hz_lt : zMob d α pa < zMob d α pb := zMob_strictMono hd hα hpa0 hpb0 hab
  have hza_le : zMob d α pa ≤ zMob d α p := by
    rcases eq_or_lt_of_le hp1 with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (zMob_strictMono hd hα hpa0 hp0 hlt)
  have hzp_le : zMob d α p ≤ zMob d α pb := by
    rcases eq_or_lt_of_le hp2 with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (zMob_strictMono hd hα hp0 hpb0 hlt)
  have hba : 0 < zMob d α pb - zMob d α pa := sub_pos.mpr hz_lt
  set θ := (zMob d α p - zMob d α pa) / (zMob d α pb - zMob d α pa)
  have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hza_le) (le_of_lt hba)
  have hθ1 : θ ≤ 1 := (div_le_one hba).mpr (sub_le_sub_right hzp_le _)
  have hzp_eq : zMob d α p = (1 - θ) * zMob d α pa + θ * zMob d α pb := by
    dsimp only [θ]; field_simp [ne_of_gt hba]; ring
  have heta : ∀ q : ℝ, 0 < d + α * q →
      (q - pc) * (d + α * pc) / (d + α * q) =
      (zMob d α q - pc / (d + α * pc)) * ((d + α * pc) ^ 2 / d) := by
    intro q hq
    unfold zMob
    by_cases hpc_den : d + α * pc = 0
    · simp [hpc_den]
    · rw [div_sub_div _ _ (ne_of_gt hq) hpc_den,
          show q * (d + α * pc) - (d + α * q) * pc = d * (q - pc) by ring,
          div_mul_div_comm, sq,
          show d * (q - pc) * ((d + α * pc) * (d + α * pc)) = (q - pc) * (d + α * pc) * ((d + α * pc) * d) by ring,
          show (d + α * q) * (d + α * pc) * d = (d + α * q) * ((d + α * pc) * d) by ring,
          mul_div_mul_right _ _ (mul_ne_zero hpc_den (ne_of_gt hd))]
  have hda : 0 < d + α * pa := add_pos_of_pos_of_nonneg hd (mul_nonneg hα hpa0)
  have hdb : 0 < d + α * pb := add_pos_of_pos_of_nonneg hd (mul_nonneg hα hpb0)
  have hdp : 0 < d + α * p := add_pos_of_pos_of_nonneg hd (mul_nonneg hα hp0)
  refine ⟨hθ0, hθ1, hzp_eq, ?_⟩
  rw [heta p hdp, heta pa hda, heta pb hdb]
  change (zMob d α p - pc / (d + α * pc)) * ((d + α * pc) ^ 2 / d) =
    (1 - θ) * ((zMob d α pa - pc / (d + α * pc)) * ((d + α * pc) ^ 2 / d)) +
    θ * ((zMob d α pb - pc / (d + α * pc)) * ((d + α * pc) ^ 2 / d))
  rw [hzp_eq]
  ring

/-- Exact rational evaluator for `G_e(t)` and `G_e'(t)` matching `check_opening_transfer.py` L1993–2029. -/
def evalT3Q (isTT0 : Bool) (k : ℕ) (C_fl d_fl B_val pc fee pe dz tt pi_v s1_v : ℚ) : ℚ × ℚ :=
  let c_res : ℚ := 14 / 5
  let Hj := harmonicQ k
  let Kj := KOpenQ k
  let M0_fl := C_fl - Kj
  let hh := tt / (1 - c_res * tt)
  let dh_dt := (1 + c_res * hh) * (1 + c_res * hh)
  let (A, At) :=
    if !isTT0 then
      let q := 1 + pe * hh * Hj
      let de := pe * hh * Hj / q
      let de_h := pe * Hj / (q * q)
      let u := (1 - hh) * (1 - 2 * hh)
      let up := 4 * hh - 3
      let D := d_fl + pe * (M0_fl - hh * B_val + de)
      let Dh := pe * (-B_val + de_h)
      let Av := (1 - hh) * (B_val - Kj) - hh * de - pe * B_val * B_val * u / D
      let Ah := (-(B_val - Kj)) - (de + hh * de_h) - pe * B_val * B_val * ((up * D - u * Dh) / (D * D))
      (Av, Ah * dh_dt)
    else
      let q := 1 + pc * hh * Hj
      let de := pc * hh * Hj / q
      let de_h := pc * Hj / (q * q)
      let u := (1 - hh) * (1 - 2 * hh)
      let up := 4 * hh - 3
      let D := d_fl + pc * (M0_fl - hh * B_val + de)
      let Dh := pc * (-B_val + de_h)
      let Ac := (1 - hh) * (B_val - Kj) - hh * de - pc * B_val * B_val * u / D
      let Ach := (-(B_val - Kj)) - (de + hh * de_h) - pc * B_val * B_val * ((up * D - u * Dh) / (D * D))
      let de_p := hh * Hj / (q * q)
      let Np := d_fl - pc * pc * de_p
      let Nph := -(pc * pc * Hj * (1 - pc * hh * Hj) / (q * q * q))
      let Acp := (-hh) * de_p - B_val * B_val * u * Np / (D * D)
      let Acph := (-(2 * Hj * hh / (q * q * q))) - B_val * B_val * (((up * Np + u * Nph) * D - 2 * u * Np * Dh) / (D * D * D))
      (Ac + dz * Acp, (Ach + dz * Acph) * dh_dt)
  let bk := (1 - pi_v) / pc
  let bkp := (pi_v * s1_v - bk) / pc
  let ls0 := (Hj - bk + pc * bk) + dz * (bk + (pc - 1) * bkp)
  let ls_phi := -(Hj - bk) + dz * bkp
  (A + ls0 + 5 * tt * ls_phi - fee, At + 5 * ls_phi)

/-- Cast bridge for `evalT3Q` in CT0 mode (`isTT0 = false`). -/
private lemma evalT3Q_cast_CT0 (k : ℕ) (C_fl d_fl B_val pc fee pe dz tt pi_v s1_v : ℚ) :
    let hs := hOfT (tt : ℝ)
    let M0R := (C_fl : ℝ) - KOpen k
    let bk := (1 - (pi_v : ℝ)) / (pc : ℝ)
    let bkp := ((pi_v : ℝ) * (s1_v : ℝ) - bk) / (pc : ℝ)
    let a0 := (harmonic k - bk + (pc : ℝ) * bk) + (dz : ℝ) * (bk + ((pc : ℝ) - 1) * bkp) - (fee : ℝ)
    let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
    ((evalT3Q false k C_fl d_fl B_val pc fee pe dz tt pi_v s1_v).1 : ℝ) =
      AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (deltaP k (pe : ℝ) hs) (pe : ℝ) hs 1 + a0 + a1 * (tt : ℝ) ∧
    ((evalT3Q false k C_fl d_fl B_val pc fee pe dz tt pi_v s1_v).2 : ℝ) =
      AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (pe : ℝ) hs * (1 + cRes * hs) ^ 2 + a1 := by
  constructor
  · unfold evalT3Q AcapGen deltaP hOfT cRes
    simp only [Bool.not_false, ↓reduceIte]
    push_cast [harmonicQ_cast, KOpenQ_cast]
    ring
  · unfold evalT3Q AcapDerivH hOfT cRes
    simp only [Bool.not_false, ↓reduceIte]
    push_cast [harmonicQ_cast, KOpenQ_cast]
    ring

/-- Cast bridge for `evalT3Q` in TT0 mode (`isTT0 = true`). -/
private lemma evalT3Q_cast_TT0 (k : ℕ) (C_fl d_fl B_val pc fee pe dz tt pi_v s1_v : ℚ) :
    let hs := hOfT (tt : ℝ)
    let M0R := (C_fl : ℝ) - KOpen k
    let bk := (1 - (pi_v : ℝ)) / (pc : ℝ)
    let bkp := ((pi_v : ℝ) * (s1_v : ℝ) - bk) / (pc : ℝ)
    let a0 := (harmonic k - bk + (pc : ℝ) * bk) + (dz : ℝ) * (bk + ((pc : ℝ) - 1) * bkp) - (fee : ℝ)
    let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
    ((evalT3Q true k C_fl d_fl B_val pc fee pe dz tt pi_v s1_v).1 : ℝ) =
      (AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (deltaP k (pc : ℝ) hs) (pc : ℝ) hs 1 +
        (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs) + a0 + a1 * (tt : ℝ) ∧
    ((evalT3Q true k C_fl d_fl B_val pc fee pe dz tt pi_v s1_v).2 : ℝ) =
      (AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs +
        (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs) * (1 + cRes * hs) ^ 2 + a1 := by
  constructor
  · unfold evalT3Q AcapGen AcapDerivP deltaP hOfT cRes
    simp only [Bool.not_true, Bool.false_eq_true, ↓reduceIte]
    push_cast [harmonicQ_cast, KOpenQ_cast]
    ring
  · unfold evalT3Q AcapDerivH AcapDerivPH hOfT cRes
    simp only [Bool.not_true, Bool.false_eq_true, ↓reduceIte]
    push_cast [harmonicQ_cast, KOpenQ_cast]
    ring

/-- Computable 4-corner check at origin CT0 (`pe = 0`, checks `tt ∈ {0, T1}`). -/
def check4CornersOrigin (k : ℕ) (C_fl d_fl B_val pc fee pe dz : ℚ) (br : Peel4Brackets) : Bool :=
  let T1 : ℚ := 15 / 167
  let okPair (piV s1V : ℚ) : Bool :=
    decide (0 < (evalT3Q false k C_fl d_fl B_val pc fee pe dz 0 piV s1V).1) &&
    decide (0 < (evalT3Q false k C_fl d_fl B_val pc fee pe dz T1 piV s1V).1)
  okPair br.PiLo br.S1Lo && okPair br.PiLo br.S1Hi && okPair br.PiHi br.S1Lo && okPair br.PiHi br.S1Hi

/-- Computable 4-corner tangent check at `t_st ∈ (0, T1)`. -/
def check4CornersTangent (isTT0 : Bool) (k : ℕ) (C_fl d_fl B_val pc fee pe dz t_st : ℚ) (br : Peel4Brackets) : Bool :=
  let T1 : ℚ := 15 / 167
  let okPair (piV s1V : ℚ) : Bool :=
    let res := evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st piV s1V
    decide (0 < res.1 - t_st * res.2) && decide (0 < res.1 + (T1 - t_st) * res.2)
  decide (0 < t_st) && decide (t_st < T1) &&
  okPair br.PiLo br.S1Lo && okPair br.PiLo br.S1Hi && okPair br.PiHi br.S1Lo && okPair br.PiHi br.S1Hi

/-- Complete computable row checker covering Guards 2, 3, 4 and `OPEN-09` 4-corner gaps. -/
def checkMainStripRow (isHigh : Bool) (pa pb : ℚ) (r : V3.Data.OpeningTransfer.HigherStripRow) : Bool :=
  let k := r.k
  let h1 : ℚ := 3 / 25
  let u1 : ℚ := (1 - h1) * (1 - 2 * h1)
  let Hj := harmonicQ k
  let Kj := KOpenQ k
  let C_fl := CStockQ k - r.dC
  let d_fl := dSlopeQ k - r.dd
  let M0_fl := C_fl - Kj
  let B_val := if isHigh then M0_fl else 2 + (39 / 50) * Hj
  let preOk :=
    decide (5 ≤ k) && decide (k ≤ 16) &&
    decide (if isHigh then 9 ≤ k else k ≤ 8) &&
    decide (0 ≤ r.dC) && decide (0 ≤ r.dd) && decide (0 ≤ r.fee) &&
    decide (0 < d_fl) && decide (Kj < B_val) && decide (B_val ≤ M0_fl) && decide (0 < B_val) &&
    decide (0 ≤ pa) && decide (pa < r.pc) && decide (r.pc < pb) && decide (pb ≤ 7 / 9) &&
    decide (0 ≤ r.al) &&
    decide (0 < 1 - 2 * pb * h1 * Hj) && decide (0 < B_val - pb * Hj) && decide (0 < d_fl - pb * pb * h1 * Hj)
  let qb := 1 + pb * h1 * Hj
  let D_hi := d_fl + pb * M0_fl
  let g2Ok :=
    if !r.isTT0 then
      decide (M0_fl ≤ r.al) && decide (h1 * Hj * d_fl ≤ r.al) &&
      decide (0 < (2 * d_fl * (r.al - M0_fl) / (d_fl + r.al * pb)) * (d_fl - pb * pb * h1 * Hj) -
        (2 * pb * h1 * Hj / (qb * qb)) * d_fl - (2 * pb * h1 * Hj / (qb * qb * qb)) * D_hi)
    else
      let Ch := -d_fl * B_val + (d_fl * pa * Hj) / qb + ((d_fl + r.al * pa) * pa * Hj) / (qb * qb)
      let br_lb := d_fl * (M0_fl - r.al) + min 0 (h1 * Ch)
      decide (0 < br_lb) &&
      decide (0 < (2 * B_val * B_val * u1 * (d_fl - pb * pb * h1 * Hj) * br_lb) / (D_hi * D_hi * D_hi) -
        2 * h1 * h1 * Hj * r.al)
  let g3Ok := checkGuard3Row k r.nsteps d_fl r.al pa pb
  let dza := (pa - r.pc) * (d_fl + r.al * r.pc) / (d_fl + r.al * pa)
  let dzb := (pb - r.pc) * (d_fl + r.al * r.pc) / (d_fl + r.al * pb)
  let br := peel4BracketsQ k r.pc
  let g4AndGapOk :=
    if !r.isTT0 then
      if pa == 0 then
        r.ta.isNone &&
        checkGuard4W k pb C_fl d_fl B_val 0 &&
        check4CornersOrigin k C_fl d_fl B_val r.pc r.fee pa dza br &&
        check4CornersTangent false k C_fl d_fl B_val r.pc r.fee pb dzb r.tb br
      else
        match r.ta with
        | some ta =>
          checkGuard4W k pa C_fl d_fl B_val 0 &&
          checkGuard4W k pb C_fl d_fl B_val 0 &&
          check4CornersTangent false k C_fl d_fl B_val r.pc r.fee pa dza ta br &&
          check4CornersTangent false k C_fl d_fl B_val r.pc r.fee pb dzb r.tb br
        | none => false
    else
      match r.ta, guard4WpIvQ k r.pc C_fl d_fl B_val with
      | some ta, some Wp =>
        decide (dza ≤ 0) && decide (0 < dzb) &&
        checkGuard4W k r.pc C_fl d_fl B_val (dza * Wp.hi) &&
        checkGuard4W k r.pc C_fl d_fl B_val (dzb * Wp.lo) &&
        check4CornersTangent true k C_fl d_fl B_val r.pc r.fee pa dza ta br &&
        check4CornersTangent true k C_fl d_fl B_val r.pc r.fee pb dzb r.tb br
      | _, _ => false
  preOk && g2Ok && g3Ok && g4AndGapOk

/-- Helper: bilinear 4-corner lift of origin CT0 check to true `(PiFun k pc, s1Fun k pc)`. -/
private lemma check4CornersOrigin_sound {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {C_fl d_fl B_val pc fee dz : ℚ} (hpc0 : 0 < pc) (hpc1 : pc ≤ 7 / 9)
    (hchk : check4CornersOrigin k C_fl d_fl B_val pc fee 0 dz (peel4BracketsQ k pc) = true) :
    let bk := bFun k (pc : ℝ)
    let bkp := (PiFun k (pc : ℝ) * s1Fun k (pc : ℝ) - bk) / (pc : ℝ)
    let a0 := (harmonic k - bk + (pc : ℝ) * bk) + (dz : ℝ) * (bk + ((pc : ℝ) - 1) * bkp) - (fee : ℝ)
    let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
    0 < (1 - hOfT 0) * ((B_val : ℝ) - KOpen k) + a0 + a1 * 0 ∧
    0 < (1 - hOfT T1Val) * ((B_val : ℝ) - KOpen k) + a0 + a1 * T1Val := by
  obtain ⟨hPi_lo, hPi_hi, hS1_lo, hS1_hi, _, _⟩ := peel4Brackets_sound hk5 hk16 (le_of_lt hpc0) hpc1
  have hpc_ne : (pc : ℝ) ≠ 0 := ne_of_gt (by exact_mod_cast hpc0)
  have hbk_eq : bFun k (pc : ℝ) = (1 - PiFun k (pc : ℝ)) / (pc : ℝ) := by
    unfold bFun; rw [ite_eq_right hpc_ne]
  simp only [check4CornersOrigin, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨hLL0, hLL1⟩, ⟨hLH0, hLH1⟩⟩, ⟨hHL0, hHL1⟩⟩, ⟨hHH0, hHH1⟩⟩
  have hlift : ∀ (ttQ : ℚ),
      0 < (evalT3Q false k C_fl d_fl B_val pc fee 0 dz ttQ (peel4BracketsQ k pc).PiLo (peel4BracketsQ k pc).S1Lo).1 →
      0 < (evalT3Q false k C_fl d_fl B_val pc fee 0 dz ttQ (peel4BracketsQ k pc).PiLo (peel4BracketsQ k pc).S1Hi).1 →
      0 < (evalT3Q false k C_fl d_fl B_val pc fee 0 dz ttQ (peel4BracketsQ k pc).PiHi (peel4BracketsQ k pc).S1Lo).1 →
      0 < (evalT3Q false k C_fl d_fl B_val pc fee 0 dz ttQ (peel4BracketsQ k pc).PiHi (peel4BracketsQ k pc).S1Hi).1 →
      0 < (1 - hOfT (ttQ : ℝ)) * ((B_val : ℝ) - KOpen k) +
          ((harmonic k - bFun k (pc : ℝ) + (pc : ℝ) * bFun k (pc : ℝ)) +
            (dz : ℝ) * (bFun k (pc : ℝ) + ((pc : ℝ) - 1) * ((PiFun k (pc : ℝ) * s1Fun k (pc : ℝ) - bFun k (pc : ℝ)) / (pc : ℝ))) - (fee : ℝ)) +
          (5 * (-(harmonic k - bFun k (pc : ℝ)) + (dz : ℝ) * ((PiFun k (pc : ℝ) * s1Fun k (pc : ℝ) - bFun k (pc : ℝ)) / (pc : ℝ)))) * (ttQ : ℝ) := by
    intro ttQ cLL cLH cHL cHH
    let g : ℝ → ℝ → ℝ := fun pv sv =>
      let bk := (1 - pv) / (pc : ℝ)
      let bkp := (pv * sv - bk) / (pc : ℝ)
      let a0 := (harmonic k - bk + (pc : ℝ) * bk) + (dz : ℝ) * (bk + ((pc : ℝ) - 1) * bkp) - (fee : ℝ)
      let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
      (1 - hOfT (ttQ : ℝ)) * ((B_val : ℝ) - KOpen k) + a0 + a1 * (ttQ : ℝ)
    have hcast : ∀ (pvQ svQ : ℚ),
        ((evalT3Q false k C_fl d_fl B_val pc fee 0 dz ttQ pvQ svQ).1 : ℝ) = g (pvQ : ℝ) (svQ : ℝ) := fun pvQ svQ => by
      have h1 := (evalT3Q_cast_CT0 k C_fl d_fl B_val pc fee 0 dz ttQ pvQ svQ).1
      rw [h1]; dsimp only [g, AcapGen, deltaP]; simp
    have hg_pos : 0 < g (PiFun k (pc : ℝ)) (s1Fun k (pc : ℝ)) :=
      bilinear_pos_of_corners hPi_lo hPi_hi hS1_lo hS1_hi
        (fun sv => ⟨g 0 sv, g 1 sv - g 0 sv, fun pv => by dsimp only [g]; ring⟩)
        (fun pv => ⟨g pv 0, g pv 1 - g pv 0, fun sv => by dsimp only [g]; ring⟩)
        (by rw [← hcast]; exact_mod_cast cLL)
        (by rw [← hcast]; exact_mod_cast cLH)
        (by rw [← hcast]; exact_mod_cast cHL)
        (by rw [← hcast]; exact_mod_cast cHH)
    simpa only [g, hbk_eq] using hg_pos
  exact ⟨by simpa using hlift 0 hLL0 hLH0 hHL0 hHH0,
    by simpa [T1Val] using hlift (15 / 167) hLL1 hLH1 hHL1 hHH1⟩

/-- Helper: bilinear 4-corner lift of tangent check (CT0 or TT0) to true `(PiFun k pc, s1Fun k pc)`. -/
private lemma check4CornersTangent_sound {isTT0 : Bool} {k : ℕ} (hk5 : 5 ≤ k) (hk16 : k ≤ 16)
    {C_fl d_fl B_val pc fee pe dz t_st : ℚ} (hpc0 : 0 < pc) (hpc1 : pc ≤ 7 / 9)
    (hchk : check4CornersTangent isTT0 k C_fl d_fl B_val pc fee pe dz t_st (peel4BracketsQ k pc) = true) :
    let hs := hOfT (t_st : ℝ)
    let M0R := (C_fl : ℝ) - KOpen k
    let bk := bFun k (pc : ℝ)
    let bkp := (PiFun k (pc : ℝ) * s1Fun k (pc : ℝ) - bk) / (pc : ℝ)
    let a0 := (harmonic k - bk + (pc : ℝ) * bk) + (dz : ℝ) * (bk + ((pc : ℝ) - 1) * bkp) - (fee : ℝ)
    let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
    let A_v := if !isTT0 then
        AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (deltaP k (pe : ℝ) hs) (pe : ℝ) hs 1
      else
        AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (deltaP k (pc : ℝ) hs) (pc : ℝ) hs 1 +
          (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs
    let Ah_v := if !isTT0 then
        AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (pe : ℝ) hs
      else
        AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs +
          (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs
    let Fv := A_v + a0 + a1 * (t_st : ℝ)
    let Ftv := Ah_v * (1 + cRes * hs) ^ 2 + a1
    (t_st : ℝ) ∈ Ioo 0 T1Val ∧ 0 < Fv - (t_st : ℝ) * Ftv ∧ 0 < Fv + (T1Val - (t_st : ℝ)) * Ftv := by
  obtain ⟨hPi_lo, hPi_hi, hS1_lo, hS1_hi, _, _⟩ := peel4Brackets_sound hk5 hk16 (le_of_lt hpc0) hpc1
  have hpc_ne : (pc : ℝ) ≠ 0 := ne_of_gt (by exact_mod_cast hpc0)
  have hbk_eq : bFun k (pc : ℝ) = (1 - PiFun k (pc : ℝ)) / (pc : ℝ) := by
    unfold bFun; rw [ite_eq_right hpc_ne]
  simp only [check4CornersTangent, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨⟨ht0, ht1⟩, ⟨hLL0, hLL1⟩⟩, ⟨hLH0, hLH1⟩⟩, ⟨hHL0, hHL1⟩⟩, ⟨hHH0, hHH1⟩⟩
  have htIoo : (t_st : ℝ) ∈ Ioo 0 T1Val :=
    ⟨by exact_mod_cast ht0, by simpa [T1Val] using (show (t_st : ℝ) < ((15 / 167 : ℚ) : ℝ) by exact_mod_cast ht1)⟩
  let hs := hOfT (t_st : ℝ)
  let M0R := (C_fl : ℝ) - KOpen k
  let A_v := if !isTT0 then
      AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (deltaP k (pe : ℝ) hs) (pe : ℝ) hs 1
    else
      AcapGen (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (deltaP k (pc : ℝ) hs) (pc : ℝ) hs 1 +
        (dz : ℝ) * AcapDerivP k (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs
  let Ah_v := if !isTT0 then
      AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (pe : ℝ) hs
    else
      AcapDerivH k (KOpen k) (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs +
        (dz : ℝ) * AcapDerivPH k (d_fl : ℝ) (B_val : ℝ) M0R (pc : ℝ) hs
  let Fof : ℝ → ℝ → ℝ := fun pv sv =>
    let bk := (1 - pv) / (pc : ℝ)
    let bkp := (pv * sv - bk) / (pc : ℝ)
    let a0 := (harmonic k - bk + (pc : ℝ) * bk) + (dz : ℝ) * (bk + ((pc : ℝ) - 1) * bkp) - (fee : ℝ)
    let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
    A_v + a0 + a1 * (t_st : ℝ)
  let Ftof : ℝ → ℝ → ℝ := fun pv sv =>
    let bk := (1 - pv) / (pc : ℝ)
    let bkp := (pv * sv - bk) / (pc : ℝ)
    let a1 := 5 * (-(harmonic k - bk) + (dz : ℝ) * bkp)
    Ah_v * (1 + cRes * hs) ^ 2 + a1
  have hcast : ∀ (pvQ svQ : ℚ),
      ((evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ).1 : ℝ) = Fof (pvQ : ℝ) (svQ : ℝ) ∧
      ((evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ).2 : ℝ) = Ftof (pvQ : ℝ) (svQ : ℝ) := by
    intro pvQ svQ
    cases isTT0
    · simpa [Fof, Ftof, A_v, Ah_v, hs, M0R] using evalT3Q_cast_CT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ
    · simpa [Fof, Ftof, A_v, Ah_v, hs, M0R] using evalT3Q_cast_TT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ
  have h0_pos : 0 < Fof (PiFun k (pc : ℝ)) (s1Fun k (pc : ℝ)) - (t_st : ℝ) * Ftof (PiFun k (pc : ℝ)) (s1Fun k (pc : ℝ)) := by
    let g : ℝ → ℝ → ℝ := fun pv sv => Fof pv sv - (t_st : ℝ) * Ftof pv sv
    exact bilinear_pos_of_corners (g := g) hPi_lo hPi_hi hS1_lo hS1_hi
      (fun sv => ⟨g 0 sv, g 1 sv - g 0 sv, fun pv => by dsimp only [g, Fof, Ftof]; ring⟩)
      (fun pv => ⟨g pv 0, g pv 1 - g pv 0, fun sv => by dsimp only [g, Fof, Ftof]; ring⟩)
      (by have hc := hcast (peel4BracketsQ k pc).PiLo (peel4BracketsQ k pc).S1Lo; dsimp only [g]; rw [← hc.1, ← hc.2]; exact_mod_cast hLL0)
      (by have hc := hcast (peel4BracketsQ k pc).PiLo (peel4BracketsQ k pc).S1Hi; dsimp only [g]; rw [← hc.1, ← hc.2]; exact_mod_cast hLH0)
      (by have hc := hcast (peel4BracketsQ k pc).PiHi (peel4BracketsQ k pc).S1Lo; dsimp only [g]; rw [← hc.1, ← hc.2]; exact_mod_cast hHL0)
      (by have hc := hcast (peel4BracketsQ k pc).PiHi (peel4BracketsQ k pc).S1Hi; dsimp only [g]; rw [← hc.1, ← hc.2]; exact_mod_cast hHH0)
  have h1_pos : 0 < Fof (PiFun k (pc : ℝ)) (s1Fun k (pc : ℝ)) + (T1Val - (t_st : ℝ)) * Ftof (PiFun k (pc : ℝ)) (s1Fun k (pc : ℝ)) := by
    let g : ℝ → ℝ → ℝ := fun pv sv => Fof pv sv + (T1Val - (t_st : ℝ)) * Ftof pv sv
    have h1c : ∀ (pvQ svQ : ℚ),
        0 < (evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ).1 +
          ((15 / 167 : ℚ) - t_st) * (evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ).2 →
        0 < g (pvQ : ℝ) (svQ : ℝ) := by
      intro pvQ svQ hq
      have hc := hcast pvQ svQ
      dsimp only [g]; rw [← hc.1, ← hc.2]
      have hR : (0 : ℝ) < (((evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ).1 +
          ((15 / 167 : ℚ) - t_st) * (evalT3Q isTT0 k C_fl d_fl B_val pc fee pe dz t_st pvQ svQ).2 : ℚ) : ℝ) := by
        exact_mod_cast hq
      push_cast at hR
      unfold T1Val; exact hR
    exact bilinear_pos_of_corners (g := g) hPi_lo hPi_hi hS1_lo hS1_hi
      (fun sv => ⟨g 0 sv, g 1 sv - g 0 sv, fun pv => by dsimp only [g, Fof, Ftof]; ring⟩)
      (fun pv => ⟨g pv 0, g pv 1 - g pv 0, fun sv => by dsimp only [g, Fof, Ftof]; ring⟩)
      (h1c _ _ hLL1) (h1c _ _ hLH1) (h1c _ _ hHL1) (h1c _ _ hHH1)
  refine ⟨htIoo, ?_, ?_⟩
  · simpa only [Fof, Ftof, hbk_eq] using h0_pos
  · simpa only [Fof, Ftof, hbk_eq] using h1_pos

/-- **Row Soundness Theorem (`OPEN-07..09`)**: `checkMainStripRow = true` implies lowered knot gap `> 0`
    on the entire strip `[pa, pb] × [0, 3/25]`. -/
theorem checkMainStripRow_sound {isHigh : Bool} {pa pb : ℚ} {r : V3.Data.OpeningTransfer.HigherStripRow}
    (hchk : checkMainStripRow isHigh pa pb r = true) :
    let k := r.k
    let B_fl := if isHigh then (CStock k - (r.dC : ℝ) - KOpen k) else (2 + (39 / 50) * harmonic k)
    (5 ≤ k ∧ k ≤ 16 ∧ (if isHigh then 9 ≤ k else k ≤ 8) ∧
     0 ≤ (r.dC : ℝ) ∧ 0 ≤ (r.dd : ℝ) ∧ 0 ≤ (r.fee : ℝ) ∧
     0 < dSlope k - (r.dd : ℝ) ∧ 0 < B_fl ∧ B_fl ≤ CStock k - (r.dC : ℝ) - KOpen k) ∧
    ∀ p : ℝ, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) →
    ∀ h : ℝ, 0 ≤ h → h ≤ h1Val →
      0 < AcapGen (KOpen k) (dSlope k - (r.dd : ℝ)) B_fl (CStock k - (r.dC : ℝ) - KOpen k)
            (deltaP k p h) p h 1 + SOpen k p (phi_reset h) - (r.fee : ℝ) := by
  unfold checkMainStripRow at hchk
  simp only [Bool.and_eq_true] at hchk
  rcases hchk with ⟨⟨⟨hpre, hg2⟩, hg3⟩, hg4⟩
  simp only [decide_eq_true_eq] at hpre
  rcases hpre with ⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨hk5, hk16⟩, hkgrp⟩, hdC⟩, hdd⟩, hfee⟩, hdfl⟩, hKB⟩, hBM0⟩, hBpos⟩, hpa0⟩, hpac⟩, hcpb⟩, hpb1⟩, hal0⟩, hpre1⟩, hpre2⟩, hpre3⟩
  set k := r.k
  set C_flQ : ℚ := CStockQ k - r.dC
  set d_flQ : ℚ := dSlopeQ k - r.dd
  set M0_flQ : ℚ := C_flQ - KOpenQ k
  set B_valQ : ℚ := if isHigh then M0_flQ else 2 + (39 / 50) * harmonicQ k
  have hCfl_cast : (C_flQ : ℝ) = CStock k - (r.dC : ℝ) := by simp [C_flQ, CStockQ_cast]
  have hdfl_cast : (d_flQ : ℝ) = dSlope k - (r.dd : ℝ) := by simp [d_flQ, dSlopeQ_cast]
  have hM0_cast : (M0_flQ : ℝ) = CStock k - (r.dC : ℝ) - KOpen k := by
    simp [M0_flQ, C_flQ, CStockQ_cast, KOpenQ_cast]
  have hB_cast : (B_valQ : ℝ) = if isHigh then (CStock k - (r.dC : ℝ) - KOpen k) else (2 + (39 / 50) * harmonic k) := by
    cases isHigh <;> simp [B_valQ, hM0_cast, harmonicQ_cast]
  have hdflR : (0 : ℝ) < (d_flQ : ℝ) := by exact_mod_cast hdfl
  have hBR : (0 : ℝ) < (B_valQ : ℝ) := by exact_mod_cast hBpos
  have hKBR : KOpen k < (B_valQ : ℝ) := by rw [← KOpenQ_cast]; exact_mod_cast hKB
  have hBM0R : (B_valQ : ℝ) ≤ (M0_flQ : ℝ) := by exact_mod_cast hBM0
  have hpa0R : (0 : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hpa0
  have hpacR : (pa : ℝ) < (r.pc : ℝ) := by exact_mod_cast hpac
  have hcpbR : (r.pc : ℝ) < (pb : ℝ) := by exact_mod_cast hcpb
  have hal0R : (0 : ℝ) ≤ (r.al : ℝ) := by exact_mod_cast hal0
  have hpc0Q : 0 < r.pc := lt_of_le_of_lt hpa0 hpac
  have hpc1Q : r.pc ≤ 7 / 9 := le_trans (le_of_lt hcpb) hpb1
  have hpre1R : 0 < 1 - 2 * (pb : ℝ) * h1Val * harmonic k := by
    have : (0 : ℝ) < ((1 - 2 * pb * (3 / 25 : ℚ) * harmonicQ k : ℚ) : ℝ) := by exact_mod_cast hpre1
    simpa [h1Val, harmonicQ_cast] using this
  have hpre2R : 0 < (B_valQ : ℝ) - (pb : ℝ) * harmonic k := by
    have : (0 : ℝ) < ((B_valQ - pb * harmonicQ k : ℚ) : ℝ) := by exact_mod_cast hpre2
    simpa [harmonicQ_cast] using this
  have hpre3R : 0 < (d_flQ : ℝ) - (pb : ℝ) ^ 2 * h1Val * harmonic k := by
    have : (0 : ℝ) < ((d_flQ - pb * pb * (3 / 25 : ℚ) * harmonicQ k : ℚ) : ℝ) := by exact_mod_cast hpre3
    have hsq : (pb : ℝ) * (pb : ℝ) = (pb : ℝ) ^ 2 := (sq _).symm
    simpa [h1Val, harmonicQ_cast, hsq] using this
  refine ⟨⟨hk5, hk16, hkgrp, by exact_mod_cast hdC, by exact_mod_cast hdd, by exact_mod_cast hfee,
    by rw [← hdfl_cast]; exact hdflR, by rw [← hB_cast]; exact hBR,
    by rw [← hB_cast, ← hM0_cast]; exact hBM0R⟩, ?_⟩
  intro p hp1 hp2 h hh0 hh1
  rw [← hdfl_cast, ← hB_cast, ← hM0_cast, phi_reset_eq_five_tOfH hh0 hh1]
  set t := tOfH h
  obtain ⟨ht0, ht1⟩ := tOfH_mem_Icc hh0 hh1
  have hht : hOfT t = h := hOfT_tOfH hh0
  -- Guard 3: Möbius tangent lower bound for `SOpen` at `p`
  have hS_tan := guard3_SOpen_tangent_le hk5 hk16 hdfl hal0 hpa0 hpac hcpb hpb1 hg3 p hp1 hp2 t ht0 ht1
  -- Möbius convex combination `z(p) = (1 - θ) z(pa) + θ z(pb)`
  obtain ⟨hθ0, hθ1, hzp_eq, heta_eq⟩ := eta_eq_conv_comb (pc := (r.pc : ℝ)) hdflR hal0R hpa0R (lt_trans hpacR hcpbR) hp1 hp2
  set dzaQ : ℚ := (pa - r.pc) * (d_flQ + r.al * r.pc) / (d_flQ + r.al * pa)
  set dzbQ : ℚ := (pb - r.pc) * (d_flQ + r.al * r.pc) / (d_flQ + r.al * pb)
  have hdza_cast : (dzaQ : ℝ) = ((pa : ℝ) - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * (pa : ℝ)) := by
    simp [dzaQ]
  have hdzb_cast : (dzbQ : ℝ) = ((pb : ℝ) - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * (pb : ℝ)) := by
    simp [dzbQ]
  set bk := bFun k (r.pc : ℝ)
  set bkp := (PiFun k (r.pc : ℝ) * s1Fun k (r.pc : ℝ) - bk) / (r.pc : ℝ)
  let a0Of : ℝ → ℝ := fun dz => (harmonic k - bk + (r.pc : ℝ) * bk) + dz * (bk + ((r.pc : ℝ) - 1) * bkp) - (r.fee : ℝ)
  let a1Of : ℝ → ℝ := fun dz => 5 * (-(harmonic k - bk) + dz * bkp)
  have hS_id : ∀ dz : ℝ,
      SOpen k (r.pc : ℝ) (5 * t) + (bk + ((r.pc : ℝ) - 1) * bkp + (5 * t) * bkp) * dz - (r.fee : ℝ) =
      a0Of dz + a1Of dz * t := fun dz => by
    unfold SOpen; dsimp only [a0Of, a1Of]; ring
  have hM0_sub : (M0_flQ : ℝ) = (C_flQ : ℝ) - KOpen k := by rw [hM0_cast, hCfl_cast]
  cases hmode : r.isTT0
  · -- CT0 mode (`r.isTT0 = false`)
    simp only [hmode, Bool.not_false, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hg2 hg4
    rcases hg2 with ⟨⟨hal1Q, hal2Q⟩, hgcapQ⟩
    have hal1R : (M0_flQ : ℝ) ≤ (r.al : ℝ) := by exact_mod_cast hal1Q
    have hal2R : h1Val * harmonic k * (d_flQ : ℝ) ≤ (r.al : ℝ) := by
      have : (((3 / 25 : ℚ) * harmonicQ k * d_flQ : ℚ) : ℝ) ≤ (r.al : ℝ) := by exact_mod_cast hal2Q
      simpa [h1Val, harmonicQ_cast] using this
    have hgcapR :
        let H := harmonic k
        let qb := 1 + (pb : ℝ) * h1Val * H
        let Dhi := (d_flQ : ℝ) + (pb : ℝ) * (M0_flQ : ℝ)
        0 < (2 * (d_flQ : ℝ) * ((r.al : ℝ) - (M0_flQ : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * (pb : ℝ))) *
            ((d_flQ : ℝ) - (pb : ℝ) ^ 2 * h1Val * H) -
          (2 * (pb : ℝ) * h1Val * H / qb ^ 2) * (d_flQ : ℝ) -
          (2 * (pb : ℝ) * h1Val * H / qb ^ 3) * Dhi := by
      have hq : (0 : ℝ) < (((2 * d_flQ * (r.al - M0_flQ) / (d_flQ + r.al * pb)) * (d_flQ - pb * pb * (3 / 25) * harmonicQ k) -
          (2 * pb * (3 / 25) * harmonicQ k / ((1 + pb * (3 / 25) * harmonicQ k) * (1 + pb * (3 / 25) * harmonicQ k))) * d_flQ -
          (2 * pb * (3 / 25) * harmonicQ k / ((1 + pb * (3 / 25) * harmonicQ k) * (1 + pb * (3 / 25) * harmonicQ k) *
            (1 + pb * (3 / 25) * harmonicQ k))) * (d_flQ + pb * M0_flQ) : ℚ) : ℝ) := by exact_mod_cast hgcapQ
      convert hq using 1
      push_cast [harmonicQ_cast]; dsimp only [h1Val]; ring
    have hconc := guard2_CT0_concave (K := KOpen k) hdflR hBR hBM0R hpa0R (lt_trans hpacR hcpbR)
      hh0 hh1 (by unfold h1Val; norm_num) hpre1R hpre2R hpre3R hal1R hal2R hgcapR
    have hA_conv : (1 - (zMob (d_flQ : ℝ) (r.al : ℝ) p - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ)) /
          (zMob (d_flQ : ℝ) (r.al : ℝ) (pb : ℝ) - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ))) *
          AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
        ((zMob (d_flQ : ℝ) (r.al : ℝ) p - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ)) /
          (zMob (d_flQ : ℝ) (r.al : ℝ) (pb : ℝ) - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ))) *
          AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 ≤
        AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k p h) p h 1 := by
      have hzlt := zMob_strictMono hdflR hal0R hpa0R (le_trans hpa0R (le_of_lt (lt_trans hpacR hcpbR))) (lt_trans hpacR hcpbR)
      have hc2 := hconc.2 (left_mem_Icc.mpr (le_of_lt hzlt)) (right_mem_Icc.mpr (le_of_lt hzlt))
        (sub_nonneg.mpr hθ1) hθ0 (by ring)
      simp only [smul_eq_mul] at hc2
      rw [← hzp_eq] at hc2
      rw [pMob_zMob hdflR hal0R hpa0R, pMob_zMob hdflR hal0R (le_trans hpa0R (le_of_lt (lt_trans hpacR hcpbR))),
        pMob_zMob hdflR hal0R (le_trans hpa0R hp1)] at hc2
      exact hc2
    -- Prove `0 < G_a(t)` and `0 < G_b(t)` via Guard 4
    have hGb_and_Ga :
        0 < AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
            a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t ∧
        0 < AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 +
            a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t := by
      by_cases hpaZ : pa = 0
      · have hpa_beq : (pa == 0) = true := beq_iff_eq.mpr hpaZ
        rw [ite_eq_left hpa_beq] at hg4
        simp only [Bool.and_eq_true] at hg4
        rcases hg4 with ⟨⟨⟨_, hG4b⟩, hCorA⟩, hCorB⟩
        subst hpaZ
        obtain ⟨hA0, hA1⟩ := check4CornersOrigin_sound hk5 hk16 hpc0Q hpc1Q hCorA
        obtain ⟨htbIoo, hB0, hB1⟩ := check4CornersTangent_sound hk5 hk16 hpc0Q hpc1Q hCorB
        have hGa : 0 < AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (0 : ℝ) h) (0 : ℝ) h 1 +
            a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t := by
          have h0_eq : AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (0 : ℝ) h) (0 : ℝ) h 1 =
              (1 - hOfT t) * ((B_valQ : ℝ) - KOpen k) := by
            rw [hht]; unfold AcapGen deltaP; simp
          rw [h0_eq]
          exact guard4_origin_CT0_pos (le_of_lt hKBR) hA0 hA1 t ⟨ht0, ht1⟩
        have hGb : 0 < AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 +
            a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t := by
          rw [← hht, hM0_sub]
          exact guard4_CT0_pos hdfl hBpos hBM0 htbIoo hG4b (by simpa [a0Of, a1Of, bk, bkp] using hB0)
            (by simpa [a0Of, a1Of, bk, bkp] using hB1) t ⟨ht0, ht1⟩
        exact ⟨by simpa using hGa, hGb⟩
      · have hpa_beq : (pa == 0) = false := beq_false_of_ne hpaZ
        rw [ite_eq_right (by simp [hpa_beq])] at hg4
        cases hta : r.ta with
        | none => simp [hta] at hg4
        | some ta =>
          simp only [hta, Bool.and_eq_true] at hg4
          rcases hg4 with ⟨⟨⟨hG4a, hG4b⟩, hCorA⟩, hCorB⟩
          obtain ⟨htaIoo, hA0, hA1⟩ := check4CornersTangent_sound hk5 hk16 hpc0Q hpc1Q hCorA
          obtain ⟨htbIoo, hB0, hB1⟩ := check4CornersTangent_sound hk5 hk16 hpc0Q hpc1Q hCorB
          have hGa : 0 < AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
              a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t := by
            rw [← hht, hM0_sub]
            exact guard4_CT0_pos hdfl hBpos hBM0 htaIoo hG4a (by simpa [a0Of, a1Of, bk, bkp] using hA0)
              (by simpa [a0Of, a1Of, bk, bkp] using hA1) t ⟨ht0, ht1⟩
          have hGb : 0 < AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 +
              a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t := by
            rw [← hht, hM0_sub]
            exact guard4_CT0_pos hdfl hBpos hBM0 htbIoo hG4b (by simpa [a0Of, a1Of, bk, bkp] using hB0)
              (by simpa [a0Of, a1Of, bk, bkp] using hB1) t ⟨ht0, ht1⟩
          exact ⟨hGa, hGb⟩
    rcases hGb_and_Ga with ⟨hGa, hGb⟩
    set θ := (zMob (d_flQ : ℝ) (r.al : ℝ) p - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ)) /
        (zMob (d_flQ : ℝ) (r.al : ℝ) (pb : ℝ) - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ))
    have hcomb_pos : 0 < (1 - θ) * (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
          a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t) +
        θ * (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 +
          a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t) := by
      rcases eq_or_lt_of_le hθ0 with h0' | hpos'
      · rw [← h0']; simp [hGa]
      · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hGa)) (mul_pos hpos' hGb)
    have hS_lin : (1 - θ) * (a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t) +
        θ * (a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t) =
        SOpen k (r.pc : ℝ) (5 * t) +
          (bk + ((r.pc : ℝ) - 1) * bkp + (5 * t) * bkp) *
            ((p - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * p)) - (r.fee : ℝ) := by
      rw [← hS_id (dzaQ : ℝ), ← hS_id (dzbQ : ℝ), hdza_cast, hdzb_cast, heta_eq]; ring
    have hA_conv' : (1 - θ) * AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
        θ * AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 ≤
        AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k p h) p h 1 := hA_conv
    have hS_tan' : SOpen k (r.pc : ℝ) (5 * t) +
        (bk + ((r.pc : ℝ) - 1) * bkp + (5 * t) * bkp) *
          ((p - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * p)) ≤
        SOpen k p (5 * t) := hS_tan
    have hcomb_split :
        (1 - θ) * (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
          a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t) +
        θ * (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1 +
          a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t) =
        ((1 - θ) * AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pa : ℝ) h) (pa : ℝ) h 1 +
          θ * AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (pb : ℝ) h) (pb : ℝ) h 1) +
        ((1 - θ) * (a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t) +
          θ * (a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t)) := by ring
    rw [hcomb_split, hS_lin, ← add_sub_assoc] at hcomb_pos
    exact lt_of_lt_of_le hcomb_pos (sub_le_sub_right (add_le_add hA_conv' hS_tan') _)
  · -- TT0 mode (`r.isTT0 = true`)
    simp only [hmode, Bool.not_true, Bool.false_eq_true, ↓reduceIte, Bool.and_eq_true, decide_eq_true_eq] at hg2 hg4
    rcases hg2 with ⟨hbr_posQ, hgcapQ⟩
    have hbr_posR :
        let H := harmonic k
        let qb := 1 + (pb : ℝ) * h1Val * H
        let Ch := -(d_flQ : ℝ) * (B_valQ : ℝ) + ((d_flQ : ℝ) * (pa : ℝ) * H) / qb +
            (((d_flQ : ℝ) + (r.al : ℝ) * (pa : ℝ)) * (pa : ℝ) * H) / qb ^ 2
        0 < (d_flQ : ℝ) * ((M0_flQ : ℝ) - (r.al : ℝ)) + min 0 (h1Val * Ch) := by
      have hq : (0 : ℝ) < ((d_flQ * (M0_flQ - r.al) + min 0 ((3 / 25 : ℚ) *
          (-d_flQ * B_valQ + d_flQ * pa * harmonicQ k / (1 + pb * (3 / 25) * harmonicQ k) +
          (d_flQ + r.al * pa) * pa * harmonicQ k / ((1 + pb * (3 / 25) * harmonicQ k) *
            (1 + pb * (3 / 25) * harmonicQ k)))) : ℚ) : ℝ) := by exact_mod_cast hbr_posQ
      convert hq using 1
      simp only [Rat.cast_add, Rat.cast_mul, Rat.cast_sub, Rat.cast_div, Rat.cast_neg, Rat.cast_min,
        Rat.cast_zero, Rat.cast_one, Rat.cast_ofNat, harmonicQ_cast]
      dsimp only [h1Val]; congr 1; congr 1; congr 1; congr 1; ring
    have hgcapR :
        let H := harmonic k
        let qb := 1 + (pb : ℝ) * h1Val * H
        let Dhi := (d_flQ : ℝ) + (pb : ℝ) * (M0_flQ : ℝ)
        let u1 := (1 - h1Val) * (1 - 2 * h1Val)
        let Ch := -(d_flQ : ℝ) * (B_valQ : ℝ) + ((d_flQ : ℝ) * (pa : ℝ) * H) / qb +
            (((d_flQ : ℝ) + (r.al : ℝ) * (pa : ℝ)) * (pa : ℝ) * H) / qb ^ 2
        let br_lb := (d_flQ : ℝ) * ((M0_flQ : ℝ) - (r.al : ℝ)) + min 0 (h1Val * Ch)
        0 < 2 * (B_valQ : ℝ) ^ 2 * u1 * ((d_flQ : ℝ) - (pb : ℝ) ^ 2 * h1Val * H) * br_lb / Dhi ^ 3 -
            2 * h1Val ^ 2 * H * (r.al : ℝ) := by
      have hq : (0 : ℝ) < ((2 * B_valQ * B_valQ * ((1 - (3 / 25 : ℚ)) * (1 - 2 * (3 / 25 : ℚ))) *
          (d_flQ - pb * pb * (3 / 25) * harmonicQ k) *
          (d_flQ * (M0_flQ - r.al) + min 0 ((3 / 25 : ℚ) *
            (-d_flQ * B_valQ + d_flQ * pa * harmonicQ k / (1 + pb * (3 / 25) * harmonicQ k) +
            (d_flQ + r.al * pa) * pa * harmonicQ k / ((1 + pb * (3 / 25) * harmonicQ k) *
              (1 + pb * (3 / 25) * harmonicQ k))))) /
          ((d_flQ + pb * M0_flQ) * (d_flQ + pb * M0_flQ) * (d_flQ + pb * M0_flQ)) -
          2 * (3 / 25) * (3 / 25) * harmonicQ k * r.al : ℚ) : ℝ) := by exact_mod_cast hgcapQ
      convert hq using 1
      simp only [Rat.cast_add, Rat.cast_mul, Rat.cast_sub, Rat.cast_div, Rat.cast_neg, Rat.cast_min,
        Rat.cast_zero, Rat.cast_one, Rat.cast_ofNat, harmonicQ_cast]
      dsimp only [h1Val]
      have hsq : (1 + (pb : ℝ) * (3 / 25) * harmonic k) ^ 2 =
          (1 + (pb : ℝ) * (3 / 25) * harmonic k) * (1 + (pb : ℝ) * (3 / 25) * harmonic k) := sq _
      rw [hsq]; ring
    have hA_tan := guard2_TT0_tangent_le (K := KOpen k) hdflR hBR hBM0R hal0R hpa0R ⟨hpacR, hcpbR⟩
      hh0 hh1 (by unfold h1Val; norm_num) hpre2R hpre3R hbr_posR hgcapR p ⟨hp1, hp2⟩
    cases hta : r.ta with
    | none => simp [hta] at hg4
    | some ta =>
      cases hWp : guard4WpIvQ k r.pc C_flQ d_flQ B_valQ with
      | none => simp [hta, hWp] at hg4
      | some Wp =>
        simp only [hta, hWp, Bool.and_eq_true, decide_eq_true_eq] at hg4
        rcases hg4 with ⟨⟨⟨⟨⟨hdza_le, hdzb_pos⟩, hG4a⟩, hG4b⟩, hCorA⟩, hCorB⟩
        obtain ⟨htaIoo, hA0, hA1⟩ := check4CornersTangent_sound hk5 hk16 hpc0Q hpc1Q hCorA
        obtain ⟨htbIoo, hB0, hB1⟩ := check4CornersTangent_sound hk5 hk16 hpc0Q hpc1Q hCorB
        have hG4a' : checkGuard4W k r.pc C_flQ d_flQ B_valQ (if dzaQ ≤ 0 then dzaQ * Wp.hi else dzaQ * Wp.lo) = true := by
          simpa [hdza_le] using hG4a
        have hG4b' : checkGuard4W k r.pc C_flQ d_flQ B_valQ (if dzbQ ≤ 0 then dzbQ * Wp.hi else dzbQ * Wp.lo) = true := by
          have hnot : ¬ dzbQ ≤ 0 := not_le.mpr hdzb_pos
          simpa [hnot] using hG4b
        have hGa : 0 < (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
            (dzaQ : ℝ) * AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h) +
            a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t := by
          rw [← hht, hM0_sub]
          exact guard4_TT0_pos hdfl hBpos hBM0 htaIoo hWp hG4a'
            (by simpa [a0Of, a1Of, bk, bkp] using hA0) (by simpa [a0Of, a1Of, bk, bkp] using hA1) t ⟨ht0, ht1⟩
        have hGb : 0 < (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
            (dzbQ : ℝ) * AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h) +
            a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t := by
          rw [← hht, hM0_sub]
          exact guard4_TT0_pos hdfl hBpos hBM0 htbIoo hWp hG4b'
            (by simpa [a0Of, a1Of, bk, bkp] using hB0) (by simpa [a0Of, a1Of, bk, bkp] using hB1) t ⟨ht0, ht1⟩
        set θ := (zMob (d_flQ : ℝ) (r.al : ℝ) p - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ)) /
            (zMob (d_flQ : ℝ) (r.al : ℝ) (pb : ℝ) - zMob (d_flQ : ℝ) (r.al : ℝ) (pa : ℝ))
        have hcomb_pos : 0 < (1 - θ) * ((AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
              (dzaQ : ℝ) * AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h) +
              a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t) +
            θ * ((AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
              (dzbQ : ℝ) * AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h) +
              a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t) := by
          rcases eq_or_lt_of_le hθ0 with h0' | hpos'
          · rw [← h0']; simp [hGa]
          · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hGa)) (mul_pos hpos' hGb)
        have hlin_all : (1 - θ) * ((AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
              (dzaQ : ℝ) * AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h) +
              a0Of (dzaQ : ℝ) + a1Of (dzaQ : ℝ) * t) +
            θ * ((AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
              (dzbQ : ℝ) * AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h) +
              a0Of (dzbQ : ℝ) + a1Of (dzbQ : ℝ) * t) =
            (AcapGen (KOpen k) (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (deltaP k (r.pc : ℝ) h) (r.pc : ℝ) h 1 +
              AcapDerivP k (d_flQ : ℝ) (B_valQ : ℝ) (M0_flQ : ℝ) (r.pc : ℝ) h *
                ((p - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * p))) +
            (SOpen k (r.pc : ℝ) (5 * t) +
              (bk + ((r.pc : ℝ) - 1) * bkp + (5 * t) * bkp) *
                ((p - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * p))) - (r.fee : ℝ) := by
          rw [add_assoc _ (a0Of (dzaQ : ℝ)), add_assoc _ (a0Of (dzbQ : ℝ)),
            ← hS_id (dzaQ : ℝ), ← hS_id (dzbQ : ℝ), hdza_cast, hdzb_cast, heta_eq]; ring
        have hS_tan' : SOpen k (r.pc : ℝ) (5 * t) +
            (bk + ((r.pc : ℝ) - 1) * bkp + (5 * t) * bkp) *
              ((p - (r.pc : ℝ)) * ((d_flQ : ℝ) + (r.al : ℝ) * (r.pc : ℝ)) / ((d_flQ : ℝ) + (r.al : ℝ) * p)) ≤
            SOpen k p (5 * t) := hS_tan
        rw [hlin_all] at hcomb_pos
        exact lt_of_lt_of_le hcomb_pos (sub_le_sub_right (add_le_add hA_tan hS_tan') _)

/-! ### Box-Level Guard 1 Checker & 10 Kernel-Checked Box Certificates (`L0..L4`, `H0..H4`) -/

def lookupMa (ms : List (ℕ × ℚ)) (k : ℕ) : Option ℚ :=
  match ms.find? (fun p => p.1 == k) with
  | some (_, v) => some v
  | none => none

def checkGuard1Interval (pa pb : ℚ) (ms : List (ℕ × ℚ))
    (ra rb : V3.Data.OpeningTransfer.HigherStripRow) : Bool :=
  let a := ra.k
  let b := rb.k
  if decide (a < b) then
    if b == a + 1 then true
    else
      match lookupMa ms a with
      | none => false
      | some Ma =>
        let h1 : ℚ := 3 / 25
        let r := a + 2
        let Hr := harmonicQ r
        let H2r := harmonic2Q r
        let H3r := harmonic3Q r
        let c0r := (Hr * Hr - H2r) / 2
        let e3r := (Hr * Hr * Hr - 3 * Hr * H2r + 2 * H3r) / 6
        let bq := Hr + e3r * pa * pa - Ma
        let cq := c0r + Ma
        let pv := max pa (min pb (-bq / (2 * cq)))
        let Qv := 1 + bq * pv + cq * pv * pv
        let Ha := harmonicQ a
        let Hb := harmonicQ b
        let c0a := (Ha * Ha - harmonic2Q a) / 2
        let c0b := (Hb * Hb - harmonic2Q b) / 2
        let lam_m := h1 * pb
        decide (0 < Ma) && decide (0 < cq) && decide (0 < Qv) &&
        decide (Hb * (pb * h1) ≤ 1) &&
        (List.range (b - a - 1)).all (fun off =>
          let m := a + 1 + off
          let Hm := harmonicQ m
          let c0m := (Hm * Hm - harmonic2Q m) / 2
          let th := (Hm - Ha) / (Hb - Ha)
          let c_sl := CStockQ m - ((1 - th) * (CStockQ a - ra.dC) + th * (CStockQ b - rb.dC))
          let d_sl := dSlopeQ m - ((1 - th) * (dSlopeQ a - ra.dd) + th * (dSlopeQ b - rb.dd))
          let sig_m := (1 - th) * c0a + th * c0b - c0m
          let f_out := sig_m / Ma
          let f_del := h1 * (Hm - Ha) * (Hb - Hm) * (lam_m * lam_m) /
            ((1 + lam_m * Ha) * (1 + lam_m * Hm) * (1 + lam_m * Hb))
          let f_sl := ((1 - th) * ra.fee + th * rb.fee) - (f_out + f_del)
          decide (0 < c_sl) && decide (0 < d_sl) && decide (0 < f_sl))
  else false

def checkGuard1Chain (pa pb : ℚ) (ms : List (ℕ × ℚ)) :
    List V3.Data.OpeningTransfer.HigherStripRow → Bool
  | [] => false
  | [_] => true
  | ra :: rb :: rest =>
    checkGuard1Interval pa pb ms ra rb && checkGuard1Chain pa pb ms (rb :: rest)

def checkMainStripBox (box : V3.Data.OpeningTransfer.HigherStripBox) : Bool :=
  let kStart := if box.isHighGroup then 9 else 5
  let kEnd := if box.isHighGroup then 16 else 8
  match box.rows.head?, box.rows.getLast? with
  | some r0, some rL =>
    decide (r0.k = kStart) && decide (rL.k = kEnd) &&
    decide (0 ≤ box.pa) && decide (box.pa < box.pb) && decide (box.pb ≤ 7 / 9) &&
    box.rows.all (checkMainStripRow box.isHighGroup box.pa box.pb) &&
    checkGuard1Chain box.pa box.pb box.MaWitnesses box.rows
  | _, _ => false

/-- Soundness of Guard 1 chain over a list of knot rows. -/
private lemma checkGuard1Chain_sound {isHigh : Bool} {pa pb : ℚ} {ms : List (ℕ × ℚ)}
    (hpa0 : 0 ≤ pa) (hpb1 : pb ≤ 7 / 9) :
    ∀ (rows : List V3.Data.OpeningTransfer.HigherStripRow)
      (r0 rL : V3.Data.OpeningTransfer.HigherStripRow),
      rows.head? = some r0 → rows.getLast? = some rL →
      rows.all (checkMainStripRow isHigh pa pb) = true →
      checkGuard1Chain pa pb ms rows = true →
      ∀ j : ℕ, r0.k ≤ j → j ≤ rL.k →
      ∀ p : ℝ, 0 < p → (pa : ℝ) ≤ p → p ≤ (pb : ℝ) →
      ∀ h : ℝ, 0 ≤ h → h ≤ h1Val →
        0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p h) p h 1 +
            SOpen j p (phi_reset h) := by
  intro rows
  induction rows with
  | nil => intro _ _ h; simp at h
  | cons ra rest ih =>
    cases rest with
    | nil =>
      intro r0 rL h0 hL hall _ j hj0 hjL p hp0 hp1 hp2 h hh0 hh1
      simp only [List.head?_cons, Option.some.injEq] at h0
      simp only [List.getLast?_singleton, Option.some.injEq] at hL
      subst h0; subst hL
      have hjeq : j = ra.k := by omega
      subst hjeq
      simp only [List.all_cons, List.all_nil, Bool.and_true] at hall
      obtain ⟨⟨_, _, hkgrp, hdC, hdd, hfee, hd_fl, hB_fl, hB_M0⟩, hpos⟩ := checkMainStripRow_sound hall
      exact guard1_knot_pos isHigh hkgrp hp0 hh0 (le_trans hh1 (by unfold h1Val; norm_num))
        hdC hdd hfee hd_fl hB_fl hB_M0 (hpos p hp1 hp2 h hh0 hh1)
    | cons rb tail =>
      intro r0 rL h0 hL hall hchain j hj0 hjL p hp0 hp1 hp2 h hh0 hh1
      simp only [List.head?_cons, Option.some.injEq] at h0
      subst h0
      simp only [List.all_cons, Bool.and_eq_true] at hall
      rcases hall with ⟨hra_chk, hrest_chk⟩
      simp only [checkGuard1Chain, Bool.and_eq_true] at hchain
      rcases hchain with ⟨hint_chk, hchain_rest⟩
      by_cases hja : j = ra.k
      · subst hja
        obtain ⟨⟨_, _, hkgrp, hdC, hdd, hfee, hd_fl, hB_fl, hB_M0⟩, hpos⟩ := checkMainStripRow_sound hra_chk
        exact guard1_knot_pos isHigh hkgrp hp0 hh0 (le_trans hh1 (by unfold h1Val; norm_num))
          hdC hdd hfee hd_fl hB_fl hB_M0 (hpos p hp1 hp2 h hh0 hh1)
      · by_cases hjb : rb.k ≤ j
        · have hL' : (rb :: tail).getLast? = some rL := by simpa using hL
          exact ih rb rL rfl hL' (by simpa [List.all_cons] using hrest_chk) hchain_rest j hjb hjL p hp0 hp1 hp2 h hh0 hh1
        · -- Interior rank `ra.k < j < rb.k`
          have hlt_a : ra.k < j := by omega
          have hlt_b : j < rb.k := by omega
          have hne_succ : (rb.k == ra.k + 1) = false := beq_false_of_ne (by omega)
          obtain ⟨⟨_, _, hgrp_a, _, _, _, hd_a, hB_a, hBM_a⟩, hpos_a⟩ := checkMainStripRow_sound hra_chk
          obtain ⟨⟨_, _, hgrp_b, _, _, _, hd_b, hB_b, hBM_b⟩, hpos_b⟩ := checkMainStripRow_sound hrest_chk.1
          have hgrp_ab : if isHigh then 9 ≤ ra.k else rb.k ≤ 8 := by
            cases isHigh
            · simpa using hgrp_b
            · simpa using hgrp_a
          unfold checkGuard1Interval at hint_chk
          have hab_lt : ra.k < rb.k := lt_trans hlt_a hlt_b
          rw [ite_eq_left (decide_eq_true hab_lt), ite_eq_right (by simp [hne_succ])] at hint_chk
          cases hMa : lookupMa ms ra.k with
          | none => simp [hMa] at hint_chk
          | some Ma =>
            simp only [hMa, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true] at hint_chk
            rcases hint_chk with ⟨⟨⟨⟨hMa_posQ, hcq_posQ⟩, hQv_posQ⟩, hHb_maxQ⟩, hall_m⟩
            set off := j - ra.k - 1
            have hoff_lt : off < rb.k - ra.k - 1 := by omega
            have hm_chk := hall_m off (List.mem_range.mpr hoff_lt)
            have hm_eq : ra.k + 1 + off = j := by omega
            rw [hm_eq] at hm_chk
            rcases hm_chk with ⟨⟨hc_slQ, hd_slQ⟩, hf_slQ⟩
            have hφ0 : 0 ≤ phi_reset h := by
              rw [phi_reset_eq_five_tOfH hh0 hh1]
              exact mul_nonneg (by norm_num) (tOfH_mem_Icc hh0 hh1).1
            have hp1_le : p ≤ 1 := le_trans hp2 (by
              have : (pb : ℝ) ≤ ((7 / 9 : ℚ) : ℝ) := by exact_mod_cast hpb1
              norm_num at this; linarith)
            have hHb_maxR : harmonic rb.k * ((pb : ℝ) * h1Val) ≤ 1 := by
              have : ((harmonicQ rb.k * (pb * (3 / 25 : ℚ)) : ℚ) : ℝ) ≤ 1 := by exact_mod_cast hHb_maxQ
              simpa [h1Val, harmonicQ_cast] using this
            have hMaR : (0 : ℝ) < (Ma : ℝ) := by exact_mod_cast hMa_posQ
            have hcqR : 0 < c0H (ra.k + 2) + (Ma : ℝ) := by
              have : (0 : ℝ) < (((harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) - harmonic2Q (ra.k + 2)) / 2 + Ma : ℚ) : ℝ) := by
                exact_mod_cast hcq_posQ
              convert this using 1; unfold c0H; push_cast [harmonicQ_cast, harmonic2Q_cast]; ring
            have hQvR :
                let r := ra.k + 2
                let e3 := (harmonic r ^ 3 - 3 * harmonic r * harmonic2 r + 2 * harmonic3 r) / 6
                let bq := harmonic r + e3 * (pa : ℝ) ^ 2 - (Ma : ℝ)
                let cq := c0H r + (Ma : ℝ)
                let pv := max (pa : ℝ) (min (pb : ℝ) (-bq / (2 * cq)))
                0 < 1 + bq * pv + cq * pv ^ 2 := by
              have hq : (0 : ℝ) < ((1 +
                (harmonicQ (ra.k + 2) + (harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) -
                  3 * harmonicQ (ra.k + 2) * harmonic2Q (ra.k + 2) + 2 * harmonic3Q (ra.k + 2)) / 6 * pa * pa - Ma) *
                max pa (min pb (-(harmonicQ (ra.k + 2) + (harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) -
                  3 * harmonicQ (ra.k + 2) * harmonic2Q (ra.k + 2) + 2 * harmonic3Q (ra.k + 2)) / 6 * pa * pa - Ma) /
                  (2 * ((harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) - harmonic2Q (ra.k + 2)) / 2 + Ma)))) +
                ((harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) - harmonic2Q (ra.k + 2)) / 2 + Ma) *
                max pa (min pb (-(harmonicQ (ra.k + 2) + (harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) -
                  3 * harmonicQ (ra.k + 2) * harmonic2Q (ra.k + 2) + 2 * harmonic3Q (ra.k + 2)) / 6 * pa * pa - Ma) /
                  (2 * ((harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) - harmonic2Q (ra.k + 2)) / 2 + Ma)))) *
                max pa (min pb (-(harmonicQ (ra.k + 2) + (harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) -
                  3 * harmonicQ (ra.k + 2) * harmonic2Q (ra.k + 2) + 2 * harmonic3Q (ra.k + 2)) / 6 * pa * pa - Ma) /
                  (2 * ((harmonicQ (ra.k + 2) * harmonicQ (ra.k + 2) - harmonic2Q (ra.k + 2)) / 2 + Ma)))) : ℚ) : ℝ) := by
                exact_mod_cast hQv_posQ
              convert hq using 1
              simp only [Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_div, Rat.cast_neg,
                Rat.cast_max, Rat.cast_min, Rat.cast_one, Rat.cast_ofNat,
                harmonicQ_cast, harmonic2Q_cast, harmonic3Q_cast]
              unfold c0H
              have hcb : harmonic (ra.k + 2) ^ 3 = harmonic (ra.k + 2) * harmonic (ra.k + 2) * harmonic (ra.k + 2) := by ring
              have hsqH : harmonic (ra.k + 2) ^ 2 = harmonic (ra.k + 2) * harmonic (ra.k + 2) := sq _
              have hsqPa : (pa : ℝ) ^ 2 = (pa : ℝ) * (pa : ℝ) := sq _
              rw [hcb, hsqH, hsqPa]; ring
            have hc_slR :
                let θ := (harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)
                (1 - θ) * (CStock ra.k - (ra.dC : ℝ)) + θ * (CStock rb.k - (rb.dC : ℝ)) ≤ CStock j := by
              have hq : (0 : ℝ) < ((CStockQ j - ((1 - (harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) *
                  (CStockQ ra.k - ra.dC) + ((harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) *
                  (CStockQ rb.k - rb.dC)) : ℚ) : ℝ) := by exact_mod_cast hc_slQ
              push_cast [CStockQ_cast, harmonicQ_cast] at hq
              dsimp only; linarith
            have hd_slR :
                let θ := (harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)
                (1 - θ) * (dSlope ra.k - (ra.dd : ℝ)) + θ * (dSlope rb.k - (rb.dd : ℝ)) ≤ dSlope j := by
              have hq : (0 : ℝ) < ((dSlopeQ j - ((1 - (harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) *
                  (dSlopeQ ra.k - ra.dd) + ((harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) *
                  (dSlopeQ rb.k - rb.dd)) : ℚ) : ℝ) := by exact_mod_cast hd_slQ
              push_cast [dSlopeQ_cast, harmonicQ_cast] at hq
              dsimp only; linarith
            have hf_slR :
                let θ := (harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)
                let Sig_m := (1 - θ) * c0H ra.k + θ * c0H rb.k - c0H j
                let lam_m := h1Val * (pb : ℝ)
                let f_del := h1Val * (harmonic j - harmonic ra.k) * (harmonic rb.k - harmonic j) * lam_m ^ 2 /
                  ((1 + lam_m * harmonic ra.k) * (1 + lam_m * harmonic j) * (1 + lam_m * harmonic rb.k))
                Sig_m / (Ma : ℝ) + f_del ≤ (1 - θ) * (ra.fee : ℝ) + θ * (rb.fee : ℝ) := by
              have hq : (0 : ℝ) < ((((1 - (harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) * ra.fee +
                  ((harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) * rb.fee) -
                  (((1 - (harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) *
                    ((harmonicQ ra.k * harmonicQ ra.k - harmonic2Q ra.k) / 2) +
                    ((harmonicQ j - harmonicQ ra.k) / (harmonicQ rb.k - harmonicQ ra.k)) *
                    ((harmonicQ rb.k * harmonicQ rb.k - harmonic2Q rb.k) / 2) -
                    ((harmonicQ j * harmonicQ j - harmonic2Q j) / 2)) / Ma +
                    (3 / 25 : ℚ) * (harmonicQ j - harmonicQ ra.k) * (harmonicQ rb.k - harmonicQ j) *
                    (((3 / 25 : ℚ) * pb) * ((3 / 25 : ℚ) * pb)) /
                    ((1 + (3 / 25 : ℚ) * pb * harmonicQ ra.k) * (1 + (3 / 25 : ℚ) * pb * harmonicQ j) *
                      (1 + (3 / 25 : ℚ) * pb * harmonicQ rb.k))) : ℚ) : ℝ) := by exact_mod_cast hf_slQ
              push_cast [harmonicQ_cast, harmonic2Q_cast] at hq
              have hsub : (0 : ℝ) < ((1 - (harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)) * (ra.fee : ℝ) +
                  ((harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)) * (rb.fee : ℝ)) -
                  (((1 - (harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)) * c0H ra.k +
                    ((harmonic j - harmonic ra.k) / (harmonic rb.k - harmonic ra.k)) * c0H rb.k - c0H j) / (Ma : ℝ) +
                    h1Val * (harmonic j - harmonic ra.k) * (harmonic rb.k - harmonic j) * (h1Val * (pb : ℝ)) ^ 2 /
                    ((1 + (h1Val * (pb : ℝ)) * harmonic ra.k) * (1 + (h1Val * (pb : ℝ)) * harmonic j) *
                      (1 + (h1Val * (pb : ℝ)) * harmonic rb.k))) := by
                convert hq using 1; unfold c0H h1Val; ring
              dsimp only; linarith
            exact guard1_interior_pos hlt_a hlt_b isHigh hgrp_ab
              (by exact_mod_cast hpa0) hp0 hp1 hp2 hp1_le hh0 hh1 (by unfold h1Val; norm_num)
              hφ0 hHb_maxR hMaR hcqR hQvR hd_a hd_b hB_a hB_b hBM_a hBM_b hc_slR hd_slR hf_slR
              (hpos_a p hp1 hp2 h hh0 hh1) (hpos_b p hp1 hp2 h hh0 hh1)

/-- Soundness of `checkMainStripBox`. -/
theorem checkMainStripBox_sound {box : V3.Data.OpeningTransfer.HigherStripBox}
    (hchk : checkMainStripBox box = true) :
    ∀ j : ℕ, (if box.isHighGroup then 9 ≤ j ∧ j ≤ 16 else 5 ≤ j ∧ j ≤ 8) →
    ∀ p : ℝ, 0 < p → (box.pa : ℝ) ≤ p → p ≤ (box.pb : ℝ) →
    ∀ h : ℝ, 0 ≤ h → h ≤ h1Val →
      0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p h) p h 1 +
          SOpen j p (phi_reset h) := by
  unfold checkMainStripBox at hchk
  cases h0 : box.rows.head? with
  | none => simp [h0] at hchk
  | some r0 =>
    cases hL : box.rows.getLast? with
    | none => simp [h0, hL] at hchk
    | some rL =>
      simp only [h0, hL, Bool.and_eq_true, decide_eq_true_eq] at hchk
      rcases hchk with ⟨⟨⟨⟨⟨⟨hr0, hrL⟩, hpa0⟩, _⟩, hpb1⟩, hall⟩, hchain⟩
      intro j hj p hp0 hp1 hp2 h hh0 hh1
      have hj0 : r0.k ≤ j := by cases hG : box.isHighGroup <;> simp [hG] at hr0 hj <;> omega
      have hjL : j ≤ rL.k := by cases hG : box.isHighGroup <;> simp [hG] at hrL hj <;> omega
      exact checkGuard1Chain_sound hpa0 hpb1 box.rows r0 rL h0 hL hall hchain j hj0 hjL p hp0 hp1 hp2 h hh0 hh1

/-! ### 10 Kernel-Checked Main-Strip Box Certificates (`L0..L4`, `H0..H4`) -/

theorem box_L0_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[0]) = true := by decide +kernel
theorem box_L1_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[1]) = true := by decide +kernel
theorem box_L2_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[2]) = true := by decide +kernel
theorem box_L3_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[3]) = true := by decide +kernel
theorem box_L4_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[4]) = true := by decide +kernel
theorem box_H0_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[5]) = true := by decide +kernel
theorem box_H1_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[6]) = true := by decide +kernel
theorem box_H2_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[7]) = true := by decide +kernel
theorem box_H3_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[8]) = true := by decide +kernel
theorem box_H4_ok : checkMainStripBox (V3.Data.OpeningTransfer.higherMainStrip_boxes[9]) = true := by decide +kernel

/-- **Complete Higher Main Strip Theorem (`OPEN-07..09`)**:
    for all ranks `5 ≤ j ≤ 16`, all `p ∈ (0, 7/9]`, and all `h ∈ [0, 3/25]`,
    `0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p h) p h 1 + SOpen j p (phi_reset h)`. -/
theorem higher_arm_main_strip {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) (hh0 : 0 ≤ h) (hh1 : h ≤ 3 / 25) :
    0 < AcapGen (KOpen j) (dSlope j) (Bhi j) (M0Open j) (deltaP j p h) p h 1 +
        SOpen j p (phi_reset h) := by
  have hh1' : h ≤ h1Val := hh1
  by_cases hj8 : j ≤ 8
  · -- Low group `5 ≤ j ≤ 8`: covered by boxes `L0..L4` (`[0, 11/50, 9/25, 12/25, 31/50, 7/9]`)
    by_cases hp_0 : p ≤ 11 / 50
    · exact checkMainStripBox_sound box_L0_ok j ⟨hj5, hj8⟩
        p hp0 (by change ((0 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((11 / 50 : ℚ) : ℝ); norm_num; exact hp_0) h hh0 hh1'
    · by_cases hp_1 : p ≤ 9 / 25
      · exact checkMainStripBox_sound box_L1_ok j ⟨hj5, hj8⟩
          p hp0 (by change ((11 / 50 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((9 / 25 : ℚ) : ℝ); norm_num; exact hp_1) h hh0 hh1'
      · by_cases hp_2 : p ≤ 12 / 25
        · exact checkMainStripBox_sound box_L2_ok j ⟨hj5, hj8⟩
            p hp0 (by change ((9 / 25 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((12 / 25 : ℚ) : ℝ); norm_num; exact hp_2) h hh0 hh1'
        · by_cases hp_3 : p ≤ 31 / 50
          · exact checkMainStripBox_sound box_L3_ok j ⟨hj5, hj8⟩
              p hp0 (by change ((12 / 25 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((31 / 50 : ℚ) : ℝ); norm_num; exact hp_3) h hh0 hh1'
          · exact checkMainStripBox_sound box_L4_ok j ⟨hj5, hj8⟩
              p hp0 (by change ((31 / 50 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((7 / 9 : ℚ) : ℝ); norm_num; exact hp1) h hh0 hh1'
  · -- High group `9 ≤ j ≤ 16`: covered by boxes `H0..H4` (`[0, 7/50, 21/100, 29/100, 11/25, 7/9]`)
    have hj9 : 9 ≤ j := by omega
    by_cases hp_0 : p ≤ 7 / 50
    · exact checkMainStripBox_sound box_H0_ok j ⟨hj9, hj16⟩
        p hp0 (by change ((0 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((7 / 50 : ℚ) : ℝ); norm_num; exact hp_0) h hh0 hh1'
    · by_cases hp_1 : p ≤ 21 / 100
      · exact checkMainStripBox_sound box_H1_ok j ⟨hj9, hj16⟩
          p hp0 (by change ((7 / 50 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((21 / 100 : ℚ) : ℝ); norm_num; exact hp_1) h hh0 hh1'
      · by_cases hp_2 : p ≤ 29 / 100
        · exact checkMainStripBox_sound box_H2_ok j ⟨hj9, hj16⟩
            p hp0 (by change ((21 / 100 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((29 / 100 : ℚ) : ℝ); norm_num; exact hp_2) h hh0 hh1'
        · by_cases hp_3 : p ≤ 11 / 25
          · exact checkMainStripBox_sound box_H3_ok j ⟨hj9, hj16⟩
              p hp0 (by change ((29 / 100 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((11 / 25 : ℚ) : ℝ); norm_num; exact hp_3) h hh0 hh1'
          · exact checkMainStripBox_sound box_H4_ok j ⟨hj9, hj16⟩
              p hp0 (by change ((11 / 25 : ℚ) : ℝ) ≤ p; norm_num; linarith) (by change p ≤ ((7 / 9 : ℚ) : ℝ); norm_num; exact hp1) h hh0 hh1'

/-! ### Final Exported Higher-Arm Theorems for Ranks `5 ≤ j ≤ 16` (`OPEN-06..09`) -/

/-- **Main Higher-Arm Opening Theorem (ranks `5 ≤ j ≤ 16`, `r = 1`)**:
    combines `open06_L_le_10` (`L ≤ 10`), `higher_arm_main_strip` (`L > 10, h ≤ 3/25`),
    and `open06_L_gt_10_ge_h1` (`L > 10, 3/25 ≤ h ≤ 1/2`). -/
theorem higher_arm_open_5_16 {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) :
    let L := 1 / (p * h)
    let B := if L ≤ 10 then Blo j L else Bhi j
    0 < AcapGen (KOpen j) (dSlope j) B (M0Open j) (deltaP j p h) p h 1 + SOpen j p (phi_reset h) := by
  dsimp only
  by_cases hL : 1 / (p * h) ≤ 10
  · rw [ite_eq_left hL]
    exact open06_L_le_10 hj5 hj16 hp0 hp1 hh0 hh1 hL
  · rw [ite_eq_right hL]
    by_cases hh_strip : h ≤ 3 / 25
    · exact higher_arm_main_strip hj5 hj16 hp0 hp1 (le_of_lt hh0) hh_strip
    · have hh_ge : (3 / 25 : ℝ) ≤ h := le_of_not_ge hh_strip
      have htop := higher_arm_main_strip hj5 hj16 hp0 hp1 (by norm_num) le_rfl
      exact open06_L_gt_10_ge_h1 hj5 hj16 hp0 hp1 hh_ge hh1 htop

/-- **Main Higher-Arm Opening Theorem (ranks `5 ≤ j ≤ 16`, all `r ∈ (0, 1]`)**:
    immediate from `higher_arm_open_5_16` via `AcapGen_anti_r`. -/
theorem higher_arm_open_5_16_r {j : ℕ} (hj5 : 5 ≤ j) (hj16 : j ≤ 16)
    {p h r : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) (hh0 : 0 < h) (hh1 : h ≤ 1 / 2)
    (hr0 : 0 < r) (hr1 : r ≤ 1) :
    let L := 1 / (p * h)
    let B := if L ≤ 10 then Blo j L else Bhi j
    0 < AcapGen (KOpen j) (dSlope j) B (M0Open j) (deltaP j p h) p h r + SOpen j p (phi_reset h) := by
  dsimp only
  have h1 := higher_arm_open_5_16 hj5 hj16 hp0 hp1 hh0 hh1
  dsimp only at h1
  have hchk := open06_all_ranks hj5 hj16
  simp only [checkOpen06Rank, checkOpen06Admiss, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨⟨⟨⟨hdQ, hKBh⟩, hBhM⟩, _⟩, _⟩, hBl10M⟩, _⟩, _⟩
  have hd : 0 < dSlope j := by rw [← dSlopeQ_cast]; exact_mod_cast hdQ
  have hK_pos : 0 < KOpen j := by unfold KOpen; linarith [harmonic_nonneg j]
  have hdel_nn : 0 ≤ deltaP j p h := by
    unfold deltaP; have := harmonic_nonneg j; positivity
  set L := 1 / (p * h)
  set B := if L ≤ 10 then Blo j L else Bhi j
  have hB_props : 0 < B ∧ B ≤ M0Open j := by
    by_cases hL : L ≤ 10
    · rw [show B = Blo j L by simp [B, hL]]
      have hH_pos : 0 < harmonic j := harmonic_pos_of_ge_one (by omega)
      have hL0 : 0 ≤ L := div_nonneg zero_le_one (le_of_lt (mul_pos hp0 hh0))
      have hdel_le1 : deltaOpen j L ≤ 1 := by
        unfold deltaOpen; rw [div_le_one (by linarith)]; linarith
      have hdel_ge10 : deltaOpen j 10 ≤ deltaOpen j L := by
        unfold deltaOpen; exact div_le_div_of_nonneg_left (le_of_lt hH_pos) (by linarith) (by linarith)
      have hBlo_pos : 0 < Blo j L := by unfold Blo BloInf; linarith
      have hBlo10 : Blo j L ≤ Blo j 10 := by unfold Blo at *; linarith
      have hB10M : Blo j 10 ≤ M0Open j := by
        have hq : (BloQ j 10 : ℝ) ≤ (M0OpenQ j : ℝ) := by exact_mod_cast hBl10M
        simpa [BloQ_cast, M0OpenQ_cast] using hq
      exact ⟨hBlo_pos, le_trans hBlo10 hB10M⟩
    · rw [show B = Bhi j by simp [B, hL]]
      have hKBh_R : KOpen j < Bhi j := by rw [← KOpenQ_cast, ← BhiQ_cast]; exact_mod_cast hKBh
      have hBhM_R : Bhi j ≤ M0Open j := by rw [← BhiQ_cast, ← M0OpenQ_cast]; exact_mod_cast hBhM
      exact ⟨lt_trans hK_pos hKBh_R, hBhM_R⟩
  have hanti := AcapGen_anti_r (K := KOpen j) (le_of_lt hp0) hh1
    (add_nonneg (sub_nonneg.mpr hB_props.2) hdel_nn) hd hB_props.1 hr0 hr1
  linarith

end V3.OpeningHigherCerts


==> anc/V3/OpeningTransferCerts.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.CertEngine
import V3.Data.OpeningTransferData
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.NormNum

/-!
# Rank-17 Opening Transition Certificates (`TRANSFER-01`..`TRANSFER-05`)

Standalone, kernel-verified formalization of the complete rank-17 (`j = 17`, `k = 19`)
transition opening proof from Section 9 and Appendix E.2 of the v3 paper:

* **`TRANSFER-01`**: Exact `CStock 17 = 18358381 / 2042040`, `P16 = 4445581 / 500000`,
  `CStock 16 < P16`, `dSlope 17 = 2528406869 / 1501500000`, reserve admissibility (`B_lo`,
  `B_hi`, `M_lo`, `v < B`), and boundary closures.
* **`TRANSFER-02`**: Rank-17 lower arm (`0 < x ≤ 9 / 7`, `0 < h ≤ 1 / 2`) across both
  A-Main (`L ≤ 10`, `C^1` quadratic-bridge spline `g_pi` at `k = 17`, rows `A07..A09` deg-4
  Bernstein + 1-point tangents, plus `[11/40, 1/2]` concavity) and A-Far (`L > 10`,
  `τ = 1/L` concavity, midpoint dominance, 4 decisive endpoints with deg-4/5/9 Bernstein).
* **`TRANSFER-03`**: Rank-17 higher-arm seams (`h ∈ [3/25, 1/2]`) for Regime H (all `L > 0`,
  deg-3 & deg-5 Bernstein) and Regime L (`L > 10` deg-4 & deg-7 Bernstein, plus `L ≤ 10`
  3 subbands `SubC/SubB/SubA` at both reserve endpoints).
* **`TRANSFER-04`**: Rank-17 Regime H (`L / s > 9 / 7`) main strip `h ∈ (0, 3/25]`,
  `p ∈ (0, 7/9]` via pure-Möbius boxes `S01..S04`, exact 4-step Laplace quotient gap
  `λ_α - ρ_0 > 0` (MeasureTheory-free antiderivative variance proof), and `H_grid_7`
  7-segment `h`-concavity.
* **`TRANSFER-05`**: Rank-17 Regime L (`L / s ≤ 9 / 7`, `r = (9/7) p`) main strip
  `h ∈ (0, 3/25]`, `p ∈ (0, 7/9]` via pure-Möbius boxes `C01..C04`, exact 4-step Laplace
  quotient gap, and `H_grid_7` 7-segment `h`-concavity.

All shared opening definitions (`KOpen`, `deltaOpen`, `deltaP`, `deltaX`, `kTildeOpen`,
`M0Open`, `MloOpen`, `BloInf`, `Blo`, `Bhi`, `openReserve`, `AtotGen`, `AcapGen`, `PiFun`,
`bFun`, `SOpen`, `UOpen`, `QOpen`, `earlyMu`) are definitionally identical (`rfl`) to
`V3.Opening` / `V3.EarlyOpening` so downstream modules plug in `transfer_regH_pos`,
`transfer_regL_higher_pos`, `transfer_regL_lower_pos`, and `transfer_pointwise_j17` directly.
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP V3.CertEngine V3.Data.OpeningTransfer

namespace V3.OpeningTransferCerts

/-! ## Section 0: Shared `rfl`-Compatible Definitions & Structural Lemmas -/

section SharedDefs

noncomputable section

def earlyMu (j : ℕ) : ℝ :=
  if j ≤ 1 then 1 else (1 - 1 / (j : ℝ)) ^ (j - 1)

def KOpen (j : ℕ) : ℝ := 1 + harmonic j

def deltaOpen (j : ℕ) (L : ℝ) : ℝ := harmonic j / (L + harmonic j)

def deltaP (j : ℕ) (p h : ℝ) : ℝ := p * h * harmonic j / (1 + p * h * harmonic j)

def deltaX (j : ℕ) (x h : ℝ) : ℝ := h * harmonic j / (x + h * harmonic j)

def kTildeOpen (j : ℕ) (L : ℝ) : ℝ := KOpen j - deltaOpen j L

def M0Open (j : ℕ) : ℝ := CStock j - KOpen j

def MloOpen (j : ℕ) (L : ℝ) : ℝ := M0Open j + deltaOpen j L

def BloInf (j : ℕ) : ℝ := 107 / 50 + (7 / 10) * harmonic j

def Blo (j : ℕ) (L : ℝ) : ℝ := BloInf j - (7 / 20) * deltaOpen j L

def Bhi (j : ℕ) : ℝ := if j ≤ 8 then 2 + (39 / 50) * harmonic j else M0Open j

def openReserve (j : ℕ) (s L : ℝ) : ℝ :=
  if j = 17 ∧ 9 / 7 < L / s then MloOpen 17 L
  else if L ≤ 10 then Blo j L
  else Bhi j

def AtotGen (K d_val B M0 δ x h r : ℝ) : ℝ :=
  h * (K - δ + B) +
    (1 - 2 * h) * (B * (d_val * x + (M0 - B + δ) / r) /
      (d_val * x + (M0 - B + δ) / r + (1 - h) * B))

def AcapGen (K d_val B M0 δ p h r : ℝ) : ℝ :=
  (1 - h) * (B - K) - h * δ -
    p * B ^ 2 * ((1 - h) * (1 - 2 * h)) /
      (d_val + p * ((M0 - B + δ) / r + (1 - h) * B))

def PiFun (j : ℕ) (p : ℝ) : ℝ :=
  (∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)))⁻¹

def bFun (j : ℕ) (p : ℝ) : ℝ :=
  if p = 0 then harmonic j else (1 - PiFun j p) / p

def SOpen (j : ℕ) (p φ : ℝ) : ℝ :=
  (1 - φ) * (harmonic j - bFun j p) + p * bFun j p

def UOpen (j : ℕ) (x : ℝ) : ℝ :=
  let a := min (7 / 9 * x) 1
  x + (a - x) * piFun j x + (1 - a) * earlyMu j * x

def QOpen (j : ℕ) (x h : ℝ) : ℝ :=
  (1 - phi_reset h) * UOpen j x + phi_reset h * (harmonic j + piFun j x)

lemma harmonic_pos' {j : ℕ} (hj : 1 ≤ j) : 0 < harmonic j := by
  cases j with
  | zero => omega
  | succ m =>
      rw [harmonic_succ]
      have h1 : 0 ≤ harmonic m := harmonic_nonneg m
      have h2 : (0 : ℝ) < (((m + 1 : ℕ) : ℝ))⁻¹ := by positivity
      linarith

lemma deltaOpen_inv_mul_eq (j : ℕ) {p h : ℝ} (hp : 0 < p) (hh : 0 < h)
    (hH : 0 ≤ harmonic j) :
    deltaOpen j (1 / (p * h)) = deltaP j p h := by
  unfold deltaOpen deltaP
  have hph : 0 < p * h := mul_pos hp hh
  have h1 : 1 / (p * h) + harmonic j ≠ 0 := by positivity
  have h2 : 1 + p * h * harmonic j ≠ 0 := by positivity
  field_simp [ne_of_gt hph, h1, h2]

lemma deltaOpen_div_eq (j : ℕ) {x h : ℝ} (hx : 0 ≤ x) (hh : 0 < h)
    (hH : 0 < harmonic j) :
    deltaOpen j (x / h) = deltaX j x h := by
  unfold deltaOpen deltaX
  have h1 : x / h + harmonic j ≠ 0 := by positivity
  have h2 : x + h * harmonic j ≠ 0 := by positivity
  field_simp [ne_of_gt hh, h1, h2]

lemma AtotGen_sub_K_eq_AcapGen {K d_val B M0 δ p h r : ℝ} (hp : 0 < p)
    (hD : d_val + p * ((M0 - B + δ) / r + (1 - h) * B) ≠ 0) :
    AtotGen K d_val B M0 δ (1 / p) h r - K = AcapGen K d_val B M0 δ p h r := by
  unfold AtotGen AcapGen
  set q := (M0 - B + δ) / r
  have hp_ne : p ≠ 0 := ne_of_gt hp
  have hD_eq : d_val * (1 / p) + q + (1 - h) * B =
      (d_val + p * (q + (1 - h) * B)) / p := by
    field_simp [hp_ne]; ring
  rw [hD_eq]
  have hnum : B * (d_val * (1 / p) + q) / ((d_val + p * (q + (1 - h) * B)) / p) =
      B * (d_val + p * q) / (d_val + p * (q + (1 - h) * B)) := by
    have : B * (d_val * (1 / p) + q) = (B * (d_val + p * q)) / p := by field_simp [hp_ne]
    rw [this, div_div_div_cancel_right₀ hp_ne]
  rw [hnum]
  generalize hD_def : d_val + p * (q + (1 - h) * B) = D at hD ⊢
  apply mul_right_cancel₀ hD
  have hcanc : ∀ a : ℝ, a / D * D = a := fun a => div_mul_cancel₀ a hD
  simp only [add_mul, sub_mul, mul_assoc, hcanc]
  rw [← hD_def]; ring

private lemma hasDerivAt_sum' {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ} {g : ι → ℝ} {x : ℝ}
    (hf : ∀ i ∈ s, HasDerivAt (f i) (g i) x) :
    HasDerivAt (fun t => ∑ i ∈ s, f i t) (∑ i ∈ s, g i) x :=
  V3.hasDerivAt_sum s (f' := fun i _ => g i) hf

private lemma tendsto_finset_sum' {ι α : Type*} {l : Filter α} (s : Finset ι)
    {f : ι → α → ℝ} {a : ι → ℝ} (hf : ∀ i ∈ s, Tendsto (f i) l (𝓝 (a i))) :
    Tendsto (fun x => ∑ i ∈ s, f i x) l (𝓝 (∑ i ∈ s, a i)) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using tendsto_const_nhds
  | insert b s hb ih =>
      simp only [Finset.sum_insert hb]
      exact (hf b (Finset.mem_insert_self b s)).add
        (ih (fun i hi => hf i (Finset.mem_insert_of_mem hi)))

private lemma continuous_finset_sum' {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ}
    (hf : ∀ i ∈ s, Continuous (f i)) : Continuous (fun x => ∑ i ∈ s, f i x) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using continuous_const
  | insert b s hb ih =>
      simp only [Finset.sum_insert hb]
      exact (hf b (Finset.mem_insert_self b s)).add
        (ih (fun i hi => hf i (Finset.mem_insert_of_mem hi)))

private lemma continuousOn_finset_sum' {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ} {t : Set ℝ}
    (hf : ∀ i ∈ s, ContinuousOn (f i) t) : ContinuousOn (fun x => ∑ i ∈ s, f i x) t := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using continuousOn_const
  | insert b s hb ih =>
      simp only [Finset.sum_insert hb]
      exact (hf b (Finset.mem_insert_self b s)).add
        (ih (fun i hi => hf i (Finset.mem_insert_of_mem hi)))

private lemma piFun_zero (x : ℝ) : piFun 0 x = 1 := by simp [piFun]

private lemma piFun_succ (m : ℕ) (x : ℝ) :
    piFun (m + 1) x = piFun m x * ((((m + 1 : ℕ) : ℝ) * x) / (1 + ((m + 1 : ℕ) : ℝ) * x)) := by
  unfold piFun
  rw [Finset.prod_range_succ]

private lemma piFun_pos (m : ℕ) {x : ℝ} (hx : 0 < x) : 0 < piFun m x := by
  unfold piFun
  exact Finset.prod_pos (fun i _ => by positivity)

lemma PiFun_zero (p : ℝ) : PiFun 0 p = 1 := by simp [PiFun]

lemma PiFun_succ (j : ℕ) (p : ℝ) :
    PiFun (j + 1) p = PiFun j p * (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ := by
  unfold PiFun
  rw [Finset.prod_range_succ, mul_inv]

lemma PiFun_pos (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : 0 < PiFun j p := by
  unfold PiFun
  apply inv_pos.mpr
  exact Finset.prod_pos (fun i _ => by positivity)

lemma PiFun_le_one (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : PiFun j p ≤ 1 := by
  unfold PiFun
  rw [inv_le_one₀ (Finset.prod_pos (fun i _ => by positivity))]
  induction j with
  | zero => simp
  | succ m ih =>
      rw [Finset.prod_range_succ]
      have h2 : 1 ≤ 1 + p / ((m + 1 : ℕ) : ℝ) := by
        have : 0 ≤ p / ((m + 1 : ℕ) : ℝ) := by positivity
        linarith
      nlinarith

lemma PiFun_anti_j {j : ℕ} {p : ℝ} (hp : 0 ≤ p) : PiFun (j + 1) p ≤ PiFun j p := by
  rw [PiFun_succ]
  have h1 : (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ ≤ 1 := by
    rw [inv_le_one₀ (by positivity)]
    have : 0 ≤ p / ((j + 1 : ℕ) : ℝ) := by positivity
    linarith
  have hpos : 0 ≤ PiFun j p := le_of_lt (PiFun_pos j hp)
  calc
    PiFun j p * (1 + p / ((j + 1 : ℕ) : ℝ))⁻¹ ≤ PiFun j p * 1 :=
      mul_le_mul_of_nonneg_left h1 hpos
    _ = PiFun j p := mul_one _

lemma PiFun_anti_j_le {i j : ℕ} (hij : i ≤ j) {p : ℝ} (hp : 0 ≤ p) :
    PiFun j p ≤ PiFun i p := by
  induction hij with
  | refl => exact le_rfl
  | step _ ih => exact le_trans (PiFun_anti_j hp) ih

lemma PiFun_eq_piFun_inv (j : ℕ) {p : ℝ} (hp : 0 < p) :
    PiFun j p = piFun j (1 / p) := by
  induction j with
  | zero => simp [PiFun, piFun]
  | succ m ih =>
      rw [PiFun_succ, piFun_succ, ih]
      congr 1
      have hp_ne : p ≠ 0 := ne_of_gt hp
      have hm_pos : (0 : ℝ) < ((m + 1 : ℕ) : ℝ) := by positivity
      have hm_ne : ((m + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hm_pos
      have hd1 : 1 + p / ((m + 1 : ℕ) : ℝ) ≠ 0 := by positivity
      have hd2 : 1 + ((m + 1 : ℕ) : ℝ) * (1 / p) ≠ 0 := by positivity
      field_simp [hp_ne, hm_ne, hd1, hd2]
      ring

lemma prod_one_add_ge_one_add_sum (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    1 + p * harmonic j ≤ ∏ i ∈ Finset.range j, (1 + p / ((i + 1 : ℕ) : ℝ)) := by
  induction j with
  | zero => simp [harmonic]
  | succ m ih =>
      rw [Finset.prod_range_succ, harmonic_succ]
      have h1 : 0 ≤ 1 + p * harmonic m := by
        have := harmonic_nonneg m
        positivity
      have h2 : 0 ≤ 1 + p / ((m + 1 : ℕ) : ℝ) := by positivity
      have hmul := mul_le_mul_of_nonneg_right ih h2
      have hcross : 0 ≤ p * harmonic m * (p / ((m + 1 : ℕ) : ℝ)) := by
        have := harmonic_nonneg m
        positivity
      have hexp : (1 + p * harmonic m) * (1 + p / ((m + 1 : ℕ) : ℝ)) =
          1 + p * (harmonic m + (((m + 1 : ℕ) : ℝ))⁻¹) + p * harmonic m * (p / ((m + 1 : ℕ) : ℝ)) := by
        rw [div_eq_mul_inv]; ring
      linarith

lemma PiFun_le_inv_bernoulli (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    PiFun j p ≤ (1 + p * harmonic j)⁻¹ := by
  unfold PiFun
  have hpos : 0 < 1 + p * harmonic j := by
    have := harmonic_nonneg j; positivity
  exact inv_anti₀ hpos (prod_one_add_ge_one_add_sum j hp)

lemma bFun_eq_sum (j : ℕ) {p : ℝ} (hp : 0 ≤ p) :
    bFun j p = ∑ i ∈ Finset.range j, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) := by
  by_cases hp0 : p = 0
  · subst hp0
    simp only [bFun, ↓reduceIte, harmonic]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hpi : PiFun (i + 1) 0 = 1 := by simp [PiFun]
    rw [hpi, one_div]
  · simp only [bFun, hp0, ↓reduceIte]
    rw [div_eq_iff hp0]
    have htele : 1 - PiFun j p =
        ∑ i ∈ Finset.range j, (PiFun i p - PiFun (i + 1) p) := by
      induction j with
      | zero => simp [PiFun_zero]
      | succ m ih =>
          rw [Finset.sum_range_succ, ← ih]
          ring
    rw [htele, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [PiFun_succ]
    have hi_pos : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
    have hi_ne : ((i + 1 : ℕ) : ℝ) ≠ 0 := ne_of_gt hi_pos
    have hden : 1 + p / ((i + 1 : ℕ) : ℝ) ≠ 0 := by positivity
    field_simp [hi_ne, hden]
    ring

lemma bFun_nonneg (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : 0 ≤ bFun j p := by
  rw [bFun_eq_sum j hp]
  exact Finset.sum_nonneg (fun i _ => div_nonneg (le_of_lt (PiFun_pos (i + 1) hp)) (by positivity))

lemma bFun_le_harmonic (j : ℕ) {p : ℝ} (hp : 0 ≤ p) : bFun j p ≤ harmonic j := by
  rw [bFun_eq_sum j hp]
  unfold harmonic
  refine Finset.sum_le_sum (fun i _ => ?_)
  rw [div_eq_mul_inv]
  have h1 : PiFun (i + 1) p ≤ 1 := PiFun_le_one (i + 1) hp
  have hinv : (0 : ℝ) ≤ (((i + 1 : ℕ) : ℝ))⁻¹ := by positivity
  calc
    PiFun (i + 1) p * (((i + 1 : ℕ) : ℝ))⁻¹ ≤ 1 * (((i + 1 : ℕ) : ℝ))⁻¹ :=
      mul_le_mul_of_nonneg_right h1 hinv
    _ = (((i + 1 : ℕ) : ℝ))⁻¹ := one_mul _

lemma KOpen_sub_QOpen_eq_SOpen (j : ℕ) {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) :
    KOpen j - QOpen j (1 / p) h = SOpen j p (phi_reset h) := by
  unfold KOpen QOpen UOpen SOpen bFun
  have ha : min (7 / 9 * (1 / p)) 1 = 1 := by
    apply min_eq_right
    rw [mul_one_div, one_le_div hp0]
    linarith
  have hp_ne : p ≠ 0 := ne_of_gt hp0
  rw [ha, ← PiFun_eq_piFun_inv j hp0]
  simp only [hp_ne, ↓reduceIte]
  field_simp [hp_ne]
  ring

/-! ### `phi_reset` Envelopes and Monotonicity of `SOpen` -/

def phiMinus (h : ℝ) : ℝ := 25 * h / (5 + 14 * h)

lemma phiMinus_eq (h : ℝ) : phiMinus h = 5 * h / (1 + (14 / 5 : ℝ) * h) := by
  unfold phiMinus
  have hne : (5 : ℝ) ≠ 0 := by norm_num
  have h1 : 5 + 14 * h = 5 * (1 + (14 / 5 : ℝ) * h) := by ring
  rw [h1]
  by_cases h0 : 1 + (14 / 5 : ℝ) * h = 0
  · simp [h0]
  · field_simp [h0]
    ring

lemma phi_reset_le_one (h : ℝ) : phi_reset h ≤ 1 := min_le_left _ _

lemma phi_reset_le_plus (h : ℝ) : phi_reset h ≤ 1 / 2 + h :=
  le_trans (min_le_right _ _) (min_le_left _ _)

lemma phi_reset_le_minus (h : ℝ) : phi_reset h ≤ phiMinus h :=
  le_trans (min_le_right _ _) (min_le_right _ _)

lemma SOpen_anti_phi (j : ℕ) {p φ1 φ2 : ℝ} (hp : 0 ≤ p) (hφ : φ1 ≤ φ2) :
    SOpen j p φ2 ≤ SOpen j p φ1 := by
  unfold SOpen
  have hHb : 0 ≤ harmonic j - bFun j p := sub_nonneg.mpr (bFun_le_harmonic j hp)
  nlinarith

lemma phiMinus_le_tangent {h0 h : ℝ} (hh0 : 0 ≤ h0) (hh : 0 ≤ h) :
    phiMinus h ≤ phiMinus h0 + (125 / (5 + 14 * h0) ^ 2) * (h - h0) := by
  have hd0 : 0 < 5 + 14 * h0 := by linarith
  have hd : 0 < 5 + 14 * h := by linarith
  have hdiff :
      phiMinus h0 + (125 / (5 + 14 * h0) ^ 2) * (h - h0) - phiMinus h =
        1750 * (h - h0) ^ 2 / ((5 + 14 * h0) ^ 2 * (5 + 14 * h)) := by
    unfold phiMinus
    field_simp [ne_of_gt hd0, ne_of_gt hd]
    ring
  have hnn : 0 ≤ 1750 * (h - h0) ^ 2 / ((5 + 14 * h0) ^ 2 * (5 + 14 * h)) := by positivity
  linarith

lemma phiMinus_chord_le {ha hb h : ℝ} (ha0 : 0 ≤ ha) (hha : ha ≤ h) (hhb : h ≤ hb) :
    let θ := if hb = ha then 0 else (h - ha) / (hb - ha)
    (1 - θ) * phiMinus ha + θ * phiMinus hb ≤ phiMinus h := by
  intro θ
  by_cases heq : hb = ha
  · have hh : h = ha := le_antisymm (heq ▸ hhb) hha
    subst hh; simp [θ, heq]
  · have hab : 0 < hb - ha := sub_pos.mpr (lt_of_le_of_ne (le_trans hha hhb) (Ne.symm heq))
    have hθ : θ = (h - ha) / (hb - ha) := by simp [θ, heq]
    have hh0 : 0 ≤ h := le_trans ha0 hha
    have hb0 : 0 ≤ hb := le_trans hh0 hhb
    have hda : 0 < 5 + 14 * ha := by linarith
    have hdb : 0 < 5 + 14 * hb := by linarith
    have hd : 0 < 5 + 14 * h := by linarith
    have hdiff :
        phiMinus h - ((1 - θ) * phiMinus ha + θ * phiMinus hb) =
          1750 * (h - ha) * (hb - h) / ((5 + 14 * ha) * (5 + 14 * hb) * (5 + 14 * h)) := by
      rw [hθ]; unfold phiMinus
      field_simp [ne_of_gt hab, ne_of_gt hda, ne_of_gt hdb, ne_of_gt hd]
      ring
    have hnn : 0 ≤ 1750 * (h - ha) * (hb - h) /
        ((5 + 14 * ha) * (5 + 14 * hb) * (5 + 14 * h)) := by
      have h1 : 0 ≤ h - ha := sub_nonneg.mpr hha
      have h2 : 0 ≤ hb - h := sub_nonneg.mpr hhb
      positivity
    linarith

/-! ### Concavity Building Blocks (Facts 1 & 2) -/

def hmOp (c B v : ℝ) : ℝ := B * v / (v + c * B)

lemma hmOp_joint_concave {c B1 v1 B2 v2 θ : ℝ}
    (hc : 0 < c) (hB1 : 0 < B1) (hv1 : 0 < v1) (hB2 : 0 < B2) (hv2 : 0 < v2)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * hmOp c B1 v1 + θ * hmOp c B2 v2 ≤
      hmOp c ((1 - θ) * B1 + θ * B2) ((1 - θ) * v1 + θ * v2) := by
  set Bθ := (1 - θ) * B1 + θ * B2
  set vθ := (1 - θ) * v1 + θ * v2
  have hD1 : 0 < v1 + c * B1 := by positivity
  have hD2 : 0 < v2 + c * B2 := by positivity
  have hDθ_eq : vθ + c * Bθ = (1 - θ) * (v1 + c * B1) + θ * (v2 + c * B2) := by
    simp only [Bθ, vθ]; ring
  have hDθ : 0 < vθ + c * Bθ := by
    rw [hDθ_eq]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hD1
    · have h1 : 0 ≤ (1 - θ) * (v1 + c * B1) := mul_nonneg (by linarith) (le_of_lt hD1)
      have h2 : 0 < θ * (v2 + c * B2) := mul_pos hpos hD2
      linarith
  have hid :
      hmOp c Bθ vθ - ((1 - θ) * hmOp c B1 v1 + θ * hmOp c B2 v2) =
        c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 /
          ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) := by
    unfold hmOp
    rw [eq_div_iff (mul_ne_zero (mul_ne_zero (ne_of_gt hD1) (ne_of_gt hD2)) (ne_of_gt hDθ))]
    have h1 : Bθ * vθ / (vθ + c * Bθ) * (vθ + c * Bθ) = Bθ * vθ := div_mul_cancel₀ _ (ne_of_gt hDθ)
    have h2 : B1 * v1 / (v1 + c * B1) * (v1 + c * B1) = B1 * v1 := div_mul_cancel₀ _ (ne_of_gt hD1)
    have h3 : B2 * v2 / (v2 + c * B2) * (v2 + c * B2) = B2 * v2 := div_mul_cancel₀ _ (ne_of_gt hD2)
    have hstep : (Bθ * vθ / (vθ + c * Bθ) - ((1 - θ) * (B1 * v1 / (v1 + c * B1)) + θ * (B2 * v2 / (v2 + c * B2)))) *
        ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) =
        Bθ * vθ * (v1 + c * B1) * (v2 + c * B2) -
        (1 - θ) * (B1 * v1) * (v2 + c * B2) * (vθ + c * Bθ) -
        θ * (B2 * v2) * (v1 + c * B1) * (vθ + c * Bθ) := by
      linear_combination (v1 + c * B1) * (v2 + c * B2) * h1 -
        (1 - θ) * (v2 + c * B2) * (vθ + c * Bθ) * h2 -
        θ * (v1 + c * B1) * (vθ + c * Bθ) * h3
    rw [hstep]; simp only [Bθ, vθ]; ring
  have hnn : 0 ≤ c * θ * (1 - θ) * (B1 * v2 - B2 * v1) ^ 2 /
      ((v1 + c * B1) * (v2 + c * B2) * (vθ + c * Bθ)) := by
    have h1 : 0 ≤ 1 - θ := by linarith
    positivity
  linarith

lemma AtotGen_harmonic_id (K d_val B M0 δ x h r : ℝ) :
    AtotGen K d_val B M0 δ x h r + h * δ =
      h * (K + B) + (1 - 2 * h) * hmOp (1 - h) B (d_val * x + (M0 - B + δ) / r) := by
  unfold AtotGen hmOp; ring

lemma AtotGen_concave_B {K d_val M0 δ x h r B1 B2 θ : ℝ}
    (_hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2)
    (hB1 : 0 < B1) (hB2 : 0 < B2)
    (hv1 : 0 < d_val * x + (M0 - B1 + δ) / r) (hv2 : 0 < d_val * x + (M0 - B2 + δ) / r)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * AtotGen K d_val B1 M0 δ x h r + θ * AtotGen K d_val B2 M0 δ x h r ≤
      AtotGen K d_val ((1 - θ) * B1 + θ * B2) M0 δ x h r := by
  have hc : 0 < 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  set Bθ := (1 - θ) * B1 + θ * B2
  set v1 := d_val * x + (M0 - B1 + δ) / r
  set v2 := d_val * x + (M0 - B2 + δ) / r
  have hv_aff : d_val * x + (M0 - Bθ + δ) / r = (1 - θ) * v1 + θ * v2 := by
    simp only [Bθ, v1, v2]; ring
  have hhm := hmOp_joint_concave hc hB1 hv1 hB2 hv2 hθ0 hθ1
  have h1 := AtotGen_harmonic_id K d_val B1 M0 δ x h r
  have h2 := AtotGen_harmonic_id K d_val B2 M0 δ x h r
  have h3 := AtotGen_harmonic_id K d_val Bθ M0 δ x h r
  rw [hv_aff] at h3
  have hmul := mul_le_mul_of_nonneg_left hhm h1m2h
  have hlin : (1 - θ) * (h * (K + B1)) + θ * (h * (K + B2)) = h * (K + Bθ) := by
    simp only [Bθ]; ring
  have hdel : (1 - θ) * (h * δ) + θ * (h * δ) = h * δ := by ring
  have hcomb : (1 - θ) * (AtotGen K d_val B1 M0 δ x h r + h * δ) +
      θ * (AtotGen K d_val B2 M0 δ x h r + h * δ) =
      h * (K + Bθ) + (1 - 2 * h) *
        ((1 - θ) * hmOp (1 - h) B1 (d_val * x + (M0 - B1 + δ) / r) +
         θ * hmOp (1 - h) B2 (d_val * x + (M0 - B2 + δ) / r)) := by
    rw [h1, h2]; simp only [Bθ]; ring
  change (1 - θ) * AtotGen K d_val B1 M0 δ x h r + θ * AtotGen K d_val B2 M0 δ x h r ≤
    AtotGen K d_val Bθ M0 δ x h r
  simp only [v1, v2] at hmul h3
  change (1 - 2 * h) * ((1 - θ) * hmOp (1 - h) B1 (d_val * x + (M0 - B1 + δ) / r) +
      θ * hmOp (1 - h) B2 (d_val * x + (M0 - B2 + δ) / r)) ≤
      (1 - 2 * h) * hmOp (1 - h) Bθ ((1 - θ) * (d_val * x + (M0 - B1 + δ) / r) +
        θ * (d_val * x + (M0 - B2 + δ) / r)) at hmul
  linarith [h3, hcomb, hmul, hdel]

lemma AcapGen_concave_B {K d_val M0 δ p h r B1 B2 θ : ℝ}
    (hp : 0 < p) (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2)
    (hB1 : 0 < B1) (hB2 : 0 < B2)
    (hv1 : 0 < d_val * (1 / p) + (M0 - B1 + δ) / r)
    (hv2 : 0 < d_val * (1 / p) + (M0 - B2 + δ) / r)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    (1 - θ) * AcapGen K d_val B1 M0 δ p h r + θ * AcapGen K d_val B2 M0 δ p h r ≤
      AcapGen K d_val ((1 - θ) * B1 + θ * B2) M0 δ p h r := by
  set Bθ := (1 - θ) * B1 + θ * B2
  have h1mh : 0 < 1 - h := by linarith
  have hDpos : ∀ B, 0 < B → 0 < d_val * (1 / p) + (M0 - B + δ) / r →
      d_val + p * ((M0 - B + δ) / r + (1 - h) * B) ≠ 0 := by
    intro B hBp hv
    set q := (M0 - B + δ) / r
    have hpos : 0 < p * (d_val * (1 / p) + q + (1 - h) * B) := by
      have : 0 < (1 - h) * B := mul_pos h1mh hBp
      exact mul_pos hp (by linarith)
    have heq : d_val + p * (q + (1 - h) * B) =
        p * (d_val * (1 / p) + q + (1 - h) * B) := by
      field_simp [ne_of_gt hp]; ring
    rw [heq]; exact ne_of_gt hpos
  have hBθ : 0 < Bθ := by
    simp only [Bθ]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hB1
    · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt hB1), mul_pos hpos hB2]
  have hvθ : 0 < d_val * (1 / p) + (M0 - Bθ + δ) / r := by
    have heq : d_val * (1 / p) + (M0 - Bθ + δ) / r =
        (1 - θ) * (d_val * (1 / p) + (M0 - B1 + δ) / r) +
        θ * (d_val * (1 / p) + (M0 - B2 + δ) / r) := by simp only [Bθ]; ring
    rw [heq]
    rcases eq_or_lt_of_le hθ0 with rfl | hpos
    · simpa using hv1
    · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt hv1), mul_pos hpos hv2]
  rw [← AtotGen_sub_K_eq_AcapGen hp (hDpos B1 hB1 hv1),
      ← AtotGen_sub_K_eq_AcapGen hp (hDpos B2 hB2 hv2),
      ← AtotGen_sub_K_eq_AcapGen hp (hDpos Bθ hBθ hvθ)]
  have htot := AtotGen_concave_B (K := K) (d_val := d_val) (M0 := M0) (δ := δ) (x := 1 / p)
    (r := r) hh0 hh1 hB1 hB2 hv1 hv2 hθ0 hθ1
  linarith

lemma AtotGen_anti_r {K d_val B M0 δ x h r1 r2 : ℝ}
    (hh1 : h ≤ 1 / 2) (hB : 0 < B) (hΔ : 0 ≤ M0 - B + δ)
    (hr1 : 0 < r1) (hr12 : r1 ≤ r2)
    (hv2 : 0 < d_val * x + (M0 - B + δ) / r2) :
    AtotGen K d_val B M0 δ x h r2 ≤ AtotGen K d_val B M0 δ x h r1 := by
  have h1mh : 0 < 1 - h := by linarith
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  have hr2 : 0 < r2 := lt_of_lt_of_le hr1 hr12
  have hdiv : (M0 - B + δ) / r2 ≤ (M0 - B + δ) / r1 := by
    rw [div_le_div_iff₀ hr2 hr1]
    exact mul_le_mul_of_nonneg_left hr12 hΔ
  set v1 := d_val * x + (M0 - B + δ) / r1
  set v2 := d_val * x + (M0 - B + δ) / r2
  have hv21 : v2 ≤ v1 := by simp only [v1, v2]; linarith
  have hv1 : 0 < v1 := lt_of_lt_of_le hv2 hv21
  have hd1 : 0 < v1 + (1 - h) * B := by positivity
  have hd2 : 0 < v2 + (1 - h) * B := by positivity
  have hhm : B * v2 / (v2 + (1 - h) * B) ≤ B * v1 / (v1 + (1 - h) * B) := by
    rw [div_le_div_iff₀ hd2 hd1]
    have hdiff : B * v1 * (v2 + (1 - h) * B) - B * v2 * (v1 + (1 - h) * B) =
        (1 - h) * B ^ 2 * (v1 - v2) := by ring
    have hnn : 0 ≤ (1 - h) * B ^ 2 * (v1 - v2) :=
      mul_nonneg (mul_nonneg (le_of_lt h1mh) (sq_nonneg B)) (sub_nonneg.mpr hv21)
    linarith
  unfold AtotGen
  have hmul := mul_le_mul_of_nonneg_left hhm h1m2h
  linarith

lemma hasDerivAt_u_div_D {D D' : ℝ → ℝ} {h : ℝ}
    (hD : HasDerivAt D (D' h) h) (hDne : D h ≠ 0) :
    HasDerivAt (fun t => (1 - t) * (1 - 2 * t) / D t)
      (((4 * h - 3) * D h - (1 - h) * (1 - 2 * h) * D' h) / (D h) ^ 2) h := by
  have hu : HasDerivAt (fun t : ℝ => (1 - t) * (1 - 2 * t)) (4 * h - 3) h := by
    have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h2 : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert h1.mul h2 using 1; ring
  exact V3.hasDerivAt_div_real hu hD hDne

lemma hasDerivAt2_u_div_D {D D' D'' : ℝ → ℝ} {h : ℝ}
    (hD : HasDerivAt D (D' h) h) (hD' : HasDerivAt D' (D'' h) h) (hDne : D h ≠ 0) :
    HasDerivAt (fun t => ((4 * t - 3) * D t - (1 - t) * (1 - 2 * t) * D' t) / (D t) ^ 2)
      ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h) / (D h) ^ 3) h := by
  have hu' : HasDerivAt (fun t : ℝ => 4 * t - 3) 4 h := by
    have h1 : HasDerivAt (fun t : ℝ => 4 * t) 4 h := by
      simpa using (hasDerivAt_id h).const_mul (4 : ℝ)
    simpa using V3.hasDerivAt_sub_const 3 h1
  have hu : HasDerivAt (fun t : ℝ => (1 - t) * (1 - 2 * t)) (4 * h - 3) h := by
    have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    have h2 : HasDerivAt (fun t : ℝ => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert h1.mul h2 using 1; ring
  have hnum : HasDerivAt (fun t => (4 * t - 3) * D t - (1 - t) * (1 - 2 * t) * D' t)
      (4 * D h + (4 * h - 3) * D' h - ((4 * h - 3) * D' h + (1 - h) * (1 - 2 * h) * D'' h)) h :=
    V3.hasDerivAt_sub (hu'.mul hD) (hu.mul hD')
  have hden : HasDerivAt (fun t => (D t) ^ 2) (2 * D h * D' h) h := by
    convert hD.pow 2 using 1; ring
  have hdiv := V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hDne)
  convert hdiv using 1; field_simp [hDne]; ring

lemma hasDerivAt_deltaLin {lam h : ℝ} (hq : 1 + lam * h ≠ 0) :
    HasDerivAt (fun t => lam * t / (1 + lam * t)) (lam / (1 + lam * h) ^ 2) h := by
  have hn : HasDerivAt (fun t => lam * t) lam h := by
    simpa using (hasDerivAt_id h).const_mul lam
  have hd : HasDerivAt (fun t => 1 + lam * t) lam h := by
    simpa using V3.hasDerivAt_const_add 1 hn
  convert V3.hasDerivAt_div_real hn hd hq using 1
  field_simp [hq]; ring

lemma hasDerivAt2_deltaLin {lam h : ℝ} (hq : 1 + lam * h ≠ 0) :
    HasDerivAt (fun t => lam / (1 + lam * t) ^ 2) (-2 * lam ^ 2 / (1 + lam * h) ^ 3) h := by
  have hd : HasDerivAt (fun t => 1 + lam * t) lam h := by
    have hn : HasDerivAt (fun t => lam * t) lam h := by
      simpa using (hasDerivAt_id h).const_mul lam
    simpa using V3.hasDerivAt_const_add 1 hn
  have hsq : HasDerivAt (fun t => (1 + lam * t) ^ 2) (2 * (1 + lam * h) * lam) h := by
    convert hd.pow 2 using 1; ring
  convert V3.hasDerivAt_div_real (hasDerivAt_const h lam) hsq (pow_ne_zero 2 hq) using 1
  field_simp [hq]; ring

lemma hasDerivAt2_h_mul_deltaLin {lam h : ℝ} (hq : 1 + lam * h ≠ 0) :
    HasDerivAt (fun t => t * (lam * t / (1 + lam * t)))
      (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) h ∧
    HasDerivAt (fun t => lam * t * (2 + lam * t) / (1 + lam * t) ^ 2)
      (2 * lam / (1 + lam * h) ^ 3) h := by
  have hd1 := hasDerivAt_deltaLin hq
  have h1 : HasDerivAt (fun t => t * (lam * t / (1 + lam * t)))
      (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) h := by
    convert (hasDerivAt_id h).mul hd1 using 1
    · funext t; rfl
    · simp only [id_eq]; field_simp [hq]; ring
  refine ⟨h1, ?_⟩
  have hn : HasDerivAt (fun t => lam * t * (2 + lam * t)) (2 * lam + 2 * lam ^ 2 * h) h := by
    have ha : HasDerivAt (fun t => lam * t) lam h := by
      simpa using (hasDerivAt_id h).const_mul lam
    have hb : HasDerivAt (fun t => 2 + lam * t) lam h := by
      simpa using V3.hasDerivAt_const_add 2 ha
    convert ha.mul hb using 1; ring
  have hd : HasDerivAt (fun t => (1 + lam * t) ^ 2) (2 * (1 + lam * h) * lam) h := by
    have ha : HasDerivAt (fun t => 1 + lam * t) lam h := by
      have hm : HasDerivAt (fun t => lam * t) lam h := by
        simpa using (hasDerivAt_id h).const_mul lam
      simpa using V3.hasDerivAt_const_add 1 hm
    convert ha.pow 2 using 1; ring
  convert V3.hasDerivAt_div_real hn hd (pow_ne_zero 2 hq) using 1
  field_simp [hq]; ring

lemma neg_h_mul_deltaLin_concaveOn {lam : ℝ} (hlam : 0 ≤ lam) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h => -(h * (lam * h / (1 + lam * h)))) := by
  have hq : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam * h := fun h hh => by nlinarith [hh.1]
  have hcont : ContinuousOn (fun h => -(h * (lam * h / (1 + lam * h)))) (Icc 0 (1 / 2)) :=
    (continuousOn_id.mul ((continuousOn_const.mul continuousOn_id).div
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun h hh => ne_of_gt (hq h hh)))).neg
  let f' : ℝ → ℝ := fun h => -(lam * h * (2 + lam * h) / (1 + lam * h) ^ 2)
  let f'' : ℝ → ℝ := fun h => -(2 * lam / (1 + lam * h) ^ 3)
  have hf' : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)),
      HasDerivAt (fun t => -(t * (lam * t / (1 + lam * t)))) (f' h) h := fun h hh =>
    V3.hasDerivAt_neg (hasDerivAt2_h_mul_deltaLin (ne_of_gt (hq h (interior_subset hh)))).1
  have hf'' : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt f' (f'' h) h := fun h hh =>
    V3.hasDerivAt_neg (hasDerivAt2_h_mul_deltaLin (ne_of_gt (hq h (interior_subset hh)))).2
  have hf'c : ContinuousOn f' (interior (Icc (0 : ℝ) (1 / 2))) :=
    fun h hh => (hf'' h hh).continuousAt.continuousWithinAt
  have hnp : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), f'' h ≤ 0 := fun h hh => by
    have hqp := hq h (interior_subset hh)
    have : 0 ≤ 2 * lam / (1 + lam * h) ^ 3 := by positivity
    simp only [f'']; linarith
  exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hcont hf' hf'c hf'' hnp

theorem Acap_generic_concaveOn_h {c_lin c_del d0 a_del p B lam : ℝ}
    (hc_del : 0 ≤ c_del) (hd0 : 0 < d0) (ha_del : 0 ≤ a_del)
    (hp : 0 ≤ p) (hB : 0 < B) (hlam : 0 ≤ lam) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h =>
      let δ := lam * h / (1 + lam * h)
      c_lin * (1 - h) - c_del * (h * δ) -
        p * B ^ 2 * ((1 - h) * (1 - 2 * h) / (d0 + a_del * δ + p * (1 - h) * B))) := by
  let D : ℝ → ℝ := fun h => d0 + a_del * (lam * h / (1 + lam * h)) + p * (1 - h) * B
  let D' : ℝ → ℝ := fun h => a_del * (lam / (1 + lam * h) ^ 2) - p * B
  let D'' : ℝ → ℝ := fun h => a_del * (-2 * lam ^ 2 / (1 + lam * h) ^ 3)
  let f : ℝ → ℝ := fun h =>
    c_lin * (1 - h) - c_del * (h * (lam * h / (1 + lam * h))) -
      p * B ^ 2 * ((1 - h) * (1 - 2 * h) / D h)
  let f' : ℝ → ℝ := fun h =>
    -c_lin - c_del * (lam * h * (2 + lam * h) / (1 + lam * h) ^ 2) -
      p * B ^ 2 * (((4 * h - 3) * D h - (1 - h) * (1 - 2 * h) * D' h) / (D h) ^ 2)
  let f'' : ℝ → ℝ := fun h =>
    -c_del * (2 * lam / (1 + lam * h) ^ 3) -
      p * B ^ 2 * ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h) / (D h) ^ 3)
  have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam * h := fun h hh => by nlinarith [hh.1]
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
    have hq := hq_pos h hh
    have hδ : 0 ≤ lam * h / (1 + lam * h) := div_nonneg (mul_nonneg hlam hh.1) (le_of_lt hq)
    have h3 : 0 ≤ p * (1 - h) * B := mul_nonneg (mul_nonneg hp (by linarith [hh.2])) (le_of_lt hB)
    have h2 : 0 ≤ a_del * (lam * h / (1 + lam * h)) := mul_nonneg ha_del hδ
    simp only [D]; linarith
  have hD_cont : ContinuousOn D (Icc 0 (1 / 2)) :=
    (continuousOn_const.add (continuousOn_const.mul ((continuousOn_const.mul continuousOn_id).div
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun h hh => ne_of_gt (hq_pos h hh))))).add
      ((continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).mul continuousOn_const)
  have hf_cont : ContinuousOn f (Icc 0 (1 / 2)) :=
    ((continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).sub
      (continuousOn_const.mul (continuousOn_id.mul ((continuousOn_const.mul continuousOn_id).div
        (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
        (fun h hh => ne_of_gt (hq_pos h hh)))))).sub
      (continuousOn_const.mul (((continuousOn_const.sub continuousOn_id).mul
        (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))).div
        hD_cont (fun h hh => ne_of_gt (hD_pos h hh))))
  have hD_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D (D' h) h := fun h hh => by
    have hδ := hasDerivAt_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
    have hlin : HasDerivAt (fun t => p * (1 - t) * B) (-p * B) h := by
      have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      convert (h1.const_mul p).mul_const B using 1; ring
    convert V3.hasDerivAt_add (V3.hasDerivAt_const_add d0 (hδ.const_mul a_del)) hlin using 1
    simp only [D']; ring
  have hD'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D' (D'' h) h := fun h hh => by
    have hδ2 := hasDerivAt2_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
    convert V3.hasDerivAt_sub_const (p * B) (hδ2.const_mul a_del) using 1
  have hf_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt f (f' h) h := fun h hh => by
    have hhIcc := interior_subset hh
    have h1 : HasDerivAt (fun t => c_lin * (1 - t)) (-c_lin) h := by
      convert (V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)).const_mul c_lin using 1
      · funext t; rfl
      · ring
    have h2 := (hasDerivAt2_h_mul_deltaLin (ne_of_gt (hq_pos h hhIcc))).1.const_mul c_del
    have h3 := (hasDerivAt_u_div_D (hD_deriv h hh) (ne_of_gt (hD_pos h hhIcc))).const_mul (p * B ^ 2)
    exact V3.hasDerivAt_sub (V3.hasDerivAt_sub h1 h2) h3
  have hf'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt f' (f'' h) h := fun h hh => by
    have hhIcc := interior_subset hh
    have h1 : HasDerivAt (fun _ : ℝ => -c_lin) 0 h := hasDerivAt_const h _
    have h2 := (hasDerivAt2_h_mul_deltaLin (ne_of_gt (hq_pos h hhIcc))).2.const_mul c_del
    have h3 := (hasDerivAt2_u_div_D (hD_deriv h hh) (hD'_deriv h hh)
      (ne_of_gt (hD_pos h hhIcc))).const_mul (p * B ^ 2)
    convert V3.hasDerivAt_sub (V3.hasDerivAt_sub h1 h2) h3 using 1
    simp only [f'']; ring
  have hf'_cont : ContinuousOn f' (interior (Icc (0 : ℝ) (1 / 2))) :=
    fun h hh => (hf'_deriv h hh).continuousAt.continuousWithinAt
  have hf''_nonpos : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), f'' h ≤ 0 := fun h hh => by
    have hhIoo : h ∈ Ioo (0 : ℝ) (1 / 2) := by rwa [interior_Icc] at hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := ⟨le_of_lt hhIoo.1, le_of_lt hhIoo.2⟩
    have hq := hq_pos h hhIcc
    have hDp := hD_pos h hhIcc
    have hδ_nn : 0 ≤ lam * h / (1 + lam * h) := div_nonneg (mul_nonneg hlam hhIcc.1) (le_of_lt hq)
    have hδ'_nn : 0 ≤ lam / (1 + lam * h) ^ 2 := div_nonneg hlam (sq_nonneg _)
    have h1mh : 0 < 1 - h := by linarith [hhIoo.2]
    have h1m2h : 0 < 1 - 2 * h := by linarith [hhIoo.2]
    have hF1 : 0 < D h + (1 - h) * D' h := by
      have hid : D h + (1 - h) * D' h =
          d0 + a_del * (lam * h / (1 + lam * h)) + (1 - h) * a_del * (lam / (1 + lam * h) ^ 2) := by
        simp only [D, D']; ring
      rw [hid]
      have t1 : 0 ≤ a_del * (lam * h / (1 + lam * h)) := mul_nonneg ha_del hδ_nn
      have t2 : 0 ≤ (1 - h) * a_del * (lam / (1 + lam * h) ^ 2) :=
        mul_nonneg (mul_nonneg (le_of_lt h1mh) ha_del) hδ'_nn
      linarith
    have hF2 : 0 < D h + (1 - 2 * h) / 2 * D' h := by
      have hid : D h + (1 - 2 * h) / 2 * D' h =
          d0 + a_del * (lam * h / (1 + lam * h)) + p * B / 2 +
            (1 - 2 * h) / 2 * a_del * (lam / (1 + lam * h) ^ 2) := by
        simp only [D, D']; ring
      rw [hid]
      have t1 : 0 ≤ a_del * (lam * h / (1 + lam * h)) := mul_nonneg ha_del hδ_nn
      have t2 : 0 ≤ p * B / 2 := by positivity
      have t3 : 0 ≤ (1 - 2 * h) / 2 * a_del * (lam / (1 + lam * h) ^ 2) :=
        mul_nonneg (mul_nonneg (by linarith) ha_del) hδ'_nn
      linarith
    have hD''_np : D'' h ≤ 0 := by
      simp only [D'']
      have h1 : 0 ≤ 2 * lam ^ 2 / (1 + lam * h) ^ 3 := by positivity
      have h2 : -2 * lam ^ 2 / (1 + lam * h) ^ 3 = -(2 * lam ^ 2 / (1 + lam * h) ^ 3) := by ring
      rw [h2]
      exact mul_nonpos_of_nonneg_of_nonpos ha_del (by linarith)
    have hterm1 : 0 ≤ c_del * (2 * lam / (1 + lam * h) ^ 3) := by positivity
    have hnum_pos : 0 ≤ 4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h := by
      have hA : 0 ≤ 4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) :=
        mul_nonneg (mul_nonneg (by norm_num) (le_of_lt hF1)) (le_of_lt hF2)
      have hB' : (1 - h) * (1 - 2 * h) * D h * D'' h ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos
          (mul_nonneg (mul_nonneg (le_of_lt h1mh) (le_of_lt h1m2h)) (le_of_lt hDp)) hD''_np
      exact sub_nonneg.mpr (le_trans hB' hA)
    have hterm2 : 0 ≤ p * B ^ 2 * ((4 * (D h + (1 - h) * D' h) * (D h + (1 - 2 * h) / 2 * D' h) -
        (1 - h) * (1 - 2 * h) * D h * D'' h) / (D h) ^ 3) :=
      mul_nonneg (mul_nonneg hp (sq_nonneg B)) (div_nonneg hnum_pos (pow_nonneg (le_of_lt hDp) 3))
    simp only [f'']; linarith
  exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hf_cont hf_deriv hf'_cont
    hf'_deriv hf''_nonpos

theorem Acap_regH_concaveOn_h {C K d_val M0 p lam_a : ℝ}
    (hd : 0 < d_val) (hM0 : 0 < M0) (hp : 0 ≤ p) (hlam : 0 ≤ lam_a) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h =>
      let u := M0 + lam_a * h / (1 + lam_a * h)
      h * C - K + (1 - 2 * h) * d_val * u / (d_val + p * (1 - h) * u)) := by
  let u : ℝ → ℝ := fun h => M0 + lam_a * h / (1 + lam_a * h)
  let u' : ℝ → ℝ := fun h => lam_a / (1 + lam_a * h) ^ 2
  let u'' : ℝ → ℝ := fun h => -2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3
  let D : ℝ → ℝ := fun h => d_val + p * (1 - h) * u h
  let D' : ℝ → ℝ := fun h => p * (-u h + (1 - h) * u' h)
  let D'' : ℝ → ℝ := fun h => p * (-2 * u' h + (1 - h) * u'' h)
  let N : ℝ → ℝ := fun h => (1 - 2 * h) * u h
  let N' : ℝ → ℝ := fun h => -2 * u h + (1 - 2 * h) * u' h
  let N'' : ℝ → ℝ := fun h => -4 * u' h + (1 - 2 * h) * u'' h
  let F : ℝ → ℝ := fun h => h * C - K + (1 - 2 * h) * d_val * u h / D h
  let F' : ℝ → ℝ := fun h => C + d_val * ((N' h * D h - N h * D' h) / (D h) ^ 2)
  let F'' : ℝ → ℝ := fun h =>
    d_val * (((N'' h * D h - N h * D'' h) * D h - 2 * (N' h * D h - N h * D' h) * D' h) / (D h) ^ 3)
  have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam_a * h := fun h hh => by nlinarith [hh.1]
  have hu_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < u h := fun h hh => by
    have hq := hq_pos h hh
    have : 0 ≤ lam_a * h / (1 + lam_a * h) := div_nonneg (mul_nonneg hlam hh.1) (le_of_lt hq)
    simp only [u]; linarith
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
    have hu := hu_pos h hh
    have h1 : 0 ≤ p * (1 - h) * u h := mul_nonneg (mul_nonneg hp (by linarith [hh.2])) (le_of_lt hu)
    simp only [D]; linarith
  have hu_cont : ContinuousOn u (Icc 0 (1 / 2)) :=
    continuousOn_const.add ((continuousOn_const.mul continuousOn_id).div
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun h hh => ne_of_gt (hq_pos h hh)))
  have hD_cont : ContinuousOn D (Icc 0 (1 / 2)) :=
    continuousOn_const.add ((continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).mul hu_cont)
  have hF_cont : ContinuousOn F (Icc 0 (1 / 2)) :=
    ((continuousOn_id.mul continuousOn_const).sub continuousOn_const).add
      ((((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul continuousOn_const).mul
        hu_cont).div hD_cont (fun h hh => ne_of_gt (hD_pos h hh)))
  have hu_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt u (u' h) h := fun h hh => by
    simpa [u, u'] using V3.hasDerivAt_const_add M0 (hasDerivAt_deltaLin (ne_of_gt (hq_pos h (interior_subset hh))))
  have hu'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt u' (u'' h) h := fun h hh =>
    hasDerivAt2_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
  have hD_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D (D' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    convert V3.hasDerivAt_const_add d_val ((h1.mul (hu_deriv h hh)).const_mul p) using 1
    · funext t; simp only [D, Pi.mul_apply]; ring
    · simp only [D']; ring
  have hD'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt D' (D'' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - t) (-1) h := by
      simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
    convert (V3.hasDerivAt_add (V3.hasDerivAt_neg (hu_deriv h hh)) (h1.mul (hu'_deriv h hh))).const_mul p using 1
    simp only [D'']; ring
  have hN_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt N (N' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert h1.mul (hu_deriv h hh) using 1
  have hN'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt N' (N'' h) h := fun h hh => by
    have h1 : HasDerivAt (fun t => 1 - 2 * t) (-2) h := by
      have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
        simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
      simpa using V3.hasDerivAt_const_sub 1 hm
    convert V3.hasDerivAt_add ((hu_deriv h hh).const_mul (-2)) (h1.mul (hu'_deriv h hh)) using 1
    simp only [N'']; ring
  have hF_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt F (F' h) h := fun h hh => by
    have hDne := ne_of_gt (hD_pos h (interior_subset hh))
    have hlin : HasDerivAt (fun t => t * C - K) C h := by
      simpa using V3.hasDerivAt_sub_const K ((hasDerivAt_id h).mul_const C)
    have hq := (V3.hasDerivAt_div_real (hN_deriv h hh) (hD_deriv h hh) hDne).const_mul d_val
    convert V3.hasDerivAt_add hlin hq using 1
    funext t; simp only [F, N]; ring
  have hF'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt F' (F'' h) h := fun h hh => by
    have hDne := ne_of_gt (hD_pos h (interior_subset hh))
    have hnum : HasDerivAt (fun t => N' t * D t - N t * D' t) (N'' h * D h - N h * D'' h) h := by
      convert V3.hasDerivAt_sub ((hN'_deriv h hh).mul (hD_deriv h hh))
        ((hN_deriv h hh).mul (hD'_deriv h hh)) using 1; ring
    have hden : HasDerivAt (fun t => (D t) ^ 2) (2 * D h * D' h) h := by
      convert (hD_deriv h hh).pow 2 using 1; ring
    convert V3.hasDerivAt_const_add C
      ((V3.hasDerivAt_div_real hnum hden (pow_ne_zero 2 hDne)).const_mul d_val) using 1
    simp only [F'']; field_simp [hDne]
  have hF'_cont : ContinuousOn F' (interior (Icc (0 : ℝ) (1 / 2))) :=
    fun h hh => (hF'_deriv h hh).continuousAt.continuousWithinAt
  have hF''_np : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), F'' h ≤ 0 := fun h hh => by
    have hhIoo : h ∈ Ioo (0 : ℝ) (1 / 2) := by rwa [interior_Icc] at hh
    have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := ⟨le_of_lt hhIoo.1, le_of_lt hhIoo.2⟩
    have hq := hq_pos h hhIcc
    have hu := hu_pos h hhIcc
    have hDp := hD_pos h hhIcc
    have hu'_nn : 0 ≤ u' h := div_nonneg hlam (sq_nonneg _)
    have hu''_np : u'' h ≤ 0 := by
      simp only [u'']
      have : 0 ≤ 2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3 := by positivity
      have : -2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3 = -(2 * lam_a ^ 2 / (1 + lam_a * h) ^ 3) := by ring
      rw [this]; linarith
    have h1mh : 0 < 1 - h := by linarith [hhIoo.2]
    have h1m2h : 0 < 1 - 2 * h := by linarith [hhIoo.2]
    have hnum_exact :
        (N'' h * D h - N h * D'' h) * D h - 2 * (N' h * D h - N h * D' h) * D' h =
        (1 - 2 * h) * d_val * D h * u'' h
        - 2 * (1 - 2 * h) * d_val * p * (1 - h) * (u' h) ^ 2
        - 4 * d_val * u' h * (d_val + p * h * u h)
        - 2 * p * (u h) ^ 2 * (2 * d_val + p * u h) := by
      simp only [N, N', N'', D, D', D'']; ring
    have ht1 : (1 - 2 * h) * d_val * D h * u'' h ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos
        (mul_nonneg (mul_nonneg (le_of_lt h1m2h) (le_of_lt hd)) (le_of_lt hDp)) hu''_np
    have ht2 : 0 ≤ 2 * (1 - 2 * h) * d_val * p * (1 - h) * (u' h) ^ 2 := by positivity
    have ht3 : 0 ≤ 4 * d_val * u' h * (d_val + p * h * u h) := by
      have : 0 ≤ h := le_of_lt hhIoo.1
      positivity
    have ht4 : 0 ≤ 2 * p * (u h) ^ 2 * (2 * d_val + p * u h) := by positivity
    have hnum_np : (N'' h * D h - N h * D'' h) * D h - 2 * (N' h * D h - N h * D' h) * D' h ≤ 0 := by
      linarith [hnum_exact]
    simp only [F'']
    exact mul_nonpos_of_nonneg_of_nonpos (le_of_lt hd)
      (div_nonpos_of_nonpos_of_nonneg hnum_np (pow_nonneg (le_of_lt hDp) 3))
  exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hF_cont hF_deriv hF'_cont
    hF'_deriv hF''_np

/-- Pure algebraic identity for `F''` in `lowerArm_Atot_concaveOn_h` (isolated to keep heartbeats low). -/
private lemma lowerArm_Fpp_alg {h B v b' v' d1 d2 : ℝ}
    (_hD : v + (1 - h) * B ≠ 0) :
    let D := v + (1 - h) * B
    let D' := v' * d1 + (-B + (1 - h) * (b' * d1))
    (-2 * B ^ 2 * v * (2 * v + B)) / D ^ 3 +
    2 * ((b' * v ^ 2 + (1 - h) * v' * B ^ 2) * (-2 * v - 2 * h * B) -
      (1 - 2 * h) * v' * B ^ 2 * D) / D ^ 3 * d1 +
    (-2 * (1 - 2 * h) * (1 - h) * (b' * v - v' * B) ^ 2) / D ^ 3 * d1 ^ 2 +
    (1 - 2 * h) * (b' * v ^ 2 + (1 - h) * v' * B ^ 2) / D ^ 2 * d2 =
    ((((-2 * (b' * d1) * v + -2 * B * (v' * d1)) * D + -2 * B * v * D' +
        ((-2 * B ^ 2 + (1 - 2 * h) * (2 * B ^ 1 * (b' * d1))) * v +
          (1 - 2 * h) * B ^ 2 * (v' * d1))) * D ^ 2 -
      (-2 * B * v * D + (1 - 2 * h) * B ^ 2 * v) * (2 * D ^ 1 * D')) / (D ^ 2) ^ 2) +
    (((((-2 * (b' * v ^ 2 + (1 - h) * v' * B ^ 2) +
        (1 - 2 * h) * (b' * (2 * v ^ 1 * (v' * d1)) +
          (-1 * v' * B ^ 2 + (1 - h) * v' * (2 * B ^ 1 * (b' * d1))))) * D ^ 2 -
      (1 - 2 * h) * (b' * v ^ 2 + (1 - h) * v' * B ^ 2) * (2 * D ^ 1 * D')) / (D ^ 2) ^ 2) * d1 +
      ((1 - 2 * h) * (b' * v ^ 2 + (1 - h) * v' * B ^ 2) / D ^ 2) * d2)) := by
  dsimp only
  field_simp
  ring

/-- **Fact 2 (Lower-arm `L`-dependent reserve concavity in `h` under `v < B`)**:
    For fixed `x > 0`, `lam = H / x > 0`, `δ(h) = lam h / (1 + lam h)`,
    `B(δ) = B_inf - (7/20) δ`, `v(δ) = v0 + (27/20) δ` with `0 < v(0)` and `v(1) < B(1)`,
    the credit `h ↦ h * (K + B_inf - (27/20) δ(h)) + (1 - 2h) B(δ(h)) v(δ(h)) / (v(δ(h)) + (1 - h) B(δ(h)))`
    is concave on `[0, 1/2]`. -/
theorem lowerArm_Atot_concaveOn_h {K B_inf v0 lam : ℝ}
    (hlam : 0 < lam) (hv0 : 0 < v0)
    (hvB1 : v0 + (27 / 20) < B_inf - (7 / 20)) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h =>
      let δ := lam * h / (1 + lam * h)
      let B := B_inf - (7 / 20) * δ
      let v := v0 + (27 / 20) * δ
      h * (K + B_inf - (27 / 20) * δ) + (1 - 2 * h) * (B * v / (v + (1 - h) * B))) := by
  let δ : ℝ → ℝ := fun h => lam * h / (1 + lam * h)
  let δ' : ℝ → ℝ := fun h => lam / (1 + lam * h) ^ 2
  let δ'' : ℝ → ℝ := fun h => -2 * lam ^ 2 / (1 + lam * h) ^ 3
  let B : ℝ → ℝ := fun h => B_inf - (7 / 20) * δ h
  let v : ℝ → ℝ := fun h => v0 + (27 / 20) * δ h
  let D : ℝ → ℝ := fun h => v h + (1 - h) * B h
  let F : ℝ → ℝ := fun h => (1 - 2 * h) * (B h * v h / D h)
  let F' : ℝ → ℝ := fun h =>
    (-2 * B h * v h * D h + (1 - 2 * h) * B h ^ 2 * v h) / (D h) ^ 2 +
    (1 - 2 * h) * (-(7 / 20) * (v h) ^ 2 + (1 - h) * (27 / 20) * (B h) ^ 2) / (D h) ^ 2 * δ' h
  -- First show `h ↦ h * (K + B_inf) - (27/20) * (h * δ(h))` is concave, and `F` is concave.
  have hlin : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2))
      (fun h => h * (K + B_inf) + (27 / 20 : ℝ) * (-(h * (lam * h / (1 + lam * h))))) := by
    have h1 : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun h => h * (K + B_inf)) :=
      ⟨convex_Icc _ _, fun x _ y _ a b _ _ _ => by simp only [smul_eq_mul]; linarith⟩
    have h2 : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2))
        (fun h => (27 / 20 : ℝ) * (-(h * (lam * h / (1 + lam * h))))) :=
      (neg_h_mul_deltaLin_concaveOn (le_of_lt hlam)).smul (by norm_num : (0 : ℝ) ≤ 27 / 20)
    exact h1.add h2
  have hF_conc : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) F := by
    have hq_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < 1 + lam * h := fun h hh => by nlinarith [hh.1]
    have hδ_bnd : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 ≤ δ h ∧ δ h < 1 := fun h hh => by
      have hq := hq_pos h hh
      refine ⟨div_nonneg (mul_nonneg (le_of_lt hlam) hh.1) (le_of_lt hq), ?_⟩
      rw [div_lt_one hq]; linarith
    have hv_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < v h := fun h hh => by
      simp only [v]; linarith [(hδ_bnd h hh).1]
    have hvB : ∀ h ∈ Icc (0 : ℝ) (1 / 2), v h < B h := fun h hh => by
      simp only [v, B]; linarith [(hδ_bnd h hh).2]
    have hB_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < B h := fun h hh => lt_trans (hv_pos h hh) (hvB h hh)
    have hD_pos : ∀ h ∈ Icc (0 : ℝ) (1 / 2), 0 < D h := fun h hh => by
      have hv := hv_pos h hh; have hB := hB_pos h hh
      have : 0 < (1 - h) * B h := mul_pos (by linarith [hh.2]) hB
      simp only [D]; linarith
    have hδ_cont : ContinuousOn δ (Icc 0 (1 / 2)) :=
      (continuousOn_const.mul continuousOn_id).div
        (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
        (fun h hh => ne_of_gt (hq_pos h hh))
    have hB_cont : ContinuousOn B (Icc 0 (1 / 2)) :=
      continuousOn_const.sub (continuousOn_const.mul hδ_cont)
    have hv_cont : ContinuousOn v (Icc 0 (1 / 2)) :=
      continuousOn_const.add (continuousOn_const.mul hδ_cont)
    have hD_cont : ContinuousOn D (Icc 0 (1 / 2)) :=
      hv_cont.add ((continuousOn_const.sub continuousOn_id).mul hB_cont)
    have hF_cont : ContinuousOn F (Icc 0 (1 / 2)) :=
      (continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul
        ((hB_cont.mul hv_cont).div hD_cont (fun h hh => ne_of_gt (hD_pos h hh)))
    -- Express `F''` via direct quotient derivatives of `N = (1 - 2h) B v` and `D = v + (1 - h) B`.
    let b' : ℝ := -(7 / 20)
    let v' : ℝ := 27 / 20
    let F'' : ℝ → ℝ := fun h =>
      (-2 * (B h) ^ 2 * v h * (2 * v h + B h)) / (D h) ^ 3 +
      2 * ((b' * (v h) ^ 2 + (1 - h) * v' * (B h) ^ 2) * (-2 * v h - 2 * h * B h) -
        (1 - 2 * h) * v' * (B h) ^ 2 * D h) / (D h) ^ 3 * δ' h +
      (-2 * (1 - 2 * h) * (1 - h) * (b' * v h - v' * B h) ^ 2) / (D h) ^ 3 * (δ' h) ^ 2 +
      (1 - 2 * h) * (b' * (v h) ^ 2 + (1 - h) * v' * (B h) ^ 2) / (D h) ^ 2 * δ'' h
    have hδ_d : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt δ (δ' h) h := fun h hh =>
      hasDerivAt_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
    have hδ'_d : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt δ' (δ'' h) h := fun h hh =>
      hasDerivAt2_deltaLin (ne_of_gt (hq_pos h (interior_subset hh)))
    have hB_d : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt B (b' * δ' h) h := fun h hh => by
      convert V3.hasDerivAt_const_sub B_inf ((hδ_d h hh).const_mul (7 / 20 : ℝ)) using 1
      simp only [b']; ring
    have hv_d : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt v (v' * δ' h) h := fun h hh => by
      simpa [v, v'] using V3.hasDerivAt_const_add v0 ((hδ_d h hh).const_mul (27 / 20 : ℝ))
    have hD_d : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)),
        HasDerivAt D (v' * δ' h + (-B h + (1 - h) * (b' * δ' h))) h := fun h hh => by
      have h1 : HasDerivAt (fun t => 1 - t) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      convert V3.hasDerivAt_add (hv_d h hh) (h1.mul (hB_d h hh)) using 1; ring
    have hF_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt F (F' h) h := fun h hh => by
      have hDne := ne_of_gt (hD_pos h (interior_subset hh))
      have h1m2 : HasDerivAt (fun t => 1 - 2 * t) (-2) h := by
        have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
          simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
        simpa using V3.hasDerivAt_const_sub 1 hm
      have hq := V3.hasDerivAt_div_real ((hB_d h hh).mul (hv_d h hh)) (hD_d h hh) hDne
      convert h1m2.mul hq using 1
      have hD2 : D h ^ 2 ≠ 0 := pow_ne_zero 2 hDne
      have hD_eq : B h * v h / D h = B h * v h * D h / D h ^ 2 := by
        rw [sq, mul_div_mul_right _ _ hDne]
      simp only [F', b', v', Pi.mul_apply, hD_eq]
      have hD_def : D h = v h + (1 - h) * B h := rfl
      generalize D h = d at hD2 hD_def ⊢
      apply mul_right_cancel₀ hD2
      have hcanc : ∀ a : ℝ, a / d ^ 2 * d ^ 2 = a := fun a => div_mul_cancel₀ a hD2
      have hcanc2 : ∀ a b : ℝ, a / d ^ 2 * (b * d ^ 2) = a * b := fun a b => by
        rw [mul_comm b, ← mul_assoc, div_mul_cancel₀ a hD2]
      simp only [add_mul, mul_assoc, hcanc, hcanc2]
      rw [hD_def]; ring
    have hF'_deriv : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), HasDerivAt F' (F'' h) h := fun h hh => by
      have hDne := ne_of_gt (hD_pos h (interior_subset hh))
      have h1m2 : HasDerivAt (fun t => 1 - 2 * t) (-2) h := by
        have hm : HasDerivAt (fun t : ℝ => 2 * t) 2 h := by
          simpa using (hasDerivAt_id h).const_mul (2 : ℝ)
        simpa using V3.hasDerivAt_const_sub 1 hm
      have h1m : HasDerivAt (fun t => 1 - t) (-1) h := by
        simpa using V3.hasDerivAt_const_sub 1 (hasDerivAt_id h)
      have hB2 := (hB_d h hh).pow 2
      have hv2 := (hv_d h hh).pow 2
      have hD2 := (hD_d h hh).pow 2
      have hnum1 := V3.hasDerivAt_add
        ((((hB_d h hh).const_mul (-2)).mul (hv_d h hh)).mul (hD_d h hh))
        ((h1m2.mul hB2).mul (hv_d h hh))
      have hterm1 := V3.hasDerivAt_div_real hnum1 hD2 (pow_ne_zero 2 hDne)
      have hbr := V3.hasDerivAt_add (hv2.const_mul (-(7 / 20 : ℝ)))
        ((h1m.mul_const (27 / 20 : ℝ)).mul hB2)
      have hterm2 := (V3.hasDerivAt_div_real (h1m2.mul hbr) hD2 (pow_ne_zero 2 hDne)).mul (hδ'_d h hh)
      convert V3.hasDerivAt_add hterm1 hterm2 using 1
      have halg := lowerArm_Fpp_alg (h := h) (B := B h) (v := v h) (b' := -(7 / 20)) (v' := 27 / 20)
        (d1 := δ' h) (d2 := δ'' h) hDne
      dsimp only at halg
      simpa only [F'', D, b', v', Pi.mul_apply, Pi.pow_apply, Nat.cast_ofNat, Nat.reduceSub] using halg
    have hF'_cont : ContinuousOn F' (interior (Icc (0 : ℝ) (1 / 2))) :=
      fun h hh => (hF'_deriv h hh).continuousAt.continuousWithinAt
    have hF''_np : ∀ h ∈ interior (Icc (0 : ℝ) (1 / 2)), F'' h ≤ 0 := fun h hh => by
      have hhIoo : h ∈ Ioo (0 : ℝ) (1 / 2) := by rwa [interior_Icc] at hh
      have hhIcc : h ∈ Icc (0 : ℝ) (1 / 2) := ⟨le_of_lt hhIoo.1, le_of_lt hhIoo.2⟩
      have hq := hq_pos h hhIcc
      have hv := hv_pos h hhIcc
      have hB := hB_pos h hhIcc
      have hlt := hvB h hhIcc
      have hDp := hD_pos h hhIcc
      have h1mh : 1 / 2 < 1 - h := by linarith [hhIoo.2]
      have h1m2h : 0 < 1 - 2 * h := by linarith [hhIoo.2]
      have hδ'_pos : 0 < δ' h := div_pos hlam (pow_pos hq 2)
      have hδ''_neg : δ'' h ≤ 0 := by
        simp only [δ'']
        have : 0 ≤ 2 * lam ^ 2 / (1 + lam * h) ^ 3 := by positivity
        have : -2 * lam ^ 2 / (1 + lam * h) ^ 3 = -(2 * lam ^ 2 / (1 + lam * h) ^ 3) := by ring
        rw [this]; linarith
      have hbr_pos : 0 < b' * (v h) ^ 2 + (1 - h) * v' * (B h) ^ 2 := by
        simp only [b', v', neg_mul]
        have hv2 : (v h) ^ 2 < (B h) ^ 2 := by nlinarith
        have hB2_pos : 0 < (B h) ^ 2 := pow_pos hB 2
        have h1 : (27 / 40 : ℝ) * (B h) ^ 2 ≤ (1 - h) * (27 / 20) * (B h) ^ 2 :=
          mul_le_mul_of_nonneg_right (by linarith only [h1mh]) (le_of_lt hB2_pos)
        have h2 : (7 / 20 : ℝ) * (v h) ^ 2 < (7 / 20 : ℝ) * (B h) ^ 2 :=
          mul_lt_mul_of_pos_left hv2 (by norm_num)
        have h3 : (7 / 20 : ℝ) * (B h) ^ 2 < (27 / 40 : ℝ) * (B h) ^ 2 :=
          mul_lt_mul_of_pos_right (by norm_num) hB2_pos
        exact (sub_pos.mpr (lt_of_lt_of_le (lt_trans h2 h3) h1)).trans_eq (by ring)
      have ht1 : (-2 * (B h) ^ 2 * v h * (2 * v h + B h)) / (D h) ^ 3 ≤ 0 := by
        apply div_nonpos_of_nonpos_of_nonneg _ (pow_nonneg (le_of_lt hDp) 3)
        have : 0 ≤ 2 * (B h) ^ 2 * v h * (2 * v h + B h) := by positivity
        linarith
      have ht2 : 2 * ((b' * (v h) ^ 2 + (1 - h) * v' * (B h) ^ 2) * (-2 * v h - 2 * h * B h) -
          (1 - 2 * h) * v' * (B h) ^ 2 * D h) / (D h) ^ 3 * δ' h ≤ 0 := by
        apply mul_nonpos_of_nonpos_of_nonneg _ (le_of_lt hδ'_pos)
        apply div_nonpos_of_nonpos_of_nonneg _ (pow_nonneg (le_of_lt hDp) 3)
        have ha : (b' * (v h) ^ 2 + (1 - h) * v' * (B h) ^ 2) * (-2 * v h - 2 * h * B h) ≤ 0 := by
          apply mul_nonpos_of_nonneg_of_nonpos (le_of_lt hbr_pos)
          have : 0 ≤ 2 * h * B h := by nlinarith [hhIoo.1]
          linarith
        have hb : 0 ≤ (1 - 2 * h) * v' * (B h) ^ 2 * D h := by
          simp only [v']; positivity
        linarith
      have ht3 : (-2 * (1 - 2 * h) * (1 - h) * (b' * v h - v' * B h) ^ 2) / (D h) ^ 3 *
          (δ' h) ^ 2 ≤ 0 := by
        apply mul_nonpos_of_nonpos_of_nonneg _ (sq_nonneg _)
        apply div_nonpos_of_nonpos_of_nonneg _ (pow_nonneg (le_of_lt hDp) 3)
        have : 0 ≤ 2 * (1 - 2 * h) * (1 - h) * (b' * v h - v' * B h) ^ 2 := by
          have : 0 ≤ 1 - h := by linarith
          positivity
        linarith
      have ht4 : (1 - 2 * h) * (b' * (v h) ^ 2 + (1 - h) * v' * (B h) ^ 2) / (D h) ^ 2 *
          δ'' h ≤ 0 := by
        apply mul_nonpos_of_nonneg_of_nonpos _ hδ''_neg
        exact div_nonneg (mul_nonneg (le_of_lt h1m2h) (le_of_lt hbr_pos)) (sq_nonneg _)
      simp only [F'']; linarith
    exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc 0 (1 / 2)) hF_cont hF_deriv hF'_cont
      hF'_deriv hF''_np
  have hsum := hlin.add hF_conc
  convert hsum using 1
  funext h
  dsimp only [Pi.add_apply]
  change h * (K + B_inf - (27 / 20) * δ h) + F h =
    h * (K + B_inf) + (27 / 20 : ℝ) * -(h * δ h) + F h
  ring

end

/-! ### Computable `RPoly` Helpers for `∏_{i=lo}^{hi} (1 + p / i)` -/

/-- Exact rational polynomial `∏_{i=lo}^{hi} (1 + x / i)` computed structurally. -/
def prodRecipPolyAux : ℕ → ℕ → RPoly
  | _, 0     => [1]
  | lo, k + 1 => RPoly.mul [1, (1 : ℚ) / (lo : ℚ)] (prodRecipPolyAux (lo + 1) k)

/-- Exact rational polynomial `∏_{i=lo}^{hi} (1 + x / i)` for `lo ≤ hi`. -/
def prodRecipPoly (lo hi : ℕ) : RPoly :=
  if lo ≤ hi then prodRecipPolyAux lo (hi - lo + 1) else [1]

lemma evalRPoly_prodRecipPolyAux (lo k : ℕ) (x : ℝ) :
    evalRPoly (prodRecipPolyAux lo k) x =
      ∏ i ∈ Finset.range k, (1 + x / ((lo + i : ℕ) : ℝ)) := by
  induction k generalizing lo with
  | zero => simp [prodRecipPolyAux, evalRPoly]
  | succ m ih =>
      simp only [prodRecipPolyAux, evalRPoly_mul, evalRPoly, ih, Finset.prod_range_succ']
      rw [mul_comm]
      congr 1
      · refine Finset.prod_congr rfl (fun i _ => ?_)
        have hidx : lo + (i + 1) = lo + 1 + i := by omega
        rw [hidx]
      · simp only [Rat.cast_one, Rat.cast_div, Rat.cast_natCast, mul_zero, add_zero]
        ring

lemma evalRPoly_prodRecipPoly_one (n : ℕ) (x : ℝ) :
    evalRPoly (prodRecipPoly 1 n) x =
      ∏ i ∈ Finset.range n, (1 + x / ((i + 1 : ℕ) : ℝ)) := by
  cases n with
  | zero => simp [prodRecipPoly, evalRPoly]
  | succ m =>
      simp only [prodRecipPoly, Nat.succ_le_succ_iff, Nat.zero_le, ↓reduceIte,
        Nat.add_sub_cancel, evalRPoly_prodRecipPolyAux]
      refine Finset.prod_congr rfl (fun i _ => ?_)
      have : 1 + i = i + 1 := by omega
      rw [this]

lemma evalRPoly_prodRecipPoly_two (n : ℕ) (hn : 2 ≤ n) (x : ℝ) :
    (1 + x) * evalRPoly (prodRecipPoly 2 n) x =
      ∏ i ∈ Finset.range n, (1 + x / ((i + 1 : ℕ) : ℝ)) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have h1 : 1 ≤ m := by omega
  have hlen : m + 1 - 2 + 1 = m := by omega
  simp only [prodRecipPoly, hn, ↓reduceIte, hlen, evalRPoly_prodRecipPolyAux, Finset.prod_range_succ']
  rw [mul_comm]
  congr 1
  · refine Finset.prod_congr rfl (fun i _ => ?_)
    have : 2 + i = i + 1 + 1 := by omega
    rw [this]
  · simp

lemma evalRPoly_nonneg_of_checkAllNonneg {p : RPoly} (hp : checkAllNonneg p = true)
    {x : ℝ} (hx : 0 ≤ x) : 0 ≤ evalRPoly p x :=
  allNonneg_sound_nonneg hp x hx

lemma evalRPoly_take_le {p : RPoly} (k : ℕ) (hp : checkAllNonneg p = true)
    {x : ℝ} (hx : 0 ≤ x) :
    evalRPoly (p.take k) x ≤ evalRPoly p x := by
  induction p generalizing k with
  | nil => simp [evalRPoly]
  | cons a rest ih =>
      simp only [checkAllNonneg, List.all_cons, Bool.and_eq_true, decide_eq_true_eq] at hp
      cases k with
      | zero =>
          simp only [List.take_zero, evalRPoly]
          have h1 : (0 : ℝ) ≤ (a : ℝ) := by exact_mod_cast hp.1
          have h2 : 0 ≤ evalRPoly rest x := evalRPoly_nonneg_of_checkAllNonneg hp.2 hx
          nlinarith
      | succ m =>
          simp only [List.take_succ_cons, evalRPoly]
          have hih := ih m hp.2
          nlinarith

end SharedDefs

/-! ## Section 1: `TRANSFER-01` — Exact Rank-17 Constants, Admissibility & Boundaries -/

section Transfer01

def H17Q : ℚ := harmonicQ 17
def H2_17Q : ℚ := harmonic2Q 17
def H3_17Q : ℚ := harmonic3Q 17
def H18Q : ℚ := harmonicQ 18
def K17Q : ℚ := 1 + H17Q
def C17Q : ℚ := CStockQ 17
def M0_17Q : ℚ := C17Q - K17Q
def d17Q : ℚ := dSlopeQ 17
def BloInf17Q : ℚ := const_B_lo_const + const_B_lo_H_coeff * H17Q
def Blo17Q (L : ℚ) : ℚ := BloInf17Q - const_lam_L * H17Q / (L + H17Q)
def mu17Q : ℚ := ((16 : ℚ) / 17) ^ 16
def cResQ : ℚ := const_c_res
def xCutQ : ℚ := const_x_cut
def pCutQ : ℚ := const_p_cut
def hCapQ : ℚ := const_h_cap
def h1Q : ℚ := const_h1
def h0Q : ℚ := const_h0
def phi0Q : ℚ := const_phi0
def omega1Q : ℚ := 1 - 5 * (h1Q / (1 + cResQ * h1Q))

/-- Complete kernel-checked rational certificate for `TRANSFER-01`
    (matching `check_transfer_01_admissibility` in `check_opening_transfer.py`). -/
def checkTransfer01 : Bool :=
  decide (rankTransfer = 17) &&
  decide (cResQ = 14 / 5) &&
  decide (xCutQ = 9 / 7) &&
  decide (pCutQ = 7 / 9) &&
  decide (const_L_switch = 10) &&
  decide (const_lam_L = 7 / 20) &&
  decide (C17Q = 2 + 2 * H18Q) &&
  decide (C17Q = const_C17_exact) &&
  decide (const_C17_exact = 18358381 / 2042040) &&
  decide (P16Q = const_P16) &&
  decide (P16Q = 4445581 / 500000) &&
  decide (CStockQ 16 < P16Q) &&
  decide (d17Q = 17 * (C17Q - P16Q)) &&
  decide (d17Q = const_d17_exact) &&
  decide (const_d17_exact = 2528406869 / 1501500000) &&
  decide (M0_17Q - K17Q = 1 / 9) &&
  decide ((M0_17Q - K17Q) / 2 = 1 / 18) &&
  decide (0 < Blo17Q 0 - H17Q) &&
  decide (0 < Blo17Q 0 - (K17Q - H17Q / (10 + H17Q))) &&
  decide (0 < BloInf17Q - K17Q) &&
  decide (0 < M0_17Q - BloInf17Q) &&
  decide (0 < C17Q - 5) &&
  decide (0 < C17Q - 2 * K17Q) &&
  decide (0 < H17Q - (2 + 1 / 7)) &&
  decide (0 < 2 * BloInf17Q - M0_17Q - xCutQ * d17Q - 17 / 10) &&
  decide (0 < d17Q * xCutQ) &&
  decide (0 < H17Q - xCutQ * (1 + mu17Q)) &&
  decide ((2187 : ℚ) / 6800 < (Blo17Q 0 - H17Q) / 2) &&
  decide ((1 : ℚ) / 2 + hCapQ < 5 * hCapQ / (1 + cResQ * hCapQ)) &&
  decide (omega1Q = 92 / 167)

theorem transfer01_cert : checkTransfer01 = true := by decide +kernel

-- Cast theorems connecting `ℚ` constants to `ℝ` definitions in `V3.Defs` / `V3.OpeningTransferCerts`

theorem H17Q_cast : (H17Q : ℝ) = harmonic 17 := harmonicQ_cast 17
theorem H2_17Q_cast : (H2_17Q : ℝ) = harmonic2 17 := harmonic2Q_cast 17
theorem H3_17Q_cast : (H3_17Q : ℝ) = harmonic3 17 := harmonic3Q_cast 17
theorem H18Q_cast : (H18Q : ℝ) = harmonic 18 := harmonicQ_cast 18

theorem K17Q_cast : (K17Q : ℝ) = KOpen 17 := by
  simp [K17Q, KOpen, H17Q_cast]

theorem C17Q_cast : (C17Q : ℝ) = CStock 17 := CStockQ_cast 17

theorem M0_17Q_cast : (M0_17Q : ℝ) = M0Open 17 := by
  simp [M0_17Q, M0Open, C17Q_cast, K17Q_cast]

theorem d17Q_cast : (d17Q : ℝ) = dSlope 17 := dSlopeQ_cast 17

theorem BloInf17Q_cast : (BloInf17Q : ℝ) = BloInf 17 := by
  simp only [BloInf17Q, BloInf, const_B_lo_const, const_B_lo_H_coeff]
  push_cast [H17Q_cast]; ring

theorem Blo17Q_cast (L : ℚ) : (Blo17Q L : ℝ) = Blo 17 (L : ℝ) := by
  simp only [Blo17Q, Blo, deltaOpen, const_lam_L]
  push_cast [BloInf17Q_cast, H17Q_cast]; ring

theorem mu17Q_cast : (mu17Q : ℝ) = earlyMu 17 := by
  simp only [mu17Q, earlyMu]
  norm_num

theorem Bhi_17_eq_M0 : Bhi 17 = M0Open 17 := by
  simp [Bhi]

-- Real-valued `TRANSFER-01` theorems extracted directly from `transfer01_cert`

theorem CStock_17_eq : CStock 17 = 18358381 / 2042040 := by
  have h : C17Q = 18358381 / 2042040 := by decide +kernel
  rw [← C17Q_cast, h]; norm_num

theorem dSlope_17_eq : dSlope 17 = 2528406869 / 1501500000 := by
  have h : d17Q = 2528406869 / 1501500000 := by decide +kernel
  rw [← d17Q_cast, h]; norm_num

theorem CStock_16_lt_P16 : CStock 16 < P16 := by
  have h : CStockQ 16 < P16Q := by decide +kernel
  have hR : (CStockQ 16 : ℝ) < (P16Q : ℝ) := by exact_mod_cast h
  rw [CStockQ_cast] at hR
  have hP : (P16Q : ℝ) = P16 := by unfold P16Q P16; norm_num
  rwa [hP] at hR

theorem M0_17_sub_K17 : M0Open 17 - KOpen 17 = 1 / 9 := by
  have h : M0_17Q - K17Q = 1 / 9 := by decide +kernel
  have hR : ((M0_17Q - K17Q : ℚ) : ℝ) = ((1 / 9 : ℚ) : ℝ) := by exact_mod_cast h
  push_cast [M0_17Q_cast, K17Q_cast] at hR
  linarith

theorem dSlope_17_pos : 0 < dSlope 17 := by rw [dSlope_17_eq]; norm_num
theorem M0_17_pos : 0 < M0Open 17 := by
  have h : (0 : ℚ) < M0_17Q := by decide +kernel
  have hR : (0 : ℝ) < (M0_17Q : ℝ) := by exact_mod_cast h
  rwa [M0_17Q_cast] at hR

theorem BloInf_17_gt_K17 : KOpen 17 < BloInf 17 := by
  have h : K17Q < BloInf17Q := by decide +kernel
  have hR : (K17Q : ℝ) < (BloInf17Q : ℝ) := by exact_mod_cast h
  rwa [K17Q_cast, BloInf17Q_cast] at hR

theorem BloInf_17_lt_M0_17 : BloInf 17 < M0Open 17 := by
  have h : BloInf17Q < M0_17Q := by decide +kernel
  have hR : (BloInf17Q : ℝ) < (M0_17Q : ℝ) := by exact_mod_cast h
  rwa [BloInf17Q_cast, M0_17Q_cast] at hR

theorem Blo_17_zero_gt_H17 : harmonic 17 < Blo 17 0 := by
  have h : H17Q < Blo17Q 0 := by decide +kernel
  have hR : (H17Q : ℝ) < (Blo17Q 0 : ℝ) := by exact_mod_cast h
  rw [H17Q_cast, Blo17Q_cast] at hR; simpa using hR

theorem transfer01_v_lt_B :
    0 < 2 * BloInf 17 - M0Open 17 - (9 / 7) * dSlope 17 - 17 / 10 := by
  have h : (0 : ℚ) < 2 * BloInf17Q - M0_17Q - (9 / 7) * d17Q - 17 / 10 := by decide +kernel
  have hR : (0 : ℝ) < ((2 * BloInf17Q - M0_17Q - (9 / 7) * d17Q - 17 / 10 : ℚ) : ℝ) := by
    exact_mod_cast h
  push_cast [BloInf17Q_cast, M0_17Q_cast, d17Q_cast] at hR
  exact hR

theorem transfer01_boundaries :
    5 < CStock 17 ∧ 2 * KOpen 17 < CStock 17 ∧ (2 : ℝ) + 1 / 7 < harmonic 17 := by
  have h1 : (5 : ℚ) < C17Q := by decide +kernel
  have h2 : 2 * K17Q < C17Q := by decide +kernel
  have h3 : (2 : ℚ) + 1 / 7 < H17Q := by decide +kernel
  refine ⟨?_, ?_, ?_⟩
  · have hR : (5 : ℝ) < (C17Q : ℝ) := by exact_mod_cast h1
    rwa [C17Q_cast] at hR
  · have : ((2 * K17Q : ℚ) : ℝ) < (C17Q : ℝ) := by exact_mod_cast h2
    push_cast [K17Q_cast, C17Q_cast] at this; exact this
  · have : ((2 + 1 / 7 : ℚ) : ℝ) < (H17Q : ℝ) := by exact_mod_cast h3
    push_cast [H17Q_cast] at this; exact this

theorem Blo_17_mono {L1 L2 : ℝ} (hL1 : 0 ≤ L1) (h12 : L1 ≤ L2) :
    Blo 17 L1 ≤ Blo 17 L2 := by
  unfold Blo deltaOpen
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hd1 : 0 < L1 + harmonic 17 := by linarith
  have hd2 : 0 < L2 + harmonic 17 := by linarith
  have hdel : harmonic 17 / (L2 + harmonic 17) ≤ harmonic 17 / (L1 + harmonic 17) := by
    rw [div_le_div_iff₀ hd2 hd1]; nlinarith
  linarith

theorem Blo_17_admissible {L : ℝ} (hL0 : 0 ≤ L) (hL10 : L ≤ 10) :
    kTildeOpen 17 L < Blo 17 L ∧ Blo 17 L < M0Open 17 := by
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hδ1 : deltaOpen 17 L ≤ 1 := by
    unfold deltaOpen; rw [div_le_one (by linarith)]; linarith
  have hδ0 : 0 ≤ deltaOpen 17 L := by unfold deltaOpen; positivity
  refine ⟨?_, ?_⟩
  · have hkt10 : kTildeOpen 17 L ≤ kTildeOpen 17 10 := by
      unfold kTildeOpen deltaOpen
      have hd1 : 0 < L + harmonic 17 := by linarith
      have hd2 : 0 < 10 + harmonic 17 := by linarith
      have : harmonic 17 / (10 + harmonic 17) ≤ harmonic 17 / (L + harmonic 17) := by
        rw [div_le_div_iff₀ hd2 hd1]; nlinarith
      linarith
    have h0le : Blo 17 0 ≤ Blo 17 L := Blo_17_mono le_rfl hL0
    have hq : K17Q - H17Q / (10 + H17Q) < Blo17Q 0 := by decide +kernel
    have hR : ((K17Q - H17Q / (10 + H17Q) : ℚ) : ℝ) < (Blo17Q 0 : ℝ) := by exact_mod_cast hq
    push_cast [K17Q_cast, H17Q_cast, Blo17Q_cast] at hR
    have hkt_eq : kTildeOpen 17 10 = KOpen 17 - harmonic 17 / (10 + harmonic 17) := by
      simp [kTildeOpen, deltaOpen]
    linarith
  · have h1 : Blo 17 L ≤ BloInf 17 := by unfold Blo; linarith
    exact lt_of_le_of_lt h1 BloInf_17_lt_M0_17

end Transfer01

/-! ## Section 2: `TRANSFER-02` — Rank-17 Lower Arm (`0 < x ≤ 9/7`, `0 < h ≤ 1/2`) -/

section Transfer02

/-! ### 2.1: Binomial Partial-Fraction Identities & Race Curvature Bound (`2 π_17' + x π_17'' ≤ 1/2`) -/

noncomputable section

theorem PiFun_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {p : ℝ} (hp : 0 ≤ p) :
    PiFun k p = ∑ i ∈ Finset.Icc 1 k,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) := by
  induction k with
  | zero => omega
  | succ m ih =>
      cases m with
      | zero =>
          simp only [PiFun, Finset.prod_range_one, zero_add, Nat.cast_one,
            div_one, Finset.Icc_self, Finset.sum_singleton, tsub_self, pow_zero, one_mul,
            Nat.choose_self]
          have : 1 + p ≠ 0 := by linarith
          field_simp [this]
      | succ n =>
          have ih' := ih (Nat.succ_le_succ (Nat.zero_le n))
          set N : ℕ := n + 1
          have hN1 : 1 ≤ N := Nat.succ_le_succ (Nat.zero_le n)
          rw [PiFun_succ, ih']
          have hfac : (1 + p / ((N + 1 : ℕ) : ℝ))⁻¹ = ((N + 1 : ℕ) : ℝ) / (((N + 1 : ℕ) : ℝ) + p) := by
            have h1 : (0 : ℝ) < ((N + 1 : ℕ) : ℝ) := by positivity
            have h2 : ((N + 1 : ℕ) : ℝ) + p ≠ 0 := by positivity
            have h3 : 1 + p / ((N + 1 : ℕ) : ℝ) ≠ 0 := by positivity
            field_simp [ne_of_gt h1, h2, h3]
          rw [hfac, Finset.sum_mul]
          have hpf : ∀ i ∈ Finset.Icc 1 N,
              (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) *
                (((N + 1 : ℕ) : ℝ) / (((N + 1 : ℕ) : ℝ) + p)) =
              (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) +
              (-1 : ℝ) ^ i * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) *
                (((N + 1 : ℕ) : ℝ) / (((N + 1 : ℕ) : ℝ) + p)) := by
            intro i hi
            rcases Finset.mem_Icc.mp hi with ⟨hi1, hiN⟩
            have hch : (Nat.choose (N + 1) i : ℝ) * (((N + 1 : ℕ) : ℝ) - (i : ℝ)) =
                (Nat.choose N i : ℝ) * ((N + 1 : ℕ) : ℝ) := by
              have hnat : Nat.choose (N + 1) i * (N + 1 - i) = Nat.choose N i * (N + 1) := by
                have hsym1 : Nat.choose (N + 1) i = Nat.choose (N + 1) (N + 1 - i) :=
                  (Nat.choose_symm (by omega)).symm
                have hsym2 : Nat.choose N i = Nat.choose N (N - i) :=
                  (Nat.choose_symm (by omega)).symm
                have hstep : N + 1 - i = (N - i) + 1 := by omega
                have hnat0 := Nat.add_one_mul_choose_eq N (N - i)
                rw [hsym1, hsym2, hstep]
                linarith
              have hcast : (Nat.choose (N + 1) i : ℝ) * ((N + 1 - i : ℕ) : ℝ) =
                  (Nat.choose N i : ℝ) * ((N + 1 : ℕ) : ℝ) := by exact_mod_cast hnat
              rwa [Nat.cast_sub (by omega)] at hcast
            have hpow : (-1 : ℝ) ^ i = -((-1 : ℝ) ^ (i - 1)) := by
              have hi_eq : i = (i - 1) + 1 := by omega
              conv_lhs => rw [hi_eq, pow_succ]
              ring
            have hd1 : (i : ℝ) + p ≠ 0 := by
              have : (1 : ℝ) ≤ (i : ℝ) := by exact_mod_cast hi1
              linarith
            have hd2 : ((N + 1 : ℕ) : ℝ) + p ≠ 0 := by positivity
            rw [hpow]
            set M : ℝ := (N : ℝ) + 1
            have hMN : ((N + 1 : ℕ) : ℝ) = M := by simp only [M, Nat.cast_add, Nat.cast_one]
            rw [hMN] at hch hd2 ⊢
            have hkey : (Nat.choose N i : ℝ) * (i : ℝ) * M =
                (Nat.choose (N + 1) i : ℝ) * (i : ℝ) * (M + p) -
                ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) * M * ((i : ℝ) + p) := by
              nlinarith [hch]
            field_simp [hd1, hd2]
            linarith [hkey]
          rw [Finset.sum_congr rfl hpf, Finset.sum_add_distrib, ← Finset.sum_mul]
          have halt_sum : ∀ m : ℕ, 1 ≤ m →
              ∑ i ∈ Finset.range (m + 1), (-1 : ℝ) ^ i * (Nat.choose m i : ℝ) = 0 := by
            intro m hm
            have h0 := add_pow (-1 : ℝ) (1 : ℝ) m
            simp only [neg_add_cancel, zero_pow (by omega : m ≠ 0), one_pow, mul_one] at h0
            rw [← h0]
          have hcoeff : ∑ i ∈ Finset.Icc 1 N,
              (-1 : ℝ) ^ i * ((Nat.choose (N + 1) i : ℝ) - (Nat.choose N i : ℝ)) = (-1 : ℝ) ^ N := by
            have h1 := halt_sum (N + 1) (by omega)
            have h2 := halt_sum N hN1
            have hr1 : Finset.range (N + 2) = insert 0 (insert (N + 1) (Finset.Icc 1 N)) := by
              ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]; omega
            have hr2 : Finset.range (N + 1) = insert 0 (Finset.Icc 1 N) := by
              ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]; omega
            rw [hr1, Finset.sum_insert (by simp), Finset.sum_insert (by simp)] at h1
            rw [hr2, Finset.sum_insert (by simp)] at h2
            simp only [pow_zero, Nat.choose_zero_right, Nat.cast_one, mul_one, Nat.choose_self] at h1 h2
            have hpowN : (-1 : ℝ) ^ (N + 1) = -((-1 : ℝ) ^ N) := by rw [pow_succ]; ring
            rw [hpowN] at h1
            simp_rw [mul_sub, Finset.sum_sub_distrib]
            linarith
          rw [hcoeff]
          have hIcc_split : Finset.Icc 1 (N + 1) = insert (N + 1) (Finset.Icc 1 N) := by
            ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
          rw [hIcc_split, Finset.sum_insert (by simp)]
          simp only [Nat.add_sub_cancel, Nat.choose_self, Nat.cast_one, mul_one]
          ring

lemma alt_choose_sum_one {k : ℕ} (hk : 1 ≤ k) :
    ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) = 1 := by
  have h0 := add_pow (-1 : ℝ) (1 : ℝ) k
  simp only [neg_add_cancel, zero_pow (by omega : k ≠ 0), one_pow, mul_one] at h0
  have hr : Finset.range (k + 1) = insert 0 (Finset.Icc 1 k) := by
    ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]; omega
  rw [hr, Finset.sum_insert (by simp)] at h0
  simp only [pow_zero, Nat.choose_zero_right, Nat.cast_one, mul_one] at h0
  have hneg : ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ i * (Nat.choose k i : ℝ) =
      -(∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ)) := by
    rw [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    have hi1 : 1 ≤ i := (Finset.mem_Icc.mp hi).1
    have hpow : (-1 : ℝ) ^ i = -((-1 : ℝ) ^ (i - 1)) := by
      have hieq : i = (i - 1) + 1 := by omega
      conv_lhs => rw [hieq, pow_succ]
      ring
    rw [hpow]; ring
  have hcomm : ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ i * (Nat.choose k i : ℝ) =
      ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ i * ↑(k.choose i) := rfl
  have hsum0 : 1 + ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ i * (Nat.choose k i : ℝ) = 0 := by
    have h1 : ∑ x ∈ Finset.Icc 1 k, (-1 : ℝ) ^ x * ↑(k.choose x) =
        ∑ x ∈ Finset.Icc 1 k, (-1 : ℝ) ^ x * 1 * ↑(k.choose x) := by
      refine Finset.sum_congr rfl (fun x _ => by ring)
    linarith [h0.symm]
  linarith

/-- Smooth binomial partial-fraction formula for `bFun k p` valid for ALL `p ≥ 0` (including `p = 0`)! -/
theorem bFun_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {p : ℝ} (hp : 0 ≤ p) :
    bFun k p = ∑ i ∈ Finset.Icc 1 k,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) / ((i : ℝ) + p) := by
  by_cases hp0 : p = 0
  · subst hp0
    simp only [bFun, ↓reduceIte, add_zero]
    -- Show `harmonic k = ∑_{i=1}^k (-1)^{i-1} C(k, i) / i` by induction on `k ≥ 1`.
    clear hp
    induction k with
    | zero => omega
    | succ m ih =>
        cases m with
        | zero => simp [harmonic]
        | succ n =>
            have ih' := ih (Nat.succ_le_succ (Nat.zero_le n))
            set N : ℕ := n + 1
            rw [harmonic_succ, ih']
            have hIcc : Finset.Icc 1 (N + 1) = insert (N + 1) (Finset.Icc 1 N) := by
              ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
            rw [hIcc, Finset.sum_insert (by simp)]
            simp only [Nat.add_sub_cancel, Nat.choose_self, Nat.cast_one, mul_one]
            -- Use Pascal `C(N+1, i) = C(N, i) + C(N, i-1)` and `C(N, i-1) / i = C(N+1, i) / (N+1)`.
            have hsplit : ∑ i ∈ Finset.Icc 1 N, (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) / (i : ℝ) =
                (∑ i ∈ Finset.Icc 1 N, (-1 : ℝ) ^ (i - 1) * (Nat.choose N i : ℝ) / (i : ℝ)) +
                (∑ i ∈ Finset.Icc 1 N, (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) / ((N + 1 : ℕ) : ℝ)) := by
              rw [← Finset.sum_add_distrib]
              refine Finset.sum_congr rfl (fun i hi => ?_)
              rcases Finset.mem_Icc.mp hi with ⟨hi1, hiN⟩
              have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
              have hN_pos : (0 : ℝ) < ((N + 1 : ℕ) : ℝ) := by positivity
              have hpas : Nat.choose (N + 1) i = Nat.choose N i + Nat.choose N (i - 1) := by
                have heq : i = (i - 1) + 1 := by omega
                have hp0 := Nat.choose_succ_succ N (i - 1)
                simp only [Nat.succ_eq_add_one] at hp0
                rw [← heq] at hp0
                omega
              have habs : Nat.choose (N + 1) i * i = Nat.choose N (i - 1) * (N + 1) := by
                have heq : i = (i - 1) + 1 := by omega
                have h0 := Nat.add_one_mul_choose_eq N (i - 1)
                rw [← heq] at h0
                linarith
              have hpasR : (Nat.choose (N + 1) i : ℝ) = (Nat.choose N i : ℝ) + (Nat.choose N (i - 1) : ℝ) := by
                exact_mod_cast hpas
              have habsR : (Nat.choose (N + 1) i : ℝ) * (i : ℝ) =
                  (Nat.choose N (i - 1) : ℝ) * ((N + 1 : ℕ) : ℝ) := by
                exact_mod_cast habs
              set M : ℝ := ((N + 1 : ℕ) : ℝ)
              have hcore : (Nat.choose (N + 1) i : ℝ) * M =
                  (Nat.choose N i : ℝ) * M + (Nat.choose (N + 1) i : ℝ) * (i : ℝ) := by
                nlinarith [hpasR, habsR]
              field_simp [ne_of_gt hi_pos, ne_of_gt hN_pos]
              simpa [M] using hcore
            rw [hsplit]
            have htot := alt_choose_sum_one (k := N + 1) (by omega)
            rw [hIcc, Finset.sum_insert (by simp)] at htot
            simp only [Nat.add_sub_cancel, Nat.choose_self, Nat.cast_one, mul_one] at htot
            have hdiv : ∑ i ∈ Finset.Icc 1 N, (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ) / ((N + 1 : ℕ) : ℝ) =
                (∑ i ∈ Finset.Icc 1 N, (-1 : ℝ) ^ (i - 1) * (Nat.choose (N + 1) i : ℝ)) / ((N + 1 : ℕ) : ℝ) := by
              rw [Finset.sum_div]
            rw [hdiv]
            have hNne : ((N + 1 : ℕ) : ℝ) ≠ 0 := by positivity
            field_simp [hNne]
            linarith
  · simp only [bFun, hp0, ↓reduceIte]
    rw [PiFun_eq_binom_sum hk hp]
    rw [div_eq_iff hp0, Finset.sum_mul]
    have h1_sum : (1 : ℝ) - ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) =
        (∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ)) -
        ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / ((i : ℝ) + p)) := by
      rw [alt_choose_sum_one hk]
    rw [h1_sum, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hd : (i : ℝ) + p ≠ 0 := by linarith
    field_simp [hd]; ring

theorem piFun_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {x : ℝ} (hx : 0 < x) :
    piFun k x = ∑ i ∈ Finset.Icc 1 k,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (((i : ℝ) * x) / (1 + (i : ℝ) * x)) := by
  have h1 : piFun k x = PiFun k (1 / x) := by
    have := PiFun_eq_piFun_inv k (div_pos one_pos hx)
    simp only [one_div_one_div] at this
    exact this.symm
  rw [h1, PiFun_eq_binom_sum hk (le_of_lt (div_pos one_pos hx))]
  refine Finset.sum_congr rfl (fun i hi => ?_)
  congr 1
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hd1 : (i : ℝ) + 1 / x ≠ 0 := by positivity
  have hd2 : 1 + (i : ℝ) * x ≠ 0 := by positivity
  field_simp [ne_of_gt hx, hd1, hd2]
  ring

def piSa (k : ℕ) (x : ℝ) : ℝ := ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * x)⁻¹
def piSb (k : ℕ) (x : ℝ) : ℝ := ∑ i ∈ Finset.Icc 1 k, (1 + 2 * (i : ℝ) * x) / (1 + (i : ℝ) * x) ^ 2
def piDeriv (k : ℕ) (x : ℝ) : ℝ := piFun k x * piSa k x / x
def piDeriv2 (k : ℕ) (x : ℝ) : ℝ := piFun k x * (piSa k x ^ 2 - piSb k x) / x ^ 2

lemma hasDerivAt_piFun (k : ℕ) {x : ℝ} (hx : 0 < x) :
    HasDerivAt (piFun k) (piDeriv k x) x := by
  induction k with
  | zero =>
      simp only [piFun_zero, piDeriv, piSa, Finset.Icc_eq_empty (by omega : ¬ 1 ≤ 0),
        Finset.sum_empty, mul_zero, zero_div]
      exact hasDerivAt_const x (1 : ℝ)
  | succ m ih =>
      set c : ℝ := ((m + 1 : ℕ) : ℝ)
      have hc : 0 < c := by positivity
      have hden : 0 < 1 + c * x := by positivity
      have hfac := hasDerivAt_deltaLin (lam := c) (h := x) (ne_of_gt hden)
      have heq_fn : piFun (m + 1) = fun t => piFun m t * (c * t / (1 + c * t)) := by
        funext t; exact piFun_succ m t
      rw [heq_fn]
      convert ih.mul hfac using 1
      have hIcc : Finset.Icc 1 (m + 1) = insert (m + 1) (Finset.Icc 1 m) := by
        ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
      simp only [piDeriv, piFun_succ, piSa, hIcc, Finset.sum_insert (by simp : m + 1 ∉ Finset.Icc 1 m)]
      change piFun m x * (c * x / (1 + c * x)) * ((1 + c * x)⁻¹ + piSa m x) / x =
        piFun m x * piSa m x / x * (c * x / (1 + c * x)) + piFun m x * (c / (1 + c * x) ^ 2)
      field_simp [ne_of_gt hx, ne_of_gt hden]; ring

lemma hasDerivAt_piSa (k : ℕ) {x : ℝ} (hx : 0 < x) :
    HasDerivAt (piSa k) (-∑ i ∈ Finset.Icc 1 k, (i : ℝ) / (1 + (i : ℝ) * x) ^ 2) x := by
  have hsum : HasDerivAt (fun t => ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * t)⁻¹)
      (∑ i ∈ Finset.Icc 1 k, -((i : ℝ) / (1 + (i : ℝ) * x) ^ 2)) x := by
    apply hasDerivAt_sum' _
    intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hden : 0 < 1 + (i : ℝ) * x := by positivity
    have hlin : HasDerivAt (fun t => 1 + (i : ℝ) * t) (i : ℝ) x := by
      simpa using V3.hasDerivAt_const_add 1 ((hasDerivAt_id x).const_mul (i : ℝ))
    convert (V3.hasDerivAt_inv_real (ne_of_gt hden)).comp x hlin using 1
    · funext t; rfl
    · ring
  change HasDerivAt (fun t => ∑ i ∈ Finset.Icc 1 k, (1 + (i : ℝ) * t)⁻¹) _ x
  simpa only [Finset.sum_neg_distrib] using hsum

lemma hasDerivAt_piDeriv (k : ℕ) {x : ℝ} (hx : 0 < x) :
    HasDerivAt (piDeriv k) (piDeriv2 k x) x := by
  have h1 := hasDerivAt_piFun k hx
  have h2 := hasDerivAt_piSa k hx
  have hq := V3.hasDerivAt_div_real (h1.mul h2) (hasDerivAt_id x) (ne_of_gt hx)
  convert hq using 1
  · funext t; rfl
  · have hsb : piSa k x + x * ∑ i ∈ Finset.Icc 1 k, (i : ℝ) / (1 + (i : ℝ) * x) ^ 2 = piSb k x := by
      unfold piSa piSb
      rw [Finset.mul_sum, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl (fun i hi => ?_)
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
      field_simp [hden]; ring
    simp only [piDeriv, piDeriv2, id_eq, Pi.mul_apply]
    rw [← hsb]; field_simp [ne_of_gt hx]; ring

theorem race_curv_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) {x : ℝ} (hx : 0 < x) :
    2 * piDeriv k x + x * piDeriv2 k x =
      ∑ i ∈ Finset.Icc 1 k,
        (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (2 * (i : ℝ) / (1 + (i : ℝ) * x) ^ 3) := by
  let g : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 k,
    (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (((i : ℝ) * t) / (1 + (i : ℝ) * t))
  let g' : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 k,
    (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / (1 + (i : ℝ) * t) ^ 2)
  let g'' : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 k,
    (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (-2 * (i : ℝ) ^ 2 / (1 + (i : ℝ) * t) ^ 3)
  have hg_deriv : ∀ t > 0, HasDerivAt g (g' t) t := fun t ht => by
    apply hasDerivAt_sum' _
    intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    exact (hasDerivAt_deltaLin (lam := (i : ℝ)) (h := t) (by positivity)).const_mul _
  have hg'_deriv : HasDerivAt g' (g'' x) x := by
    apply hasDerivAt_sum' _
    intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    exact (hasDerivAt2_deltaLin (lam := (i : ℝ)) (h := x) (by positivity)).const_mul _
  have hpi'_eq : ∀ t > 0, piDeriv k t = g' t := fun t ht => by
    have hevt : piFun k =ᶠ[nhds t] g :=
      Filter.mem_of_superset (Ioi_mem_nhds ht) (fun s hs => piFun_eq_binom_sum hk hs)
    exact (hasDerivAt_piFun k ht).unique ((hg_deriv t ht).congr_of_eventuallyEq hevt)
  have hev' : piDeriv k =ᶠ[nhds x] g' :=
    Filter.mem_of_superset (Ioi_mem_nhds hx) (fun t ht => hpi'_eq t ht)
  have hpi''_eq : piDeriv2 k x = g'' x :=
    (hasDerivAt_piDeriv k hx).unique (hg'_deriv.congr_of_eventuallyEq hev')
  rw [hpi'_eq x hx, hpi''_eq]
  simp only [g', g'', Finset.mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl (fun i hi => ?_)
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hden : 1 + (i : ℝ) * x ≠ 0 := by positivity
  field_simp [hden]; ring

lemma exp_one_gt_163_div_60 : (163 / 60 : ℝ) < Real.exp 1 := by
  have h := Real.sum_le_exp_of_nonneg (by norm_num : (0 : ℝ) ≤ 1) 7
  have h7 : ∑ i ∈ Finset.range 7, (1 : ℝ) ^ i / (Nat.factorial i : ℝ) = 1957 / 720 := by
    simp [Finset.sum_range_succ, Nat.factorial]; norm_num
  linarith

lemma cube_mul_exp_neg_le {u : ℝ} (hu : 0 < u) :
    u ^ 3 * Real.exp (-u) ≤ 27 / Real.exp 3 := by
  have h1 : u / 3 ≤ Real.exp (u / 3 - 1) := by linarith [Real.add_one_le_exp (u / 3 - 1)]
  have h3 : (u / 3) ^ 3 ≤ (Real.exp (u / 3 - 1)) ^ 3 := pow_le_pow_left₀ (by linarith) h1 3
  have hexp : (Real.exp (u / 3 - 1)) ^ 3 = Real.exp (u - 3) := by
    rw [← Real.exp_nat_mul]; congr 1; ring
  rw [hexp, Real.exp_sub] at h3
  have hmul : u ^ 3 * Real.exp (-u) ≤ 27 * (Real.exp u / Real.exp 3) * Real.exp (-u) :=
    mul_le_mul_of_nonneg_right (by linarith) (le_of_lt (Real.exp_pos (-u)))
  have hcancel : 27 * (Real.exp u / Real.exp 3) * Real.exp (-u) = 27 / Real.exp 3 := by
    rw [Real.exp_neg]
    field_simp [ne_of_gt (Real.exp_pos u), ne_of_gt (Real.exp_pos 3)]
  linarith

lemma inv_le_coth_bound {s : ℝ} (hs : 0 < s) :
    1 / s ≤ 1 / (1 - Real.exp (-s)) - 1 / 2 := by
  have hexp_lt : Real.exp (-s) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
  have hden : 0 < 1 - Real.exp (-s) := sub_pos.mpr hexp_lt
  rw [div_sub_div _ _ (ne_of_gt hden) (by norm_num : (2 : ℝ) ≠ 0),
    div_le_div_iff₀ hs (by positivity)]
  have hkey : 0 ≤ (s + 2) - (2 - s) * Real.exp s := by
    by_cases hs2 : 2 ≤ s
    · have : (2 - s) * Real.exp s ≤ 0 :=
        mul_nonpos_of_nonpos_of_nonneg (by linarith) (le_of_lt (Real.exp_pos s))
      linarith
    · let g : ℝ → ℝ := fun t => (t + 2) - (2 - t) * Real.exp t
      have hg_cont : ContinuousOn g (Icc 0 s) :=
        (continuousOn_id.add continuousOn_const).sub
          ((continuousOn_const.sub continuousOn_id).mul Real.continuous_exp.continuousOn)
      have hg_deriv : ∀ t ∈ interior (Icc 0 s), HasDerivAt g (1 + (t - 1) * Real.exp t) t := by
        intro t _
        have h1 : HasDerivAt (fun x : ℝ => x + 2) 1 t := by
          simpa using V3.hasDerivAt_add_const 2 (hasDerivAt_id t)
        have h2 : HasDerivAt (fun x : ℝ => 2 - x) (-1) t := by
          simpa using V3.hasDerivAt_const_sub 2 (hasDerivAt_id t)
        convert V3.hasDerivAt_sub h1 (h2.mul (V3.hasDerivAt_exp_real t)) using 1; ring
      have hg_mono : MonotoneOn g (Icc 0 s) := by
        apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc 0 s) hg_cont hg_deriv
        intro t _
        have hneg := Real.add_one_le_exp (-t)
        rw [Real.exp_neg] at hneg
        have hm := mul_le_mul_of_nonneg_right hneg (le_of_lt (Real.exp_pos t))
        rw [inv_mul_cancel₀ (ne_of_gt (Real.exp_pos t))] at hm
        linarith
      have hle := hg_mono ⟨le_rfl, le_of_lt hs⟩ ⟨le_of_lt hs, le_rfl⟩ (le_of_lt hs)
      simp only [g, zero_add, sub_zero, Real.exp_zero, mul_one, sub_self] at hle
      exact hle
  have hm := mul_le_mul_of_nonneg_right hkey (le_of_lt (Real.exp_pos (-s)))
  have heq : ((s + 2) - (2 - s) * Real.exp s) * Real.exp (-s) =
      (s + 2) * Real.exp (-s) - (2 - s) := by
    rw [sub_mul, mul_assoc, ← Real.exp_add, add_neg_cancel, Real.exp_zero, mul_one]
  rw [heq, zero_mul] at hm
  linarith

lemma tendsto_pow_mul_exp_neg_zero {α : ℝ} (hα : 0 < α) (n : ℕ) :
    Tendsto (fun t : ℝ => t ^ n * Real.exp (-(α * t))) atTop (𝓝 0) := by
  have hinv : Tendsto (fun t : ℝ => ((Nat.factorial (n + 1) : ℝ) / α ^ (n + 1)) * t⁻¹) atTop (𝓝 0) := by
    simpa [mul_zero] using
      (tendsto_const_nhds (x := ((Nat.factorial (n + 1) : ℝ) / α ^ (n + 1)))).mul tendsto_inv_atTop_zero
  refine squeeze_zero_norm' ?_ hinv
  filter_upwards [Filter.eventually_gt_atTop (0 : ℝ)] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (pow_nonneg (le_of_lt ht) n) (le_of_lt (Real.exp_pos _)))]
  have hsum := Real.sum_le_exp_of_nonneg (le_of_lt (mul_pos hα ht)) (n + 2)
  have hterm : (α * t) ^ (n + 1) / (Nat.factorial (n + 1) : ℝ) ≤ Real.exp (α * t) :=
    le_trans (Finset.single_le_sum (f := fun i => (α * t) ^ i / (Nat.factorial i : ℝ))
      (fun i _ => by positivity) (Finset.mem_range.mpr (Nat.lt_succ_self _))) hsum
  have hfact_pos : (0 : ℝ) < (Nat.factorial (n + 1) : ℝ) := by positivity
  have hα_pos : 0 < α ^ (n + 1) := pow_pos hα (n + 1)
  have hexp_pos : 0 < Real.exp (α * t) := Real.exp_pos _
  rw [Real.exp_neg, ← div_eq_mul_inv, div_le_iff₀ hexp_pos]
  have hpow : (α * t) ^ (n + 1) = α ^ (n + 1) * t ^ n * t := by rw [mul_pow, pow_succ]; ring
  rw [hpow, div_le_iff₀ hfact_pos] at hterm
  have hrhs : (Nat.factorial (n + 1) : ℝ) / α ^ (n + 1) * t⁻¹ * Real.exp (α * t) =
      (Real.exp (α * t) * (Nat.factorial (n + 1) : ℝ)) / (α ^ (n + 1) * t) := by
    field_simp [ne_of_gt ht, ne_of_gt hα_pos]
  rw [hrhs, le_div_iff₀ (mul_pos hα_pos ht)]
  linarith

def raceCurvBound6 (k : ℕ) : ℝ :=
  ((k : ℝ) / 6) * (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
    (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) / ((m + 1 : ℕ) + (r : ℝ) / 6)) - 1 / 12

lemma hasDerivAt_exp_neg_mul (α t : ℝ) :
    HasDerivAt (fun s => Real.exp (-(α * s))) (-α * Real.exp (-(α * t))) t := by
  have h1 : HasDerivAt (fun s => -(α * s)) (-α) t := by
    simpa using V3.hasDerivAt_neg ((hasDerivAt_id t).const_mul α)
  convert (V3.hasDerivAt_exp_real (-(α * t))).comp t h1 using 1
  · funext s; rfl
  · ring

lemma hasDerivAt_antideriv_t2_exp (α t : ℝ) (hα : α ≠ 0) :
    HasDerivAt (fun s => -((s ^ 2 / α + 2 * s / α ^ 2 + 2 / α ^ 3) * Real.exp (-(α * s))))
      (t ^ 2 * Real.exp (-(α * t))) t := by
  have hp : HasDerivAt (fun s => s ^ 2 / α + 2 * s / α ^ 2 + 2 / α ^ 3)
      (2 * t / α + 2 / α ^ 2) t := by
    have h1 : HasDerivAt (fun s : ℝ => s ^ 2 / α) (2 * t / α) t := by
      convert ((hasDerivAt_id t).pow 2).div_const α using 1
      · funext s; rfl
      · simp only [id_eq]; ring
    have h2 : HasDerivAt (fun s : ℝ => 2 * s / α ^ 2) (2 / α ^ 2) t := by
      convert ((hasDerivAt_id t).const_mul (2 : ℝ)).div_const (α ^ 2) using 1
      · funext s; rfl
      · ring
    convert V3.hasDerivAt_add_const (2 / α ^ 3) (V3.hasDerivAt_add h1 h2) using 1
  have he := hasDerivAt_exp_neg_mul α t
  convert V3.hasDerivAt_neg (hp.mul he) using 1
  field_simp [hα]; ring

lemma f_density_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) (t : ℝ) :
    (k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1) =
      ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * (i : ℝ) * Real.exp (-((i : ℝ) * t)) := by
  have hbin := add_pow (-Real.exp (-t)) (1 : ℝ) (k - 1)
  have h1 : -Real.exp (-t) + 1 = 1 - Real.exp (-t) := by ring
  rw [h1] at hbin
  rw [hbin, Finset.mul_sum]
  symm
  refine Finset.sum_bij (fun i _ => i - 1) ?_ ?_ ?_ ?_
  · intro i hi; simp only [Finset.mem_range, Finset.mem_Icc] at hi ⊢; omega
  · intro i1 hi1 i2 hi2 heq
    rcases Finset.mem_Icc.mp hi1 with ⟨h1a, _⟩
    rcases Finset.mem_Icc.mp hi2 with ⟨h2a, _⟩
    omega
  · intro m hm
    have hlt : m < k - 1 + 1 := Finset.mem_range.mp hm
    refine ⟨m + 1, Finset.mem_Icc.mpr ⟨by omega, by omega⟩, by omega⟩
  · intro i hi
    rcases Finset.mem_Icc.mp hi with ⟨hi1, hik⟩
    have hch : Nat.choose k i * i = k * Nat.choose (k - 1) (i - 1) := by
      have hk_eq : k = (k - 1) + 1 := by omega
      have hi_eq : i = (i - 1) + 1 := by omega
      have h0 := Nat.add_one_mul_choose_eq (k - 1) (i - 1)
      rw [← hk_eq, ← hi_eq] at h0
      linarith
    have hchR : (Nat.choose k i : ℝ) * (i : ℝ) = (k : ℝ) * (Nat.choose (k - 1) (i - 1) : ℝ) := by
      exact_mod_cast hch
    have hexp : Real.exp (-((i : ℝ) * t)) = Real.exp (-t) * (Real.exp (-t)) ^ (i - 1) := by
      rw [← Real.exp_nat_mul, ← Real.exp_add]
      congr 1
      have hi_eq : (i : ℝ) = ((i - 1 : ℕ) : ℝ) + 1 := by
        have : i = (i - 1) + 1 := by omega
        exact_mod_cast this
      rw [hi_eq]; ring
    rw [hexp, mul_assoc ((-1 : ℝ) ^ (i - 1)), hchR, neg_eq_neg_one_mul, mul_pow, one_pow, mul_one]
    ring

theorem race_curvature_le_a6 {k : ℕ} (hk : 2 ≤ k) {x : ℝ} (hx : 0 < x) :
    2 * piDeriv k x + x * piDeriv2 k x ≤ (27 / Real.exp 3) * raceCurvBound6 k := by
  let FL : ℝ → ℝ := fun t =>
    ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
      (-((t ^ 2 / ((i : ℝ) + 1 / x) + 2 * t / ((i : ℝ) + 1 / x) ^ 2 +
          2 / ((i : ℝ) + 1 / x) ^ 3) * Real.exp (-(((i : ℝ) + 1 / x) * t))))
  let FR : ℝ → ℝ := fun t =>
    (27 / Real.exp 3) * (
      ((k : ℝ) / 6) * (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) / ((m + 1 : ℕ) + (r : ℝ) / 6))) +
      (1 / 12) * (1 - (1 - Real.exp (-t)) ^ k))
  let G : ℝ → ℝ := fun t => FR t - FL t
  have hFL0 : FL 0 = -(2 * piDeriv k x + x * piDeriv2 k x) := by
    rw [race_curv_eq_binom_sum (by omega) hx]
    simp only [FL, sq, mul_zero, zero_div, zero_add, neg_zero, Real.exp_zero, mul_one, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hd1 : (i : ℝ) + 1 / x ≠ 0 := by positivity
    have hd2 : 1 + (i : ℝ) * x ≠ 0 := by positivity
    field_simp [ne_of_gt hx, hd1, hd2]; ring
  have hFR0 : FR 0 = -(27 / Real.exp 3) * raceCurvBound6 k := by
    simp only [FR, raceCurvBound6, mul_zero, neg_zero, Real.exp_zero, sub_self,
      zero_pow (by omega : k ≠ 0), sub_zero, mul_one]
    have hsum : ∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) * (-1 / ((m + 1 : ℕ) + (r : ℝ) / 6)) =
        -(∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) / ((m + 1 : ℕ) + (r : ℝ) / 6)) := by
      simp_rw [← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun r _ => Finset.sum_congr rfl (fun m _ => by ring))
    rw [hsum]; ring
  have hFL_deriv : ∀ t > 0, HasDerivAt FL
      ((t ^ 2 / x ^ 3) * Real.exp (-(t / x)) *
        ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1))) t := by
    intro t _
    have hsum : HasDerivAt FL
        (∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3) *
          (t ^ 2 * Real.exp (-(((i : ℝ) + 1 / x) * t)))) t := by
      apply hasDerivAt_sum' _
      intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hα : (i : ℝ) + 1 / x ≠ 0 := by positivity
      exact (hasDerivAt_antideriv_t2_exp ((i : ℝ) + 1 / x) t hα).const_mul _
    convert hsum using 1
    rw [f_density_eq_binom_sum (by omega) t, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hexp : Real.exp (-(((i : ℝ) + 1 / x) * t)) =
        Real.exp (-(t / x)) * Real.exp (-((i : ℝ) * t)) := by
      rw [← Real.exp_add]; congr 1; ring
    rw [hexp]; ring
  have hFR_deriv : ∀ t > 0, HasDerivAt FR
      ((27 / Real.exp 3) * ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1)) *
        (1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12)) t := by
    intro t ht
    have h1 : HasDerivAt (fun s => ∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * s)) / ((m + 1 : ℕ) + (r : ℝ) / 6)))
        (∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t))) t := by
      apply hasDerivAt_sum' _; intro r _
      apply hasDerivAt_sum' _; intro m _
      set α : ℝ := ((m + 1 : ℕ) : ℝ) + (r : ℝ) / 6
      have hα_ne : α ≠ 0 := by positivity
      have hd := ((V3.hasDerivAt_neg (hasDerivAt_exp_neg_mul α t)).div_const α).const_mul
        ((-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ))
      convert hd using 1; field_simp [hα_ne]
    have h2 : HasDerivAt (fun s => (1 / 12 : ℝ) * (1 - (1 - Real.exp (-s)) ^ k))
        (-(1 / 12) * ((k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1))) t := by
      have he : HasDerivAt (fun s => 1 - Real.exp (-s)) (Real.exp (-t)) t := by
        have := hasDerivAt_exp_neg_mul 1 t
        simp only [one_mul] at this
        convert V3.hasDerivAt_const_sub 1 this using 1; ring
      have hp := he.pow k
      convert (V3.hasDerivAt_const_sub 1 hp).const_mul (1 / 12 : ℝ) using 1; ring
    have hcomb := (V3.hasDerivAt_add (h1.const_mul ((k : ℝ) / 6)) h2).const_mul (27 / Real.exp 3)
    convert hcomb using 1
    -- Factor double sum as `(∑_r e^{-r t / 6}) * (e^{-t} (1 - e^{-t})^{k-2})`.
    have hinner : ∀ r ∈ Finset.range 6,
        ∑ m ∈ Finset.range (k - 1), (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) =
        Real.exp (-((r : ℝ) / 6 * t)) * (Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 2)) := by
      intro r _
      have hbin := add_pow (-Real.exp (-t)) (1 : ℝ) (k - 2)
      have h1' : -Real.exp (-t) + 1 = 1 - Real.exp (-t) := by ring
      rw [h1'] at hbin
      have hlen : k - 1 = (k - 2) + 1 := by omega
      rw [hlen, hbin, Finset.mul_sum, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun m _ => ?_)
      have hexp : Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) =
          Real.exp (-((r : ℝ) / 6 * t)) * Real.exp (-t) * (Real.exp (-t)) ^ m := by
        rw [← Real.exp_nat_mul, ← Real.exp_add, ← Real.exp_add]
        congr 1; push_cast; ring
      rw [hexp, neg_eq_neg_one_mul, mul_pow, one_pow, mul_one]; ring
    rw [Finset.sum_congr rfl hinner, ← Finset.sum_mul]
    have hgeom : ∑ r ∈ Finset.range 6, Real.exp (-((r : ℝ) / 6 * t)) =
        (1 - Real.exp (-t)) / (1 - Real.exp (-(t / 6))) := by
      have hne : 1 - Real.exp (-(t / 6)) ≠ 0 := by
        have : Real.exp (-(t / 6)) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
        linarith
      rw [eq_div_iff hne]
      have hpow : ∀ r : ℕ, Real.exp (-((r : ℝ) / 6 * t)) = (Real.exp (-(t / 6))) ^ r := by
        intro r; rw [← Real.exp_nat_mul]; congr 1; ring
      simp_rw [hpow]
      have hg := geom_sum_mul (Real.exp (-(t / 6))) 6
      have h6 : (Real.exp (-(t / 6))) ^ 6 = Real.exp (-t) := by
        rw [← Real.exp_nat_mul]; congr 1; ring
      rw [h6] at hg
      linarith
    rw [hgeom]
    have hpowk : (1 - Real.exp (-t)) * (1 - Real.exp (-t)) ^ (k - 2) =
        (1 - Real.exp (-t)) ^ (k - 1) := by
      have : k - 1 = (k - 2) + 1 := by omega
      rw [this, pow_succ]; ring
    have hne6 : 1 - Real.exp (-(t / 6)) ≠ 0 := by
      have : Real.exp (-(t / 6)) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
      linarith
    have hne6' : 6 * (1 - Real.exp (-(t / 6))) ≠ 0 := by
      exact mul_ne_zero (by norm_num) hne6
    have hfac : (1 - Real.exp (-t)) / (1 - Real.exp (-(t / 6))) *
        (Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 2)) =
        Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1) / (1 - Real.exp (-(t / 6))) := by
      rw [← hpowk]; ring
    rw [hfac]
    field_simp [hne6, hne6']; ring
  have hFL_lim : Tendsto FL atTop (𝓝 0) := by
    have hzero : (0 : ℝ) = ∑ _i ∈ Finset.Icc 1 k, (0 : ℝ) := by simp
    rw [hzero]
    apply tendsto_finset_sum'
    intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    set α : ℝ := (i : ℝ) + 1 / x
    have hα : 0 < α := by positivity
    have h0 := tendsto_pow_mul_exp_neg_zero hα 0
    have h1 := tendsto_pow_mul_exp_neg_zero hα 1
    have h2 := tendsto_pow_mul_exp_neg_zero hα 2
    simp only [pow_zero, one_mul, pow_one] at h0 h1
    have hcomb : Tendsto (fun t : ℝ =>
        (-((1 / α) * (t ^ 2 * Real.exp (-(α * t))) +
           (2 / α ^ 2) * (t * Real.exp (-(α * t))) +
           (2 / α ^ 3) * Real.exp (-(α * t))))) atTop (𝓝 0) := by
      have := ((h2.const_mul (1 / α)).add (h1.const_mul (2 / α ^ 2))).add (h0.const_mul (2 / α ^ 3))
      simpa using this.neg
    have hfin := hcomb.const_mul ((-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * ((i : ℝ) / x ^ 3))
    simp only [mul_zero] at hfin
    refine hfin.congr (fun t => ?_)
    ring
  have hFR_lim : Tendsto FR atTop (𝓝 0) := by
    have hsum_lim : Tendsto (fun t : ℝ => ∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
        (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
          (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) / ((m + 1 : ℕ) + (r : ℝ) / 6))) atTop (𝓝 0) := by
      have hz1 : (0 : ℝ) = ∑ _r ∈ Finset.range 6, (0 : ℝ) := by simp
      rw [hz1]
      apply tendsto_finset_sum'; intro r _
      have hz2 : (0 : ℝ) = ∑ _m ∈ Finset.range (k - 1), (0 : ℝ) := by simp
      rw [hz2]
      apply tendsto_finset_sum'; intro m _
      set α : ℝ := ((m + 1 : ℕ) : ℝ) + (r : ℝ) / 6
      have hα : 0 < α := by positivity
      have h0 := tendsto_pow_mul_exp_neg_zero hα 0
      simp only [pow_zero, one_mul] at h0
      have hmul := h0.const_mul ((-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) * (-1 / α))
      simp only [mul_zero] at hmul
      exact hmul.congr (fun t => by ring)
    have hexp_lim : Tendsto (fun t : ℝ => Real.exp (-t)) atTop (𝓝 0) := by
      simpa [pow_zero, one_mul] using tendsto_pow_mul_exp_neg_zero zero_lt_one 0
    have htail : Tendsto (fun t : ℝ => (1 / 12 : ℝ) * (1 - (1 - Real.exp (-t)) ^ k)) atTop (𝓝 0) := by
      have hsub := tendsto_const_nhds (x := (1 : ℝ)) |>.sub hexp_lim
      have hpow := hsub.pow k
      have h1m := tendsto_const_nhds (x := (1 : ℝ)) |>.sub hpow
      simpa using h1m.const_mul (1 / 12 : ℝ)
    simpa [FR] using ((hsum_lim.const_mul ((k : ℝ) / 6)).add htail).const_mul (27 / Real.exp 3)
  have hG_cont : ContinuousOn G (Ici 0) := by
    have hFRc : Continuous FR := by
      have hsum_c : Continuous (fun t : ℝ => ∑ r ∈ Finset.range 6, ∑ m ∈ Finset.range (k - 1),
          (-1 : ℝ) ^ m * (Nat.choose (k - 2) m : ℝ) *
            (-Real.exp (-(((m + 1 : ℕ) + (r : ℝ) / 6) * t)) / ((m + 1 : ℕ) + (r : ℝ) / 6))) := by
        apply continuous_finset_sum'; intro r _
        apply continuous_finset_sum'; intro m _
        exact continuous_const.mul ((Real.continuous_exp.comp
          ((continuous_const.mul continuous_id).neg)).neg.div_const _)
      exact continuous_const.mul ((continuous_const.mul hsum_c).add
        (continuous_const.mul (continuous_const.sub
          ((continuous_const.sub (Real.continuous_exp.comp continuous_neg)).pow k))))
    have hFLc : Continuous FL := by
      apply continuous_finset_sum'; intro i _
      apply Continuous.mul continuous_const
      exact (((((continuous_id.pow 2).div_const _).add ((continuous_const.mul continuous_id).div_const _)).add
        continuous_const).mul (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg))).neg
    exact (hFRc.sub hFLc).continuousOn
  have hG_le : G 0 ≤ 0 := by
    apply V3.antideriv_le_of_deriv_nonneg hG_cont
      (fun t ht => V3.hasDerivAt_sub (hFR_deriv t ht) (hFL_deriv t ht))
    · intro t ht
      have hfk_nn : 0 ≤ (k : ℝ) * Real.exp (-t) * (1 - Real.exp (-t)) ^ (k - 1) := by
        have h1 : Real.exp (-t) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
        have h2 : 0 ≤ 1 - Real.exp (-t) := by linarith
        positivity
      have hc1 := cube_mul_exp_neg_le (div_pos ht hx)
      have hc2 := inv_le_coth_bound (div_pos ht (by norm_num : (0 : ℝ) < 6))
      have hstep1 : (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) ≤ (27 / Real.exp 3) * (1 / t) := by
        have heq : (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) =
            ((t / x) ^ 3 * Real.exp (-(t / x))) * (1 / t) := by
          field_simp [ne_of_gt hx, ne_of_gt ht]
        rw [heq]
        exact mul_le_mul_of_nonneg_right hc1 (by positivity)
      have hstep2 : 1 / t ≤ 1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12 := by
        have hmul := mul_le_mul_of_nonneg_left hc2 (by norm_num : (0 : ℝ) ≤ 1 / 6)
        have hl : (1 / 6 : ℝ) * (1 / (t / 6)) = 1 / t := by field_simp [ne_of_gt ht]
        set d := 1 - Real.exp (-(t / 6))
        have hden6 : d ≠ 0 :=
          ne_of_gt (sub_pos.mpr (Real.exp_lt_one_iff.mpr (by linarith)))
        have hr : (1 / 6 : ℝ) * (1 / d - 1 / 2) = 1 / (6 * d) - 1 / 12 := by
          field_simp [hden6]; ring
        linarith
      have hstep3 : (t ^ 2 / x ^ 3) * Real.exp (-(t / x)) ≤
          (27 / Real.exp 3) * (1 / (6 * (1 - Real.exp (-(t / 6)))) - 1 / 12) :=
        le_trans hstep1 (mul_le_mul_of_nonneg_left hstep2 (by positivity))
      have hfinal := mul_le_mul_of_nonneg_right hstep3 hfk_nn
      linarith
    · simpa [G] using hFR_lim.sub hFL_lim
  simp only [G, hFR0, hFL0] at hG_le
  linarith

end

/-- Computable rational helper `∑_{i < n} f i` matching `Finset.sum_range`. -/
def sumRangeQ : ℕ → (ℕ → ℚ) → ℚ
  | 0, _     => 0
  | n + 1, f => sumRangeQ n f + f n

lemma sumRangeQ_cast (n : ℕ) (f : ℕ → ℚ) :
    (sumRangeQ n f : ℝ) = ∑ i ∈ Finset.range n, (f i : ℝ) := by
  induction n with
  | zero => simp [sumRangeQ]
  | succ m ih =>
      simp only [sumRangeQ, Rat.cast_add, ih, Finset.sum_range_succ]

def sumIcc1Q (k : ℕ) (f : ℕ → ℚ) : ℚ :=
  sumRangeQ k (fun i => f (i + 1))

lemma sumIcc1Q_cast (k : ℕ) (f : ℕ → ℚ) :
    (sumIcc1Q k f : ℝ) = ∑ i ∈ Finset.Icc 1 k, (f i : ℝ) := by
  unfold sumIcc1Q
  rw [sumRangeQ_cast]
  refine Finset.sum_bij (fun i _ => i + 1) ?_ ?_ ?_ ?_
  · intro i hi; simp only [Finset.mem_range, Finset.mem_Icc] at hi ⊢; omega
  · intro i1 _ i2 _ h; omega
  · intro j hj
    rcases Finset.mem_Icc.mp hj with ⟨h1, h2⟩
    refine ⟨j - 1, Finset.mem_range.mpr (by omega), by omega⟩
  · intro _ _; rfl

def raceCurvBound6Q (k : ℕ) : ℚ :=
  ((k : ℚ) / 6) * sumRangeQ 6 (fun r =>
    sumRangeQ (k - 1) (fun m =>
      ((-1 : ℚ) ^ m) * ((Nat.choose (k - 2) m : ℕ) : ℚ) / (((m + 1 : ℕ) : ℚ) + (r : ℚ) / 6))) -
    1 / 12

lemma raceCurvBound6Q_cast (k : ℕ) : (raceCurvBound6Q k : ℝ) = raceCurvBound6 k := by
  unfold raceCurvBound6Q raceCurvBound6
  push_cast [sumRangeQ_cast]
  rfl

theorem race_curvature_17_le_half {x : ℝ} (hx : 0 < x) :
    2 * piDeriv 17 x + x * piDeriv2 17 x ≤ 1 / 2 := by
  have h1 := race_curvature_le_a6 (k := 17) (by omega) hx
  have hI6_pos : (0 : ℚ) < raceCurvBound6Q 17 := by decide +kernel
  have hI6_posR : 0 < raceCurvBound6 17 := by
    rw [← raceCurvBound6Q_cast]; exact_mod_cast hI6_pos
  have hq : (27 : ℚ) / ((163 / 60 : ℚ) ^ 3) * raceCurvBound6Q 17 < 1 / 2 := by decide +kernel
  have hqR : (27 : ℝ) / ((163 / 60 : ℝ) ^ 3) * raceCurvBound6 17 < 1 / 2 := by
    have : (((27 : ℚ) / ((163 / 60 : ℚ) ^ 3) * raceCurvBound6Q 17 : ℚ) : ℝ) < ((1 / 2 : ℚ) : ℝ) := by
      exact_mod_cast hq
    push_cast [raceCurvBound6Q_cast] at this; exact this
  have he3 : (163 / 60 : ℝ) ^ 3 < Real.exp 3 := by
    have hlt := exp_one_gt_163_div_60
    have hpow : (163 / 60 : ℝ) ^ 3 < (Real.exp 1) ^ 3 :=
      pow_lt_pow_left₀ hlt (by norm_num) (by omega)
    have heq : (Real.exp 1) ^ 3 = Real.exp 3 := by rw [← Real.exp_nat_mul]; norm_num
    rwa [heq] at hpow
  have hdiv : 27 / Real.exp 3 < 27 / (163 / 60 : ℝ) ^ 3 :=
    div_lt_div_of_pos_left (by norm_num) (by positivity) he3
  have hmul : (27 / Real.exp 3) * raceCurvBound6 17 <
      (27 / (163 / 60 : ℝ) ^ 3) * raceCurvBound6 17 :=
    mul_lt_mul_of_pos_right hdiv hI6_posR
  linarith

/-! ### 2.2: `C^1` Convex Quadratic-Bridge Spline `gPi17` & Unique Inflection Sign Change -/

def x0_17Q : ℚ := 29 / 20
def x1_17Q : ℚ := 3 / 2

def piSaQ (k : ℕ) (x : ℚ) : ℚ := sumIcc1Q k (fun i => (1 + (i : ℚ) * x)⁻¹)
def piSbQ (k : ℕ) (x : ℚ) : ℚ :=
  sumIcc1Q k (fun i => (1 + 2 * (i : ℚ) * x) / (1 + (i : ℚ) * x) ^ 2)

def piDerivQ (k : ℕ) (x : ℚ) : ℚ := if x = 0 then 0 else piQ k x * piSaQ k x / x
def piDeriv2Q (k : ℕ) (x : ℚ) : ℚ :=
  if x = 0 then 0 else piQ k x * (piSaQ k x ^ 2 - piSbQ k x) / x ^ 2

def pi0_17Q : ℚ := piQ 17 x0_17Q
def pip0_17Q : ℚ := piDerivQ 17 x0_17Q
def Kub_17Q : ℚ := (piQ 17 x1_17Q / x0_17Q ^ 2) * (piSaQ 17 x0_17Q ^ 2 - piSbQ 17 x1_17Q)
def s17Q : ℚ := pip0_17Q + Kub_17Q * (x1_17Q - x0_17Q)
def g1_17Q : ℚ := pi0_17Q + pip0_17Q * (x1_17Q - x0_17Q) + (Kub_17Q / 2) * (x1_17Q - x0_17Q) ^ 2

def gPi17Q (x : ℚ) : ℚ × ℚ :=
  if x ≤ x0_17Q then (piQ 17 x, piDerivQ 17 x)
  else if x ≤ x1_17Q then
    (pi0_17Q + pip0_17Q * (x - x0_17Q) + (Kub_17Q / 2) * (x - x0_17Q) ^ 2,
     pip0_17Q + Kub_17Q * (x - x0_17Q))
  else
    (g1_17Q + s17Q * (x - x1_17Q), s17Q)

/-- Kernel certificate for the `k = 17` binomial witness `(7, 49/100)` and `C^1` quadratic-bridge spline. -/
def checkTransfer02Spline : Bool :=
  let es := prodRecipPoly 1 17
  let binomOk := (List.range 7).all (fun idx =>
    let r := idx + 1
    decide ((Nat.choose 7 r : ℚ) * ((49 : ℚ) / 100) ^ r ≤ es.getD r 0))
  let M17_ub := (27 : ℚ) / (const_e_lb ^ 3 * 6 * ((49 : ℚ) / 100))
  let pipp0 := piDeriv2Q 17 x0_17Q
  let pipp1 := piDeriv2Q 17 x1_17Q
  let pi1 := piQ 17 x1_17Q
  let pip1 := piDerivQ 17 x1_17Q
  decide (c1Spline_inflectionBrackets.any (fun t => t == (17, x0_17Q, x1_17Q))) &&
  decide (c1Spline_binomWitnesses.any (fun t => t == (17, 7, (49 : ℚ) / 100))) &&
  decide (c1Spline_MBounds.any (fun t => t == (17, (1 : ℚ) / 2))) &&
  decide (const_e_lb = 163 / 60) &&
  binomOk &&
  decide (M17_ub < 1 / 2) &&
  decide (0 < x0_17Q ∧ x0_17Q < x1_17Q) &&
  decide (0 < pipp0 ∧ pipp1 < 0) &&
  decide (0 < Kub_17Q ∧ pipp0 ≤ Kub_17Q) &&
  decide (pi1 < g1_17Q ∧ pip1 < s17Q ∧ 0 < s17Q) &&
  decide (2 * s17Q + x1_17Q * Kub_17Q ≤ 1 / 2)

theorem transfer02_spline_cert : checkTransfer02Spline = true := by decide +kernel

lemma piSaQ_cast (k : ℕ) (x : ℚ) : (piSaQ k x : ℝ) = piSa k (x : ℝ) := by
  unfold piSaQ piSa
  rw [sumIcc1Q_cast]
  refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)

lemma piSbQ_cast (k : ℕ) (x : ℚ) : (piSbQ k x : ℝ) = piSb k (x : ℝ) := by
  unfold piSbQ piSb
  rw [sumIcc1Q_cast]
  refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)

lemma piDerivQ_cast (k : ℕ) {x : ℚ} (hx : x ≠ 0) :
    (piDerivQ k x : ℝ) = piDeriv k (x : ℝ) := by
  simp only [piDerivQ, hx, ↓reduceIte, piDeriv]
  push_cast [piQ_cast, piSaQ_cast]; rfl

lemma piDeriv2Q_cast (k : ℕ) {x : ℚ} (hx : x ≠ 0) :
    (piDeriv2Q k x : ℝ) = piDeriv2 k (x : ℝ) := by
  simp only [piDeriv2Q, hx, ↓reduceIte, piDeriv2]
  push_cast [piQ_cast, piSaQ_cast, piSbQ_cast]; rfl

noncomputable section

def gPi17 (x : ℝ) : ℝ :=
  if x ≤ (x0_17Q : ℝ) then piFun 17 x
  else if x ≤ (x1_17Q : ℝ) then
    (pi0_17Q : ℝ) + (pip0_17Q : ℝ) * (x - (x0_17Q : ℝ)) +
      ((Kub_17Q : ℝ) / 2) * (x - (x0_17Q : ℝ)) ^ 2
  else (g1_17Q : ℝ) + (s17Q : ℝ) * (x - (x1_17Q : ℝ))

def gPi17Deriv (x : ℝ) : ℝ :=
  if x ≤ (x0_17Q : ℝ) then piDeriv 17 x
  else if x ≤ (x1_17Q : ℝ) then (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (x - (x0_17Q : ℝ))
  else (s17Q : ℝ)

lemma gPi17Q_cast {x : ℚ} (hx : 0 < x) :
    ((gPi17Q x).1 : ℝ) = gPi17 (x : ℝ) ∧ ((gPi17Q x).2 : ℝ) = gPi17Deriv (x : ℝ) := by
  unfold gPi17Q gPi17 gPi17Deriv
  by_cases h1 : x ≤ x0_17Q
  · have h1R : (x : ℝ) ≤ (x0_17Q : ℝ) := by exact_mod_cast h1
    simp only [h1, h1R, ↓reduceIte]
    exact ⟨piQ_cast 17 x, piDerivQ_cast 17 (ne_of_gt hx)⟩
  · have h1R : ¬ (x : ℝ) ≤ (x0_17Q : ℝ) := by exact_mod_cast h1
    by_cases h2 : x ≤ x1_17Q
    · have h2R : (x : ℝ) ≤ (x1_17Q : ℝ) := by exact_mod_cast h2
      simp only [h1, h1R, h2, h2R, ↓reduceIte]; push_cast; exact ⟨by ring, by ring⟩
    · have h2R : ¬ (x : ℝ) ≤ (x1_17Q : ℝ) := by exact_mod_cast h2
      simp only [h1, h1R, h2, h2R, ↓reduceIte]; push_cast; exact ⟨by ring, trivial⟩

lemma hasDerivAt_piecewise_le {f1 f2 : ℝ → ℝ} {c d : ℝ}
    (heq : f1 c = f2 c) (h1 : HasDerivAt f1 d c) (h2 : HasDerivAt f2 d c) :
    HasDerivAt (fun x => if x ≤ c then f1 x else f2 x) d c := by
  rw [hasDerivAt_iff_isLittleO] at h1 h2 ⊢
  rw [Asymptotics.isLittleO_iff] at h1 h2 ⊢
  intro ε hε
  filter_upwards [h1 hε, h2 hε] with x hx1 hx2
  by_cases hx : x ≤ c
  · simpa [hx] using hx1
  · simpa [hx, heq] using hx2

lemma monotoneOn_Ioo_of_split {f : ℝ → ℝ} {a b c : ℝ}
    (hc : c ∈ Ioo a b) (hcont : ContinuousOn f (Ioo a b))
    (hm1 : MonotoneOn f (Ioo a c)) (hm2 : MonotoneOn f (Ioo c b)) :
    MonotoneOn f (Ioo a b) := by
  have hle_c : ∀ x ∈ Ioo a c, f x ≤ f c := by
    intro x hx
    by_contra hlt
    push Not at hlt
    have hε : 0 < f x - f c := sub_pos.mpr hlt
    have hc_nhds : ContinuousAt f c := (hcont c hc).continuousAt (Ioo_mem_nhds hc.1 hc.2)
    have hev := hc_nhds.eventually (Ioo_mem_nhds (by linarith : f c - (f x - f c) < f c)
      (by linarith : f c < f c + (f x - f c)))
    rw [Metric.eventually_nhds_iff] at hev
    rcases hev with ⟨δ, hδ, hball⟩
    set y := max x (c - δ / 2)
    have hy_gt : x ≤ y := le_max_left _ _
    have hy_lt : y < c := max_lt hx.2 (by linarith)
    have hy_dist : dist y c < δ := by
      rw [Real.dist_eq, abs_of_neg (sub_neg.mpr hy_lt)]
      have : c - δ / 2 ≤ y := le_max_right _ _
      linarith
    have hfy : f y < f c + (f x - f c) := (hball hy_dist).2
    have hmono := hm1 hx ⟨lt_of_lt_of_le hx.1 hy_gt, hy_lt⟩ hy_gt
    linarith
  have hc_le : ∀ y ∈ Ioo c b, f c ≤ f y := by
    intro y hy
    by_contra hlt
    push Not at hlt
    have hε : 0 < f c - f y := sub_pos.mpr hlt
    have hc_nhds : ContinuousAt f c := (hcont c hc).continuousAt (Ioo_mem_nhds hc.1 hc.2)
    have hev := hc_nhds.eventually (Ioo_mem_nhds (by linarith : f c - (f c - f y) < f c)
      (by linarith : f c < f c + (f c - f y)))
    rw [Metric.eventually_nhds_iff] at hev
    rcases hev with ⟨δ, hδ, hball⟩
    set x := min y (c + δ / 2)
    have hx_le : x ≤ y := min_le_left _ _
    have hx_gt : c < x := lt_min hy.1 (by linarith)
    have hx_dist : dist x c < δ := by
      rw [Real.dist_eq, abs_of_pos (sub_pos.mpr hx_gt)]
      have : x ≤ c + δ / 2 := min_le_right _ _
      linarith
    have hfx : f c - (f c - f y) < f x := (hball hx_dist).1
    have hmono := hm2 ⟨hx_gt, lt_of_le_of_lt hx_le hy.2⟩ hy hx_le
    linarith
  intro x hx y hy hxy
  rcases lt_trichotomy x c with hxc | rfl | hcx
  · rcases lt_trichotomy y c with hyc | rfl | hcy
    · exact hm1 ⟨hx.1, hxc⟩ ⟨hy.1, hyc⟩ hxy
    · exact hle_c x ⟨hx.1, hxc⟩
    · exact le_trans (hle_c x ⟨hx.1, hxc⟩) (hc_le y ⟨hcy, hy.2⟩)
  · rcases eq_or_lt_of_le hxy with rfl | hcy
    · exact le_rfl
    · exact hc_le y ⟨hcy, hy.2⟩
  · exact hm2 ⟨hcx, hx.2⟩ ⟨lt_of_lt_of_le hcx hxy, hy.2⟩ hxy

/-- Unique inflection sign change for `piDeriv2 17`: `> 0` on `(0, x0]`, `< 0` on `[x1, ∞)`,
    and `≤ Kub_17` on `[x0, x1]`. -/
lemma piDeriv2_17_signs :
    (∀ {x : ℝ}, 0 < x → x ≤ (x0_17Q : ℝ) → 0 < piDeriv2 17 x) ∧
    (∀ {x : ℝ}, (x0_17Q : ℝ) ≤ x → x ≤ (x1_17Q : ℝ) → piDeriv2 17 x ≤ (Kub_17Q : ℝ)) ∧
    (∀ {x : ℝ}, (x1_17Q : ℝ) ≤ x → piDeriv2 17 x < 0) := by
  let Φ : ℝ → ℝ := fun x => piSa 17 x ^ 2 - piSb 17 x
  have hΦ_alt : ∀ x > 0, Φ x = piSa 17 x ^ 2 +
      (∑ i ∈ Finset.Icc (1 : ℕ) 17, ((1 + (i : ℝ) * x)⁻¹) ^ 2) - 2 * piSa 17 x := by
    intro x hx
    simp only [Φ, piSa, piSb]
    have hsb : ∑ i ∈ Finset.Icc (1 : ℕ) 17, (1 + 2 * (i : ℝ) * x) / (1 + (i : ℝ) * x) ^ 2 =
        2 * (∑ i ∈ Finset.Icc (1 : ℕ) 17, (1 + (i : ℝ) * x)⁻¹) -
        ∑ i ∈ Finset.Icc (1 : ℕ) 17, ((1 + (i : ℝ) * x)⁻¹) ^ 2 := by
      rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun i hi => ?_)
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hd : 1 + (i : ℝ) * x ≠ 0 := by positivity
      field_simp [hd]; ring
    linarith
  have hΦ_neg_of_Sa_le_one : ∀ {x : ℝ}, 0 < x → piSa 17 x ≤ 1 → Φ x < 0 := by
    intro x hx hSa
    rw [hΦ_alt x hx]
    have hsq_lt : ∑ i ∈ Finset.Icc (1 : ℕ) 17, ((1 + (i : ℝ) * x)⁻¹) ^ 2 < piSa 17 x ^ 2 := by
      have h1 : (1 : ℕ) ∈ Finset.Icc (1 : ℕ) 17 := by decide
      have h2 : (2 : ℕ) ∈ Finset.Icc (1 : ℕ) 17 := by decide
      have hpos : ∀ i ∈ Finset.Icc (1 : ℕ) 17, 0 < (1 + (i : ℝ) * x)⁻¹ := fun i hi => by
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        positivity
      have hexp : piSa 17 x ^ 2 = ∑ i ∈ Finset.Icc (1 : ℕ) 17, ∑ j ∈ Finset.Icc (1 : ℕ) 17,
          (1 + (i : ℝ) * x)⁻¹ * (1 + (j : ℝ) * x)⁻¹ := by
        unfold piSa; rw [sq, Finset.sum_mul_sum]
      rw [hexp]
      apply Finset.sum_lt_sum
      · intro i hi
        have hmem : ((1 + (i : ℝ) * x)⁻¹) ^ 2 = (1 + (i : ℝ) * x)⁻¹ * (1 + (i : ℝ) * x)⁻¹ := sq _
        rw [hmem]
        exact Finset.single_le_sum (fun j hj => mul_nonneg (le_of_lt (hpos i hi)) (le_of_lt (hpos j hj))) hi
      · refine ⟨1, h1, ?_⟩
        have hpair : (1 + (1 : ℝ) * x)⁻¹ * (1 + (1 : ℝ) * x)⁻¹ +
            (1 + (1 : ℝ) * x)⁻¹ * (1 + (2 : ℝ) * x)⁻¹ ≤
            ∑ j ∈ Finset.Icc (1 : ℕ) 17, (1 + (1 : ℝ) * x)⁻¹ * (1 + (j : ℝ) * x)⁻¹ := by
          have hsub : ({1, 2} : Finset ℕ) ⊆ Finset.Icc (1 : ℕ) 17 := by decide
          have hle := Finset.sum_le_sum_of_subset_of_nonneg hsub
            (fun j hj _ => mul_nonneg (le_of_lt (hpos 1 h1)) (le_of_lt (hpos j hj)))
          rw [Finset.sum_pair (by decide)] at hle; simpa using hle
        have hpos12 : 0 < (1 + (1 : ℝ) * x)⁻¹ * (1 + (2 : ℝ) * x)⁻¹ := by
          simpa using mul_pos (hpos 1 h1) (hpos 2 h2)
        nlinarith
    have hSa_pos : 0 < piSa 17 x := Finset.sum_pos
      (fun i hi => by
        have : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        positivity)
      ⟨1, by decide⟩
    nlinarith
  have hSa_anti : AntitoneOn (piSa 17) (Ioi 0) := fun x hx y hy hxy => by
    have hx' : 0 < x := hx
    apply Finset.sum_le_sum; intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    exact inv_anti₀ (by positivity) (by nlinarith)
  have hΦ_anti : ∀ {a b : ℝ}, 0 < a → a ≤ b → 1 ≤ piSa 17 b → Φ b ≤ Φ a := by
    intro a b ha hab hSab
    let Ψ : ℝ → ℝ := fun x => piSa 17 x ^ 2 +
      (∑ i ∈ Finset.Icc (1 : ℕ) 17, ((1 + (i : ℝ) * x)⁻¹) ^ 2) - 2 * piSa 17 x
    have hΨ_cont : ContinuousOn Ψ (Icc a b) := by
      have hSa_c : ContinuousOn (piSa 17) (Icc a b) :=
        continuousOn_finset_sum' (Finset.Icc (1 : ℕ) 17) (fun i hi =>
          (continuousOn_const.add (continuousOn_const.mul continuousOn_id)).inv₀
            (fun x hx => by
              show 1 + (i : ℝ) * x ≠ 0
              have : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
              have : 0 < x := lt_of_lt_of_le ha hx.1
              positivity))
      have hSq_c : ContinuousOn (fun x => ∑ i ∈ Finset.Icc (1 : ℕ) 17, ((1 + (i : ℝ) * x)⁻¹) ^ 2) (Icc a b) :=
        continuousOn_finset_sum' (Finset.Icc (1 : ℕ) 17) (fun i hi =>
          ((continuousOn_const.add (continuousOn_const.mul continuousOn_id)).inv₀
            (fun x hx => by
              show 1 + (i : ℝ) * x ≠ 0
              have : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
              have : 0 < x := lt_of_lt_of_le ha hx.1
              positivity)).pow 2)
      exact ((hSa_c.pow 2).add hSq_c).sub (continuousOn_const.mul hSa_c)
    let Ψ' : ℝ → ℝ := fun x =>
      ∑ i ∈ Finset.Icc (1 : ℕ) 17,
        (2 * piSa 17 x + 2 * (1 + (i : ℝ) * x)⁻¹ - 2) * (-((i : ℝ) / (1 + (i : ℝ) * x) ^ 2))
    have hΨ_deriv : ∀ x ∈ interior (Icc a b), HasDerivAt Ψ (Ψ' x) x := fun x hx => by
      have hx_pos : 0 < x := lt_of_lt_of_le ha (interior_subset hx).1
      have hSa_d := hasDerivAt_piSa 17 hx_pos
      have hSq_d : HasDerivAt (fun t => ∑ i ∈ Finset.Icc (1 : ℕ) 17, ((1 + (i : ℝ) * t)⁻¹) ^ 2)
          (∑ i ∈ Finset.Icc (1 : ℕ) 17, 2 * (1 + (i : ℝ) * x)⁻¹ * (-((i : ℝ) / (1 + (i : ℝ) * x) ^ 2))) x := by
        apply hasDerivAt_sum' _; intro i hi
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        have hden : 0 < 1 + (i : ℝ) * x := by positivity
        have hlin : HasDerivAt (fun t => 1 + (i : ℝ) * t) (i : ℝ) x := by
          simpa using V3.hasDerivAt_const_add 1 ((hasDerivAt_id x).const_mul (i : ℝ))
        have hinv : HasDerivAt (fun t => (1 + (i : ℝ) * t)⁻¹) (-((i : ℝ) / (1 + (i : ℝ) * x) ^ 2)) x := by
          convert (V3.hasDerivAt_inv_real (ne_of_gt hden)).comp x hlin using 1
          · funext t; rfl
          · ring
        convert hinv.pow 2 using 1; ring
      have hd := V3.hasDerivAt_sub (V3.hasDerivAt_add (hSa_d.pow 2) hSq_d) (hSa_d.const_mul 2)
      convert hd using 1
      simp only [Ψ']
      have hfactor : ∀ i ∈ Finset.Icc (1 : ℕ) 17,
          (2 * piSa 17 x + 2 * (1 + (i : ℝ) * x)⁻¹ - 2) * (-((i : ℝ) / (1 + (i : ℝ) * x) ^ 2)) =
          (2 * piSa 17 x - 2) * (-((i : ℝ) / (1 + (i : ℝ) * x) ^ 2)) +
          2 * (1 + (i : ℝ) * x)⁻¹ * (-((i : ℝ) / (1 + (i : ℝ) * x) ^ 2)) := fun i _ => by ring
      rw [Finset.sum_congr rfl hfactor, Finset.sum_add_distrib, ← Finset.mul_sum,
        Finset.sum_neg_distrib]
      ring
    have hanti : AntitoneOn Ψ (Icc a b) := by
      apply V3.antitoneOn_of_hasDerivAt_nonpos (convex_Icc a b) hΨ_cont hΨ_deriv
      intro x hx
      have hxIcc := interior_subset hx
      have hx_pos : 0 < x := lt_of_lt_of_le ha hxIcc.1
      have hSa_ge : 1 ≤ piSa 17 x := le_trans hSab (hSa_anti hx_pos (lt_of_lt_of_le ha hab) hxIcc.2)
      apply Finset.sum_nonpos; intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hu_pos : 0 < (1 + (i : ℝ) * x)⁻¹ := by positivity
      have hneg : -((i : ℝ) / (1 + (i : ℝ) * x) ^ 2) ≤ 0 := by
        have : 0 ≤ (i : ℝ) / (1 + (i : ℝ) * x) ^ 2 := by positivity
        linarith
      exact mul_nonpos_of_nonneg_of_nonpos (by linarith) hneg
    have hle := hanti ⟨le_rfl, hab⟩ ⟨hab, le_rfl⟩ hab
    rw [hΦ_alt a ha, hΦ_alt b (lt_of_lt_of_le ha hab)]
    exact hle
  have hΦ0_pos : 0 < Φ (x0_17Q : ℝ) := by
    have hq : (0 : ℚ) < piSaQ 17 x0_17Q ^ 2 - piSbQ 17 x0_17Q := by decide +kernel
    have hR : (0 : ℝ) < ((piSaQ 17 x0_17Q ^ 2 - piSbQ 17 x0_17Q : ℚ) : ℝ) := by exact_mod_cast hq
    push_cast [piSaQ_cast, piSbQ_cast] at hR; exact hR
  have hΦ1_neg : Φ (x1_17Q : ℝ) < 0 := by
    have hq : piSaQ 17 x1_17Q ^ 2 - piSbQ 17 x1_17Q < 0 := by decide +kernel
    have hR : ((piSaQ 17 x1_17Q ^ 2 - piSbQ 17 x1_17Q : ℚ) : ℝ) < 0 := by exact_mod_cast hq
    push_cast [piSaQ_cast, piSbQ_cast] at hR; exact hR
  have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by simp [x0_17Q]
  have hx1_pos : (0 : ℝ) < (x1_17Q : ℝ) := by simp [x1_17Q]
  have hSa0_gt : 1 < piSa 17 (x0_17Q : ℝ) := by
    rcases lt_or_ge 1 (piSa 17 (x0_17Q : ℝ)) with hlt | hge
    · exact hlt
    · exfalso; linarith [hΦ_neg_of_Sa_le_one hx0_pos hge]
  refine ⟨?_, ?_, ?_⟩
  · intro x hx hle
    have hΦx : 0 < Φ x := lt_of_lt_of_le hΦ0_pos (hΦ_anti hx hle (le_of_lt hSa0_gt))
    unfold piDeriv2
    have hpi : 0 < piFun 17 x := piFun_pos 17 hx
    exact div_pos (mul_pos hpi hΦx) (sq_pos_of_pos hx)
  · intro x hlo hhi
    have hx_pos : 0 < x := lt_of_lt_of_le hx0_pos hlo
    have hpi_mono : piFun 17 x ≤ piFun 17 (x1_17Q : ℝ) := by
      have hcont : ContinuousOn (piFun 17) (Icc x (x1_17Q : ℝ)) := by
        have h1 : ∀ t ∈ Icc x (x1_17Q : ℝ), HasDerivAt (piFun 17) (piDeriv 17 t) t :=
          fun t ht => hasDerivAt_piFun 17 (lt_of_lt_of_le hx_pos ht.1)
        exact fun t ht => (h1 t ht).continuousAt.continuousWithinAt
      have hm : MonotoneOn (piFun 17) (Icc x (x1_17Q : ℝ)) :=
        V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc _ _) hcont
          (fun t ht => hasDerivAt_piFun 17 (lt_of_lt_of_le hx_pos (interior_subset ht).1))
          (fun t ht => by
            have ht0 : 0 < t := lt_of_lt_of_le hx_pos (interior_subset ht).1
            unfold piDeriv
            have h1 : 0 ≤ piFun 17 t := le_of_lt (piFun_pos 17 ht0)
            have h2 : 0 ≤ piSa 17 t := Finset.sum_nonneg (fun i hi => by
              have : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
              positivity)
            positivity)
      exact hm ⟨le_rfl, hhi⟩ ⟨hhi, le_rfl⟩ hhi
    have hSa_le : piSa 17 x ≤ piSa 17 (x0_17Q : ℝ) := hSa_anti hx0_pos hx_pos hlo
    have hSa_nn : 0 ≤ piSa 17 x := Finset.sum_nonneg (fun i hi => by
      have : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      positivity)
    have hSb_ge : piSb 17 (x1_17Q : ℝ) ≤ piSb 17 x := by
      apply Finset.sum_le_sum; intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hd1 : 0 < (1 + (i : ℝ) * (x1_17Q : ℝ)) ^ 2 := by positivity
      have hd2 : 0 < (1 + (i : ℝ) * x) ^ 2 := by positivity
      rw [div_le_div_iff₀ hd1 hd2]
      have hdiff : (1 + 2 * (i : ℝ) * x) * (1 + (i : ℝ) * (x1_17Q : ℝ)) ^ 2 -
          (1 + 2 * (i : ℝ) * (x1_17Q : ℝ)) * (1 + (i : ℝ) * x) ^ 2 =
          (i : ℝ) ^ 2 * ((x1_17Q : ℝ) - x) * (x + (x1_17Q : ℝ) + 2 * (i : ℝ) * x * (x1_17Q : ℝ)) := by ring
      have hnn : 0 ≤ (i : ℝ) ^ 2 * ((x1_17Q : ℝ) - x) *
          (x + (x1_17Q : ℝ) + 2 * (i : ℝ) * x * (x1_17Q : ℝ)) := by
        have : 0 ≤ (x1_17Q : ℝ) - x := sub_nonneg.mpr hhi
        positivity
      linarith
    have hΦ_le : Φ x ≤ piSa 17 (x0_17Q : ℝ) ^ 2 - piSb 17 (x1_17Q : ℝ) := by
      simp only [Φ]; nlinarith
    have hKub_eq : (Kub_17Q : ℝ) = (piFun 17 (x1_17Q : ℝ) / (x0_17Q : ℝ) ^ 2) *
        (piSa 17 (x0_17Q : ℝ) ^ 2 - piSb 17 (x1_17Q : ℝ)) := by
      simp only [Kub_17Q]; push_cast [piQ_cast, piSaQ_cast, piSbQ_cast]; rfl
    have hbr_nn : 0 ≤ piSa 17 (x0_17Q : ℝ) ^ 2 - piSb 17 (x1_17Q : ℝ) := by
      have : 0 < (Kub_17Q : ℝ) := by exact_mod_cast (by decide +kernel : (0 : ℚ) < Kub_17Q)
      rw [hKub_eq] at this
      have hfac : 0 < piFun 17 (x1_17Q : ℝ) / (x0_17Q : ℝ) ^ 2 :=
        div_pos (piFun_pos 17 hx1_pos) (sq_pos_of_pos hx0_pos)
      nlinarith
    have hfrac : piFun 17 x / x ^ 2 ≤ piFun 17 (x1_17Q : ℝ) / (x0_17Q : ℝ) ^ 2 := by
      rw [div_le_div_iff₀ (sq_pos_of_pos hx_pos) (sq_pos_of_pos hx0_pos)]
      have hsq : (x0_17Q : ℝ) ^ 2 ≤ x ^ 2 := by nlinarith
      have hpi0 : 0 ≤ piFun 17 x := le_of_lt (piFun_pos 17 hx_pos)
      nlinarith
    rw [hKub_eq]
    unfold piDeriv2
    have hrew : piFun 17 x * (piSa 17 x ^ 2 - piSb 17 x) / x ^ 2 = (piFun 17 x / x ^ 2) * Φ x := by
      simp only [Φ]; ring
    rw [hrew]
    calc
      (piFun 17 x / x ^ 2) * Φ x
        ≤ (piFun 17 x / x ^ 2) * (piSa 17 (x0_17Q : ℝ) ^ 2 - piSb 17 (x1_17Q : ℝ)) :=
          mul_le_mul_of_nonneg_left hΦ_le (div_nonneg (le_of_lt (piFun_pos 17 hx_pos)) (sq_nonneg _))
      _ ≤ (piFun 17 (x1_17Q : ℝ) / (x0_17Q : ℝ) ^ 2) *
          (piSa 17 (x0_17Q : ℝ) ^ 2 - piSb 17 (x1_17Q : ℝ)) :=
          mul_le_mul_of_nonneg_right hfrac hbr_nn
  · intro x hge
    have hx_pos : 0 < x := lt_of_lt_of_le hx1_pos hge
    have hΦx : Φ x < 0 := by
      by_cases hSa : piSa 17 x ≤ 1
      · exact hΦ_neg_of_Sa_le_one hx_pos hSa
      · push Not at hSa
        exact lt_of_le_of_lt (hΦ_anti hx1_pos hge (le_of_lt hSa)) hΦ1_neg
    unfold piDeriv2
    exact div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (piFun_pos 17 hx_pos) hΦx) (sq_pos_of_pos hx_pos)

lemma gPi17_hasDerivAt {x : ℝ} (hx : 0 < x) : HasDerivAt gPi17 (gPi17Deriv x) x := by
  have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by simp [x0_17Q]
  have hx01 : (x0_17Q : ℝ) < (x1_17Q : ℝ) := by simp [x0_17Q, x1_17Q]; norm_num
  let q2 : ℝ → ℝ := fun t => (pi0_17Q : ℝ) + (pip0_17Q : ℝ) * (t - (x0_17Q : ℝ)) +
    ((Kub_17Q : ℝ) / 2) * (t - (x0_17Q : ℝ)) ^ 2
  let q3 : ℝ → ℝ := fun t => (g1_17Q : ℝ) + (s17Q : ℝ) * (t - (x1_17Q : ℝ))
  have hq2_d : ∀ t : ℝ, HasDerivAt q2 ((pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (t - (x0_17Q : ℝ))) t := fun t => by
    have ht : HasDerivAt (fun s => s - (x0_17Q : ℝ)) 1 t := by
      simpa using V3.hasDerivAt_sub_const (x0_17Q : ℝ) (hasDerivAt_id t)
    have hlin := V3.hasDerivAt_const_add (pi0_17Q : ℝ) (ht.const_mul (pip0_17Q : ℝ))
    have hsq := (ht.pow 2).const_mul ((Kub_17Q : ℝ) / 2)
    convert V3.hasDerivAt_add hlin hsq using 1; ring
  have hq3_d : ∀ t : ℝ, HasDerivAt q3 (s17Q : ℝ) t := fun t => by
    have ht : HasDerivAt (fun s => s - (x1_17Q : ℝ)) 1 t := by
      simpa using V3.hasDerivAt_sub_const (x1_17Q : ℝ) (hasDerivAt_id t)
    convert V3.hasDerivAt_const_add (g1_17Q : ℝ) (ht.const_mul (s17Q : ℝ)) using 1; ring
  have hpi0_eq : piFun 17 (x0_17Q : ℝ) = (pi0_17Q : ℝ) := (piQ_cast 17 x0_17Q).symm
  have hpip0_eq : piDeriv 17 (x0_17Q : ℝ) = (pip0_17Q : ℝ) :=
    (piDerivQ_cast 17 (by decide +kernel : x0_17Q ≠ 0)).symm
  have hg1_eq : q2 (x1_17Q : ℝ) = (g1_17Q : ℝ) := by simp only [q2, g1_17Q]; push_cast; ring
  have hs17_eq : (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * ((x1_17Q : ℝ) - (x0_17Q : ℝ)) = (s17Q : ℝ) := by
    simp only [s17Q]; push_cast; ring
  rcases lt_trichotomy x (x0_17Q : ℝ) with hlt0 | rfl | hgt0
  · have hev : gPi17 =ᶠ[nhds x] piFun 17 :=
      Filter.mem_of_superset (Iio_mem_nhds hlt0) (fun t ht => by
        simp [gPi17, le_of_lt (Set.mem_Iio.mp ht)])
    simpa [gPi17Deriv, le_of_lt hlt0] using (hasDerivAt_piFun 17 hx).congr_of_eventuallyEq hev
  · have hev : gPi17 =ᶠ[nhds (x0_17Q : ℝ)] (fun t => if t ≤ (x0_17Q : ℝ) then piFun 17 t else q2 t) :=
      Filter.mem_of_superset (Iio_mem_nhds hx01) (fun t ht => by
        simp only [gPi17, q2]; by_cases h : t ≤ (x0_17Q : ℝ) <;>
          simp [h, le_of_lt (Set.mem_Iio.mp ht)])
    have hd := hasDerivAt_piecewise_le (f1 := piFun 17) (f2 := q2)
      (c := (x0_17Q : ℝ)) (d := piDeriv 17 (x0_17Q : ℝ))
      (by simp only [q2, hpi0_eq]; ring) (hasDerivAt_piFun 17 hx0_pos)
      (by convert hq2_d (x0_17Q : ℝ) using 1; rw [hpip0_eq]; ring)
    simpa [gPi17Deriv] using hd.congr_of_eventuallyEq hev
  · rcases lt_trichotomy x (x1_17Q : ℝ) with hlt1 | rfl | hgt1
    · have hev : gPi17 =ᶠ[nhds x] q2 :=
        Filter.mem_of_superset (Ioo_mem_nhds hgt0 hlt1) (fun t ht => by
          have hnot : ¬ t ≤ (x0_17Q : ℝ) := not_le.mpr ht.1
          simp [gPi17, q2, hnot, le_of_lt ht.2])
      simpa [gPi17Deriv, not_le.mpr hgt0, le_of_lt hlt1] using (hq2_d x).congr_of_eventuallyEq hev
    · have hev : gPi17 =ᶠ[nhds (x1_17Q : ℝ)] (fun t => if t ≤ (x1_17Q : ℝ) then q2 t else q3 t) :=
        Filter.mem_of_superset (Ioi_mem_nhds hx01) (fun t ht => by
          have hnot : ¬ t ≤ (x0_17Q : ℝ) := not_le.mpr (Set.mem_Ioi.mp ht)
          simp [gPi17, q2, q3, hnot])
      have hd := hasDerivAt_piecewise_le (f1 := q2) (f2 := q3)
        (c := (x1_17Q : ℝ)) (d := (s17Q : ℝ))
        (by simp only [q3, hg1_eq]; ring) (by convert hq2_d (x1_17Q : ℝ) using 1; exact hs17_eq.symm)
        (hq3_d (x1_17Q : ℝ))
      simpa [gPi17Deriv, not_le.mpr hx01, hs17_eq] using hd.congr_of_eventuallyEq hev
    · have hev : gPi17 =ᶠ[nhds x] q3 :=
        Filter.mem_of_superset (Ioi_mem_nhds hgt1) (fun t ht => by
          have ht' : (x1_17Q : ℝ) < t := Set.mem_Ioi.mp ht
          have hnot0 : ¬ t ≤ (x0_17Q : ℝ) := not_le.mpr (lt_trans hx01 ht')
          have hnot1 : ¬ t ≤ (x1_17Q : ℝ) := not_le.mpr ht'
          simp [gPi17, q3, hnot0, hnot1])
      simpa [gPi17Deriv, not_le.mpr (lt_trans hx01 hgt1), not_le.mpr hgt1] using
        (hq3_d x).congr_of_eventuallyEq hev

lemma gPi17_continuousOn : ContinuousOn gPi17 (Ici 0) := by
  intro x hx
  have hx0 : (0 : ℝ) ≤ x := hx
  rcases eq_or_lt_of_le hx0 with rfl | hpos
  · have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by simp [x0_17Q]
    have hpi_cont : ContinuousOn (piFun 17) (Ici 0) := by
      have h1 : ∀ k : ℕ, ContinuousOn (piFun k) (Ici 0) := by
        intro k; induction k with
        | zero =>
            have h0 : piFun 0 = fun _ => 1 := funext piFun_zero
            rw [h0]; exact continuousOn_const
        | succ m ih =>
            have heq : piFun (m + 1) = fun t => piFun m t * (((m + 1 : ℕ) : ℝ) * t / (1 + ((m + 1 : ℕ) : ℝ) * t)) := by
              funext t; exact piFun_succ m t
            rw [heq]
            exact ih.mul ((continuousOn_const.mul continuousOn_id).div
              (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
              (fun t ht => by
                show 1 + ((m + 1 : ℕ) : ℝ) * t ≠ 0
                have ht0 : (0 : ℝ) ≤ t := ht
                exact ne_of_gt (by positivity)))
      exact h1 17
    have hev : gPi17 =ᶠ[nhdsWithin 0 (Ici 0)] piFun 17 :=
      Filter.mem_of_superset (nhdsWithin_le_nhds (Iio_mem_nhds hx0_pos))
        (fun t ht => by simp [gPi17, le_of_lt (Set.mem_Iio.mp ht)])
    exact (hpi_cont 0 self_mem_Ici).congr_of_eventuallyEq hev (by simp [gPi17, le_of_lt hx0_pos])
  · exact (gPi17_hasDerivAt hpos).continuousAt.continuousWithinAt

lemma gPi17Deriv_continuousOn : ContinuousOn gPi17Deriv (Ioi 0) := by
  have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by simp [x0_17Q]
  have hx01 : (x0_17Q : ℝ) < (x1_17Q : ℝ) := by simp [x0_17Q, x1_17Q]; norm_num
  have hpip0_eq : piDeriv 17 (x0_17Q : ℝ) = (pip0_17Q : ℝ) :=
    (piDerivQ_cast 17 (by decide +kernel : x0_17Q ≠ 0)).symm
  have hs17_eq : (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * ((x1_17Q : ℝ) - (x0_17Q : ℝ)) = (s17Q : ℝ) := by
    simp only [s17Q]; push_cast; ring
  have hcont_piece : ∀ {f1 f2 : ℝ → ℝ} {c : ℝ},
      f1 c = f2 c → ContinuousAt f1 c → ContinuousAt f2 c →
      ContinuousAt (fun t => if t ≤ c then f1 t else f2 t) c := by
    intro f1 f2 c heq h1 h2
    rw [Metric.continuousAt_iff] at h1 h2 ⊢
    intro ε hε
    rcases h1 ε hε with ⟨δ1, hδ1, hb1⟩
    rcases h2 ε hε with ⟨δ2, hδ2, hb2⟩
    refine ⟨min δ1 δ2, lt_min hδ1 hδ2, fun x hx => ?_⟩
    by_cases hxc : x ≤ c
    · simpa [hxc] using hb1 (lt_of_lt_of_le hx (min_le_left _ _))
    · simpa [hxc, heq] using hb2 (lt_of_lt_of_le hx (min_le_right _ _))
  intro x hx
  have hx_pos : 0 < x := hx
  let l2 : ℝ → ℝ := fun t => (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (t - (x0_17Q : ℝ))
  have hl2_c : Continuous l2 := continuous_const.add (continuous_const.mul (continuous_id.sub continuous_const))
  rcases lt_trichotomy x (x0_17Q : ℝ) with hlt0 | rfl | hgt0
  · have hev : gPi17Deriv =ᶠ[nhds x] piDeriv 17 :=
      Filter.mem_of_superset (Iio_mem_nhds hlt0) (fun t ht => by
        simp [gPi17Deriv, le_of_lt (Set.mem_Iio.mp ht)])
    exact ((hasDerivAt_piDeriv 17 hx_pos).continuousAt.congr hev.symm).continuousWithinAt
  · have hev : gPi17Deriv =ᶠ[nhds (x0_17Q : ℝ)] (fun t => if t ≤ (x0_17Q : ℝ) then piDeriv 17 t else l2 t) :=
      Filter.mem_of_superset (Iio_mem_nhds hx01) (fun t ht => by
        simp only [gPi17Deriv, l2]; by_cases h : t ≤ (x0_17Q : ℝ) <;>
          simp [h, le_of_lt (Set.mem_Iio.mp ht)])
    have hc := hcont_piece (by simp [l2, hpip0_eq]) (hasDerivAt_piDeriv 17 hx0_pos).continuousAt hl2_c.continuousAt
    exact (hc.congr hev.symm).continuousWithinAt
  · rcases lt_trichotomy x (x1_17Q : ℝ) with hlt1 | rfl | hgt1
    · have hev : gPi17Deriv =ᶠ[nhds x] l2 :=
        Filter.mem_of_superset (Ioo_mem_nhds hgt0 hlt1) (fun t ht => by
          simp [gPi17Deriv, l2, not_le.mpr ht.1, le_of_lt ht.2])
      exact (hl2_c.continuousAt.congr hev.symm).continuousWithinAt
    · have hev : gPi17Deriv =ᶠ[nhds (x1_17Q : ℝ)] (fun t => if t ≤ (x1_17Q : ℝ) then l2 t else (s17Q : ℝ)) :=
        Filter.mem_of_superset (Ioi_mem_nhds hx01) (fun t ht => by
          simp [gPi17Deriv, l2, not_le.mpr (Set.mem_Ioi.mp ht)])
      have hc := hcont_piece (show l2 (x1_17Q : ℝ) = (s17Q : ℝ) from hs17_eq) hl2_c.continuousAt continuousAt_const
      exact (hc.congr hev.symm).continuousWithinAt
    · have hev : gPi17Deriv =ᶠ[nhds x] (fun _ => (s17Q : ℝ)) :=
        Filter.mem_of_superset (Ioi_mem_nhds hgt1) (fun t ht => by
          have ht' : (x1_17Q : ℝ) < t := Set.mem_Ioi.mp ht
          simp [gPi17Deriv, not_le.mpr (lt_trans hx01 ht'), not_le.mpr ht'])
      exact (continuousAt_const.congr hev.symm).continuousWithinAt

lemma gPi17_convexOn : ConvexOn ℝ (Ici 0) gPi17 := by
  have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by simp [x0_17Q]
  have hx01 : (x0_17Q : ℝ) < (x1_17Q : ℝ) := by simp [x0_17Q, x1_17Q]; norm_num
  have hKub_pos : (0 : ℝ) < (Kub_17Q : ℝ) := by exact_mod_cast (by decide +kernel : (0 : ℚ) < Kub_17Q)
  have hmono1 : MonotoneOn gPi17Deriv (Ioc 0 (x0_17Q : ℝ)) := by
    have hm : MonotoneOn (piDeriv 17) (Ioc 0 (x0_17Q : ℝ)) :=
      V3.monotoneOn_of_hasDerivAt_nonneg (convex_Ioc _ _)
        (fun x hx => (hasDerivAt_piDeriv 17 hx.1).continuousAt.continuousWithinAt)
        (fun x hx => hasDerivAt_piDeriv 17 (interior_subset hx).1)
        (fun x hx => le_of_lt (piDeriv2_17_signs.1 (interior_subset hx).1 (interior_subset hx).2))
    intro x hx y hy hxy
    simpa [gPi17Deriv, hx.2, hy.2] using hm hx hy hxy
  have hmono2 : MonotoneOn gPi17Deriv (Icc (x0_17Q : ℝ) (x1_17Q : ℝ)) := by
    intro x hx y hy hxy
    have hpip0_eq : piDeriv 17 (x0_17Q : ℝ) = (pip0_17Q : ℝ) :=
      (piDerivQ_cast 17 (by decide +kernel : x0_17Q ≠ 0)).symm
    have hval : ∀ t ∈ Icc (x0_17Q : ℝ) (x1_17Q : ℝ),
        gPi17Deriv t = (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (t - (x0_17Q : ℝ)) := by
      intro t ht
      by_cases h0 : t ≤ (x0_17Q : ℝ)
      · have heq : t = (x0_17Q : ℝ) := le_antisymm h0 ht.1
        subst heq; simp [gPi17Deriv, hpip0_eq]
      · simp [gPi17Deriv, h0, ht.2]
    rw [hval x hx, hval y hy]; nlinarith
  have hmono3 : MonotoneOn gPi17Deriv (Ici (x1_17Q : ℝ)) := by
    intro x hx y hy _
    have hs17_eq : (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * ((x1_17Q : ℝ) - (x0_17Q : ℝ)) = (s17Q : ℝ) := by
      simp only [s17Q]; push_cast; ring
    have hval : ∀ t ∈ Ici (x1_17Q : ℝ), gPi17Deriv t = (s17Q : ℝ) := by
      intro t ht
      have hnot0 : ¬ t ≤ (x0_17Q : ℝ) := not_le.mpr (lt_of_lt_of_le hx01 ht)
      by_cases h1 : t ≤ (x1_17Q : ℝ)
      · have heq : t = (x1_17Q : ℝ) := le_antisymm h1 ht
        subst heq; simp [gPi17Deriv, not_le.mpr hx01, hs17_eq]
      · simp [gPi17Deriv, hnot0, h1]
    rw [hval x hx, hval y hy]
  have hmono_all : MonotoneOn gPi17Deriv (Ioi 0) := by
    intro x hx y hy hxy
    by_cases hx0 : x ≤ (x0_17Q : ℝ)
    · by_cases hy0 : y ≤ (x0_17Q : ℝ)
      · exact hmono1 ⟨hx, hx0⟩ ⟨hy, hy0⟩ hxy
      · by_cases hy1 : y ≤ (x1_17Q : ℝ)
        · exact le_trans (hmono1 ⟨hx, hx0⟩ ⟨hx0_pos, le_rfl⟩ hx0)
            (hmono2 ⟨le_rfl, le_of_lt hx01⟩ ⟨le_of_not_ge hy0, hy1⟩ (le_of_not_ge hy0))
        · exact le_trans (hmono1 ⟨hx, hx0⟩ ⟨hx0_pos, le_rfl⟩ hx0)
            (le_trans (hmono2 ⟨le_rfl, le_of_lt hx01⟩ ⟨le_of_lt hx01, le_rfl⟩ (le_of_lt hx01))
              (hmono3 Set.self_mem_Ici (Set.mem_Ici.mpr (le_of_not_ge hy1)) (le_of_not_ge hy1)))
    · by_cases hx1 : x ≤ (x1_17Q : ℝ)
      · by_cases hy1 : y ≤ (x1_17Q : ℝ)
        · exact hmono2 ⟨le_of_not_ge hx0, hx1⟩ ⟨le_trans (le_of_not_ge hx0) hxy, hy1⟩ hxy
        · exact le_trans (hmono2 ⟨le_of_not_ge hx0, hx1⟩ ⟨le_of_lt hx01, le_rfl⟩ hx1)
            (hmono3 Set.self_mem_Ici (Set.mem_Ici.mpr (le_of_not_ge hy1)) (le_of_not_ge hy1))
      · exact hmono3 (Set.mem_Ici.mpr (le_of_not_ge hx1))
          (Set.mem_Ici.mpr (le_trans (le_of_not_ge hx1) hxy)) hxy
  exact V3.convexOn_of_hasDerivAt_monotoneOn (convex_Ici 0) gPi17_continuousOn
    (fun x hx => gPi17_hasDerivAt (by simpa [interior_Ici] using hx))
    (by simpa [interior_Ici] using hmono_all)

lemma piFun_17_le_gPi17 {x : ℝ} (hx : 0 ≤ x) : piFun 17 x ≤ gPi17 x := by
  have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by simp [x0_17Q]
  have hx1_pos : (0 : ℝ) < (x1_17Q : ℝ) := by simp [x1_17Q]
  have hx01 : (x0_17Q : ℝ) < (x1_17Q : ℝ) := by simp [x0_17Q, x1_17Q]; norm_num
  by_cases h0 : x ≤ (x0_17Q : ℝ)
  · simp [gPi17, h0]
  · by_cases h1 : x ≤ (x1_17Q : ℝ)
    · -- On `[x0, x1]`, `(gPi17 - piFun 17)'' = Kub - piDeriv2 ≥ 0` with value & deriv 0 at `x0`.
      let diff : ℝ → ℝ := fun t => gPi17 t - piFun 17 t
      let diff' : ℝ → ℝ := fun t => gPi17Deriv t - piDeriv 17 t
      have hdiff'_mono : MonotoneOn diff' (Icc (x0_17Q : ℝ) (x1_17Q : ℝ)) := by
        let q2' : ℝ → ℝ := fun t => (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (t - (x0_17Q : ℝ)) - piDeriv 17 t
        have heq : ∀ t ∈ Icc (x0_17Q : ℝ) (x1_17Q : ℝ), diff' t = q2' t := fun t ht => by
          have hpip0_eq : piDeriv 17 (x0_17Q : ℝ) = (pip0_17Q : ℝ) :=
            (piDerivQ_cast 17 (by decide +kernel : x0_17Q ≠ 0)).symm
          by_cases h : t ≤ (x0_17Q : ℝ)
          · have : t = (x0_17Q : ℝ) := le_antisymm h ht.1
            subst this; simp [diff', q2', gPi17Deriv, hpip0_eq]
          · simp [diff', q2', gPi17Deriv, h, ht.2]
        have hq2'_mono : MonotoneOn q2' (Icc (x0_17Q : ℝ) (x1_17Q : ℝ)) := by
          apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc _ _)
          · exact (continuousOn_const.add (continuousOn_const.mul (continuousOn_id.sub continuousOn_const))).sub
              (fun t ht => (hasDerivAt_piDeriv 17 (lt_of_lt_of_le hx0_pos ht.1)).continuousAt.continuousWithinAt)
          · intro t ht
            have htIcc := interior_subset ht
            have hlin : HasDerivAt (fun s => (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (s - (x0_17Q : ℝ)))
                (Kub_17Q : ℝ) t := by
              have := V3.hasDerivAt_const_add (pip0_17Q : ℝ)
                ((V3.hasDerivAt_sub_const (x0_17Q : ℝ) (hasDerivAt_id t)).const_mul (Kub_17Q : ℝ))
              simpa using this
            exact V3.hasDerivAt_sub hlin (hasDerivAt_piDeriv 17 (lt_of_lt_of_le hx0_pos htIcc.1))
          · intro t ht
            have htIcc := interior_subset ht
            linarith [piDeriv2_17_signs.2.1 htIcc.1 htIcc.2]
        intro a ha b hb hab
        rw [heq a ha, heq b hb]; exact hq2'_mono ha hb hab
      have hdiff_mono : MonotoneOn diff (Icc (x0_17Q : ℝ) (x1_17Q : ℝ)) := by
        apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Icc _ _)
        · exact (gPi17_continuousOn.mono (fun t (ht : t ∈ Icc (x0_17Q : ℝ) (x1_17Q : ℝ)) =>
              le_of_lt (lt_of_lt_of_le hx0_pos ht.1))).sub
            (fun t ht => (hasDerivAt_piFun 17 (lt_of_lt_of_le hx0_pos ht.1)).continuousAt.continuousWithinAt)
        · intro t ht
          have ht0 := lt_of_lt_of_le hx0_pos (interior_subset ht).1
          exact V3.hasDerivAt_sub (gPi17_hasDerivAt ht0) (hasDerivAt_piFun 17 ht0)
        · intro t ht
          have htIcc := interior_subset ht
          have h0' : diff' (x0_17Q : ℝ) = 0 := by simp [diff', gPi17Deriv]
          have hle := hdiff'_mono ⟨le_rfl, le_of_lt hx01⟩ htIcc htIcc.1
          rw [h0'] at hle
          exact hle
      have h0v : diff (x0_17Q : ℝ) = 0 := by simp [diff, gPi17]
      have hge := hdiff_mono ⟨le_rfl, le_of_lt hx01⟩ ⟨le_of_not_ge h0, h1⟩ (le_of_not_ge h0)
      rw [h0v] at hge
      simp only [diff] at hge; linarith
    · -- On `[x1, ∞)`, `piFun 17` is concave (`piDeriv2 < 0`), so `piFun 17 x ≤ pi1 + pip1*(x-x1) ≤ g1 + s17*(x-x1)`.
      have hx1_le : (x1_17Q : ℝ) ≤ x := le_of_not_ge h1
      have hpi_anti : AntitoneOn (piDeriv 17) (Icc (x1_17Q : ℝ) x) :=
        V3.antitoneOn_of_hasDerivAt_nonpos (convex_Icc _ _)
          (fun t ht => (hasDerivAt_piDeriv 17 (lt_of_lt_of_le hx1_pos ht.1)).continuousAt.continuousWithinAt)
          (fun t ht => hasDerivAt_piDeriv 17 (lt_of_lt_of_le hx1_pos (interior_subset ht).1))
          (fun t ht => le_of_lt (piDeriv2_17_signs.2.2 (interior_subset ht).1))
      have hle_tan : piFun 17 x ≤ piFun 17 (x1_17Q : ℝ) + piDeriv 17 (x1_17Q : ℝ) * (x - (x1_17Q : ℝ)) := by
        rcases eq_or_lt_of_le hx1_le with rfl | hlt
        · simp
        · obtain ⟨c, hc, hsl⟩ := V3.exists_hasDerivAt_eq_slope hlt
            (fun t ht => (hasDerivAt_piFun 17 (lt_of_lt_of_le hx1_pos ht.1)).continuousAt.continuousWithinAt)
            (fun t ht => hasDerivAt_piFun 17 (lt_of_lt_of_le hx1_pos (le_of_lt ht.1)))
          have hc_le : piDeriv 17 c ≤ piDeriv 17 (x1_17Q : ℝ) :=
            hpi_anti ⟨le_rfl, hx1_le⟩ ⟨le_of_lt hc.1, le_of_lt hc.2⟩ (le_of_lt hc.1)
          rw [hsl] at hc_le
          have := (div_le_iff₀ (sub_pos.mpr hlt)).mp hc_le
          linarith
      have hpi1_lt : piFun 17 (x1_17Q : ℝ) < (g1_17Q : ℝ) := by
        rw [← piQ_cast 17 x1_17Q]; exact_mod_cast (by decide +kernel : piQ 17 x1_17Q < g1_17Q)
      have hpip1_lt : piDeriv 17 (x1_17Q : ℝ) < (s17Q : ℝ) := by
        rw [← piDerivQ_cast 17 (by decide +kernel : x1_17Q ≠ 0)]
        exact_mod_cast (by decide +kernel : piDerivQ 17 x1_17Q < s17Q)
      have hg_val : gPi17 x = (g1_17Q : ℝ) + (s17Q : ℝ) * (x - (x1_17Q : ℝ)) := by
        simp [gPi17, h0, h1]
      rw [hg_val]; nlinarith

lemma gPi17_branch_curv_le_half :
    (∀ {x : ℝ}, 0 < x → x < (x0_17Q : ℝ) →
      HasDerivAt gPi17Deriv (piDeriv2 17 x) x ∧ 2 * gPi17Deriv x + x * piDeriv2 17 x ≤ 1 / 2) ∧
    (∀ {x : ℝ}, (x0_17Q : ℝ) < x → x < (x1_17Q : ℝ) →
      HasDerivAt gPi17Deriv (Kub_17Q : ℝ) x ∧ 2 * gPi17Deriv x + x * (Kub_17Q : ℝ) ≤ 1 / 2) ∧
    (∀ {x : ℝ}, (x1_17Q : ℝ) < x →
      HasDerivAt gPi17Deriv 0 x ∧ 2 * gPi17Deriv x + x * 0 ≤ 1 / 2) := by
  have hx01 : (x0_17Q : ℝ) < (x1_17Q : ℝ) := by simp [x0_17Q, x1_17Q]; norm_num
  have hKub_pos : (0 : ℝ) < (Kub_17Q : ℝ) := by exact_mod_cast (by decide +kernel : (0 : ℚ) < Kub_17Q)
  have hceil : 2 * (s17Q : ℝ) + (x1_17Q : ℝ) * (Kub_17Q : ℝ) ≤ 1 / 2 := by
    have hq : 2 * s17Q + x1_17Q * Kub_17Q ≤ 1 / 2 := by decide +kernel
    have hR : ((2 * s17Q + x1_17Q * Kub_17Q : ℚ) : ℝ) ≤ ((1 / 2 : ℚ) : ℝ) := by exact_mod_cast hq
    push_cast at hR; exact hR
  have hs17_eq : (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * ((x1_17Q : ℝ) - (x0_17Q : ℝ)) = (s17Q : ℝ) := by
    simp only [s17Q]; push_cast; ring
  have hx1_pos : (0 : ℝ) < (x1_17Q : ℝ) := by simp [x1_17Q]
  refine ⟨?_, ?_, ?_⟩
  · intro x hx hlt
    have hev : gPi17Deriv =ᶠ[nhds x] piDeriv 17 :=
      Filter.mem_of_superset (Iio_mem_nhds hlt) (fun t ht => by
        simp [gPi17Deriv, le_of_lt (Set.mem_Iio.mp ht)])
    refine ⟨(hasDerivAt_piDeriv 17 hx).congr_of_eventuallyEq hev, ?_⟩
    simpa [gPi17Deriv, le_of_lt hlt] using race_curvature_17_le_half hx
  · intro x hgt hlt
    have hev : gPi17Deriv =ᶠ[nhds x] (fun t => (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (t - (x0_17Q : ℝ))) :=
      Filter.mem_of_superset (Ioo_mem_nhds hgt hlt) (fun t ht => by
        simp [gPi17Deriv, not_le.mpr ht.1, le_of_lt ht.2])
    have hd : HasDerivAt (fun t => (pip0_17Q : ℝ) + (Kub_17Q : ℝ) * (t - (x0_17Q : ℝ))) (Kub_17Q : ℝ) x := by
      simpa using V3.hasDerivAt_const_add (pip0_17Q : ℝ)
        ((V3.hasDerivAt_sub_const (x0_17Q : ℝ) (hasDerivAt_id x)).const_mul (Kub_17Q : ℝ))
    refine ⟨hd.congr_of_eventuallyEq hev, ?_⟩
    simp only [gPi17Deriv, not_le.mpr hgt, le_of_lt hlt, ↓reduceIte]
    nlinarith
  · intro x hgt
    have hev : gPi17Deriv =ᶠ[nhds x] (fun _ => (s17Q : ℝ)) :=
      Filter.mem_of_superset (Ioi_mem_nhds hgt) (fun t ht => by
        have ht' : (x1_17Q : ℝ) < t := Set.mem_Ioi.mp ht
        simp [gPi17Deriv, not_le.mpr (lt_trans hx01 ht'), not_le.mpr ht'])
    refine ⟨(hasDerivAt_const x (s17Q : ℝ)).congr_of_eventuallyEq hev, ?_⟩
    simp only [gPi17Deriv, not_le.mpr (lt_trans hx01 hgt), not_le.mpr hgt, ↓reduceIte, mul_zero, add_zero]
    nlinarith

end

/-! ### 2.3: A-Main Rows `A07..A09` (`L ≤ 10`, `h ∈ (0, 11/40]`) & `[11/40, 1/2]` Continuation -/

/-- Exact degree-4 cleared second-derivative polynomial `p_total(h)` for an A-Main vertex `(Lv, dv, Lq)` at `k = 17`. -/
def amainPTotalPoly17 (Lv dv Lq : ℚ) : RPoly :=
  let kt_v := K17Q - dv
  let B_v := BloInf17Q - (7 / 20 : ℚ) * dv
  let D0 := C17Q - kt_v
  let al := d17Q * Lv - B_v
  let qv := 2 * Lq * Lv - Lq * Lq
  let C_const := 2 * cResQ * (kt_v - B_v) +
    (2 * (5 - cResQ) * (1 + mu17Q) - 5 * (1 / 2 : ℚ)) * Lv + (14 / 9 : ℚ) * mu17Q * qv
  let C_h := (14 / 9 : ℚ) * mu17Q * qv * (3 * cResQ - 15)
  let Dp : RPoly := [D0, al]
  let term1 := RPoly.mul [C_const, C_h] (RPoly.pow Dp 3)
  let term2 := RPoly.mul (RPoly.smul (2 * cResQ * B_v * B_v) [3 * D0 + al, -4 * D0, -2 * al]) Dp
  let term3 := RPoly.smul (2 * B_v * B_v * (D0 + al) * (2 * D0 + al)) [1, cResQ]
  RPoly.sub (RPoly.add term1 term2) term3

lemma evalRPoly_amainPTotalPoly17 (Lv dv Lq : ℚ) (h : ℝ) :
    evalRPoly (amainPTotalPoly17 Lv dv Lq) h =
      let kt_v : ℝ := KOpen 17 - (dv : ℝ)
      let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
      let D0 : ℝ := CStock 17 - kt_v
      let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
      let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
      let C_const : ℝ := 2 * (14 / 5 : ℝ) * (kt_v - B_v) +
        (2 * (5 - (14 / 5 : ℝ)) * (1 + earlyMu 17) - 5 * (1 / 2 : ℝ)) * (Lv : ℝ) +
        (14 / 9 : ℝ) * earlyMu 17 * qv
      let C_h : ℝ := (14 / 9 : ℝ) * earlyMu 17 * qv * (3 * (14 / 5 : ℝ) - 15)
      let Dh : ℝ := D0 + al * h
      (C_const + C_h * h) * Dh ^ 3 +
      2 * (14 / 5 : ℝ) * B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) * Dh -
      2 * B_v ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + (14 / 5 : ℝ) * h) := by
  unfold amainPTotalPoly17
  simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_pow, evalRPoly_smul, evalRPoly]
  have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
  push_cast [K17Q_cast, BloInf17Q_cast, C17Q_cast, d17Q_cast, mu17Q_cast, hc]
  ring

def checkAMainVertex17 (Lv dv Lq h_max T_max t_star : ℚ) : Bool :=
  let kt_v := K17Q - dv
  let B_v := BloInf17Q - (7 / 20 : ℚ) * dv
  let Mlo_v := C17Q - kt_v
  let Del_v := Mlo_v - B_v
  let D0 := Mlo_v
  let al := d17Q * Lv - B_v
  let qv := 2 * Lq * Lv - Lq * Lq
  let hh := t_star / (1 - cResQ * t_star)
  let dh_dt := (1 + cResQ * hh) ^ 2
  let x := Lv * hh
  let D := D0 + al * hh
  let A := hh * (kt_v + B_v) + (1 - 2 * hh) * B_v * (d17Q * x + Del_v) / D
  let Ah := (kt_v - B_v) + B_v * B_v * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh * hh) / (D * D)
  let gpPair := gPi17Q x
  let gp := gpPair.1
  let gpp := gpPair.2
  let U_q := (1 + mu17Q) * x - (7 / 9 : ℚ) * mu17Q * qv * hh * hh
  let U_qh := (1 + mu17Q) * Lv - (14 / 9 : ℚ) * mu17Q * qv * hh
  let Fv := A - (1 - 5 * t_star) * U_q - 5 * t_star * (H17Q + gp)
  let Fp := Ah * dh_dt + 5 * U_q - (1 - 5 * t_star) * U_qh * dh_dt -
    5 * (H17Q + gp) - 5 * t_star * gpp * Lv * dh_dt
  let v0 := Fv - t_star * Fp
  let v1 := Fv + (T_max - t_star) * Fp
  decide (0 < B_v ∧ 0 < Del_v ∧ 0 < D0 ∧ 0 < D0 + al * h_max) &&
  decide (0 < t_star ∧ t_star < T_max) &&
  checkBernsteinPosFast (amainPTotalPoly17 Lv dv Lq) 0 h_max &&
  decide (0 < v0 ∧ 0 < v1)

def amainRowHmax (row : AMainRow) : ℚ :=
  if row.La = 0 then hCapQ else min hCapQ (xCutQ / row.La)

def checkAMainRow17 (row : AMainRow) : Bool :=
  let h_max := amainRowHmax row
  let T_max := h_max / (1 + cResQ * h_max)
  let dEx := fun L : ℚ => H17Q / (L + H17Q)
  let dTn := fun L : ℚ => dEx row.Lk - (H17Q / (row.Lk + H17Q) ^ 2) * (L - row.Lk)
  match row.tStars with
  | [t1, t2, t3, t4] =>
      decide (row.k = 17 ∧ 0 ≤ row.La ∧ row.La < row.Lb ∧ row.La ≤ row.Lk ∧ row.Lk ≤ row.Lb ∧
        0 ≤ row.Lq ∧ row.Lq ≤ row.Lb ∧ 0 < h_max ∧ h_max ≤ hCapQ) &&
      checkAMainVertex17 row.La (dEx row.La) row.Lq h_max T_max t1 &&
      checkAMainVertex17 row.Lb (dEx row.Lb) row.Lq h_max T_max t2 &&
      checkAMainVertex17 row.La (dTn row.La) row.Lq h_max T_max t3 &&
      checkAMainVertex17 row.Lb (dTn row.Lb) row.Lq h_max T_max t4
  | _ => false

def amainRows17 : List AMainRow := amain_rows.filter (fun r => r.k == 17)

def checkTransfer02AMain : Bool :=
  let floorOk := amain_knotFloors.any (fun f => f.k == 17 && f.dC == 0 && f.dd == 0 && f.fee == 0)
  let idsOk := decide (amainRows17.map (fun r => r.id) = ["A07", "A08", "A09"])
  let partOk := checkPartition (amainRows17.map (fun r => (r.La, r.Lb))) 0 10
  floorOk && idsOk && partOk && amainRows17.all checkAMainRow17

theorem transfer02_amain_cert : checkTransfer02AMain = true := by decide +kernel

noncomputable section

/-- Pure polynomial second-derivative identity over atomic real variables (`c`, `D`, `P`, `Q` opaque). -/
private lemma amain_vertex17_hident_raw {c kt_v B_v D P Q mu Lv qv hh t g1 g2 : ℝ}
    (hD : D ≠ 0)
    (h1p : 1 + c * hh ≠ 0)
    (ht_eq : t = hh / (1 + c * hh)) :
    let A'h : ℝ := (kt_v - B_v) + B_v ^ 2 * Q / D ^ 2
    let Uq'h : ℝ := (1 + mu) * Lv - (14 / 9 : ℝ) * mu * qv * hh
    let C_const : ℝ := 2 * c * (kt_v - B_v) +
      (2 * (5 - c) * (1 + mu) - 5 * (1 / 2 : ℝ)) * Lv + (14 / 9 : ℝ) * mu * qv
    let C_h : ℝ := (14 / 9 : ℝ) * mu * qv * (3 * c - 15)
    let ptot : ℝ := (C_const + C_h * hh) * D ^ 3 +
      2 * c * B_v ^ 2 * Q * D -
      2 * B_v ^ 2 * P * (1 + c * hh)
    (-2 * B_v ^ 2 * P / D ^ 3 * (1 + c * hh) ^ 2 * (1 + c * hh) ^ 2 +
      A'h * (2 * c * (1 + c * hh) ^ 3)) +
    5 * (Uq'h * (1 + c * hh) ^ 2) -
    ((-5 * Uq'h + (1 - 5 * t) * (-(14 / 9 : ℝ) * mu * qv * (1 + c * hh) ^ 2)) *
      (1 + c * hh) ^ 2 + (1 - 5 * t) * Uq'h * (2 * c * (1 + c * hh) ^ 3)) -
    5 * (g1 * (1 + c * hh) ^ 2) -
    ((5 * g1 + 5 * t * (g2 * (1 + c * hh) ^ 2)) * (1 + c * hh) ^ 2 +
      5 * t * g1 * (2 * c * (1 + c * hh) ^ 3)) =
    (1 + c * hh) ^ 3 * (ptot / D ^ 3 + 5 * ((1 / 2 : ℝ) * Lv - (2 * g1 + hh * g2))) := by
  dsimp only
  rw [ht_eq]
  field_simp [hD, h1p]
  ring

/-- Algebraic second-derivative identity for one A-Main vertex curve (separated for low heartbeats). -/
private lemma amain_vertex17_hident (Lv dv Lq : ℚ) {hh t g1 g2 : ℝ}
    (hD : (CStock 17 - (KOpen 17 - (dv : ℝ))) + (dSlope 17 * (Lv : ℝ) - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ))) * hh ≠ 0)
    (h1p : 1 + (14 / 5 : ℝ) * hh ≠ 0)
    (ht_eq : t = hh / (1 + (14 / 5 : ℝ) * hh)) :
    let c : ℝ := 14 / 5
    let kt_v : ℝ := KOpen 17 - (dv : ℝ)
    let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
    let D0 : ℝ := CStock 17 - kt_v
    let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
    let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
    let D : ℝ := D0 + al * hh
    let A'h : ℝ := (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * hh - 2 * al * hh ^ 2) / D ^ 2
    let Uq'h : ℝ := (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * hh
    (-2 * B_v ^ 2 * (D0 + al) * (2 * D0 + al) / D ^ 3 * (1 + c * hh) ^ 2 * (1 + c * hh) ^ 2 +
      A'h * (2 * c * (1 + c * hh) ^ 3)) +
    5 * (Uq'h * (1 + c * hh) ^ 2) -
    ((-5 * Uq'h + (1 - 5 * t) * (-(14 / 9 : ℝ) * earlyMu 17 * qv * (1 + c * hh) ^ 2)) *
      (1 + c * hh) ^ 2 + (1 - 5 * t) * Uq'h * (2 * c * (1 + c * hh) ^ 3)) -
    5 * (g1 * (1 + c * hh) ^ 2) -
    ((5 * g1 + 5 * t * (g2 * (1 + c * hh) ^ 2)) * (1 + c * hh) ^ 2 +
      5 * t * g1 * (2 * c * (1 + c * hh) ^ 3)) =
    (1 + c * hh) ^ 3 * (
      (evalRPoly (amainPTotalPoly17 Lv dv Lq) hh) / D ^ 3 +
      5 * ((1 / 2 : ℝ) * (Lv : ℝ) - (2 * g1 + hh * g2))) := by
  dsimp only
  rw [evalRPoly_amainPTotalPoly17]
  dsimp only
  set kt_v : ℝ := KOpen 17 - (dv : ℝ)
  set B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
  set D0 : ℝ := CStock 17 - kt_v
  set al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
  set qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
  set D : ℝ := D0 + al * hh
  set P : ℝ := (D0 + al) * (2 * D0 + al)
  set Q : ℝ := (3 * D0 + al) - 4 * D0 * hh - 2 * al * hh ^ 2
  have hraw := amain_vertex17_hident_raw (c := 14 / 5) (kt_v := kt_v) (B_v := B_v) (D := D) (P := P) (Q := Q)
    (mu := earlyMu 17) (Lv := (Lv : ℝ)) (qv := qv) (hh := hh) (t := t) (g1 := g1) (g2 := g2)
    hD h1p ht_eq
  dsimp only at hraw
  have hP1 : -2 * B_v ^ 2 * (D0 + al) * (2 * D0 + al) = -2 * B_v ^ 2 * P := by simp only [P]; ring
  have hP2 : 2 * B_v ^ 2 * (D0 + al) * (2 * D0 + al) * (1 + 14 / 5 * hh) =
      2 * B_v ^ 2 * P * (1 + 14 / 5 * hh) := by simp only [P]; ring
  rw [hP1, hP2]
  exact hraw

/-- Helper: casting `t_star` vertex value and slope for `amain_vertex17_sound`. -/
private lemma amain_vertex17_tstar_cast {Lv dv Lq t_star : ℚ}
    (hLv0 : 0 ≤ Lv)
    (_h1m_pos : 0 < 1 - (14 / 5 : ℝ) * (t_star : ℝ))
    (hh_pos : 0 < (t_star : ℝ) / (1 - (14 / 5 : ℝ) * (t_star : ℝ)))
    (hDne : (CStock 17 - (KOpen 17 - (dv : ℝ))) +
      (dSlope 17 * (Lv : ℝ) - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ))) *
        ((t_star : ℝ) / (1 - (14 / 5 : ℝ) * (t_star : ℝ))) ≠ 0) :
    let hh := t_star / (1 - cResQ * t_star)
    let dh_dt := (1 + cResQ * hh) ^ 2
    let x := Lv * hh
    let D := (C17Q - (K17Q - dv)) + (d17Q * Lv - (BloInf17Q - (7 / 20 : ℚ) * dv)) * hh
    let kt_q := K17Q - dv
    let B_q := BloInf17Q - (7 / 20 : ℚ) * dv
    let Del_q := C17Q - kt_q - B_q
    let A := hh * (kt_q + B_q) + (1 - 2 * hh) * B_q * (d17Q * x + Del_q) / D
    let Ah := (kt_q - B_q) + B_q * B_q *
      ((3 * (C17Q - kt_q) + (d17Q * Lv - B_q)) - 4 * (C17Q - kt_q) * hh -
        2 * (d17Q * Lv - B_q) * hh * hh) / (D * D)
    let qv_q := 2 * Lq * Lv - Lq * Lq
    let Uq := (1 + mu17Q) * x - (7 / 9 : ℚ) * mu17Q * qv_q * hh * hh
    let Uqh := (1 + mu17Q) * Lv - (14 / 9 : ℚ) * mu17Q * qv_q * hh
    let Fv := A - (1 - 5 * t_star) * Uq - 5 * t_star * (H17Q + (gPi17Q x).1)
    let Fp := Ah * dh_dt + 5 * Uq - (1 - 5 * t_star) * Uqh * dh_dt -
      5 * (H17Q + (gPi17Q x).1) - 5 * t_star * (gPi17Q x).2 * Lv * dh_dt
    let c : ℝ := 14 / 5
    let kt_v : ℝ := KOpen 17 - (dv : ℝ)
    let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
    let D0 : ℝ := CStock 17 - kt_v
    let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
    let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
    let hhR : ℝ := (t_star : ℝ) / (1 - c * (t_star : ℝ))
    let AofHR : ℝ := hhR * (kt_v - B_v) + B_v - B_v ^ 2 * (1 - hhR) * (1 - 2 * hhR) / (D0 + al * hhR)
    let A'ofHR : ℝ := (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * hhR - 2 * al * hhR ^ 2) / (D0 + al * hhR) ^ 2
    let UqR : ℝ := (1 + earlyMu 17) * ((Lv : ℝ) * hhR) - (7 / 9 : ℝ) * earlyMu 17 * qv * hhR ^ 2
    let Uq'R : ℝ := (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * hhR
    (Fv : ℝ) = AofHR - (1 - 5 * (t_star : ℝ)) * UqR - 5 * (t_star : ℝ) * (harmonic 17 + gPi17 ((Lv : ℝ) * hhR)) ∧
    (Fp : ℝ) = A'ofHR * (1 + c * hhR) ^ 2 + 5 * UqR - (1 - 5 * (t_star : ℝ)) * Uq'R * (1 + c * hhR) ^ 2 -
      5 * (harmonic 17 + gPi17 ((Lv : ℝ) * hhR)) -
      5 * (t_star : ℝ) * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hhR) * (Lv : ℝ)) * (1 + c * hhR) ^ 2 := by
  dsimp only
  have hc_cast : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
  set c : ℝ := 14 / 5
  set kt_v : ℝ := KOpen 17 - (dv : ℝ)
  set B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
  set D0 : ℝ := CStock 17 - kt_v
  set Del_v : ℝ := D0 - B_v
  set al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
  set hhR : ℝ := (t_star : ℝ) / (1 - c * (t_star : ℝ))
  have hhh_eq : ((t_star / (1 - cResQ * t_star) : ℚ) : ℝ) = hhR := by
    simp only [hhR, c]; push_cast [hc_cast]; rfl
  have hhh_posQ : 0 < t_star / (1 - cResQ * t_star) := by
    have : (0 : ℝ) < ((t_star / (1 - cResQ * t_star) : ℚ) : ℝ) := by
      rw [hhh_eq]; exact hh_pos
    exact_mod_cast this
  have hgp_eq : ((gPi17Q (Lv * (t_star / (1 - cResQ * t_star)))).1 : ℝ) =
      gPi17 ((Lv : ℝ) * hhR) ∧
      ((gPi17Q (Lv * (t_star / (1 - cResQ * t_star)))).2 : ℝ) * (Lv : ℝ) =
      if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hhR) * (Lv : ℝ) := by
    by_cases hL0 : Lv = 0
    · subst hL0
      have h00 : gPi17Q 0 = (0, 0) := by decide +kernel
      have hpi0 : piFun 17 0 = 0 := by
        unfold piFun
        exact Finset.prod_eq_zero (Finset.mem_range.mpr (by omega : 0 < 17)) (by simp)
      have hg0 : gPi17 0 = 0 := by
        have hx0 : (0 : ℝ) ≤ (x0_17Q : ℝ) := by exact_mod_cast (by decide +kernel : (0 : ℚ) ≤ x0_17Q)
        simp [gPi17, hx0, hpi0]
      simp [h00, hg0]
    · have hLv_posQ : 0 < Lv := lt_of_le_of_ne hLv0 (Ne.symm hL0)
      have hcast := gPi17Q_cast (mul_pos hLv_posQ hhh_posQ)
      simp only [hL0, ↓reduceIte]
      rw [Rat.cast_mul, hhh_eq] at hcast
      exact ⟨hcast.1, by rw [hcast.2]⟩
  have hAid : hhR * (kt_v + B_v) + (1 - 2 * hhR) * B_v * (dSlope 17 * ((Lv : ℝ) * hhR) + Del_v) / (D0 + al * hhR) =
      hhR * (kt_v - B_v) + B_v - B_v ^ 2 * (1 - hhR) * (1 - 2 * hhR) / (D0 + al * hhR) := by
    have hDne' : D0 + al * hhR ≠ 0 := hDne
    apply mul_right_cancel₀ hDne'
    simp only [add_mul, sub_mul, div_mul_cancel₀ _ hDne']
    simp only [Del_v, al]; ring
  constructor
  · push_cast [K17Q_cast, BloInf17Q_cast, C17Q_cast, d17Q_cast, mu17Q_cast, H17Q_cast,
      hc_cast, hgp_eq.1]
    have hhh_r : (t_star : ℝ) / (1 - (14 / 5 : ℝ) * (t_star : ℝ)) = hhR := rfl
    rw [hhh_r, ← hAid]
    simp only [kt_v, B_v, Del_v, D0, al]; ring
  · push_cast [K17Q_cast, BloInf17Q_cast, C17Q_cast, d17Q_cast, mu17Q_cast, H17Q_cast,
      hc_cast, hgp_eq.1]
    have hhh_r : (t_star : ℝ) / (1 - (14 / 5 : ℝ) * (t_star : ℝ)) = hhR := rfl
    rw [hhh_r]
    have hg2 := hgp_eq.2
    have hmul : 5 * (t_star : ℝ) * ((gPi17Q (Lv * (t_star / (1 - cResQ * t_star)))).2 : ℝ) *
        (Lv : ℝ) * (1 + (14 / 5 : ℝ) * hhR) ^ 2 =
        5 * (t_star : ℝ) * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hhR) * (Lv : ℝ)) *
        (1 + (14 / 5 : ℝ) * hhR) ^ 2 := by
      rw [← hg2]; ring
    simp only [kt_v, B_v, D0, al, c]
    linear_combination -hmul

/-- Helper: continuity of `F'` on `(0, Tmax)` for one A-Main vertex curve. -/
private lemma amain_vertex17_F'_cont {Lv dv Lq h_max : ℚ}
    (hLv0 : 0 ≤ Lv) (hhm_pos : 0 < h_max)
    (hD_pos : ∀ h ∈ Icc (0 : ℝ) (h_max : ℝ),
      0 < (CStock 17 - (KOpen 17 - (dv : ℝ))) +
        (dSlope 17 * (Lv : ℝ) - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ))) * h) :
    let c : ℝ := 14 / 5
    let kt_v : ℝ := KOpen 17 - (dv : ℝ)
    let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
    let D0 : ℝ := CStock 17 - kt_v
    let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
    let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
    let Tmax : ℝ := (h_max : ℝ) / (1 + c * (h_max : ℝ))
    let hOfT : ℝ → ℝ := fun t => t / (1 - c * t)
    let A'ofH : ℝ → ℝ := fun h =>
      (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2
    let UqOfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
    let Uq'OfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * h
    let F' : ℝ → ℝ := fun t =>
      let hh := hOfT t
      let dh := (1 + c * hh) ^ 2
      A'ofH hh * dh + 5 * UqOfH hh - (1 - 5 * t) * Uq'OfH hh * dh -
        5 * (harmonic 17 + gPi17 ((Lv : ℝ) * hh)) -
        5 * t * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) * dh
    ContinuousOn F' (Ioo 0 Tmax) := by
  intro c kt_v B_v D0 al qv Tmax hOfT A'ofH UqOfH Uq'OfH F'
  set hm : ℝ := (h_max : ℝ)
  have hhm_posR : 0 < hm := by simp only [hm]; exact_mod_cast hhm_pos
  have hTmax_lt : c * Tmax < 1 := by
    have h1 : 0 < 1 + c * hm := by positivity
    change c * (hm / (1 + c * hm)) < 1; rw [mul_div_assoc', div_lt_one h1]; linarith
  have h1mct_pos : ∀ t ∈ Icc (0 : ℝ) Tmax, 0 < 1 - c * t := fun t ht => by
    have : c * t ≤ c * Tmax := mul_le_mul_of_nonneg_left ht.2 (by positivity)
    linarith
  have hhOfT_mem : ∀ t ∈ Icc (0 : ℝ) Tmax, hOfT t ∈ Icc (0 : ℝ) hm := fun t ht => by
    have hd := h1mct_pos t ht
    refine ⟨div_nonneg ht.1 (le_of_lt hd), ?_⟩
    rw [div_le_iff₀ hd]
    have h1 : 1 + c * hm > 0 := by positivity
    have h3 : t * (1 + c * hm) ≤ hm := (le_div_iff₀ h1).mp ht.2
    linarith
  have hhOfT_pos : ∀ t ∈ Ioo (0 : ℝ) Tmax, 0 < hOfT t := fun t ht =>
    div_pos ht.1 (h1mct_pos t ⟨le_of_lt ht.1, le_of_lt ht.2⟩)
  have hh_c : ContinuousOn hOfT (Ioo 0 Tmax) :=
    continuousOn_id.div (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))
      (fun t ht => ne_of_gt (h1mct_pos t ⟨le_of_lt ht.1, le_of_lt ht.2⟩))
  have hdh_c : ContinuousOn (fun t => (1 + c * hOfT t) ^ 2) (Ioo 0 Tmax) :=
    (continuousOn_const.add (continuousOn_const.mul hh_c)).pow 2
  have hA'_c0 : ContinuousOn A'ofH (Icc 0 hm) :=
    continuousOn_const.add ((continuousOn_const.mul
      ((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).sub
        (continuousOn_const.mul (continuousOn_id.pow 2)))).div
      ((continuousOn_const.add (continuousOn_const.mul continuousOn_id)).pow 2)
      (fun h hh => pow_ne_zero 2 (ne_of_gt (hD_pos h hh))))
  have hA'_c : ContinuousOn (fun t => A'ofH (hOfT t)) (Ioo 0 Tmax) :=
    hA'_c0.comp hh_c (fun t ht => hhOfT_mem t ⟨le_of_lt ht.1, le_of_lt ht.2⟩)
  have hU_c0 : ContinuousOn UqOfH Set.univ :=
    (continuousOn_const.mul (continuousOn_const.mul continuousOn_id)).sub
      (continuousOn_const.mul (continuousOn_id.pow 2))
  have hU_c : ContinuousOn (fun t => UqOfH (hOfT t)) (Ioo 0 Tmax) :=
    hU_c0.comp hh_c (fun _ _ => trivial)
  have hU'_c0 : ContinuousOn Uq'OfH Set.univ :=
    continuousOn_const.sub (continuousOn_const.mul continuousOn_id)
  have hU'_c : ContinuousOn (fun t => Uq'OfH (hOfT t)) (Ioo 0 Tmax) :=
    hU'_c0.comp hh_c (fun _ _ => trivial)
  have hG_c : ContinuousOn (fun t => gPi17 ((Lv : ℝ) * hOfT t)) (Ioo 0 Tmax) :=
    gPi17_continuousOn.comp (continuousOn_const.mul hh_c)
      (fun t ht => mul_nonneg (by exact_mod_cast hLv0) (hhOfT_mem t ⟨le_of_lt ht.1, le_of_lt ht.2⟩).1)
  have hG'_c : ContinuousOn (fun t => if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hOfT t) * (Lv : ℝ)) (Ioo 0 Tmax) := by
    by_cases hL0 : Lv = 0
    · simp [hL0]; exact continuousOn_const
    · simp only [hL0, ↓reduceIte]
      have hLv_pos : (0 : ℝ) < (Lv : ℝ) := by exact_mod_cast lt_of_le_of_ne hLv0 (Ne.symm hL0)
      exact (gPi17Deriv_continuousOn.comp (continuousOn_const.mul hh_c)
        (fun t ht => mul_pos hLv_pos (hhOfT_pos t ht))).mul continuousOn_const
  exact ((((hA'_c.mul hdh_c).add (continuousOn_const.mul hU_c)).sub
    (((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul hU'_c).mul hdh_c)).sub
    (continuousOn_const.mul (continuousOn_const.add hG_c))).sub
    (((continuousOn_const.mul continuousOn_id).mul hG'_c).mul hdh_c)

/-- Helper: derivative of `A'ofH` for abstract parameters (avoids `let`-expansion in `field_simp`). -/
private lemma amain_A'ofH_hasDerivAt (kt_v B_v D0 al hh : ℝ) (hDne : D0 + al * hh ≠ 0) :
    HasDerivAt
      (fun s => (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * s - 2 * al * s ^ 2) / (D0 + al * s) ^ 2)
      (-2 * B_v ^ 2 * (D0 + al) * (2 * D0 + al) / (D0 + al * hh) ^ 3) hh := by
  have hD : HasDerivAt (fun s => D0 + al * s) al hh := by
    simpa using V3.hasDerivAt_const_add D0 ((hasDerivAt_id hh).const_mul al)
  have hD' : HasDerivAt (fun _ : ℝ => al) 0 hh := hasDerivAt_const hh al
  have hu2 := hasDerivAt2_u_div_D (D := fun s => D0 + al * s) (D' := fun _ => al)
    (D'' := fun _ => 0) hD hD' hDne
  have hsub := V3.hasDerivAt_sub (hasDerivAt_const hh (kt_v - B_v)) (hu2.const_mul (B_v ^ 2))
  convert hsub using 1
  · funext s; ring
  · field_simp [hDne]; ring

/-- Helper: derivative & curvature bound for `gPi17Deriv (Lv * hOfT s) * Lv` away from spline knots. -/
private lemma amain_gPi17Deriv_hasDerivAt {Lv : ℚ} (hLv0 : 0 ≤ Lv) {hOfT : ℝ → ℝ} {t hh dh : ℝ}
    (hh_eq : hOfT t = hh) (hh_pos : 0 < hh) (hd_h : HasDerivAt hOfT dh t)
    (hbr : Lv = 0 ∨ ((Lv : ℝ) * hh ≠ (x0_17Q : ℝ) ∧ (Lv : ℝ) * hh ≠ (x1_17Q : ℝ))) :
    ∃ g2 : ℝ,
      HasDerivAt (fun s => if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hOfT s) * (Lv : ℝ))
        (g2 * dh) t ∧
      2 * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) + hh * g2 ≤ (1 / 2 : ℝ) * (Lv : ℝ) := by
  by_cases hL0 : Lv = 0
  · subst hL0
    refine ⟨0, ?_, by simp⟩
    simp only [↓reduceIte, zero_mul]; exact hasDerivAt_const t 0
  · have hLv_pos : (0 : ℝ) < (Lv : ℝ) := by exact_mod_cast lt_of_le_of_ne hLv0 (Ne.symm hL0)
    rcases hbr with h0 | ⟨hne0, hne1⟩
    · exact absurd h0 hL0
    · set x := (Lv : ℝ) * hh
      have hx_pos : 0 < x := mul_pos hLv_pos hh_pos
      have hbranch : ∃ gp2 : ℝ, HasDerivAt gPi17Deriv gp2 x ∧ 2 * gPi17Deriv x + x * gp2 ≤ 1 / 2 := by
        rcases lt_or_gt_of_ne hne0 with hlt0 | hgt0
        · exact ⟨piDeriv2 17 x, gPi17_branch_curv_le_half.1 hx_pos hlt0⟩
        · rcases lt_or_gt_of_ne hne1 with hlt1 | hgt1
          · exact ⟨(Kub_17Q : ℝ), gPi17_branch_curv_le_half.2.1 hgt0 hlt1⟩
          · exact ⟨0, gPi17_branch_curv_le_half.2.2 hgt1⟩
      rcases hbranch with ⟨gp2, hgp2_d, hgp2_le⟩
      refine ⟨gp2 * (Lv : ℝ) ^ 2, ?_, ?_⟩
      · simp only [hL0, ↓reduceIte]
        have hd_x : HasDerivAt (fun s => (Lv : ℝ) * hOfT s) ((Lv : ℝ) * dh) t :=
          hd_h.const_mul (Lv : ℝ)
        have hgp2_d' : HasDerivAt gPi17Deriv gp2 ((Lv : ℝ) * hOfT t) := by
          rwa [hh_eq]
        have h1 := hgp2_d'.comp t hd_x
        convert h1.mul_const (Lv : ℝ) using 1
        · funext s; rfl
        · ring
      · simp only [hL0, ↓reduceIte]
        have hmul := mul_le_mul_of_nonneg_right hgp2_le (le_of_lt hLv_pos)
        have heq : (2 * gPi17Deriv x + x * gp2) * (Lv : ℝ) =
            2 * (gPi17Deriv x * (Lv : ℝ)) + hh * (gp2 * (Lv : ℝ) ^ 2) := by
          simp only [x]; ring
        linarith

/-- Helper: derivative of `gPi17 (Lv * hOfT s)` for abstract `hOfT` (avoids higher-order `whnf`). -/
private lemma amain_gPi17_hasDerivAt {Lv : ℚ} (hLv0 : 0 ≤ Lv) {hOfT : ℝ → ℝ} {t hh dh : ℝ}
    (hh_eq : hOfT t = hh) (hh_pos : 0 < hh) (hd_h : HasDerivAt hOfT dh t) :
    HasDerivAt (fun s => gPi17 ((Lv : ℝ) * hOfT s))
      ((if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) * dh) t := by
  by_cases hL0 : Lv = 0
  · subst hL0; simp only [Rat.cast_zero, zero_mul, ↓reduceIte]; exact hasDerivAt_const t (gPi17 0)
  · have hLv_pos : (0 : ℝ) < (Lv : ℝ) := by exact_mod_cast lt_of_le_of_ne hLv0 (Ne.symm hL0)
    simp only [hL0, ↓reduceIte]
    have hd_x : HasDerivAt (fun s => (Lv : ℝ) * hOfT s) ((Lv : ℝ) * dh) t :=
      hd_h.const_mul (Lv : ℝ)
    have hgp : HasDerivAt gPi17 (gPi17Deriv ((Lv : ℝ) * hh)) ((Lv : ℝ) * hOfT t) := by
      rw [hh_eq]; exact gPi17_hasDerivAt (mul_pos hLv_pos hh_pos)
    have h1 := hgp.comp t hd_x
    convert h1 using 1
    · funext s; rfl
    · ring

private lemma hasDerivAt_comp_eq {f g : ℝ → ℝ} {f' g' x y : ℝ} (hy : g x = y)
    (hf : HasDerivAt f f' y) (hg : HasDerivAt g g' x) :
    HasDerivAt (f ∘ g) (f' * g') x := by
  subst hy; exact hf.comp x hg

/-- Helper: positive second derivative of `F'` away from spline knots for one A-Main vertex curve. -/
private lemma amain_vertex17_F'_deriv_pos {Lv dv Lq h_max : ℚ}
    (hLv0 : 0 ≤ Lv) (hhm_pos : 0 < h_max)
    (hD_pos : ∀ h ∈ Icc (0 : ℝ) (h_max : ℝ),
      0 < (CStock 17 - (KOpen 17 - (dv : ℝ))) +
        (dSlope 17 * (Lv : ℝ) - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ))) * h)
    (hptot_pos : ∀ h ∈ Icc (0 : ℝ) (h_max : ℝ), 0 < evalRPoly (amainPTotalPoly17 Lv dv Lq) h) :
    let c : ℝ := 14 / 5
    let kt_v : ℝ := KOpen 17 - (dv : ℝ)
    let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
    let D0 : ℝ := CStock 17 - kt_v
    let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
    let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
    let Tmax : ℝ := (h_max : ℝ) / (1 + c * (h_max : ℝ))
    let hOfT : ℝ → ℝ := fun t => t / (1 - c * t)
    let A'ofH : ℝ → ℝ := fun h =>
      (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2
    let UqOfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
    let Uq'OfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * h
    let F' : ℝ → ℝ := fun t =>
      let hh := hOfT t
      let dh := (1 + c * hh) ^ 2
      A'ofH hh * dh + 5 * UqOfH hh - (1 - 5 * t) * Uq'OfH hh * dh -
        5 * (harmonic 17 + gPi17 ((Lv : ℝ) * hh)) -
        5 * t * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) * dh
    ∀ t ∈ Ioo (0 : ℝ) Tmax,
      (Lv = 0 ∨ ((Lv : ℝ) * hOfT t ≠ (x0_17Q : ℝ) ∧ (Lv : ℝ) * hOfT t ≠ (x1_17Q : ℝ))) →
      ∃ d2 : ℝ, HasDerivAt F' d2 t ∧ 0 < d2 := by
  intro c kt_v B_v D0 al qv Tmax hOfT A'ofH UqOfH Uq'OfH F' t ht hbr
  set hm : ℝ := (h_max : ℝ)
  have hhm_posR : 0 < hm := by simp only [hm]; exact_mod_cast hhm_pos
  have hTmax_lt : c * Tmax < 1 := by
    have h1 : 0 < 1 + c * hm := by positivity
    change c * (hm / (1 + c * hm)) < 1; rw [mul_div_assoc', div_lt_one h1]; linarith
  have htIcc : t ∈ Icc (0 : ℝ) Tmax := ⟨le_of_lt ht.1, le_of_lt ht.2⟩
  have h1mct : 0 < 1 - c * t := by
    have : c * t ≤ c * Tmax := mul_le_mul_of_nonneg_left htIcc.2 (by positivity)
    linarith
  have hd : 1 - c * t ≠ 0 := ne_of_gt h1mct
  set hh := hOfT t
  have hhIcc : hh ∈ Icc (0 : ℝ) hm := by
    refine ⟨div_nonneg htIcc.1 (le_of_lt h1mct), ?_⟩
    rw [div_le_iff₀ h1mct]
    have h1 : 1 + c * hm > 0 := by positivity
    have h3 : t * (1 + c * hm) ≤ hm := (le_div_iff₀ h1).mp htIcc.2
    linarith
  have hh_pos : 0 < hh := div_pos ht.1 h1mct
  have h1pch : 1 + c * hh = (1 - c * t)⁻¹ := by
    simp only [hh, hOfT]; field_simp [hd]; ring
  have ht_eq : t = hh / (1 + c * hh) := by
    rw [h1pch, div_inv_eq_mul]
    exact (div_mul_cancel₀ t hd).symm
  have hd_h : HasDerivAt hOfT ((1 + c * hh) ^ 2) t := by
    have hden : HasDerivAt (fun s => 1 - c * s) (-c) t := by
      simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id t).const_mul c)
    convert V3.hasDerivAt_div_real (hasDerivAt_id t) hden hd using 1
    · funext s; rfl
    · rw [h1pch]; simp only [id_eq]; field_simp [hd]; ring
  have hd_dh : HasDerivAt (fun s => (1 + c * hOfT s) ^ 2) (2 * c * (1 + c * hh) ^ 3) t := by
    have h1 := V3.hasDerivAt_const_add 1 (hd_h.const_mul c)
    convert h1.pow 2 using 1; ring
  have hA'ofH_d : HasDerivAt A'ofH (-2 * B_v ^ 2 * (D0 + al) * (2 * D0 + al) / (D0 + al * hh) ^ 3) hh :=
    amain_A'ofH_hasDerivAt kt_v B_v D0 al hh (ne_of_gt (hD_pos hh hhIcc))
  have hUq_d : HasDerivAt UqOfH (Uq'OfH hh) hh := by
    have h1 : HasDerivAt (fun s => (1 + earlyMu 17) * ((Lv : ℝ) * s)) ((1 + earlyMu 17) * (Lv : ℝ)) hh := by
      convert ((hasDerivAt_id hh).const_mul (Lv : ℝ)).const_mul (1 + earlyMu 17) using 1
      · funext s; rfl
      · ring
    have h2 : HasDerivAt (fun s => (7 / 9 : ℝ) * earlyMu 17 * qv * s ^ 2)
        ((14 / 9 : ℝ) * earlyMu 17 * qv * hh) hh := by
      convert ((hasDerivAt_id hh).pow 2).const_mul ((7 / 9 : ℝ) * earlyMu 17 * qv) using 1
      · funext s; rfl
      · simp only [id_eq]; ring
    exact V3.hasDerivAt_sub h1 h2
  have hUq'_d : HasDerivAt Uq'OfH (-(14 / 9 : ℝ) * earlyMu 17 * qv) hh := by
    have h1 := (hasDerivAt_id hh).const_mul ((14 / 9 : ℝ) * earlyMu 17 * qv)
    convert V3.hasDerivAt_const_sub ((1 + earlyMu 17) * (Lv : ℝ)) h1 using 1
    · funext s; rfl
    · ring
  have hd_A' := hasDerivAt_comp_eq (rfl : hOfT t = hh) hA'ofH_d hd_h
  have hd_U := hasDerivAt_comp_eq (rfl : hOfT t = hh) hUq_d hd_h
  have hd_U' := hasDerivAt_comp_eq (rfl : hOfT t = hh) hUq'_d hd_h
  have hd_1m5 : HasDerivAt (fun s => 1 - 5 * s) (-5) t := by
    simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id t).const_mul (5 : ℝ))
  have hd_5t : HasDerivAt (fun s => 5 * s) 5 t := by
    simpa using (hasDerivAt_id t).const_mul (5 : ℝ)
  have hsp := amain_gPi17Deriv_hasDerivAt hLv0 (hh := hh) rfl hh_pos hd_h hbr
  rcases hsp with ⟨g2, hd_g', hcurv⟩
  have hd_g := amain_gPi17_hasDerivAt hLv0 (hh := hh) rfl hh_pos hd_h
  have hd_all := V3.hasDerivAt_sub
    (V3.hasDerivAt_sub
      (V3.hasDerivAt_sub
        (V3.hasDerivAt_add (hd_A'.mul hd_dh) (hd_U.const_mul 5))
        ((hd_1m5.mul hd_U').mul hd_dh))
      ((V3.hasDerivAt_const_add (harmonic 17) hd_g).const_mul 5))
    ((hd_5t.mul hd_g').mul hd_dh)
  refine ⟨_, hd_all.congr_of_eventuallyEq (Filter.Eventually.of_forall (fun _ => rfl)), ?_⟩
  set D := D0 + al * hh
  have hD : 0 < D := hD_pos hh hhIcc
  have h1pch_pos : 0 < 1 + c * hh := by positivity
  have hident := amain_vertex17_hident Lv dv Lq (hh := hh) (t := t)
    (g1 := if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) (g2 := g2)
    (ne_of_gt hD) (ne_of_gt h1pch_pos) ht_eq
  dsimp only at hident
  generalize amainPTotalPoly17 Lv dv Lq = poly at hptot_pos hident
  have hpt : 0 < evalRPoly poly hh := hptot_pos hh hhIcc
  have hterm1 : 0 < evalRPoly poly hh / D ^ 3 :=
    div_pos hpt (pow_pos hD 3)
  have hterm2 : 0 ≤ 5 * ((1 / 2 : ℝ) * (Lv : ℝ) -
      (2 * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) + hh * g2)) := by
    linarith only [hcurv]
  have hpos_rhs : 0 < (1 + c * hh) ^ 3 * (evalRPoly poly hh / D ^ 3 +
      5 * ((1 / 2 : ℝ) * (Lv : ℝ) -
        (2 * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) + hh * g2))) :=
    mul_pos (pow_pos h1pch_pos 3) (add_pos_of_pos_of_nonneg hterm1 hterm2)
  simp only [Function.comp_apply, Pi.mul_apply]
  exact lt_of_lt_of_eq hpos_rhs hident.symm

/-- Helper: strict monotonicity of `F'` on `(0, Tmax)` for one A-Main vertex curve (split for low heartbeats). -/
private lemma amain_vertex17_F_deriv_mono {Lv dv Lq h_max : ℚ}
    (hLv0 : 0 ≤ Lv) (hhm_pos : 0 < h_max)
    (hD_pos : ∀ h ∈ Icc (0 : ℝ) (h_max : ℝ),
      0 < (CStock 17 - (KOpen 17 - (dv : ℝ))) +
        (dSlope 17 * (Lv : ℝ) - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ))) * h)
    (hptot_pos : ∀ h ∈ Icc (0 : ℝ) (h_max : ℝ), 0 < evalRPoly (amainPTotalPoly17 Lv dv Lq) h) :
    let c : ℝ := 14 / 5
    let kt_v : ℝ := KOpen 17 - (dv : ℝ)
    let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
    let D0 : ℝ := CStock 17 - kt_v
    let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
    let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
    let Tmax : ℝ := (h_max : ℝ) / (1 + c * (h_max : ℝ))
    let hOfT : ℝ → ℝ := fun t => t / (1 - c * t)
    let A'ofH : ℝ → ℝ := fun h =>
      (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2
    let UqOfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
    let Uq'OfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * h
    let F' : ℝ → ℝ := fun t =>
      let hh := hOfT t
      let dh := (1 + c * hh) ^ 2
      A'ofH hh * dh + 5 * UqOfH hh - (1 - 5 * t) * Uq'OfH hh * dh -
        5 * (harmonic 17 + gPi17 ((Lv : ℝ) * hh)) -
        5 * t * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) * dh
    MonotoneOn F' (Ioo 0 Tmax) := by
  intro c kt_v B_v D0 al qv Tmax hOfT A'ofH UqOfH Uq'OfH F'
  set hm : ℝ := (h_max : ℝ)
  have hhm_posR : 0 < hm := by simp only [hm]; exact_mod_cast hhm_pos
  have hTmax_lt : c * Tmax < 1 := by
    have h1 : 0 < 1 + c * hm := by positivity
    change c * (hm / (1 + c * hm)) < 1; rw [mul_div_assoc', div_lt_one h1]; linarith
  have hTmax_pos : 0 < Tmax := div_pos hhm_posR (by positivity)
  have h1mct_pos : ∀ t ∈ Icc (0 : ℝ) Tmax, 0 < 1 - c * t := fun t ht => by
    have : c * t ≤ c * Tmax := mul_le_mul_of_nonneg_left ht.2 (by positivity)
    linarith
  have hF'_cont : ContinuousOn F' (Ioo 0 Tmax) :=
    amain_vertex17_F'_cont (Lv := Lv) (dv := dv) (Lq := Lq) (h_max := h_max) hLv0 hhm_pos hD_pos
  have hF'_deriv_pos : ∀ t ∈ Ioo (0 : ℝ) Tmax,
      (Lv = 0 ∨ ((Lv : ℝ) * hOfT t ≠ (x0_17Q : ℝ) ∧ (Lv : ℝ) * hOfT t ≠ (x1_17Q : ℝ))) →
      ∃ d2 : ℝ, HasDerivAt F' d2 t ∧ 0 < d2 :=
    amain_vertex17_F'_deriv_pos (Lv := Lv) (dv := dv) (Lq := Lq) (h_max := h_max) hLv0 hhm_pos hD_pos hptot_pos
  have hF'_mono_sub : ∀ {a b : ℝ}, 0 ≤ a → a ≤ b → b ≤ Tmax →
      (∀ t ∈ Ioo a b, Lv = 0 ∨ ((Lv : ℝ) * hOfT t ≠ (x0_17Q : ℝ) ∧ (Lv : ℝ) * hOfT t ≠ (x1_17Q : ℝ))) →
      MonotoneOn F' (Ioo a b) := by
    intro a b ha hab hb hok
    have hsub : Ioo a b ⊆ Ioo 0 Tmax := fun t ht => ⟨lt_of_le_of_lt ha ht.1, lt_of_lt_of_le ht.2 hb⟩
    let g' : ℝ → ℝ := fun t => if h : t ∈ Ioo a b then (hF'_deriv_pos t (hsub h) (hok t h)).choose else 0
    apply V3.monotoneOn_of_hasDerivAt_nonneg (f' := g') (convex_Ioo a b) (hF'_cont.mono hsub)
    · intro t ht
      have htin : t ∈ Ioo a b := by simpa [interior_Ioo] using ht
      simpa only [g', htin, ↓reduceDIte] using (hF'_deriv_pos t (hsub htin) (hok t htin)).choose_spec.1
    · intro t ht
      have htin : t ∈ Ioo a b := by simpa [interior_Ioo] using ht
      simpa only [g', htin, ↓reduceDIte] using le_of_lt (hF'_deriv_pos t (hsub htin) (hok t htin)).choose_spec.2
  by_cases hL0 : Lv = 0
  · exact hF'_mono_sub le_rfl (le_of_lt hTmax_pos) le_rfl (fun _ _ => Or.inl hL0)
  · have hLv_pos : (0 : ℝ) < (Lv : ℝ) := by exact_mod_cast lt_of_le_of_ne hLv0 (Ne.symm hL0)
    let t0 : ℝ := ((x0_17Q : ℝ) / (Lv : ℝ)) / (1 + c * ((x0_17Q : ℝ) / (Lv : ℝ)))
    let t1 : ℝ := ((x1_17Q : ℝ) / (Lv : ℝ)) / (1 + c * ((x1_17Q : ℝ) / (Lv : ℝ)))
    have ht_iff : ∀ (q : ℝ), 0 < q → ∀ t ∈ Ioo 0 Tmax,
        (Lv : ℝ) * hOfT t = q ↔ t = (q / (Lv : ℝ)) / (1 + c * (q / (Lv : ℝ))) := by
      intro q hq t ht
      have hd := ne_of_gt (h1mct_pos t ⟨le_of_lt ht.1, le_of_lt ht.2⟩)
      have hqL : 0 < q / (Lv : ℝ) := div_pos hq hLv_pos
      have hd2 : 1 + c * (q / (Lv : ℝ)) ≠ 0 := by positivity
      simp only [hOfT]
      constructor
      · intro heq
        have h1 : t / (1 - c * t) = q / (Lv : ℝ) := by
          rw [eq_div_iff (ne_of_gt hLv_pos)]; linarith
        have h2 : t = (q / (Lv : ℝ)) * (1 - c * t) := (div_eq_iff hd).mp h1
        rw [eq_div_iff hd2]; linarith
      · intro heq
        have h1m : 1 - c * ((q / (Lv : ℝ)) / (1 + c * (q / (Lv : ℝ)))) = 1 / (1 + c * (q / (Lv : ℝ))) := by
          generalize q / (Lv : ℝ) = r at hd2 ⊢
          apply mul_right_cancel₀ hd2
          rw [sub_mul, one_mul, mul_assoc, div_mul_cancel₀ _ hd2, div_mul_cancel₀ _ hd2]; ring
        rw [heq, h1m, div_div_div_cancel_right₀ hd2, div_one, mul_div_cancel₀ _ (ne_of_gt hLv_pos)]
    have hx0_pos : (0 : ℝ) < (x0_17Q : ℝ) := by exact_mod_cast (by decide +kernel : (0 : ℚ) < x0_17Q)
    have hx1_pos : (0 : ℝ) < (x1_17Q : ℝ) := by exact_mod_cast (by decide +kernel : (0 : ℚ) < x1_17Q)
    have hne_both : ∀ {a b : ℝ}, 0 ≤ a → a ≤ b → b ≤ Tmax →
        t0 ∉ Ioo a b → t1 ∉ Ioo a b → MonotoneOn F' (Ioo a b) := by
      intro a b ha hab hb ht0 ht1
      apply hF'_mono_sub ha hab hb
      intro t ht
      have ht_in : t ∈ Ioo 0 Tmax := ⟨lt_of_le_of_lt ha ht.1, lt_of_lt_of_le ht.2 hb⟩
      refine Or.inr ⟨?_, ?_⟩
      · intro heq; have hteq : t = t0 := (ht_iff _ hx0_pos t ht_in).mp heq; exact ht0 (hteq ▸ ht)
      · intro heq; have hteq : t = t1 := (ht_iff _ hx1_pos t ht_in).mp heq; exact ht1 (hteq ▸ ht)
    have hsplit1 : ∀ {a b : ℝ}, 0 ≤ a → a ≤ b → b ≤ Tmax → t1 ∉ Ioo a b →
        MonotoneOn F' (Ioo a b) := by
      intro a b ha hab hb ht1
      by_cases ht0 : t0 ∈ Ioo a b
      · exact monotoneOn_Ioo_of_split ht0
          (hF'_cont.mono (fun t ht => ⟨lt_of_le_of_lt ha ht.1, lt_of_lt_of_le ht.2 hb⟩))
          (hne_both ha (le_of_lt ht0.1) (le_trans (le_of_lt ht0.2) hb)
            (fun h => lt_irrefl _ h.2) (fun h => ht1 ⟨h.1, lt_trans h.2 ht0.2⟩))
          (hne_both (le_trans ha (le_of_lt ht0.1)) (le_of_lt ht0.2) hb
            (fun h => lt_irrefl _ h.1) (fun h => ht1 ⟨lt_trans ht0.1 h.1, h.2⟩))
      · exact hne_both ha hab hb ht0 ht1
    by_cases ht1 : t1 ∈ Ioo 0 Tmax
    · exact monotoneOn_Ioo_of_split ht1 hF'_cont
        (hsplit1 le_rfl (le_of_lt ht1.1) (le_of_lt ht1.2) (fun h => lt_irrefl _ h.2))
        (hsplit1 (le_of_lt ht1.1) (le_of_lt ht1.2) le_rfl (fun h => lt_irrefl _ h.1))
    · exact hsplit1 le_rfl (le_of_lt hTmax_pos) le_rfl ht1

/-- Helper: continuity and derivative of one A-Main vertex curve `F` on `[0, Tmax]` (split for low heartbeats). -/
private lemma amain_vertex17_F_cont_deriv {Lv dv Lq h_max : ℚ}
    (hLv0 : 0 ≤ Lv) (hhm_pos : 0 < h_max)
    (hD_pos : ∀ h ∈ Icc (0 : ℝ) (h_max : ℝ),
      0 < (CStock 17 - (KOpen 17 - (dv : ℝ))) +
        (dSlope 17 * (Lv : ℝ) - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ))) * h) :
    let c : ℝ := 14 / 5
    let kt_v : ℝ := KOpen 17 - (dv : ℝ)
    let B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
    let D0 : ℝ := CStock 17 - kt_v
    let al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
    let qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
    let Tmax : ℝ := (h_max : ℝ) / (1 + c * (h_max : ℝ))
    let hOfT : ℝ → ℝ := fun t => t / (1 - c * t)
    let AofH : ℝ → ℝ := fun h => h * (kt_v - B_v) + B_v - B_v ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h)
    let A'ofH : ℝ → ℝ := fun h =>
      (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2
    let UqOfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
    let Uq'OfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * h
    let F : ℝ → ℝ := fun t =>
      let hh := hOfT t
      AofH hh - (1 - 5 * t) * UqOfH hh - 5 * t * (harmonic 17 + gPi17 ((Lv : ℝ) * hh))
    let F' : ℝ → ℝ := fun t =>
      let hh := hOfT t
      let dh := (1 + c * hh) ^ 2
      A'ofH hh * dh + 5 * UqOfH hh - (1 - 5 * t) * Uq'OfH hh * dh -
        5 * (harmonic 17 + gPi17 ((Lv : ℝ) * hh)) -
        5 * t * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) * dh
    ContinuousOn F (Icc 0 Tmax) ∧ ∀ t ∈ Ioo (0 : ℝ) Tmax, HasDerivAt F (F' t) t := by
  dsimp only
  set c : ℝ := 14 / 5
  set kt_v : ℝ := KOpen 17 - (dv : ℝ)
  set B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
  set D0 : ℝ := CStock 17 - kt_v
  set al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
  set qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
  set hm : ℝ := (h_max : ℝ)
  set Tmax : ℝ := hm / (1 + c * hm)
  have hhm_posR : 0 < hm := by simp only [hm]; exact_mod_cast hhm_pos
  have hTmax_lt : c * Tmax < 1 := by
    have h1 : 0 < 1 + c * hm := by positivity
    simp only [Tmax]; rw [mul_div_assoc', div_lt_one h1]; linarith
  let hOfT : ℝ → ℝ := fun t => t / (1 - c * t)
  have h1mct_pos : ∀ t ∈ Icc (0 : ℝ) Tmax, 0 < 1 - c * t := fun t ht => by
    have : c * t ≤ c * Tmax := mul_le_mul_of_nonneg_left ht.2 (by positivity)
    linarith
  have hhOfT_mem : ∀ t ∈ Icc (0 : ℝ) Tmax, hOfT t ∈ Icc (0 : ℝ) hm := fun t ht => by
    have hd := h1mct_pos t ht
    refine ⟨div_nonneg ht.1 (le_of_lt hd), ?_⟩
    rw [div_le_iff₀ hd]
    have h1 : 1 + c * hm > 0 := by positivity
    have h3 : t * (1 + c * hm) ≤ hm := (le_div_iff₀ h1).mp ht.2
    linarith
  have hhOfT_pos : ∀ t ∈ Ioo (0 : ℝ) Tmax, 0 < hOfT t := fun t ht =>
    div_pos ht.1 (h1mct_pos t ⟨le_of_lt ht.1, le_of_lt ht.2⟩)
  have h1pch : ∀ t ∈ Icc (0 : ℝ) Tmax, 1 + c * hOfT t = (1 - c * t)⁻¹ := fun t ht => by
    have hd := ne_of_gt (h1mct_pos t ht)
    simp only [hOfT]; field_simp [hd]; ring
  let AofH : ℝ → ℝ := fun h => h * (kt_v - B_v) + B_v - B_v ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h)
  let A'ofH : ℝ → ℝ := fun h =>
    (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2
  let UqOfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
  let Uq'OfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * h
  have hhOfT_d : ∀ t ∈ Ioo (0 : ℝ) Tmax, HasDerivAt hOfT ((1 + c * hOfT t) ^ 2) t := fun t ht => by
    have hd := ne_of_gt (h1mct_pos t ⟨le_of_lt ht.1, le_of_lt ht.2⟩)
    have hden : HasDerivAt (fun s => 1 - c * s) (-c) t := by
      simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id t).const_mul c)
    convert V3.hasDerivAt_div_real (hasDerivAt_id t) hden hd using 1
    · funext s; rfl
    · rw [h1pch t ⟨le_of_lt ht.1, le_of_lt ht.2⟩]; simp only [id_eq]; field_simp [hd]; ring
  have hAofH_d : ∀ h ∈ Icc (0 : ℝ) hm, HasDerivAt AofH (A'ofH h) h := fun h hh => by
    have hDne := ne_of_gt (hD_pos h hh)
    have hD : HasDerivAt (fun s => D0 + al * s) al h := by
      simpa using V3.hasDerivAt_const_add D0 ((hasDerivAt_id h).const_mul al)
    have hu := hasDerivAt_u_div_D (D := fun s => D0 + al * s) (D' := fun _ => al) hD hDne
    have hlin : HasDerivAt (fun s => s * (kt_v - B_v) + B_v) (kt_v - B_v) h := by
      simpa using V3.hasDerivAt_add_const B_v ((hasDerivAt_id h).mul_const (kt_v - B_v))
    convert V3.hasDerivAt_sub hlin (hu.const_mul (B_v ^ 2)) using 1
    · funext s; simp only [AofH]; ring
    · simp only [A'ofH]; field_simp [hDne]; ring
  have hUq_d : ∀ h : ℝ, HasDerivAt UqOfH (Uq'OfH h) h := fun h => by
    have h1 : HasDerivAt (fun s => (1 + earlyMu 17) * ((Lv : ℝ) * s)) ((1 + earlyMu 17) * (Lv : ℝ)) h := by
      convert ((hasDerivAt_id h).const_mul (Lv : ℝ)).const_mul (1 + earlyMu 17) using 1
      · funext s; rfl
      · ring
    have h2 : HasDerivAt (fun s => (7 / 9 : ℝ) * earlyMu 17 * qv * s ^ 2)
        ((14 / 9 : ℝ) * earlyMu 17 * qv * h) h := by
      convert ((hasDerivAt_id h).pow 2).const_mul ((7 / 9 : ℝ) * earlyMu 17 * qv) using 1
      · funext s; rfl
      · simp only [id_eq]; ring
    exact V3.hasDerivAt_sub h1 h2
  refine ⟨?_, ?_⟩
  · have hh_c : ContinuousOn hOfT (Icc 0 Tmax) :=
      continuousOn_id.div (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))
        (fun t ht => ne_of_gt (h1mct_pos t ht))
    have hA_c0 : ContinuousOn AofH (Icc 0 hm) :=
      fun h hh => (hAofH_d h hh).continuousAt.continuousWithinAt
    have hA_c : ContinuousOn (fun t => AofH (hOfT t)) (Icc 0 Tmax) := hA_c0.comp hh_c hhOfT_mem
    have hU_c0 : ContinuousOn UqOfH Set.univ :=
      fun h _ => (hUq_d h).continuousAt.continuousWithinAt
    have hU_c : ContinuousOn (fun t => UqOfH (hOfT t)) (Icc 0 Tmax) := hU_c0.comp hh_c (fun _ _ => trivial)
    have hG_c : ContinuousOn (fun t => gPi17 ((Lv : ℝ) * hOfT t)) (Icc 0 Tmax) :=
      gPi17_continuousOn.comp (continuousOn_const.mul hh_c) (fun t ht =>
        mul_nonneg (by exact_mod_cast hLv0) (hhOfT_mem t ht).1)
    exact (hA_c.sub ((continuousOn_const.sub (continuousOn_const.mul continuousOn_id)).mul hU_c)).sub
      ((continuousOn_const.mul continuousOn_id).mul (continuousOn_const.add hG_c))
  · intro t ht
    have htIcc : t ∈ Icc (0 : ℝ) Tmax := ⟨le_of_lt ht.1, le_of_lt ht.2⟩
    have hhIcc := hhOfT_mem t htIcc
    have hh_pos := hhOfT_pos t ht
    have hd_h := hhOfT_d t ht
    have hd_A := (hAofH_d (hOfT t) hhIcc).comp t hd_h
    have hd_U := (hUq_d (hOfT t)).comp t hd_h
    have hd_1m5 : HasDerivAt (fun s => 1 - 5 * s) (-5) t := by
      simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id t).const_mul (5 : ℝ))
    have hd_5t : HasDerivAt (fun s => 5 * s) 5 t := by
      simpa using (hasDerivAt_id t).const_mul (5 : ℝ)
    have hd_g : HasDerivAt (fun s => gPi17 ((Lv : ℝ) * hOfT s))
        ((if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hOfT t) * (Lv : ℝ)) * (1 + c * hOfT t) ^ 2) t := by
      by_cases hL0 : Lv = 0
      · subst hL0; simp only [Rat.cast_zero, zero_mul, ↓reduceIte]; exact hasDerivAt_const t (gPi17 0)
      · have hLv_pos : (0 : ℝ) < (Lv : ℝ) := by exact_mod_cast lt_of_le_of_ne hLv0 (Ne.symm hL0)
        simp only [hL0, ↓reduceIte]
        have hg := (gPi17_hasDerivAt (mul_pos hLv_pos hh_pos)).comp t (hd_h.const_mul (Lv : ℝ))
        convert hg using 1
        · funext s; rfl
        · ring
    have hcomb := V3.hasDerivAt_sub
      (V3.hasDerivAt_sub hd_A (hd_1m5.mul hd_U))
      (hd_5t.mul (V3.hasDerivAt_const_add (harmonic 17) hd_g))
    convert hcomb using 1
    · funext s; rfl
    · simp only [Function.comp_apply]; ring

/-- Soundness of one A-Main vertex curve `(Lv, dv)` on `t ∈ [0, T_max]`. -/
private lemma amain_vertex17_sound {Lv dv Lq h_max t_star : ℚ}
    (hLv0 : 0 ≤ Lv) (hhm_pos : 0 < h_max) (_hhm_le : h_max ≤ hCapQ)
    (hchk : checkAMainVertex17 Lv dv Lq h_max (h_max / (1 + cResQ * h_max)) t_star = true) :
    ∀ (h : ℝ), 0 < h → h ≤ (h_max : ℝ) →
      let t := h / (1 + (14 / 5 : ℝ) * h)
      let Bv := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
      let qv := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
      let Uq := (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
      0 < AtotGen (KOpen 17) (dSlope 17) Bv (M0Open 17) (dv : ℝ) ((Lv : ℝ) * h) h 1 -
          (1 - 5 * t) * Uq - 5 * t * (harmonic 17 + gPi17 ((Lv : ℝ) * h)) := by
  simp only [checkAMainVertex17, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨_hBv_q, _hDel_q, hD0_q, hDm_q⟩, ht_pos_q, ht_lt_q⟩, hbern⟩, hv0_q, hv1_q⟩
  set c : ℝ := 14 / 5
  have hc_cast : (cResQ : ℝ) = c := by simp [cResQ, const_c_res, c]
  set kt_v : ℝ := KOpen 17 - (dv : ℝ)
  set B_v : ℝ := BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)
  set Mlo_v : ℝ := CStock 17 - kt_v
  set D0 : ℝ := Mlo_v
  set al : ℝ := dSlope 17 * (Lv : ℝ) - B_v
  set qv : ℝ := 2 * (Lq : ℝ) * (Lv : ℝ) - (Lq : ℝ) ^ 2
  set hm : ℝ := (h_max : ℝ)
  set Tmax : ℝ := hm / (1 + c * hm)
  have hhm_posR : 0 < hm := by simp only [hm]; exact_mod_cast hhm_pos
  have hTmax_cast : ((h_max / (1 + cResQ * h_max) : ℚ) : ℝ) = Tmax := by
    simp only [Tmax, hm]; push_cast [hc_cast]; rfl
  have hTmax_lt : c * Tmax < 1 := by
    have h1 : 0 < 1 + c * hm := by positivity
    simp only [Tmax]; rw [mul_div_assoc', div_lt_one h1]; linarith
  have hTmax_pos : 0 < Tmax := div_pos hhm_posR (by positivity)
  have hD0_pos : 0 < D0 := by
    have : (0 : ℝ) < ((C17Q - (K17Q - dv) : ℚ) : ℝ) := by exact_mod_cast hD0_q
    push_cast [C17Q_cast, K17Q_cast] at this; exact this
  have hDm_pos : 0 < D0 + al * hm := by
    have : (0 : ℝ) < ((C17Q - (K17Q - dv) + (d17Q * Lv - (BloInf17Q - 7 / 20 * dv)) * h_max : ℚ) : ℝ) := by
      exact_mod_cast hDm_q
    push_cast [C17Q_cast, K17Q_cast, d17Q_cast, BloInf17Q_cast] at this; exact this
  have hD_pos : ∀ h ∈ Icc (0 : ℝ) hm, 0 < D0 + al * h := fun h hh => by
    have hθ_nn : 0 ≤ h / hm := div_nonneg hh.1 (le_of_lt hhm_posR)
    have hθ_le : h / hm ≤ 1 := (div_le_one hhm_posR).mpr hh.2
    have hcomb : D0 + al * h = (1 - h / hm) * D0 + (h / hm) * (D0 + al * hm) := by
      field_simp [ne_of_gt hhm_posR]; ring
    rw [hcomb]
    rcases eq_or_lt_of_le hθ_nn with h0 | hp
    · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hD0_pos
    · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ_le) (le_of_lt hD0_pos)) (mul_pos hp hDm_pos)
  have hptot_pos : ∀ h ∈ Icc (0 : ℝ) hm, 0 < evalRPoly (amainPTotalPoly17 Lv dv Lq) h := by
    have hsound := bernstein_pos_fast_sound hhm_pos hbern
    intro h hh; exact hsound h (by simpa using hh.1) (by simpa [hm] using hh.2)
  -- Define `h(t) = t / (1 - c t)` and `F(t)` on `[0, Tmax]`.
  let hOfT : ℝ → ℝ := fun t => t / (1 - c * t)
  have h1mct_pos : ∀ t ∈ Icc (0 : ℝ) Tmax, 0 < 1 - c * t := fun t ht => by
    have : c * t ≤ c * Tmax := mul_le_mul_of_nonneg_left ht.2 (by positivity)
    linarith
  have hhOfT_mem : ∀ t ∈ Icc (0 : ℝ) Tmax, hOfT t ∈ Icc (0 : ℝ) hm := fun t ht => by
    have hd := h1mct_pos t ht
    refine ⟨div_nonneg ht.1 (le_of_lt hd), ?_⟩
    rw [div_le_iff₀ hd]
    have h1 : 1 + c * hm > 0 := by positivity
    have h2 : t ≤ hm / (1 + c * hm) := ht.2
    have h3 : t * (1 + c * hm) ≤ hm := (le_div_iff₀ h1).mp h2
    linarith
  have hhOfT_pos : ∀ t ∈ Ioo (0 : ℝ) Tmax, 0 < hOfT t := fun t ht =>
    div_pos ht.1 (h1mct_pos t ⟨le_of_lt ht.1, le_of_lt ht.2⟩)
  have hAtot_id : ∀ h : ℝ, D0 + al * h ≠ 0 →
      AtotGen (KOpen 17) (dSlope 17) B_v (M0Open 17) (dv : ℝ) ((Lv : ℝ) * h) h 1 =
        h * (kt_v - B_v) + B_v - B_v ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h) := by
    intro h hDne
    have hMlo_eq : M0Open 17 + (dv : ℝ) = D0 := by
      simp only [D0, Mlo_v, kt_v, M0Open]; ring
    have hden_eq : dSlope 17 * ((Lv : ℝ) * h) + (M0Open 17 - B_v + (dv : ℝ)) / 1 + (1 - h) * B_v =
        D0 + al * h := by
      simp only [al, div_one]; linarith
    unfold AtotGen
    rw [hden_eq]
    have hnum_eq : dSlope 17 * ((Lv : ℝ) * h) + (M0Open 17 - B_v + (dv : ℝ)) / 1 =
        (D0 + al * h) - (1 - h) * B_v := by linarith
    rw [hnum_eq]
    have hkt_eq : KOpen 17 - (dv : ℝ) = kt_v := rfl
    rw [hkt_eq]
    apply mul_right_cancel₀ hDne
    simp only [add_mul, sub_mul, mul_assoc, div_mul_cancel₀ _ hDne]
    ring
  let AofH : ℝ → ℝ := fun h =>
    h * (kt_v - B_v) + B_v - B_v ^ 2 * (1 - h) * (1 - 2 * h) / (D0 + al * h)
  let A'ofH : ℝ → ℝ := fun h =>
    (kt_v - B_v) + B_v ^ 2 * ((3 * D0 + al) - 4 * D0 * h - 2 * al * h ^ 2) / (D0 + al * h) ^ 2
  let UqOfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * ((Lv : ℝ) * h) - (7 / 9 : ℝ) * earlyMu 17 * qv * h ^ 2
  let Uq'OfH : ℝ → ℝ := fun h => (1 + earlyMu 17) * (Lv : ℝ) - (14 / 9 : ℝ) * earlyMu 17 * qv * h
  let F : ℝ → ℝ := fun t =>
    let hh := hOfT t
    AofH hh - (1 - 5 * t) * UqOfH hh - 5 * t * (harmonic 17 + gPi17 ((Lv : ℝ) * hh))
  let F' : ℝ → ℝ := fun t =>
    let hh := hOfT t
    let dh := (1 + c * hh) ^ 2
    A'ofH hh * dh + 5 * UqOfH hh - (1 - 5 * t) * Uq'OfH hh * dh -
      5 * (harmonic 17 + gPi17 ((Lv : ℝ) * hh)) -
      5 * t * (if Lv = 0 then 0 else gPi17Deriv ((Lv : ℝ) * hh) * (Lv : ℝ)) * dh
  rcases amain_vertex17_F_cont_deriv (Lv := Lv) (dv := dv) (Lq := Lq) (h_max := h_max) hLv0 hhm_pos hD_pos with
    ⟨hF_cont, hF_deriv⟩
  have hF'_mono : MonotoneOn F' (Ioo 0 Tmax) :=
    amain_vertex17_F_deriv_mono hLv0 hhm_pos hD_pos hptot_pos
  -- Apply 1-point tangent bound at `t_star ∈ Ioo 0 Tmax`!
  have ht_star_in : (t_star : ℝ) ∈ Ioo (0 : ℝ) Tmax := by
    refine ⟨by exact_mod_cast ht_pos_q, ?_⟩
    rw [← hTmax_cast]; exact_mod_cast ht_lt_q
  have htan := V3.tangent_le_of_hasDerivAt_monotoneOn ht_star_in hF_cont hF_deriv hF'_mono
  -- Cast `v0 > 0` and `v1 > 0` to `F t_star - t_star * F' t_star > 0` and `F t_star + (Tmax - t_star) * F' t_star > 0`.
  have hF_tstar := amain_vertex17_tstar_cast (Lv := Lv) (dv := dv) (Lq := Lq) (t_star := t_star)
    hLv0 (h1mct_pos _ ⟨le_of_lt ht_star_in.1, le_of_lt ht_star_in.2⟩) (hhOfT_pos _ ht_star_in)
    (ne_of_gt (hD_pos _ (hhOfT_mem _ ⟨le_of_lt ht_star_in.1, le_of_lt ht_star_in.2⟩)))
  dsimp only at hF_tstar
  have hv0_R : 0 < F (t_star : ℝ) - (t_star : ℝ) * F' (t_star : ℝ) := by
    have h0 := (Rat.cast_pos (K := ℝ)).mpr hv0_q
    rw [Rat.cast_sub, hF_tstar.1, Rat.cast_mul, hF_tstar.2] at h0
    exact h0
  have hv1_R : 0 < F (t_star : ℝ) + (Tmax - (t_star : ℝ)) * F' (t_star : ℝ) := by
    have h1 := (Rat.cast_pos (K := ℝ)).mpr hv1_q
    rw [Rat.cast_add, hF_tstar.1, Rat.cast_mul, hF_tstar.2, Rat.cast_sub, hTmax_cast] at h1
    exact h1
  clear hF_tstar hv0_q hv1_q
  -- Evaluate at `t = h / (1 + c * h) ∈ [0, Tmax]`.
  intro h hh0 hhm
  set t := h / (1 + c * h)
  have ht_mem : t ∈ Icc (0 : ℝ) Tmax := by
    refine ⟨div_nonneg (le_of_lt hh0) (by positivity), ?_⟩
    simp only [t, Tmax]
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have hid : h * (1 + c * hm) - hm * (1 + c * h) = h - hm := by ring
    linarith only [hid, hhm]
  have hh_eq : hOfT t = h := by
    have h2 : 1 - c * t ≠ 0 := ne_of_gt (h1mct_pos t ht_mem)
    have h1 : 1 + c * h ≠ 0 := by positivity
    simp only [hOfT]
    rw [div_eq_iff h2]
    have ht_mul : t * (1 + c * h) = h := div_mul_cancel₀ h h1
    linear_combination ht_mul
  have hlin_pos : 0 < F (t_star : ℝ) + F' (t_star : ℝ) * (t - (t_star : ℝ)) := by
    have hcomb : F (t_star : ℝ) + F' (t_star : ℝ) * (t - (t_star : ℝ)) =
        (1 - t / Tmax) * (F (t_star : ℝ) - (t_star : ℝ) * F' (t_star : ℝ)) +
        (t / Tmax) * (F (t_star : ℝ) + (Tmax - (t_star : ℝ)) * F' (t_star : ℝ)) := by
      field_simp [ne_of_gt hTmax_pos]; ring
    rw [hcomb]
    have hθ0 : 0 ≤ t / Tmax := div_nonneg ht_mem.1 (le_of_lt hTmax_pos)
    have hθ1 : t / Tmax ≤ 1 := (div_le_one hTmax_pos).mpr ht_mem.2
    rcases eq_or_lt_of_le hθ0 with h0 | hp
    · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hv0_R
    · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hv0_R)) (mul_pos hp hv1_R)
  have hFt_pos : 0 < F t := lt_of_lt_of_le hlin_pos (htan t ht_mem)
  simp only [F, hh_eq] at hFt_pos
  have hDne : D0 + al * h ≠ 0 := ne_of_gt (hD_pos h ⟨le_of_lt hh0, hhm⟩)
  dsimp only
  rw [hAtot_id h hDne]
  exact hFt_pos

/-- Helper 1 for `amain_row17_sound`: joint concavity of `Gv (L', δ')` for fixed `h ∈ (0, 11/40]`. -/
private lemma amain_Gv_concave {Lq h L1 δ1 L2 δ2 w : ℝ}
    (hh0 : 0 < h) (hh1 : h ≤ 11 / 40)
    (hL1 : 0 ≤ L1) (hL2 : 0 ≤ L2) (hw0 : 0 ≤ w) (hw1 : w ≤ 1)
    (hBa : 0 < BloInf 17 - (7 / 20 : ℝ) * δ1)
    (hBb : 0 < BloInf 17 - (7 / 20 : ℝ) * δ2)
    (hva : 0 < dSlope 17 * (L1 * h) + (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δ1) + δ1))
    (hvb : 0 < dSlope 17 * (L2 * h) + (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δ2) + δ2)) :
    let t := h / (1 + (14 / 5 : ℝ) * h)
    let Gv : ℝ → ℝ → ℝ := fun L' δ' =>
      let B' := BloInf 17 - (7 / 20 : ℝ) * δ'
      let q' := 2 * Lq * L' - Lq ^ 2
      let Uq' := (1 + earlyMu 17) * (L' * h) - (7 / 9 : ℝ) * earlyMu 17 * q' * h ^ 2
      AtotGen (KOpen 17) (dSlope 17) B' (M0Open 17) δ' (L' * h) h 1 -
        (1 - 5 * t) * Uq' - 5 * t * (harmonic 17 + gPi17 (L' * h))
    (1 - w) * Gv L1 δ1 + w * Gv L2 δ2 ≤ Gv ((1 - w) * L1 + w * L2) ((1 - w) * δ1 + w * δ2) := by
  dsimp only
  set t := h / (1 + (14 / 5 : ℝ) * h)
  have ht0 : 0 ≤ t := by positivity
  set B1 := BloInf 17 - (7 / 20 : ℝ) * δ1
  set B2 := BloInf 17 - (7 / 20 : ℝ) * δ2
  set v1 := dSlope 17 * (L1 * h) + (M0Open 17 - B1 + δ1)
  set v2 := dSlope 17 * (L2 * h) + (M0Open 17 - B2 + δ2)
  have hhm_c := hmOp_joint_concave (show 0 < 1 - h by linarith) hBa hva hBb hvb hw0 hw1
  have h1m2h : 0 ≤ 1 - 2 * h := by linarith
  have hAtot_c : (1 - w) * AtotGen (KOpen 17) (dSlope 17) B1 (M0Open 17) δ1 (L1 * h) h 1 +
      w * AtotGen (KOpen 17) (dSlope 17) B2 (M0Open 17) δ2 (L2 * h) h 1 ≤
      AtotGen (KOpen 17) (dSlope 17) (BloInf 17 - (7 / 20 : ℝ) * ((1 - w) * δ1 + w * δ2))
        (M0Open 17) ((1 - w) * δ1 + w * δ2) (((1 - w) * L1 + w * L2) * h) h 1 := by
    have ha := AtotGen_harmonic_id (KOpen 17) (dSlope 17) B1 (M0Open 17) δ1 (L1 * h) h 1
    have hb := AtotGen_harmonic_id (KOpen 17) (dSlope 17) B2 (M0Open 17) δ2 (L2 * h) h 1
    have hc := AtotGen_harmonic_id (KOpen 17) (dSlope 17)
      (BloInf 17 - (7 / 20 : ℝ) * ((1 - w) * δ1 + w * δ2))
      (M0Open 17) ((1 - w) * δ1 + w * δ2) (((1 - w) * L1 + w * L2) * h) h 1
    simp only [div_one] at ha hb hc
    have hB_eq : BloInf 17 - (7 / 20 : ℝ) * ((1 - w) * δ1 + w * δ2) = (1 - w) * B1 + w * B2 := by
      simp only [B1, B2]; ring
    have hv_eq : dSlope 17 * (((1 - w) * L1 + w * L2) * h) +
        (M0Open 17 - ((1 - w) * B1 + w * B2) + ((1 - w) * δ1 + w * δ2)) =
        (1 - w) * v1 + w * v2 := by simp only [v1, v2]; ring
    rw [hB_eq, hv_eq] at hc
    have hmul := mul_le_mul_of_nonneg_left hhm_c h1m2h
    have hdel : (1 - w) * (h * δ1) + w * (h * δ2) = h * ((1 - w) * δ1 + w * δ2) := by ring
    have hcomb : (1 - w) * (AtotGen (KOpen 17) (dSlope 17) B1 (M0Open 17) δ1 (L1 * h) h 1 + h * δ1) +
        w * (AtotGen (KOpen 17) (dSlope 17) B2 (M0Open 17) δ2 (L2 * h) h 1 + h * δ2) =
        h * (KOpen 17 + ((1 - w) * B1 + w * B2)) +
        (1 - 2 * h) * ((1 - w) * hmOp (1 - h) B1 v1 + w * hmOp (1 - h) B2 v2) := by
      rw [ha, hb]; simp only [v1, v2]; ring
    simp only [v1, v2] at hmul hc hcomb
    rw [hB_eq]
    linarith only [hc, hcomb, hmul, hdel]
  have hg_c : gPi17 (((1 - w) * L1 + w * L2) * h) ≤
      (1 - w) * gPi17 (L1 * h) + w * gPi17 (L2 * h) := by
    have hcomb : ((1 - w) * L1 + w * L2) * h = (1 - w) * (L1 * h) + w * (L2 * h) := by ring
    rw [hcomb]
    simpa [smul_eq_mul] using gPi17_convexOn.2 (mul_nonneg hL1 (le_of_lt hh0))
      (mul_nonneg hL2 (le_of_lt hh0)) (show 0 ≤ 1 - w by linarith) hw0 (by ring)
  have hUq_aff : (1 - w) * ((1 + earlyMu 17) * (L1 * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L1 - Lq ^ 2) * h ^ 2) +
      w * ((1 + earlyMu 17) * (L2 * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L2 - Lq ^ 2) * h ^ 2) =
      (1 + earlyMu 17) * (((1 - w) * L1 + w * L2) * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * ((1 - w) * L1 + w * L2) - Lq ^ 2) * h ^ 2 := by
    ring
  have h5t_g := mul_le_mul_of_nonneg_left hg_c (show 0 ≤ 5 * t by linarith)
  have hU_lin : (1 - 5 * t) * ((1 - w) * ((1 + earlyMu 17) * (L1 * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L1 - Lq ^ 2) * h ^ 2) +
      w * ((1 + earlyMu 17) * (L2 * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L2 - Lq ^ 2) * h ^ 2)) =
      (1 - 5 * t) * ((1 + earlyMu 17) * (((1 - w) * L1 + w * L2) * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * ((1 - w) * L1 + w * L2) - Lq ^ 2) * h ^ 2) := by
    rw [hUq_aff]
  linarith

/-- Helper 2 for `amain_row17_sound`: upper bound on `QOpen 17 (h * L) h` via `gPi17` and quadratic tangent `Lq`. -/
private lemma amain_QOpen_le_upper {Lq L h : ℝ} (hL0 : 0 ≤ L)
    (hh0 : 0 < h) (hh1 : h ≤ 11 / 40) (hx97 : h * L ≤ 9 / 7) :
    let t := h / (1 + (14 / 5 : ℝ) * h)
    QOpen 17 (h * L) h ≤
      (1 - 5 * t) * ((1 + earlyMu 17) * (L * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L - Lq ^ 2) * h ^ 2) +
      5 * t * (harmonic 17 + gPi17 (L * h)) := by
  dsimp only
  set t := h / (1 + (14 / 5 : ℝ) * h)
  have ht0 : 0 ≤ t := by positivity
  have h5t_le : 5 * t ≤ 1 := by
    simp only [t]; rw [mul_div_assoc', div_le_one (by positivity)]; linarith
  have hx_nn : 0 ≤ h * L := mul_nonneg (le_of_lt hh0) hL0
  have ha_eq : min ((7 / 9 : ℝ) * (h * L)) 1 = (7 / 9 : ℝ) * (h * L) := min_eq_left (by linarith)
  have hU_eq : UOpen 17 (h * L) = (1 + earlyMu 17) * (h * L) -
      (7 / 9 : ℝ) * earlyMu 17 * (h * L) ^ 2 - (2 / 9 : ℝ) * (h * L) * piFun 17 (h * L) := by
    unfold UOpen; rw [ha_eq]; ring
  have hpi_nn : 0 ≤ piFun 17 (h * L) := by
    rcases eq_or_lt_of_le hx_nn with h0 | hp
    · rw [← h0]; simp [piFun]
    · exact le_of_lt (piFun_pos 17 hp)
  have hmu_pos : 0 < earlyMu 17 := by rw [← mu17Q_cast]; exact_mod_cast (by decide +kernel : (0 : ℚ) < mu17Q)
  have hU_le_H : UOpen 17 (h * L) ≤ harmonic 17 + piFun 17 (h * L) := by
    have hq : xCutQ * (1 + mu17Q) < H17Q := by decide +kernel
    have hR : ((9 / 7 : ℝ)) * (1 + earlyMu 17) < harmonic 17 := by
      have : ((xCutQ * (1 + mu17Q) : ℚ) : ℝ) < (H17Q : ℝ) := by exact_mod_cast hq
      push_cast [xCutQ, const_x_cut, mu17Q_cast, H17Q_cast] at this; exact this
    rw [hU_eq]
    have h1 : (1 + earlyMu 17) * (h * L) ≤ (9 / 7 : ℝ) * (1 + earlyMu 17) := by nlinarith
    have h2 : 0 ≤ (7 / 9 : ℝ) * earlyMu 17 * (h * L) ^ 2 := by positivity
    have h3 : 0 ≤ (2 / 9 : ℝ) * (h * L) * piFun 17 (h * L) := by positivity
    linarith
  have hphi_le : phi_reset h ≤ 5 * t := by
    have h1 := phi_reset_le_minus h
    rw [phiMinus_eq] at h1
    have h2 : 5 * h / (1 + (14 / 5 : ℝ) * h) = 5 * t := by simp only [t]; ring
    linarith
  have hU_le_Uq : UOpen 17 (h * L) ≤ (1 + earlyMu 17) * (L * h) -
      (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L - Lq ^ 2) * h ^ 2 := by
    rw [hU_eq]
    have hsq : 0 ≤ (L - Lq) ^ 2 := sq_nonneg _
    have h1 : (2 * Lq * L - Lq ^ 2) * h ^ 2 ≤ (h * L) ^ 2 := by nlinarith
    have h2 : 0 ≤ (2 / 9 : ℝ) * (h * L) * piFun 17 (h * L) := by positivity
    nlinarith
  have hpi_le_g : piFun 17 (h * L) ≤ gPi17 (L * h) := by
    rw [mul_comm L h]; exact piFun_17_le_gPi17 hx_nn
  unfold QOpen
  have hstep1 : (1 - phi_reset h) * UOpen 17 (h * L) + phi_reset h * (harmonic 17 + piFun 17 (h * L)) ≤
      (1 - 5 * t) * UOpen 17 (h * L) + 5 * t * (harmonic 17 + piFun 17 (h * L)) := by
    have hd := mul_le_mul_of_nonneg_right hphi_le (sub_nonneg.mpr hU_le_H)
    linarith
  have hstep2 : (1 - 5 * t) * UOpen 17 (h * L) ≤
      (1 - 5 * t) * ((1 + earlyMu 17) * (L * h) -
        (7 / 9 : ℝ) * earlyMu 17 * (2 * Lq * L - Lq ^ 2) * h ^ 2) :=
    mul_le_mul_of_nonneg_left hU_le_Uq (by linarith)
  have hstep3 : 5 * t * (harmonic 17 + piFun 17 (h * L)) ≤ 5 * t * (harmonic 17 + gPi17 (L * h)) :=
    mul_le_mul_of_nonneg_left (by linarith) (by linarith)
  linarith

/-- Soundness of one A-Main row `(La, Lb, Lk, Lq)` on `L ∈ [La, Lb], h ∈ (0, h_max]`. -/
private lemma amain_row17_sound {row : AMainRow} (hchk : checkAMainRow17 row = true) :
    ∀ {L h : ℝ}, (row.La : ℝ) ≤ L → L ≤ (row.Lb : ℝ) →
      0 < h → h ≤ (amainRowHmax row : ℝ) → h * L ≤ 9 / 7 →
      QOpen 17 (h * L) h <
        AtotGen (KOpen 17) (dSlope 17) (Blo 17 L) (M0Open 17) (deltaOpen 17 L) (h * L) h 1 := by
  unfold checkAMainRow17 at hchk
  cases hts : row.tStars with
  | nil => simp [hts] at hchk
  | cons t1 rest1 =>
    cases rest1 with
    | nil => simp [hts] at hchk
    | cons t2 rest2 =>
      cases rest2 with
      | nil => simp [hts] at hchk
      | cons t3 rest3 =>
        cases rest3 with
        | nil => simp [hts] at hchk
        | cons t4 rest4 =>
          cases rest4 with
          | cons _ _ => simp [hts] at hchk
          | nil =>
            simp only [hts, Bool.and_eq_true, decide_eq_true_eq] at hchk
            rcases hchk with ⟨⟨⟨⟨⟨hk17, hLa0, hLab, hLak, hLkb, hLq0, hLqb, hhm0, hhmCap⟩,
              hc1⟩, hc2⟩, hc3⟩, hc4⟩
            have hv1 := amain_vertex17_sound hLa0 hhm0 hhmCap hc1
            have hv2 := amain_vertex17_sound (le_trans hLa0 (le_of_lt hLab)) hhm0 hhmCap hc2
            have hv3 := amain_vertex17_sound hLa0 hhm0 hhmCap hc3
            have hv4 := amain_vertex17_sound (le_trans hLa0 (le_of_lt hLab)) hhm0 hhmCap hc4
            -- Extract vertex positivity `B_v > 0` and `Del_v > 0` for joint concavity.
            have hBvDel : ∀ {Lv dv t_s}, checkAMainVertex17 Lv dv row.Lq (amainRowHmax row)
                (amainRowHmax row / (1 + cResQ * amainRowHmax row)) t_s = true →
                0 < BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ) ∧
                0 < M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * (dv : ℝ)) + (dv : ℝ) := by
              intro Lv dv t_s hc
              simp only [checkAMainVertex17, Bool.and_eq_true, decide_eq_true_eq] at hc
              rcases hc with ⟨⟨⟨⟨hB, hDel, _, _⟩, _, _⟩, _⟩, _, _⟩
              refine ⟨?_, ?_⟩
              · have : (0 : ℝ) < ((BloInf17Q - 7 / 20 * dv : ℚ) : ℝ) := by exact_mod_cast hB
                push_cast [BloInf17Q_cast] at this; exact this
              · have : (0 : ℝ) < ((C17Q - (K17Q - dv) - (BloInf17Q - 7 / 20 * dv) : ℚ) : ℝ) := by
                  exact_mod_cast hDel
                push_cast [C17Q_cast, K17Q_cast, BloInf17Q_cast] at this
                unfold M0Open; linarith
            rcases hBvDel hc1 with ⟨hB1, hD1⟩
            rcases hBvDel hc2 with ⟨hB2, hD2⟩
            rcases hBvDel hc3 with ⟨hB3, hD3⟩
            rcases hBvDel hc4 with ⟨hB4, hD4⟩
            intro L h hLa hLb hh0 hhm hx97
            have hLabR : (row.La : ℝ) < (row.Lb : ℝ) := by exact_mod_cast hLab
            have hLa0R : (0 : ℝ) ≤ (row.La : ℝ) := by exact_mod_cast hLa0
            have hL0 : 0 ≤ L := le_trans hLa0R hLa
            have hH17 : 0 < harmonic 17 := harmonic_pos' (by omega)
            have hh_le_half : h ≤ 1 / 2 := by
              have : (amainRowHmax row : ℝ) ≤ 11 / 40 := by
                have := (Rat.cast_le (K := ℝ)).mpr hhmCap
                simpa [hCapQ, const_h_cap] using this
              linarith
            -- Convex combination `(L, δ(L))` inside the 4 vertices `chA, chB, tnA, tnB`.
            set θ := (L - (row.La : ℝ)) / ((row.Lb : ℝ) - (row.La : ℝ))
            have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hLa) (sub_pos.mpr hLabR).le
            have hθ1 : θ ≤ 1 := (div_le_one (sub_pos.mpr hLabR)).mpr (sub_le_sub_right hLb _)
            have hL_comb : L = (1 - θ) * (row.La : ℝ) + θ * (row.Lb : ℝ) := by
              simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hLabR)]; ring
            set dExQ : ℚ → ℚ := fun q => H17Q / (q + H17Q)
            set dTnQ : ℚ → ℚ := fun q => dExQ row.Lk - (H17Q / (row.Lk + H17Q) ^ 2) * (q - row.Lk)
            have hdEx_cast : ∀ q : ℚ, (dExQ q : ℝ) = deltaOpen 17 (q : ℝ) := fun q => by
              simp only [dExQ, deltaOpen]; push_cast [H17Q_cast]; rfl
            set δch := (1 - θ) * (dExQ row.La : ℝ) + θ * (dExQ row.Lb : ℝ)
            set δtn := (1 - θ) * (dTnQ row.La : ℝ) + θ * (dTnQ row.Lb : ℝ)
            have hδ_le_ch : deltaOpen 17 L ≤ δch := by
              simp only [δch, hdEx_cast, deltaOpen]
              have hdA : 0 < (row.La : ℝ) + harmonic 17 := by linarith
              have hdB : 0 < (row.Lb : ℝ) + harmonic 17 := by linarith
              have hdL : 0 < L + harmonic 17 := by linarith
              have hdiff : ((1 - θ) * (harmonic 17 / ((row.La : ℝ) + harmonic 17)) +
                  θ * (harmonic 17 / ((row.Lb : ℝ) + harmonic 17))) -
                  harmonic 17 / (L + harmonic 17) =
                  harmonic 17 * θ * (1 - θ) * ((row.Lb : ℝ) - (row.La : ℝ)) ^ 2 /
                    (((row.La : ℝ) + harmonic 17) * ((row.Lb : ℝ) + harmonic 17) * (L + harmonic 17)) := by
                have hdL' : 0 < (1 - θ) * (row.La : ℝ) + θ * (row.Lb : ℝ) + harmonic 17 := by
                  rw [← hL_comb]; exact hdL
                rw [hL_comb]; field_simp [ne_of_gt hdA, ne_of_gt hdB, ne_of_gt hdL']; ring
              have hnn : 0 ≤ harmonic 17 * θ * (1 - θ) * ((row.Lb : ℝ) - (row.La : ℝ)) ^ 2 /
                  (((row.La : ℝ) + harmonic 17) * ((row.Lb : ℝ) + harmonic 17) * (L + harmonic 17)) := by
                have : 0 ≤ 1 - θ := by linarith
                positivity
              linarith
            have hδ_ge_tn : δtn ≤ deltaOpen 17 L := by
              have hLk0 : (0 : ℝ) ≤ (row.Lk : ℝ) := by exact_mod_cast le_trans hLa0 hLak
              have hdK : 0 < (row.Lk : ℝ) + harmonic 17 := by linarith
              have hdL : 0 < L + harmonic 17 := by linarith
              have htn_eq : δtn = deltaOpen 17 (row.Lk : ℝ) -
                  (harmonic 17 / ((row.Lk : ℝ) + harmonic 17) ^ 2) * (L - (row.Lk : ℝ)) := by
                simp only [δtn, dTnQ, dExQ, deltaOpen]
                push_cast [H17Q_cast]
                rw [hL_comb]; ring
              rw [htn_eq]; unfold deltaOpen
              have hdiff : harmonic 17 / (L + harmonic 17) -
                  (harmonic 17 / ((row.Lk : ℝ) + harmonic 17) -
                    harmonic 17 / ((row.Lk : ℝ) + harmonic 17) ^ 2 * (L - (row.Lk : ℝ))) =
                  harmonic 17 * (L - (row.Lk : ℝ)) ^ 2 /
                    ((L + harmonic 17) * ((row.Lk : ℝ) + harmonic 17) ^ 2) := by
                field_simp [ne_of_gt hdL, ne_of_gt hdK]; ring
              have hnn : 0 ≤ harmonic 17 * (L - (row.Lk : ℝ)) ^ 2 /
                  ((L + harmonic 17) * ((row.Lk : ℝ) + harmonic 17) ^ 2) := by positivity
              linarith
            -- Write `deltaOpen 17 L = (1 - α) * δch + α * δtn` for `α ∈ [0, 1]`.
            set α := if δch = δtn then 0 else (δch - deltaOpen 17 L) / (δch - δtn)
            have hα0 : 0 ≤ α := by
              simp only [α]; split_ifs with he
              · exact le_rfl
              · exact div_nonneg (sub_nonneg.mpr hδ_le_ch)
                  (sub_pos.mpr (lt_of_le_of_ne (le_trans hδ_ge_tn hδ_le_ch) (Ne.symm he))).le
            have hα1 : α ≤ 1 := by
              simp only [α]; split_ifs with he
              · norm_num
              · exact (div_le_one (sub_pos.mpr (lt_of_le_of_ne (le_trans hδ_ge_tn hδ_le_ch) (Ne.symm he)))).mpr
                  (sub_le_sub_left hδ_ge_tn _)
            have hδ_comb : deltaOpen 17 L = (1 - α) * δch + α * δtn := by
              simp only [α]; split_ifs with he
              · have : deltaOpen 17 L = δch := le_antisymm hδ_le_ch (he ▸ hδ_ge_tn)
                linarith
              · have hne : δch - δtn ≠ 0 := sub_ne_zero.mpr he
                field_simp [hne]; ring
            -- Define `G_vert(L', δ') := AtotGen ... - (1 - 5 t) Uq(L') - 5 t (H17 + gPi17(L' h))`.
            set t := h / (1 + (14 / 5 : ℝ) * h)
            have hhh_cap : h ≤ 11 / 40 := by
              have h1 : (amainRowHmax row : ℝ) ≤ 11 / 40 := by
                simpa [hCapQ, const_h_cap] using (Rat.cast_le (K := ℝ)).mpr hhmCap
              linarith
            let Gv : ℝ → ℝ → ℝ := fun L' δ' =>
              let B' := BloInf 17 - (7 / 20 : ℝ) * δ'
              let q' := 2 * (row.Lq : ℝ) * L' - (row.Lq : ℝ) ^ 2
              let Uq' := (1 + earlyMu 17) * (L' * h) - (7 / 9 : ℝ) * earlyMu 17 * q' * h ^ 2
              AtotGen (KOpen 17) (dSlope 17) B' (M0Open 17) δ' (L' * h) h 1 -
                (1 - 5 * t) * Uq' - 5 * t * (harmonic 17 + gPi17 (L' * h))
            -- Joint concavity of `Gv` from `amain_Gv_concave`!
            have hGv_conc : ∀ {L1 δ1 L2 δ2 w : ℝ},
                0 ≤ L1 → 0 ≤ L2 → 0 ≤ w → w ≤ 1 →
                0 < BloInf 17 - (7 / 20 : ℝ) * δ1 →
                0 < BloInf 17 - (7 / 20 : ℝ) * δ2 →
                0 < dSlope 17 * (L1 * h) + (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δ1) + δ1) →
                0 < dSlope 17 * (L2 * h) + (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δ2) + δ2) →
                (1 - w) * Gv L1 δ1 + w * Gv L2 δ2 ≤ Gv ((1 - w) * L1 + w * L2) ((1 - w) * δ1 + w * δ2) :=
              fun hL1 hL2 hw0 hw1 hBa hBb hva hvb =>
                amain_Gv_concave (Lq := (row.Lq : ℝ)) hh0 hhh_cap hL1 hL2 hw0 hw1 hBa hBb hva hvb
            have hLa0' : (0 : ℝ) ≤ (row.La : ℝ) := hLa0R
            have hLb0' : (0 : ℝ) ≤ (row.Lb : ℝ) := le_of_lt (lt_of_le_of_lt hLa0R hLabR)
            have hv_pos_of : ∀ {L' : ℝ} {B' δ' : ℝ}, 0 ≤ L' →
                0 < M0Open 17 - B' + δ' → 0 < dSlope 17 * (L' * h) + (M0Open 17 - B' + δ') := by
              intro L' B' δ' hL' hDel
              have : 0 ≤ dSlope 17 * (L' * h) := mul_nonneg (le_of_lt dSlope_17_pos) (mul_nonneg hL' (le_of_lt hh0))
              linarith
            have hGch : (1 - θ) * Gv (row.La : ℝ) (dExQ row.La : ℝ) + θ * Gv (row.Lb : ℝ) (dExQ row.Lb : ℝ) ≤
                Gv L δch := by
              have h1 := hGv_conc hLa0' hLb0' hθ0 hθ1 hB1 hB2 (hv_pos_of hLa0' hD1) (hv_pos_of hLb0' hD2)
              rw [← hL_comb] at h1; exact h1
            have hGtn : (1 - θ) * Gv (row.La : ℝ) (dTnQ row.La : ℝ) + θ * Gv (row.Lb : ℝ) (dTnQ row.Lb : ℝ) ≤
                Gv L δtn := by
              have h1 := hGv_conc hLa0' hLb0' hθ0 hθ1 hB3 hB4 (hv_pos_of hLa0' hD3) (hv_pos_of hLb0' hD4)
              rw [← hL_comb] at h1; exact h1
            have hBch : 0 < BloInf 17 - (7 / 20 : ℝ) * δch := by
              have : BloInf 17 - (7 / 20 : ℝ) * δch =
                  (1 - θ) * (BloInf 17 - (7 / 20 : ℝ) * (dExQ row.La : ℝ)) +
                  θ * (BloInf 17 - (7 / 20 : ℝ) * (dExQ row.Lb : ℝ)) := by simp only [δch]; ring
              rw [this]; rcases eq_or_lt_of_le hθ0 with h0 | hp
              · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hB1
              · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hB1)) (mul_pos hp hB2)
            have hBtn : 0 < BloInf 17 - (7 / 20 : ℝ) * δtn := by
              have : BloInf 17 - (7 / 20 : ℝ) * δtn =
                  (1 - θ) * (BloInf 17 - (7 / 20 : ℝ) * (dTnQ row.La : ℝ)) +
                  θ * (BloInf 17 - (7 / 20 : ℝ) * (dTnQ row.Lb : ℝ)) := by simp only [δtn]; ring
              rw [this]; rcases eq_or_lt_of_le hθ0 with h0 | hp
              · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hB3
              · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hB3)) (mul_pos hp hB4)
            have hDch : 0 < M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δch) + δch := by
              have : M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δch) + δch =
                  (1 - θ) * (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * (dExQ row.La : ℝ)) + (dExQ row.La : ℝ)) +
                  θ * (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * (dExQ row.Lb : ℝ)) + (dExQ row.Lb : ℝ)) := by
                simp only [δch]; ring
              rw [this]; rcases eq_or_lt_of_le hθ0 with h0 | hp
              · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hD1
              · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hD1)) (mul_pos hp hD2)
            have hDtn : 0 < M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δtn) + δtn := by
              have : M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * δtn) + δtn =
                  (1 - θ) * (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * (dTnQ row.La : ℝ)) + (dTnQ row.La : ℝ)) +
                  θ * (M0Open 17 - (BloInf 17 - (7 / 20 : ℝ) * (dTnQ row.Lb : ℝ)) + (dTnQ row.Lb : ℝ)) := by
                simp only [δtn]; ring
              rw [this]; rcases eq_or_lt_of_le hθ0 with h0 | hp
              · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hD3
              · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt hD3)) (mul_pos hp hD4)
            have hGL : (1 - α) * Gv L δch + α * Gv L δtn ≤ Gv L (deltaOpen 17 L) := by
              have h1 := hGv_conc hL0 hL0 hα0 hα1 hBch hBtn (hv_pos_of hL0 hDch) (hv_pos_of hL0 hDtn)
              have hL1 : (1 - α) * L + α * L = L := by ring
              rwa [hL1, ← hδ_comb] at h1
            have h1p : 0 < Gv (row.La : ℝ) (dExQ row.La : ℝ) := hv1 h hh0 hhm
            have h2p : 0 < Gv (row.Lb : ℝ) (dExQ row.Lb : ℝ) := hv2 h hh0 hhm
            have h3p : 0 < Gv (row.La : ℝ) (dTnQ row.La : ℝ) := hv3 h hh0 hhm
            have h4p : 0 < Gv (row.Lb : ℝ) (dTnQ row.Lb : ℝ) := hv4 h hh0 hhm
            have hGch_pos : 0 < Gv L δch := by
              have hpos : 0 < (1 - θ) * Gv (row.La : ℝ) (dExQ row.La : ℝ) + θ * Gv (row.Lb : ℝ) (dExQ row.Lb : ℝ) := by
                rcases eq_or_lt_of_le hθ0 with h0 | hp
                · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact h1p
                · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt h1p)) (mul_pos hp h2p)
              exact lt_of_lt_of_le hpos hGch
            have hGtn_pos : 0 < Gv L δtn := by
              have hpos : 0 < (1 - θ) * Gv (row.La : ℝ) (dTnQ row.La : ℝ) + θ * Gv (row.Lb : ℝ) (dTnQ row.Lb : ℝ) := by
                rcases eq_or_lt_of_le hθ0 with h0 | hp
                · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact h3p
                · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt h3p)) (mul_pos hp h4p)
              exact lt_of_lt_of_le hpos hGtn
            have hGL_pos : 0 < Gv L (deltaOpen 17 L) := by
              have hpos : 0 < (1 - α) * Gv L δch + α * Gv L δtn := by
                rcases eq_or_lt_of_le hα0 with h0 | hp
                · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hGch_pos
                · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hα1) (le_of_lt hGch_pos)) (mul_pos hp hGtn_pos)
              exact lt_of_lt_of_le hpos hGL
            -- Finally compare `QOpen 17 (h * L) h ≤ (1 - 5 t) * Uq(L) + 5 t * (H_17 + gPi17(L * h))`!
            have hQ_le := amain_QOpen_le_upper (Lq := (row.Lq : ℝ)) hL0 hh0 hhh_cap hx97
            dsimp only at hQ_le
            simp only [Gv] at hGL_pos
            have hmul_comm : L * h = h * L := mul_comm L h
            have hBlo_eq : BloInf 17 - (7 / 20 : ℝ) * deltaOpen 17 L = Blo 17 L := rfl
            rw [hmul_comm, hBlo_eq] at hGL_pos
            rw [hmul_comm] at hQ_le
            linarith only [hGL_pos, hQ_le]

/-- Rank-17 lower arm A-Main (`L = x / h ≤ 10`) on `h ∈ (0, 11/40]`. -/
lemma transfer_lower_amain_le_hcap {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hh0 : 0 < h) (hhCap : h ≤ 11 / 40) (hL10 : x / h ≤ 10) :
    QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) (Blo 17 (x / h)) (M0Open 17) (deltaX 17 x h) x h 1 := by
  have hcert := transfer02_amain_cert
  simp only [checkTransfer02AMain, Bool.and_eq_true] at hcert
  have hall : ∀ r ∈ amainRows17, checkAMainRow17 r = true := List.all_eq_true.mp hcert.2
  set L := x / h
  have hL0 : 0 < L := div_pos hx0 hh0
  have hx_eq : h * L = x := by simp only [L]; field_simp [ne_of_gt hh0]
  have hδ_eq : deltaOpen 17 L = deltaX 17 x h :=
    deltaOpen_div_eq 17 (le_of_lt hx0) hh0 (harmonic_pos' (by omega))
  rw [← hδ_eq, ← hx_eq]
  -- Dispatch to the 3 rows `A07 ([0, 5/2])`, `A08 ([5/2, 31/5])`, `A09 ([31/5, 10])`.
  let rowA07 : AMainRow := AMainRow.mk "A07" 17 0 (5 / 2) (11 / 8) (1 / 4)
    [3 / 20, 23 / 200, 147 / 1000, 113 / 1000]
  let rowA08 : AMainRow := AMainRow.mk "A08" 17 (5 / 2) (31 / 5) (211 / 40) (31 / 10)
    [23 / 200, 23 / 250, 109 / 1000, 23 / 250]
  let rowA09 : AMainRow := AMainRow.mk "A09" 17 (31 / 5) 10 (212 / 25) 6
    [9 / 100, 39 / 500, 17 / 200, 39 / 500]
  have hmem7 : rowA07 ∈ amainRows17 := by simp [rowA07, amainRows17, amain_rows]
  have hmem8 : rowA08 ∈ amainRows17 := by simp [rowA08, amainRows17, amain_rows]
  have hmem9 : rowA09 ∈ amainRows17 := by simp [rowA09, amainRows17, amain_rows]
  by_cases h1 : L ≤ 5 / 2
  · have hhm : (amainRowHmax rowA07 : ℝ) = 11 / 40 := by
      have : amainRowHmax rowA07 = 11 / 40 := by decide +kernel
      rw [this]; norm_num
    exact amain_row17_sound (hall _ hmem7) (by simp [rowA07]; linarith) (by simp [rowA07]; exact h1)
      hh0 (by rw [hhm]; exact hhCap) (by rwa [hx_eq])
  · by_cases h2 : L ≤ 31 / 5
    · have hhm : (amainRowHmax rowA08 : ℝ) = 11 / 40 := by
        have : amainRowHmax rowA08 = 11 / 40 := by decide +kernel
        rw [this]; norm_num
      exact amain_row17_sound (hall _ hmem8) (by simp [rowA08]; linarith) (by simp [rowA08]; exact h2)
        hh0 (by rw [hhm]; exact hhCap) (by rwa [hx_eq])
    · have hhm : (amainRowHmax rowA09 : ℝ) = 45 / 217 := by
        have : amainRowHmax rowA09 = 45 / 217 := by decide +kernel
        rw [this]; norm_num
      have hh_le9 : h ≤ 45 / 217 := by
        have hLge : (31 / 5 : ℝ) < L := by linarith
        have : h * (31 / 5 : ℝ) ≤ 9 / 7 := by nlinarith
        linarith
      exact amain_row17_sound (hall _ hmem9) (by simp [rowA09]; linarith) (by simp [rowA09]; exact hL10)
        hh0 (by rw [hhm]; exact hh_le9) (by rwa [hx_eq])

/-- Full rank-17 lower arm A-Main (`L = x / h ≤ 10`, ALL `h ∈ (0, 1/2]`), closing `[11/40, 1/2]` by Fact 2! -/
theorem transfer_lower_amain {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) (hL10 : x / h ≤ 10) :
    QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) (Blo 17 (x / h)) (M0Open 17) (deltaX 17 x h) x h 1 := by
  by_cases hcap : h ≤ 11 / 40
  · exact transfer_lower_amain_le_hcap hx0 hx1 hh0 hcap hL10
  · push Not at hcap
    -- On `h ∈ [11/40, 1/2]`, `QOpen 17 x h ≤ Q_plus(x, h)` (affine in `h`) and `A_tot(h)` is concave in `h`.
    set lam := harmonic 17 / x
    have hH17 : 0 < harmonic 17 := harmonic_pos' (by omega)
    have hlam : 0 < lam := div_pos hH17 hx0
    set v0 := dSlope 17 * x + (M0Open 17 - BloInf 17)
    have hv0 : 0 < v0 := by
      have h1 : 0 < dSlope 17 * x := mul_pos dSlope_17_pos hx0
      simp only [v0]; linarith [BloInf_17_lt_M0_17]
    have hvB1 : v0 + 27 / 20 < BloInf 17 - 7 / 20 := by
      have hvb := transfer01_v_lt_B
      have hdx : dSlope 17 * x ≤ (9 / 7) * dSlope 17 := by nlinarith [dSlope_17_pos]
      simp only [v0]; linarith
    have hA_conc := lowerArm_Atot_concaveOn_h (K := KOpen 17) (B_inf := BloInf 17) (v0 := v0)
      (lam := lam) hlam hv0 hvB1
    let Afn : ℝ → ℝ := fun t =>
      let δ := lam * t / (1 + lam * t)
      let B := BloInf 17 - (7 / 20) * δ
      let v := v0 + (27 / 20) * δ
      t * (KOpen 17 + BloInf 17 - (27 / 20) * δ) + (1 - 2 * t) * (B * v / (v + (1 - t) * B))
    have hA_eq : ∀ t > 0, Afn t = AtotGen (KOpen 17) (dSlope 17) (Blo 17 (x / t))
        (M0Open 17) (deltaX 17 x t) x t 1 := by
      intro t ht
      have hδ_eq : lam * t / (1 + lam * t) = deltaX 17 x t := by
        unfold deltaX; simp only [lam]
        have h1 : 1 + harmonic 17 / x * t ≠ 0 := by positivity
        have h2 : x + t * harmonic 17 ≠ 0 := by positivity
        field_simp [ne_of_gt hx0, h1, h2]
      have hδ_open : deltaOpen 17 (x / t) = deltaX 17 x t :=
        deltaOpen_div_eq 17 (le_of_lt hx0) ht hH17
      unfold AtotGen Blo
      rw [hδ_open]
      simp only [Afn, hδ_eq, v0, div_one]
      have h1 : KOpen 17 - deltaX 17 x t + (BloInf 17 - 7 / 20 * deltaX 17 x t) =
          KOpen 17 + BloInf 17 - 27 / 20 * deltaX 17 x t := by ring
      have h2 : dSlope 17 * x + (M0Open 17 - (BloInf 17 - 7 / 20 * deltaX 17 x t) + deltaX 17 x t) =
          dSlope 17 * x + (M0Open 17 - BloInf 17) + 27 / 20 * deltaX 17 x t := by ring
      rw [h1, h2]
    let Qplus : ℝ → ℝ := fun t =>
      (1 - (1 / 2 + t)) * UOpen 17 x + (1 / 2 + t) * (harmonic 17 + piFun 17 x)
    -- Endpoint 1: `t = 11/40` (`Qplus (11/40) < Afn (11/40)` from A-Main + `phi_reset (11/40) = 1/2 + 11/40`).
    have hend1 : Qplus (11 / 40) < Afn (11 / 40) := by
      have hL_cap : x / (11 / 40 : ℝ) ≤ 10 := by linarith
      have hmain := transfer_lower_amain_le_hcap hx0 hx1 (by norm_num : (0 : ℝ) < 11 / 40) le_rfl hL_cap
      rw [← hA_eq (11 / 40) (by norm_num)] at hmain
      have hphi_cap : phi_reset (11 / 40) = 1 / 2 + 11 / 40 := by
        unfold phi_reset
        have h1 : (1 / 2 + 11 / 40 : ℝ) ≤ 25 * (11 / 40) / (5 + 14 * (11 / 40)) := by norm_num
        have h2 : (1 / 2 + 11 / 40 : ℝ) ≤ 1 := by norm_num
        rw [min_eq_left h1, min_eq_right h2]
      have hQ_eq : QOpen 17 x (11 / 40) = Qplus (11 / 40) := by simp [QOpen, Qplus, hphi_cap]
      linarith
    -- Endpoint 2: `t = 1/2` (`Qplus (1/2) = H_17 + π_17(x) < Afn (1/2)`).
    have hend2 : Qplus (1 / 2) < Afn (1 / 2) := by
      have hQ_eq : Qplus (1 / 2) = harmonic 17 + piFun 17 x := by simp [Qplus]; ring
      rw [hQ_eq]
      have hA_val : Afn (1 / 2) = (1 / 2) * (KOpen 17 + BloInf 17 - (27 / 20) * (lam * (1 / 2) / (1 + lam * (1 / 2)))) := by
        simp only [Afn]; ring
      have hδ_lt1 : lam * (1 / 2) / (1 + lam * (1 / 2)) < 1 := by
        rw [div_lt_one (by positivity)]; linarith
      have hA_gt : (1 / 2) * (harmonic 17 + Blo 17 0) < Afn (1 / 2) := by
        rw [hA_val]
        have hBlo0 : Blo 17 0 = BloInf 17 - 7 / 20 := by
          unfold Blo deltaOpen; simp [div_self (ne_of_gt hH17)]
        unfold KOpen; linarith
      -- 3-factor upper bound `piFun 17 x ≤ piFun 3 (9/7) = 2187 / 6800 < (Blo 17 0 - H_17) / 2`.
      have hpi_le : piFun 17 x ≤ 2187 / 6800 := by
        have hle3 : piFun 17 x ≤ piFun 3 x := by
          have hstep : ∀ m : ℕ, piFun (m + 1) x ≤ piFun m x := fun m => by
            rw [piFun_succ]
            have hfac : (((m + 1 : ℕ) : ℝ) * x) / (1 + ((m + 1 : ℕ) : ℝ) * x) ≤ 1 := by
              rw [div_le_one (by positivity)]; linarith
            exact le_trans (mul_le_mul_of_nonneg_left hfac (le_of_lt (piFun_pos m hx0))) (by rw [mul_one])
          have hge : ∀ {a b : ℕ}, a ≤ b → piFun b x ≤ piFun a x := fun {a b} hab => by
            induction hab with
            | refl => exact le_rfl
            | step _ ih => exact le_trans (hstep _) ih
          exact hge (by omega : 3 ≤ 17)
        have h3_mono : piFun 3 x ≤ piFun 3 (9 / 7) := by
          unfold piFun
          apply Finset.prod_le_prod₀
          · intro i _; positivity
          · intro i _
            have hi : (0 : ℝ) < ((i + 1 : ℕ) : ℝ) := by positivity
            rw [div_le_div_iff₀ (by positivity) (by positivity)]
            nlinarith
        have h3_val : piFun 3 (9 / 7) = 2187 / 6800 := by
          simp only [piFun_succ, piFun_zero]; norm_num
        linarith
      have hgap : (2187 / 6800 : ℝ) < (Blo 17 0 - harmonic 17) / 2 := by
        have hq : (2187 : ℚ) / 6800 < (Blo17Q 0 - H17Q) / 2 := by decide +kernel
        have hR : ((2187 / 6800 : ℚ) : ℝ) < (((Blo17Q 0 - H17Q) / 2 : ℚ) : ℝ) := by exact_mod_cast hq
        push_cast [Blo17Q_cast, H17Q_cast] at hR; exact hR
      linarith
    -- Convex combination between `11/40` and `1/2`.
    set θ := (h - 11 / 40) / (1 / 2 - 11 / 40)
    have hθ_eq : θ = (h - 11 / 40) / (9 / 40 : ℝ) := by simp only [θ]; norm_num
    have hθ0 : 0 ≤ θ := by rw [hθ_eq]; linarith
    have hθ1 : θ ≤ 1 := by rw [hθ_eq]; linarith
    have hh_comb : h = (1 - θ) * (11 / 40) + θ * (1 / 2) := by simp only [θ]; ring
    have hA_ge : (1 - θ) * Afn (11 / 40) + θ * Afn (1 / 2) ≤ Afn h := by
      rw [hh_comb]
      simpa [Afn, smul_eq_mul] using hA_conc.2 (by norm_num : (11 / 40 : ℝ) ∈ Set.Icc (0 : ℝ) (1 / 2))
        (by norm_num : (1 / 2 : ℝ) ∈ Set.Icc (0 : ℝ) (1 / 2)) (show 0 ≤ 1 - θ by linarith) hθ0 (by ring)
    have hQ_aff : Qplus h = (1 - θ) * Qplus (11 / 40) + θ * Qplus (1 / 2) := by
      simp only [Qplus]; rw [hh_comb]; ring
    have hQ_le_plus : QOpen 17 x h ≤ Qplus h := by
      unfold QOpen; simp only [Qplus]
      have hU_le_H : UOpen 17 x ≤ harmonic 17 + piFun 17 x := by
        have ha_eq : min ((7 / 9 : ℝ) * x) 1 = (7 / 9 : ℝ) * x := min_eq_left (by linarith)
        have hU_eq : UOpen 17 x = (1 + earlyMu 17) * x - (7 / 9 : ℝ) * earlyMu 17 * x ^ 2 -
            (2 / 9 : ℝ) * x * piFun 17 x := by unfold UOpen; rw [ha_eq]; ring
        have hmu_pos : 0 < earlyMu 17 := by rw [← mu17Q_cast]; exact_mod_cast (by decide +kernel : (0 : ℚ) < mu17Q)
        have hq : xCutQ * (1 + mu17Q) < H17Q := by decide +kernel
        have hR : ((9 / 7 : ℝ)) * (1 + earlyMu 17) < harmonic 17 := by
          have : ((xCutQ * (1 + mu17Q) : ℚ) : ℝ) < (H17Q : ℝ) := by exact_mod_cast hq
          push_cast [xCutQ, const_x_cut, mu17Q_cast, H17Q_cast] at this; exact this
        have hpi_nn : 0 ≤ piFun 17 x := le_of_lt (piFun_pos 17 hx0)
        have h1 : (1 + earlyMu 17) * x ≤ (9 / 7 : ℝ) * (1 + earlyMu 17) := by
          rw [mul_comm]; exact mul_le_mul_of_nonneg_right hx1 (by linarith only [hmu_pos])
        have h2 : 0 ≤ (7 / 9 : ℝ) * earlyMu 17 * x ^ 2 := by positivity
        have h3 : 0 ≤ (2 / 9 : ℝ) * x * piFun 17 x := by positivity
        rw [hU_eq]; linarith only [hR, h1, h2, h3, hpi_nn]
      have hdiff_nn : 0 ≤ harmonic 17 + piFun 17 x - UOpen 17 x := sub_nonneg.mpr hU_le_H
      have hphi_le : phi_reset h ≤ 1 / 2 + h := phi_reset_le_plus h
      have hmul := mul_le_mul_of_nonneg_right hphi_le hdiff_nn
      linarith only [hmul]
    rw [← hA_eq h hh0]
    have hcomb_gt : (1 - θ) * Qplus (11 / 40) + θ * Qplus (1 / 2) <
        (1 - θ) * Afn (11 / 40) + θ * Afn (1 / 2) := by
      rcases eq_or_lt_of_le hθ0 with h0 | hp
      · rw [← h0]; linarith only [hend1]
      · have h1 : 0 ≤ (1 - θ) * (Afn (11 / 40) - Qplus (11 / 40)) :=
          mul_nonneg (sub_nonneg.mpr hθ1) (le_of_lt (sub_pos.mpr hend1))
        have h2 : 0 < θ * (Afn (1 / 2) - Qplus (1 / 2)) := mul_pos hp (sub_pos.mpr hend2)
        linarith only [h1, h2]
    exact lt_of_le_of_lt (hQ_le_plus.trans_eq hQ_aff) (lt_of_lt_of_le hcomb_gt hA_ge)

end

/-! ### 2.4: A-Far (`L = x / h > 10`, `τ = 1/L ∈ (0, 1/10)`, 4 Decisive Endpoints) -/

/-- Exact degree-4 truncation denominator `e4 + e3*x + e2*x^2 + H_17*x^3 + x^4` for `piFun 17 x`. -/
def afarE4Poly17 : RPoly :=
  let es := prodRecipPoly 1 17
  [es.getD 4 0, es.getD 3 0, es.getD 2 0, es.getD 1 0, es.getD 0 0]

def afarPPiPoly (te ts : ℚ) : RPoly :=
  let qt2 := RPoly.pow [1, cResQ * ts] 2
  let numT : RPoly := [5 * te, 5 * cResQ * ts * ts]
  RPoly.sub (RPoly.mul [9, 2] numT) (RPoly.smul 2 qt2)

def afarPNegRawPoly17 (te ts : ℚ) : RPoly :=
  let de := te * H17Q / (1 + te * H17Q)
  let kt := K17Q - de
  let Mlo := M0_17Q + de
  let Del := Mlo - M0_17Q
  let Dx : RPoly := [Mlo, d17Q - te * M0_17Q]
  let Anum := RPoly.add
    (RPoly.mul [0, te * (kt + M0_17Q)] Dx)
    (RPoly.smul M0_17Q (RPoly.mul [1, -2 * te] [Del, d17Q]))
  let qt2 := RPoly.pow [1, cResQ * ts] 2
  let numT : RPoly := [5 * te, 5 * cResQ * ts * ts]
  let Ulin : RPoly := [0, 1 + mu17Q, -(7 / 9 : ℚ) * mu17Q]
  let Qbase := RPoly.add (RPoly.mul Ulin qt2)
    (RPoly.mul (RPoly.mul [0, 1] numT) (RPoly.sub [H17Q] Ulin))
  RPoly.sub (RPoly.mul Anum qt2) (RPoly.mul Qbase Dx)

def afarPNegDivPoly17 (ts : ℚ) : RPoly :=
  let Dx : RPoly := [M0_17Q, d17Q]
  let Anum_x : RPoly := [M0_17Q * d17Q]
  let qt2 := RPoly.pow [1, cResQ * ts] 2
  let numT : RPoly := [0, 5 * cResQ * ts * ts]
  let Ulin_x : RPoly := [1 + mu17Q, -(7 / 9 : ℚ) * mu17Q]
  let Ulin : RPoly := [0, 1 + mu17Q, -(7 / 9 : ℚ) * mu17Q]
  let Qbase_x := RPoly.add (RPoly.mul Ulin_x qt2) (RPoly.mul numT (RPoly.sub [H17Q] Ulin))
  RPoly.sub (RPoly.mul Anum_x qt2) (RPoly.mul Qbase_x Dx)

def afarPPosPoly17 (te ts : ℚ) : RPoly :=
  let de := te * H17Q / (1 + te * H17Q)
  let kt := K17Q - de
  let Mlo := M0_17Q + de
  let Del := Mlo - M0_17Q
  let Dx : RPoly := [Mlo, d17Q - te * M0_17Q]
  let Anum := RPoly.add
    (RPoly.mul [0, te * (kt + M0_17Q)] Dx)
    (RPoly.smul M0_17Q (RPoly.mul [1, -2 * te] [Del, d17Q]))
  let qt2 := RPoly.pow [1, cResQ * ts] 2
  let numT : RPoly := [5 * te, 5 * cResQ * ts * ts]
  let Ulin : RPoly := [0, 1 + mu17Q, -(7 / 9 : ℚ) * mu17Q]
  let Qbase := RPoly.add (RPoly.mul Ulin qt2)
    (RPoly.mul (RPoly.mul [0, 1] numT) (RPoly.sub [H17Q] Ulin))
  let Ppi := afarPPiPoly te ts
  let piDen := afarE4Poly17
  let Qtot := RPoly.add (RPoly.smul 9 (RPoly.mul Qbase piDen))
    (RPoly.mul [0, 0, 0, 0, 0, 1] Ppi)
  RPoly.sub (RPoly.smul 9 (RPoly.mul (RPoly.mul Anum qt2) piDen)) (RPoly.mul Qtot Dx)

def checkTransfer02AFar : Bool :=
  let segPartOk := checkPartition (afar_tauSegments.map (fun t => (t.1, t.2.1))) 0 (1 / 10)
  let posPartOk := checkPartition afar_posSplit 0 xCutQ
  let esNonneg := checkAllNonneg (prodRecipPoly 1 17)
  let negSched17 := afar_negSchedules.filter (fun s => s.rank == 17)
  let schedOk := decide (negSched17.length = 2)
  -- `P_pi` strict signs on `[0, 9/7]` at all 4 decisive endpoints
  let ppiOk :=
    checkBernsteinPosFast (RPoly.neg (afarPPiPoly 0 (1 / 60))) 0 xCutQ &&
    checkBernsteinPosFast (RPoly.neg (afarPPiPoly (1 / 30) (1 / 60))) 0 xCutQ &&
    checkBernsteinPosFast (afarPPiPoly (1 / 15) (1 / 20)) 0 xCutQ &&
    checkBernsteinPosFast (afarPPiPoly (1 / 10) (1 / 12)) 0 xCutQ
  -- Denominators `D_x > 0` on `[0, 9/7]`
  let denOk := afar_decisiveEndpoints.all (fun ep =>
    let de := ep.tau * H17Q / (1 + ep.tau * H17Q)
    let Mlo := M0_17Q + de
    decide (0 < Mlo ∧ 0 < Mlo + (d17Q - ep.tau * M0_17Q) * xCutQ))
  -- 4 decisive cells at `j = 17`
  let cellsOk :=
    checkBernsteinPosFast (afarPNegDivPoly17 (1 / 60)) 0 xCutQ &&
    checkBernsteinPosFast (afarPNegRawPoly17 (1 / 30) (1 / 60)) 0 xCutQ &&
    checkPartitionBernsteinPosFast (afarPPosPoly17 (1 / 15) (1 / 20)) afar_posSplit 0 xCutQ &&
    checkPartitionBernsteinPosFast (afarPPosPoly17 (1 / 10) (1 / 12)) afar_posSplit 0 xCutQ
  segPartOk && posPartOk && esNonneg && schedOk && ppiOk && denOk && cellsOk

theorem transfer02_afar_cert : checkTransfer02AFar = true := by decide +kernel

noncomputable section

/-- Degree-4 truncation upper bound `piFun 17 x ≤ x^4 / evalRPoly afarE4Poly17 x` for all `x > 0`. -/
lemma piFun_17_le_deg4 {x : ℝ} (hx : 0 < x) :
    0 < evalRPoly afarE4Poly17 x ∧ piFun 17 x ≤ x ^ 4 / evalRPoly afarE4Poly17 x := by
  have hnn : checkAllNonneg (prodRecipPoly 1 17) = true := by decide +kernel
  have hp_pos : 0 < 1 / x := div_pos one_pos hx
  have htake := evalRPoly_take_le 5 hnn (le_of_lt hp_pos)
  rw [evalRPoly_prodRecipPoly_one] at htake
  have hlen : 5 ≤ (prodRecipPoly 1 17).length := by decide +kernel
  have htake_eq : evalRPoly ((prodRecipPoly 1 17).take 5) (1 / x) =
      evalRPoly afarE4Poly17 x / x ^ 4 := by
    have ht5 : (prodRecipPoly 1 17).take 5 =
        [(prodRecipPoly 1 17).getD 0 0, (prodRecipPoly 1 17).getD 1 0,
         (prodRecipPoly 1 17).getD 2 0, (prodRecipPoly 1 17).getD 3 0,
         (prodRecipPoly 1 17).getD 4 0] := by decide +kernel
    rw [ht5]; unfold afarE4Poly17
    simp only [evalRPoly]
    field_simp [ne_of_gt hx]; ring
  have hden_pos : 0 < evalRPoly afarE4Poly17 x := by
    have hall : checkAllPos afarE4Poly17 = true := by decide +kernel
    exact allPos_sound_nonneg hall x (le_of_lt hx)
  refine ⟨hden_pos, ?_⟩
  have hpi_eq : piFun 17 x = (∏ i ∈ Finset.range 17, (1 + (1 / x) / ((i + 1 : ℕ) : ℝ)))⁻¹ := by
    rw [← PiFun, PiFun_eq_piFun_inv 17 hp_pos, one_div_one_div]
  rw [htake_eq] at htake
  rw [hpi_eq]
  have hinv := inv_anti₀ (div_pos hden_pos (pow_pos hx 4)) htake
  simpa [inv_div] using hinv

/-- Pointwise evaluation at one A-Far decisive endpoint `(te, ts)`. -/
private lemma afar_endpoint_pos {te ts : ℚ} (_hte0 : 0 ≤ te) (_hte1 : te ≤ 1 / 10)
    (hts0 : 0 < ts)
    {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hDx_pos : 0 < (M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
      (dSlope 17 - (te : ℝ) * M0Open 17) * x)
    (hQ_lt :
      let de := (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)
      let Mlo := M0Open 17 + de
      let Dx := Mlo + (dSlope 17 - (te : ℝ) * M0Open 17) * x
      let Anum := (te : ℝ) * (KOpen 17 - de + M0Open 17) * x * Dx +
        M0Open 17 * (1 - 2 * (te : ℝ) * x) * (de + dSlope 17 * x)
      let qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
      let numT := 5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x
      let Ulin := x * ((1 + earlyMu 17) - (7 / 9 : ℝ) * earlyMu 17 * x)
      let Qbase := Ulin * qt2 + x * numT * (harmonic 17 - Ulin)
      let Ppi := (9 + 2 * x) * numT - 2 * qt2
      (Qbase + x * piFun 17 x * Ppi / 9) * Dx < Anum * qt2) :
    let de := (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)
    let T := x * (5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x) /
      (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
    (1 - T) * UOpen 17 x + T * (harmonic 17 + piFun 17 x) <
      AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) de x ((te : ℝ) * x) 1 := by
  dsimp only
  set de := (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)
  set Mlo := M0Open 17 + de
  set Dx := Mlo + (dSlope 17 - (te : ℝ) * M0Open 17) * x
  set qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
  set numT := 5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x
  have hqt2_pos : 0 < qt2 := by
    have : (0 : ℝ) < (ts : ℝ) := by exact_mod_cast hts0
    positivity
  have hA_eq : AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) de x ((te : ℝ) * x) 1 =
      ((te : ℝ) * (KOpen 17 - de + M0Open 17) * x * Dx +
        M0Open 17 * (1 - 2 * (te : ℝ) * x) * (de + dSlope 17 * x)) / Dx := by
    unfold AtotGen
    have hden : dSlope 17 * x + (M0Open 17 - M0Open 17 + de) / 1 + (1 - (te : ℝ) * x) * M0Open 17 = Dx := by
      simp only [Dx, Mlo, div_one]; ring
    rw [hden]
    have hDne : Dx ≠ 0 := ne_of_gt hDx_pos
    field_simp [hDne]; ring
  have hQ_eq : (1 - x * numT / qt2) * UOpen 17 x + (x * numT / qt2) * (harmonic 17 + piFun 17 x) =
      ((x * ((1 + earlyMu 17) - (7 / 9 : ℝ) * earlyMu 17 * x) * qt2 +
        x * numT * (harmonic 17 - x * ((1 + earlyMu 17) - (7 / 9 : ℝ) * earlyMu 17 * x))) +
        x * piFun 17 x * ((9 + 2 * x) * numT - 2 * qt2) / 9) / qt2 := by
    have ha : min ((7 / 9 : ℝ) * x) 1 = (7 / 9 : ℝ) * x := min_eq_left (by linarith)
    unfold UOpen; rw [ha]
    field_simp [ne_of_gt hqt2_pos]; ring
  rw [hA_eq, hQ_eq, div_lt_div_iff₀ hqt2_pos hDx_pos]
  exact hQ_lt

/-- Helper: polynomial evaluation for `afarPPosPoly17` without unfolding `afarE4Poly17`. -/
private lemma afarPPosPoly17_eval (te ts : ℚ) (x : ℝ) :
    let de := (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)
    let Dx := (M0Open 17 + de) + (dSlope 17 - (te : ℝ) * M0Open 17) * x
    let Anum := (te : ℝ) * (KOpen 17 - de + M0Open 17) * x * Dx +
      M0Open 17 * (1 - 2 * (te : ℝ) * x) * (de + dSlope 17 * x)
    let qt2 := (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
    let numT := 5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x
    let Ulin := x * ((1 + earlyMu 17) - (7 / 9 : ℝ) * earlyMu 17 * x)
    let Qbase := Ulin * qt2 + x * numT * (harmonic 17 - Ulin)
    let Ppi := (9 + 2 * x) * numT - 2 * qt2
    evalRPoly (afarPPosPoly17 te ts) x =
      9 * Anum * qt2 * evalRPoly afarE4Poly17 x -
        (9 * Qbase * evalRPoly afarE4Poly17 x + x ^ 5 * Ppi) * Dx := by
  intro de Dx Anum qt2 numT Ulin Qbase Ppi
  have hPPi_eval : evalRPoly (afarPPiPoly te ts) x = Ppi := by
    unfold afarPPiPoly
    simp only [evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow, evalRPoly]
    have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
    push_cast [hc]; simp only [Ppi, numT, qt2]; ring
  unfold afarPPosPoly17
  simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow]
  rw [hPPi_eval]
  generalize evalRPoly afarE4Poly17 x = piDen
  simp only [evalRPoly]
  have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
  push_cast [K17Q_cast, M0_17Q_cast, d17Q_cast, mu17Q_cast, H17Q_cast, hc]
  simp only [Anum, Qbase, Ulin, numT, qt2, Dx, de]; ring

/-- Helper: pure-algebraic combination for `afar_pos_endpoint_sound` (avoids expanding `let`s). -/
private lemma afar_pos_combine {x piVal piDen Anum qt2 Qbase Ppi Dx : ℝ}
    (hx0 : 0 < x) (hDx : 0 < Dx) (hpiDen : 0 < piDen) (hPpi : 0 < Ppi)
    (hpi_ub : piVal ≤ x ^ 4 / piDen)
    (hp9 : 0 < 9 * Anum * qt2 * piDen - (9 * Qbase * piDen + x ^ 5 * Ppi) * Dx) :
    (Qbase + x * piVal * Ppi / 9) * Dx < Anum * qt2 := by
  have hsub : x * piVal * Ppi / 9 ≤ x ^ 5 * Ppi / (9 * piDen) := by
    have h1 : x * piVal ≤ x ^ 5 / piDen := by
      have := mul_le_mul_of_nonneg_left hpi_ub (le_of_lt hx0)
      have hpow : x * (x ^ 4 / piDen) = x ^ 5 / piDen := by ring
      linarith
    have h2 := mul_le_mul_of_nonneg_right h1 (le_of_lt hPpi)
    have h3 := div_le_div_of_nonneg_right h2 (by norm_num : (0 : ℝ) ≤ 9)
    have hrhs : x ^ 5 / piDen * Ppi / 9 = x ^ 5 * Ppi / (9 * piDen) := by ring
    linarith
  have hscale : (Qbase + x ^ 5 * Ppi / (9 * piDen)) * Dx < Anum * qt2 := by
    have h9p : 0 < 9 * piDen := by positivity
    have hm := div_pos hp9 h9p
    have hrew : (9 * Anum * qt2 * piDen - (9 * Qbase * piDen + x ^ 5 * Ppi) * Dx) / (9 * piDen) =
        Anum * qt2 - (Qbase + x ^ 5 * Ppi / (9 * piDen)) * Dx := by
      field_simp [ne_of_gt hpiDen]
    linarith
  have hdx_mul := mul_le_mul_of_nonneg_right hsub (le_of_lt hDx)
  linarith

private lemma partition_bernstein_pos_fast_sound_of_eq {p : RPoly} {ivs : List (ℚ × ℚ)} {lo hi : ℚ}
    (h : checkPartitionBernsteinPosFast p ivs lo hi = true) {x v : ℝ}
    (hlo : (lo : ℝ) ≤ x) (hhi : x ≤ (hi : ℝ)) (hv : evalRPoly p x = v) :
    0 < v :=
  hv ▸ partition_bernstein_pos_fast_sound h x hlo hhi

/-- Helper: soundness of one POS A-Far decisive endpoint `(te, ts)` (split out for low heartbeats). -/
private lemma afar_pos_endpoint_sound {te ts : ℚ} (hte0 : 0 ≤ te) (hte1 : te ≤ 1 / 10) (hts0 : 0 < ts)
    {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hdx : 0 < (M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
      (dSlope 17 - (te : ℝ) * M0Open 17) * x)
    (hppiQ : checkBernsteinPosFast (afarPPiPoly te ts) 0 xCutQ = true)
    (hposQ : checkPartitionBernsteinPosFast (afarPPosPoly17 te ts) afar_posSplit 0 xCutQ = true) :
    let de := (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)
    let T := x * (5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x) /
      (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2
    (1 - T) * UOpen 17 x + T * (harmonic 17 + piFun 17 x) <
      AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) de x ((te : ℝ) * x) 1 := by
  have hx_lo : ((0 : ℚ) : ℝ) ≤ x := by simp; exact le_of_lt hx0
  have hx_hi : x ≤ (xCutQ : ℝ) := by simpa [xCutQ, const_x_cut] using hx1
  have hxc_pos : (0 : ℚ) < xCutQ := by simp [xCutQ, const_x_cut]
  have hPPi_eval : evalRPoly (afarPPiPoly te ts) x =
      (9 + 2 * x) * (5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x) -
      2 * (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2 := by
    unfold afarPPiPoly
    simp only [evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow, evalRPoly]
    have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
    push_cast [hc]; ring
  have hppos : 0 < (9 + 2 * x) * (5 * (te : ℝ) + 5 * (14 / 5 : ℝ) * (ts : ℝ) ^ 2 * x) -
      2 * (1 + (14 / 5 : ℝ) * (ts : ℝ) * x) ^ 2 := by
    have h := bernstein_pos_fast_sound hxc_pos hppiQ x hx_lo hx_hi
    rwa [hPPi_eval] at h
  have hp9 := partition_bernstein_pos_fast_sound_of_eq hposQ hx_lo hx_hi (afarPPosPoly17_eval te ts x)
  rcases piFun_17_le_deg4 hx0 with ⟨hpiDen_pos, hpi_ub⟩
  generalize evalRPoly afarE4Poly17 x = piDen at hpiDen_pos hpi_ub hp9
  refine afar_endpoint_pos hte0 hte1 hts0 hx0 hx1 hdx ?_
  dsimp only
  exact afar_pos_combine hx0 hdx hpiDen_pos hppos hpi_ub hp9

/-- Helper: NEG-branch A-Far endpoint 1 (`te = 0, ts = 1/60`, factoring out `x`). -/
private lemma afar_neg_endpoint1_sound {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hdx : 0 < (M0Open 17 + ((0 : ℚ) : ℝ) * harmonic 17 / (1 + ((0 : ℚ) : ℝ) * harmonic 17)) +
      (dSlope 17 - ((0 : ℚ) : ℝ) * M0Open 17) * x)
    (hppiQ : checkBernsteinPosFast (RPoly.neg (afarPPiPoly 0 (1 / 60))) 0 xCutQ = true)
    (hcQ : checkBernsteinPosFast (afarPNegDivPoly17 (1 / 60)) 0 xCutQ = true) :
    let T := x * (5 * ((0 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) /
      (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2
    (1 - T) * UOpen 17 x + T * (harmonic 17 + piFun 17 x) <
      AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17)
        (((0 : ℚ) : ℝ) * harmonic 17 / (1 + ((0 : ℚ) : ℝ) * harmonic 17)) x (((0 : ℚ) : ℝ) * x) 1 := by
  have hx_lo : ((0 : ℚ) : ℝ) ≤ x := by simp; exact le_of_lt hx0
  have hx_hi : x ≤ (xCutQ : ℝ) := by simpa [xCutQ, const_x_cut] using hx1
  have hxc_pos : (0 : ℚ) < xCutQ := by decide +kernel
  have hpi_nn : 0 ≤ piFun 17 x := le_of_lt (piFun_pos 17 hx0)
  have hpneg : (9 + 2 * x) * (5 * ((0 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) -
      2 * (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2 < 0 := by
    have h := bernstein_pos_fast_sound hxc_pos hppiQ x hx_lo hx_hi
    have hev : evalRPoly (afarPPiPoly 0 (1 / 60)) x =
        (9 + 2 * x) * (5 * ((0 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) -
        2 * (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2 := by
      unfold afarPPiPoly
      simp only [evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow, evalRPoly]
      have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
      push_cast [hc]; ring
    rw [evalRPoly_neg, hev] at h; linarith
  have hdiv_pos := bernstein_pos_fast_sound hxc_pos hcQ x hx_lo hx_hi
  have hraw_pos : 0 < x * evalRPoly (afarPNegDivPoly17 (1 / 60)) x := mul_pos hx0 hdiv_pos
  have heval : x * evalRPoly (afarPNegDivPoly17 (1 / 60)) x =
      let de := ((0 : ℚ) : ℝ) * harmonic 17 / (1 + ((0 : ℚ) : ℝ) * harmonic 17)
      let Mlo := M0Open 17 + de
      let Dx := Mlo + (dSlope 17 - ((0 : ℚ) : ℝ) * M0Open 17) * x
      let Anum := ((0 : ℚ) : ℝ) * (KOpen 17 - de + M0Open 17) * x * Dx +
        M0Open 17 * (1 - 2 * ((0 : ℚ) : ℝ) * x) * (de + dSlope 17 * x)
      let qt2 := (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2
      let numT := 5 * ((0 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x
      let Ulin := x * ((1 + earlyMu 17) - (7 / 9 : ℝ) * earlyMu 17 * x)
      let Qbase := Ulin * qt2 + x * numT * (harmonic 17 - Ulin)
      Anum * qt2 - Qbase * Dx := by
    unfold afarPNegDivPoly17
    simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_pow, evalRPoly]
    have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
    push_cast [M0_17Q_cast, d17Q_cast, mu17Q_cast, H17Q_cast, hc]; ring
  refine afar_endpoint_pos (te := 0) (ts := 1 / 60) le_rfl (by norm_num) (by norm_num) hx0 hx1 hdx ?_
  have hdrop : x * piFun 17 x *
      ((9 + 2 * x) * (5 * ((0 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) -
        2 * (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2) / 9 ≤ 0 :=
    div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (le_of_lt hx0) hpi_nn) (le_of_lt hpneg))
      (by norm_num)
  have hdrop_dx := mul_nonpos_of_nonpos_of_nonneg hdrop (le_of_lt hdx)
  rw [heval] at hraw_pos
  dsimp only at hraw_pos ⊢
  linarith only [hraw_pos, hdrop_dx]

/-- Helper: NEG-branch A-Far endpoint 2 (`te = 1/30, ts = 1/60`). -/
private lemma afar_neg_endpoint2_sound {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hdx : 0 < (M0Open 17 + ((1 / 30 : ℚ) : ℝ) * harmonic 17 / (1 + ((1 / 30 : ℚ) : ℝ) * harmonic 17)) +
      (dSlope 17 - ((1 / 30 : ℚ) : ℝ) * M0Open 17) * x)
    (hppiQ : checkBernsteinPosFast (RPoly.neg (afarPPiPoly (1 / 30) (1 / 60))) 0 xCutQ = true)
    (hcQ : checkBernsteinPosFast (afarPNegRawPoly17 (1 / 30) (1 / 60)) 0 xCutQ = true) :
    let T := x * (5 * ((1 / 30 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) /
      (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2
    (1 - T) * UOpen 17 x + T * (harmonic 17 + piFun 17 x) <
      AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17)
        (((1 / 30 : ℚ) : ℝ) * harmonic 17 / (1 + ((1 / 30 : ℚ) : ℝ) * harmonic 17)) x (((1 / 30 : ℚ) : ℝ) * x) 1 := by
  have hx_lo : ((0 : ℚ) : ℝ) ≤ x := by simp; exact le_of_lt hx0
  have hx_hi : x ≤ (xCutQ : ℝ) := by simpa [xCutQ, const_x_cut] using hx1
  have hxc_pos : (0 : ℚ) < xCutQ := by decide +kernel
  have hpi_nn : 0 ≤ piFun 17 x := le_of_lt (piFun_pos 17 hx0)
  have hpneg : (9 + 2 * x) * (5 * ((1 / 30 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) -
      2 * (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2 < 0 := by
    have h := bernstein_pos_fast_sound hxc_pos hppiQ x hx_lo hx_hi
    have hev : evalRPoly (afarPPiPoly (1 / 30) (1 / 60)) x =
        (9 + 2 * x) * (5 * ((1 / 30 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) -
        2 * (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2 := by
      unfold afarPPiPoly
      simp only [evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow, evalRPoly]
      have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
      push_cast [hc]; ring
    rw [evalRPoly_neg, hev] at h; linarith
  have hraw_pos := bernstein_pos_fast_sound hxc_pos hcQ x hx_lo hx_hi
  have heval : evalRPoly (afarPNegRawPoly17 (1 / 30) (1 / 60)) x =
      let de := ((1 / 30 : ℚ) : ℝ) * harmonic 17 / (1 + ((1 / 30 : ℚ) : ℝ) * harmonic 17)
      let Mlo := M0Open 17 + de
      let Dx := Mlo + (dSlope 17 - ((1 / 30 : ℚ) : ℝ) * M0Open 17) * x
      let Anum := ((1 / 30 : ℚ) : ℝ) * (KOpen 17 - de + M0Open 17) * x * Dx +
        M0Open 17 * (1 - 2 * ((1 / 30 : ℚ) : ℝ) * x) * (de + dSlope 17 * x)
      let qt2 := (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2
      let numT := 5 * ((1 / 30 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x
      let Ulin := x * ((1 + earlyMu 17) - (7 / 9 : ℝ) * earlyMu 17 * x)
      let Qbase := Ulin * qt2 + x * numT * (harmonic 17 - Ulin)
      Anum * qt2 - Qbase * Dx := by
    unfold afarPNegRawPoly17
    simp only [evalRPoly_sub, evalRPoly_add, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow, evalRPoly]
    have hc : (cResQ : ℝ) = 14 / 5 := by simp [cResQ, const_c_res]
    push_cast [K17Q_cast, M0_17Q_cast, d17Q_cast, mu17Q_cast, H17Q_cast, hc]; ring
  refine afar_endpoint_pos (te := 1 / 30) (ts := 1 / 60) (by norm_num) (by norm_num) (by norm_num) hx0 hx1 hdx ?_
  have hdrop : x * piFun 17 x *
      ((9 + 2 * x) * (5 * ((1 / 30 : ℚ) : ℝ) + 5 * (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) ^ 2 * x) -
        2 * (1 + (14 / 5 : ℝ) * ((1 / 60 : ℚ) : ℝ) * x) ^ 2) / 9 ≤ 0 :=
    div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (le_of_lt hx0) hpi_nn) (le_of_lt hpneg))
      (by norm_num)
  have hdrop_dx := mul_nonpos_of_nonpos_of_nonneg hdrop (le_of_lt hdx)
  rw [heval] at hraw_pos
  dsimp only at hraw_pos ⊢
  linarith only [hraw_pos, hdrop_dx]

/-- Helper: concavity of `τ ↦ A_tot(x, τ x)` on `[0, 1/10]` for `transfer_lower_afar`. -/
private lemma afar_AofTau_concaveOn {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7) :
    ConcaveOn ℝ (Icc (0 : ℝ) (1 / 10)) (fun t =>
      AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17)
        (t * harmonic 17 / (1 + t * harmonic 17)) x (t * x) 1) := by
  have hH17 : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hgen := Acap_generic_concaveOn_h (c_lin := M0Open 17 - KOpen 17) (c_del := 1)
    (d0 := dSlope 17 * x) (a_del := 1) (p := 1) (B := M0Open 17) (lam := harmonic 17 / x)
    (by norm_num) (mul_pos dSlope_17_pos hx0) (by norm_num) (by norm_num) M0_17_pos
    (le_of_lt (div_pos hH17 hx0))
  refine ⟨convex_Icc _ _, fun t1 ht1 t2 ht2 a b ha hb hab => ?_⟩
  have ht_in : ∀ t ∈ Icc (0 : ℝ) (1 / 10), t * x ∈ Icc (0 : ℝ) (1 / 2) := fun t ht =>
    ⟨mul_nonneg ht.1 (le_of_lt hx0), by nlinarith [ht.2]⟩
  have hconv := hgen.2 (ht_in t1 ht1) (ht_in t2 ht2) ha hb hab
  have hAtot_eq : ∀ t ∈ Icc (0 : ℝ) (1 / 10),
      AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17)
        (t * harmonic 17 / (1 + t * harmonic 17)) x (t * x) 1 =
      KOpen 17 +
        ((M0Open 17 - KOpen 17) * (1 - t * x) - 1 * (t * x * (harmonic 17 / x * (t * x) /
          (1 + harmonic 17 / x * (t * x)))) -
          1 * M0Open 17 ^ 2 * ((1 - t * x) * (1 - 2 * (t * x)) /
            (dSlope 17 * x + 1 * (harmonic 17 / x * (t * x) / (1 + harmonic 17 / x * (t * x))) +
              1 * (1 - t * x) * M0Open 17))) := by
    intro t ht
    have hlam_eq : harmonic 17 / x * (t * x) = t * harmonic 17 := by
      field_simp [ne_of_gt hx0]
    rw [hlam_eq]
    set δ := t * harmonic 17 / (1 + t * harmonic 17)
    have hδ0 : 0 ≤ δ := div_nonneg (mul_nonneg ht.1 (le_of_lt hH17)) (by nlinarith [ht.1])
    have h1m : 0 < 1 - t * x := by nlinarith [ht.2]
    have hDne : dSlope 17 * x + δ + (1 - t * x) * M0Open 17 ≠ 0 := by
      have : 0 < dSlope 17 * x := mul_pos dSlope_17_pos hx0
      have : 0 < (1 - t * x) * M0Open 17 := mul_pos h1m M0_17_pos
      linarith
    unfold AtotGen
    have hden_eq : dSlope 17 * x + (M0Open 17 - M0Open 17 + δ) / 1 + (1 - t * x) * M0Open 17 =
        dSlope 17 * x + δ + (1 - t * x) * M0Open 17 := by ring
    have hden_eq2 : dSlope 17 * x + 1 * δ + 1 * (1 - t * x) * M0Open 17 =
        dSlope 17 * x + δ + (1 - t * x) * M0Open 17 := by ring
    rw [hden_eq, hden_eq2]
    generalize hD_def : dSlope 17 * x + δ + (1 - t * x) * M0Open 17 = D at hDne ⊢
    apply mul_right_cancel₀ hDne
    have hcanc : ∀ a : ℝ, a / D * D = a := fun a => div_mul_cancel₀ a hDne
    simp only [add_mul, sub_mul, mul_assoc, hcanc]
    rw [← hD_def]; ring
  have hcomb_t : a * (t1 * x) + b * (t2 * x) = (a * t1 + b * t2) * x := by ring
  have hmem_c : a * t1 + b * t2 ∈ Icc (0 : ℝ) (1 / 10) :=
    (convex_Icc (0 : ℝ) (1 / 10)) ht1 ht2 ha hb hab
  simp only [smul_eq_mul] at hconv ⊢
  rw [hcomb_t] at hconv
  rw [hAtot_eq t1 ht1, hAtot_eq t2 ht2, hAtot_eq (a * t1 + b * t2) hmem_c]
  have hK : a * KOpen 17 + b * KOpen 17 = KOpen 17 := by
    rw [← add_mul, hab, one_mul]
  linarith

/-- Full rank-17 lower arm A-Far (`L = x / h > 10`, `0 < x ≤ 9/7`). -/
theorem transfer_lower_afar {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hh0 : 0 < h) (hL10 : 10 < x / h) :
    QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) (Bhi 17) (M0Open 17) (deltaX 17 x h) x h 1 := by
  rw [Bhi_17_eq_M0]
  set τ := h / x
  have hτ0 : 0 < τ := div_pos hh0 hx0
  have hτ1 : τ < 1 / 10 := by
    have h1 : 10 * h < x := (lt_div_iff₀ hh0).mp hL10
    simp only [τ]; rw [div_lt_iff₀ hx0]; linarith
  have hh_eq : h = τ * x := by simp only [τ]; field_simp [ne_of_gt hx0]
  have hH17 : 0 < harmonic 17 := harmonic_pos' (by omega)
  -- `Atot` as a function of `τ ∈ [0, 1/10]` is concave via `Acap_generic_concaveOn_h`!
  let AofTau : ℝ → ℝ := fun t =>
    AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) (t * harmonic 17 / (1 + t * harmonic 17)) x (t * x) 1
  have hA_conc : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 10)) AofTau := afar_AofTau_concaveOn hx0 hx1
  -- Tangent upper bound `T(ts, t) = x * (5 t + 5 c ts^2 x) / (1 + c ts x)^2` dominates `phi_reset (t x)`.
  let Qtan : ℝ → ℝ → ℝ := fun ts t =>
    let T := x * (5 * t + 5 * (14 / 5 : ℝ) * ts ^ 2 * x) / (1 + (14 / 5 : ℝ) * ts * x) ^ 2
    (1 - T) * UOpen 17 x + T * (harmonic 17 + piFun 17 x)
  have hU_lt_H : UOpen 17 x ≤ harmonic 17 + piFun 17 x := by
    have ha_eq : min ((7 / 9 : ℝ) * x) 1 = (7 / 9 : ℝ) * x := min_eq_left (by linarith)
    have hU_eq : UOpen 17 x = (1 + earlyMu 17) * x - (7 / 9 : ℝ) * earlyMu 17 * x ^ 2 -
        (2 / 9 : ℝ) * x * piFun 17 x := by unfold UOpen; rw [ha_eq]; ring
    have hmu_pos : 0 < earlyMu 17 := by rw [← mu17Q_cast]; exact_mod_cast (by decide +kernel : (0 : ℚ) < mu17Q)
    have hq : xCutQ * (1 + mu17Q) < H17Q := by decide +kernel
    have hR : ((9 / 7 : ℝ)) * (1 + earlyMu 17) < harmonic 17 := by
      have : ((xCutQ * (1 + mu17Q) : ℚ) : ℝ) < (H17Q : ℝ) := by exact_mod_cast hq
      push_cast [xCutQ, const_x_cut, mu17Q_cast, H17Q_cast] at this; exact this
    have hpi_nn : 0 ≤ piFun 17 x := le_of_lt (piFun_pos 17 hx0)
    rw [hU_eq]; nlinarith [sq_nonneg x]
  have hQ_le_Qtan : ∀ {ts : ℝ}, 0 ≤ ts → QOpen 17 x h ≤ Qtan ts τ := by
    intro ts hts
    unfold QOpen; simp only [Qtan]
    have hphi : phi_reset h ≤ x * (5 * τ + 5 * (14 / 5 : ℝ) * ts ^ 2 * x) /
        (1 + (14 / 5 : ℝ) * ts * x) ^ 2 := by
      have h1 := phi_reset_le_minus h
      rw [phiMinus_eq] at h1
      have h1' : phi_reset h ≤ 5 * (τ * x) / (1 + (14 / 5 : ℝ) * (τ * x)) := by
        simpa [← hh_eq] using h1
      have hd1 : 0 < 1 + (14 / 5 : ℝ) * (τ * x) := by positivity
      have hd2 : 0 < (1 + (14 / 5 : ℝ) * ts * x) ^ 2 := by positivity
      have hdiff : x * (5 * τ + 5 * (14 / 5 : ℝ) * ts ^ 2 * x) / (1 + (14 / 5 : ℝ) * ts * x) ^ 2 -
          5 * (τ * x) / (1 + (14 / 5 : ℝ) * (τ * x)) =
          14 * x ^ 2 * (τ - ts) ^ 2 / ((1 + (14 / 5 : ℝ) * (τ * x)) * (1 + (14 / 5 : ℝ) * ts * x) ^ 2) := by
        field_simp [ne_of_gt hd1, ne_of_gt hd2]; ring
      have hnn : 0 ≤ 14 * x ^ 2 * (τ - ts) ^ 2 /
          ((1 + (14 / 5 : ℝ) * (τ * x)) * (1 + (14 / 5 : ℝ) * ts * x) ^ 2) := by positivity
      linarith
    have hdiff_nn : 0 ≤ harmonic 17 + piFun 17 x - UOpen 17 x := sub_nonneg.mpr hU_lt_H
    have hmul := mul_le_mul_of_nonneg_right hphi hdiff_nn
    linarith
  -- Segment reduction: if `Qtan ts ta < AofTau ta` and `Qtan ts tb < AofTau tb`, then `Qtan ts τ < AofTau τ`!
  have hseg : ∀ {ta tb ts : ℝ}, 0 ≤ ta → ta < tb → tb ≤ 1 / 10 → ta ≤ τ → τ ≤ tb →
      Qtan ts ta < AofTau ta → Qtan ts tb < AofTau tb → Qtan ts τ < AofTau τ := by
    intro ta tb ts hta0 htab htb1 hta htb hga hgb
    set θ := (τ - ta) / (tb - ta)
    have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hta) (sub_pos.mpr htab).le
    have hθ1 : θ ≤ 1 := (div_le_one (sub_pos.mpr htab)).mpr (sub_le_sub_right htb _)
    have hτ_comb : τ = (1 - θ) * ta + θ * tb := by
      simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr htab)]; ring
    have hA := hA_conc.2 ⟨hta0, le_trans (le_of_lt htab) htb1⟩ ⟨le_trans hta0 (le_of_lt htab), htb1⟩
      (show 0 ≤ 1 - θ by linarith) hθ0 (by ring)
    simp only [smul_eq_mul] at hA
    rw [← hτ_comb] at hA
    have hQ_aff : Qtan ts τ = (1 - θ) * Qtan ts ta + θ * Qtan ts tb := by
      simp only [Qtan]; rw [hτ_comb]; ring
    rw [hQ_aff]
    rcases eq_or_lt_of_le hθ0 with h0 | hp
    · rw [← h0] at hA ⊢; linarith
    · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt (sub_pos.mpr hga)),
        mul_pos hp (sub_pos.mpr hgb)]
  -- Midpoint dominance: for `ta < tm < tb` with `tb - tm = tm - ta`, `Qtan tb tm ≤ Qtan ta tm`!
  have hmid : ∀ {ta tm tb : ℝ}, 0 ≤ ta → ta < tb → tm = (ta + tb) / 2 →
      Qtan tb tm ≤ Qtan ta tm := by
    intro ta tm tb hta0 htab htm
    have htb0 : 0 ≤ tb := by linarith
    simp only [Qtan]
    have hd1 : 0 < (1 + (14 / 5 : ℝ) * ta * x) ^ 2 := by positivity
    have hd2 : 0 < (1 + (14 / 5 : ℝ) * tb * x) ^ 2 := by positivity
    have hTle : x * (5 * tm + 5 * (14 / 5 : ℝ) * tb ^ 2 * x) / (1 + (14 / 5 : ℝ) * tb * x) ^ 2 ≤
        x * (5 * tm + 5 * (14 / 5 : ℝ) * ta ^ 2 * x) / (1 + (14 / 5 : ℝ) * ta * x) ^ 2 := by
      rw [div_le_div_iff₀ hd2 hd1]
      have hdiff : x * (5 * tm + 5 * (14 / 5 : ℝ) * ta ^ 2 * x) * (1 + (14 / 5 : ℝ) * tb * x) ^ 2 -
          x * (5 * tm + 5 * (14 / 5 : ℝ) * tb ^ 2 * x) * (1 + (14 / 5 : ℝ) * ta * x) ^ 2 =
          (98 / 5 : ℝ) * x ^ 3 * (tb - ta) ^ 3 := by rw [htm]; ring
      have hnn : 0 ≤ (98 / 5 : ℝ) * x ^ 3 * (tb - ta) ^ 3 := by
        have : 0 ≤ tb - ta := by linarith
        positivity
      linarith
    nlinarith [hU_lt_H, hTle]
  -- Extract the 4 decisive endpoint bounds from `transfer02_afar_cert`!
  have hcert := transfer02_afar_cert
  simp only [checkTransfer02AFar, Bool.and_eq_true] at hcert
  rcases hcert with ⟨⟨⟨⟨⟨⟨_, _⟩, _⟩, _⟩, hppi⟩, _⟩, hcells⟩
  rcases hppi with ⟨⟨⟨hppi1, hppi2⟩, hppi3⟩, hppi4⟩
  rcases hcells with ⟨⟨⟨hc1, hc2⟩, hc3⟩, hc4⟩
  have hDx_from_den : ∀ te : ℚ,
      (let de := te * H17Q / (1 + te * H17Q); 0 < M0_17Q + de ∧ 0 < M0_17Q + de + (d17Q - te * M0_17Q) * xCutQ) →
      0 < (M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
        (dSlope 17 - (te : ℝ) * M0Open 17) * x := by
    intro te ⟨h0, h1⟩
    have h0R : 0 < M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17) := by
      have : (0 : ℝ) < ((M0_17Q + te * H17Q / (1 + te * H17Q) : ℚ) : ℝ) := by exact_mod_cast h0
      push_cast [M0_17Q_cast, H17Q_cast] at this; exact this
    have h1R : 0 < (M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
        (dSlope 17 - (te : ℝ) * M0Open 17) * (9 / 7 : ℝ) := by
      have : (0 : ℝ) < ((M0_17Q + te * H17Q / (1 + te * H17Q) + (d17Q - te * M0_17Q) * xCutQ : ℚ) : ℝ) := by
        exact_mod_cast h1
      push_cast [M0_17Q_cast, H17Q_cast, d17Q_cast, xCutQ, const_x_cut] at this; exact this
    have hcomb : (M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
        (dSlope 17 - (te : ℝ) * M0Open 17) * x =
        (1 - x / (9 / 7 : ℝ)) * (M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
        (x / (9 / 7 : ℝ)) * ((M0Open 17 + (te : ℝ) * harmonic 17 / (1 + (te : ℝ) * harmonic 17)) +
          (dSlope 17 - (te : ℝ) * M0Open 17) * (9 / 7 : ℝ)) := by ring
    rw [hcomb]
    have hxpos : 0 < x / (9 / 7 : ℝ) := by positivity
    exact add_pos_of_nonneg_of_pos (mul_nonneg (by linarith) (le_of_lt h0R)) (mul_pos hxpos h1R)
  have hep1 : Qtan (1 / 60) 0 < AofTau 0 := by
    simpa [Qtan, AofTau] using afar_neg_endpoint1_sound hx0 hx1 (hDx_from_den 0 (by decide +kernel)) hppi1 hc1
  have hep2 : Qtan (1 / 60) (1 / 30) < AofTau (1 / 30) := by
    simpa [Qtan, AofTau] using afar_neg_endpoint2_sound hx0 hx1 (hDx_from_den (1 / 30) (by decide +kernel)) hppi2 hc2
  have hep3 : Qtan (1 / 20) (1 / 15) < AofTau (1 / 15) := by
    simpa [Qtan, AofTau] using afar_pos_endpoint_sound (te := 1 / 15) (ts := 1 / 20)
      (by norm_num) (by norm_num) (by norm_num) hx0 hx1 (hDx_from_den (1 / 15) (by decide +kernel)) hppi3 hc3
  have hep4 : Qtan (1 / 12) (1 / 10) < AofTau (1 / 10) := by
    simpa [Qtan, AofTau] using afar_pos_endpoint_sound (te := 1 / 10) (ts := 1 / 12)
      (by norm_num) (by norm_num) (by norm_num) hx0 hx1 (hDx_from_den (1 / 10) (by decide +kernel)) hppi4 hc4
  -- Combine with midpoint dominance across the 3 `τ`-segments `[0, 1/30], [1/30, 1/15], [1/15, 1/10]`!
  have hAtot_τ : AofTau τ = AtotGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) (deltaX 17 x h) x h 1 := by
    simp only [AofTau, hh_eq]
    have hδ_eq : τ * harmonic 17 / (1 + τ * harmonic 17) = deltaX 17 x (τ * x) := by
      unfold deltaX; field_simp [ne_of_gt hx0, show (1 : ℝ) + τ * harmonic 17 ≠ 0 by positivity,
        show x + τ * x * harmonic 17 ≠ 0 by positivity]
    rw [hδ_eq]
  rw [← hAtot_τ]
  by_cases h1 : τ ≤ 1 / 30
  · exact lt_of_le_of_lt (hQ_le_Qtan (by norm_num))
      (hseg le_rfl (by norm_num) (by norm_num) (le_of_lt hτ0) h1 hep1 hep2)
  · by_cases h2 : τ ≤ 1 / 15
    · have hdom1 : Qtan (1 / 20) (1 / 30) < AofTau (1 / 30) :=
        lt_of_le_of_lt (hmid (by norm_num) (by norm_num) (by norm_num)) hep2
      exact lt_of_le_of_lt (hQ_le_Qtan (by norm_num))
        (hseg (by norm_num) (by norm_num) (by norm_num) (by linarith) h2 hdom1 hep3)
    · have hdom2 : Qtan (1 / 12) (1 / 15) < AofTau (1 / 15) :=
        lt_of_le_of_lt (hmid (by norm_num) (by norm_num) (by norm_num)) hep3
      exact lt_of_le_of_lt (hQ_le_Qtan (by norm_num))
        (hseg (by norm_num) (by norm_num) le_rfl (by linarith) (le_of_lt hτ1) hdom2 hep4)

/-- **Combined Rank-17 Lower Arm (`TRANSFER-02`)**: matches the exact signature expected by `V3.Opening5to17`! -/
theorem transfer_regL_lower_pos {x h : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 9 / 7)
    (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) :
    let L := x / h
    let B := if L ≤ 10 then Blo 17 L else Bhi 17
    QOpen 17 x h < AtotGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaX 17 x h) x h 1 := by
  dsimp only
  split_ifs with hL10
  · exact transfer_lower_amain hx0 hx1 hh0 hh1 hL10
  · exact transfer_lower_afar hx0 hx1 hh0 (lt_of_not_ge hL10)

end

end Transfer02


/-! ## Section 3: `TRANSFER-03` — Rank-17 Higher-Arm Seams (`h ∈ [3/25, 1/2]`) -/

section Transfer03

/-! ### 3.1: Fact 5 Rational Enclosures for `bFun 17 p` -/

def Q17TailPoly : RPoly := (prodRecipPoly 2 17).take 4
def Q17Poly : RPoly := RPoly.mul [1, 1] Q17TailPoly
def B17Poly : RPoly :=
  let e1 := Q17TailPoly.getD 1 0
  let e2 := Q17TailPoly.getD 2 0
  let e3 := Q17TailPoly.getD 3 0
  [1 + e1, e1 + e2, e2 + e3, e3]

def seamDenSPoly : RPoly := [1, 3 / 2, 1 / 2]
def seamNumSPoly17 (om : ℚ) : RPoly :=
  [0, H17Q + om * (3 * H17Q - 1) / 2, (om * H17Q + 1) / 2]

noncomputable section

lemma bFun_17_le_rat {p : ℝ} (hp : 0 ≤ p) :
    bFun 17 p ≤ (harmonic 17 + p / 2) / ((1 + p) * (1 + p / 2)) := by
  rw [bFun_eq_sum 17 hp]
  have hr : Finset.range 17 = insert 0 (Finset.Ico 1 17) := by
    ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Ico]; omega
  rw [hr, Finset.sum_insert (by simp)]
  have h0 : PiFun 1 p / ((0 + 1 : ℕ) : ℝ) = (1 + p / 2) / ((1 + p) * (1 + p / 2)) := by
    simp only [PiFun, Finset.prod_range_one, zero_add, Nat.cast_one, div_one]
    have h1 : 1 + p ≠ 0 := by positivity
    have h2 : 1 + p / 2 ≠ 0 := by positivity
    field_simp [h1, h2]
  have hpi2 : PiFun 2 p = ((1 + p) * (1 + p / 2))⁻¹ := by
    simp only [PiFun, Finset.prod_range_succ, Finset.prod_range_zero, one_mul]
    norm_num
  have htail : ∑ i ∈ Finset.Ico 1 17, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) ≤
      (harmonic 17 - 1) / ((1 + p) * (1 + p / 2)) := by
    have hle : ∑ i ∈ Finset.Ico 1 17, PiFun (i + 1) p / ((i + 1 : ℕ) : ℝ) ≤
        ∑ i ∈ Finset.Ico 1 17, PiFun 2 p / ((i + 1 : ℕ) : ℝ) := by
      apply Finset.sum_le_sum; intro i hi
      have hi1 : 1 ≤ i := (Finset.mem_Ico.mp hi).1
      exact div_le_div_of_nonneg_right (PiFun_anti_j_le (by omega) hp) (by positivity)
    have hsum_h : ∑ i ∈ Finset.Ico 1 17, (((i + 1 : ℕ) : ℝ))⁻¹ = harmonic 17 - 1 := by
      have htot : harmonic 17 = ∑ i ∈ Finset.range 17, (((i + 1 : ℕ) : ℝ))⁻¹ := rfl
      rw [hr, Finset.sum_insert (by simp)] at htot
      simp only [zero_add, Nat.cast_one, inv_one] at htot
      linarith
    have hrew : ∑ i ∈ Finset.Ico 1 17, PiFun 2 p / ((i + 1 : ℕ) : ℝ) =
        PiFun 2 p * ∑ i ∈ Finset.Ico 1 17, (((i + 1 : ℕ) : ℝ))⁻¹ := by
      rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun i _ => by rw [div_eq_mul_inv])
    rw [hrew, hsum_h, hpi2, inv_mul_eq_div] at hle
    exact hle
  rw [h0]
  have hadd : (1 + p / 2) / ((1 + p) * (1 + p / 2)) + (harmonic 17 - 1) / ((1 + p) * (1 + p / 2)) =
      (harmonic 17 + p / 2) / ((1 + p) * (1 + p / 2)) := by
    rw [← add_div]; ring
  linarith

lemma seam_left_SOpen_ge {p φ : ℝ} (hp0 : 0 ≤ p) (hpom : p ≤ 1 - φ) :
    ((harmonic 17 + (1 - φ) * (3 * harmonic 17 - 1) / 2) * p +
      (((1 - φ) * harmonic 17 + 1) / 2) * p ^ 2) / (1 + 3 / 2 * p + 1 / 2 * p ^ 2) ≤
      SOpen 17 p φ := by
  unfold SOpen
  set ω := 1 - φ
  have hcoeff : p - ω ≤ 0 := by linarith
  have hb := bFun_17_le_rat hp0
  have hS : ω * harmonic 17 + (p - ω) * ((harmonic 17 + p / 2) / ((1 + p) * (1 + p / 2))) ≤
      ω * (harmonic 17 - bFun 17 p) + p * bFun 17 p := by
    have hre : ω * (harmonic 17 - bFun 17 p) + p * bFun 17 p = ω * harmonic 17 + (p - ω) * bFun 17 p := by ring
    have hmul := mul_le_mul_of_nonpos_left hb hcoeff
    linarith
  have hd1 : 0 < (1 + p) * (1 + p / 2) := by positivity
  have hd2 : 1 + 3 / 2 * p + 1 / 2 * p ^ 2 = (1 + p) * (1 + p / 2) := by ring
  have hid : ω * harmonic 17 + (p - ω) * ((harmonic 17 + p / 2) / ((1 + p) * (1 + p / 2))) =
      ((harmonic 17 + ω * (3 * harmonic 17 - 1) / 2) * p + ((ω * harmonic 17 + 1) / 2) * p ^ 2) /
        (1 + 3 / 2 * p + 1 / 2 * p ^ 2) := by
    rw [hd2]; field_simp [ne_of_gt hd1]; ring
  linarith

lemma bFun_17_ge_rat {p : ℝ} (hp : 0 < p) :
    0 < evalRPoly Q17Poly p ∧ evalRPoly B17Poly p / evalRPoly Q17Poly p ≤ bFun 17 p := by
  have hQ_pos : 0 < evalRPoly Q17Poly p := by
    have hall : checkAllPos Q17Poly = true := by decide +kernel
    exact allPos_sound_nonneg hall p (le_of_lt hp)
  refine ⟨hQ_pos, ?_⟩
  have hnn : checkAllNonneg (prodRecipPoly 2 17) = true := by decide +kernel
  have htake := evalRPoly_take_le 4 hnn (le_of_lt hp)
  have hmul : evalRPoly Q17Poly p ≤ ∏ i ∈ Finset.range 17, (1 + p / ((i + 1 : ℕ) : ℝ)) := by
    rw [← evalRPoly_prodRecipPoly_two 17 (by omega) p]
    unfold Q17Poly Q17TailPoly
    rw [evalRPoly_mul]
    have h1p : evalRPoly [1, 1] p = 1 + p := by simp [evalRPoly]
    rw [h1p]
    exact mul_le_mul_of_nonneg_left htake (by linarith)
  have hPi_le : PiFun 17 p ≤ (evalRPoly Q17Poly p)⁻¹ := by
    unfold PiFun; exact inv_anti₀ hQ_pos hmul
  have hid : evalRPoly Q17Poly p - 1 = p * evalRPoly B17Poly p := by
    have heq : RPoly.polyEq (RPoly.sub Q17Poly [1]) (RPoly.mul [0, 1] B17Poly) = true := by
      decide +kernel
    have hR := evalRPoly_eq_of_polyEq _ _ heq p
    have h1 : evalRPoly [1] p = 1 := by simp [evalRPoly]
    have h2 : evalRPoly [0, 1] p = p := by simp [evalRPoly]
    rw [evalRPoly_sub, evalRPoly_mul, h1, h2] at hR
    exact hR
  have hb_eq : bFun 17 p = (1 - PiFun 17 p) / p := by simp [bFun, ne_of_gt hp]
  rw [hb_eq]
  have h1 : 1 - (evalRPoly Q17Poly p)⁻¹ ≤ 1 - PiFun 17 p := by linarith
  have h2 : (1 - (evalRPoly Q17Poly p)⁻¹) / p ≤ (1 - PiFun 17 p) / p :=
    div_le_div_of_nonneg_right h1 (le_of_lt hp)
  have h3 : (1 - (evalRPoly Q17Poly p)⁻¹) / p = evalRPoly B17Poly p / evalRPoly Q17Poly p := by
    field_simp [ne_of_gt hp, ne_of_gt hQ_pos]
    rw [hid]
  linarith

lemma seam_right_SOpen_ge {p φ : ℝ} (hp0 : 0 < p) (homp : 1 - φ ≤ p) :
    (1 - φ) * harmonic 17 + (p - (1 - φ)) * (evalRPoly B17Poly p / evalRPoly Q17Poly p) ≤
      SOpen 17 p φ := by
  unfold SOpen
  have h1 : (1 - φ) * (harmonic 17 - bFun 17 p) + p * bFun 17 p =
      (1 - φ) * harmonic 17 + (p - (1 - φ)) * bFun 17 p := by ring
  rw [h1]
  have hge := (bFun_17_ge_rat hp0).2
  nlinarith

end

/-! ### 3.2: Exact `RPoly` Seam Checkers & Kernel Certificate `TRANSFER-03` -/

def seamLeftRegHPoly17 (pa h_val phi_val : ℚ) : RPoly :=
  let om := 1 - phi_val
  let u_a := M0_17Q + pa * h_val * H17Q / (1 + pa * h_val * H17Q)
  let D_lin : RPoly := [d17Q, (1 - h_val) * u_a]
  let An := RPoly.add (RPoly.smul (h_val * C17Q - K17Q) D_lin) [(1 - 2 * h_val) * u_a * d17Q]
  RPoly.add (RPoly.mul An seamDenSPoly) (RPoly.mul (seamNumSPoly17 om) D_lin)

def seamRightRegHPoly17 (pa h_val phi_val : ℚ) : RPoly :=
  let om := 1 - phi_val
  let u_a := M0_17Q + pa * h_val * H17Q / (1 + pa * h_val * H17Q)
  let D_lin : RPoly := [d17Q, (1 - h_val) * u_a]
  let Ac := h_val * C17Q - K17Q + om * H17Q
  let An := RPoly.add (RPoly.smul Ac D_lin) [(1 - 2 * h_val) * u_a * d17Q]
  RPoly.add (RPoly.mul An Q17Poly) (RPoly.mul (RPoly.mul [-om, 1] B17Poly) D_lin)

def seamLeftRegLPoly17 (pa h_val phi_val Bv : ℚ) : RPoly :=
  let om := 1 - phi_val
  let u0 := (1 - h_val) * (1 - 2 * h_val)
  let base := (1 - h_val) * (Bv - K17Q)
  let de_a := pa * h_val * H17Q / (1 + pa * h_val * H17Q)
  let D_lin : RPoly := [d17Q + (7 / 9 : ℚ) * (M0_17Q - Bv + de_a), (1 - h_val) * Bv]
  let term1 := RPoly.mul (RPoly.mul [base, -(h_val * h_val * H17Q)] D_lin) seamDenSPoly
  let term2 := RPoly.mul [0, u0 * Bv * Bv] seamDenSPoly
  let term3 := RPoly.mul (seamNumSPoly17 om) D_lin
  RPoly.add (RPoly.sub term1 term2) term3

def seamRightRegLDnum17 (h_val Bv : ℚ) : RPoly :=
  let q : RPoly := [1, h_val * H17Q]
  RPoly.add (RPoly.mul q [d17Q + (7 / 9 : ℚ) * (M0_17Q - Bv), (1 - h_val) * Bv])
    [0, (7 / 9 : ℚ) * h_val * H17Q]

def seamRightRegLPoly17 (h_val phi_val Bv : ℚ) : RPoly :=
  let om := 1 - phi_val
  let u0 := (1 - h_val) * (1 - 2 * h_val)
  let cA := (1 - h_val) * (Bv - K17Q) + om * H17Q
  let q : RPoly := [1, h_val * H17Q]
  let Dn := seamRightRegLDnum17 h_val Bv
  let term1 := RPoly.mul (RPoly.mul (RPoly.sub (RPoly.smul cA q) [0, h_val * h_val * H17Q]) Dn) Q17Poly
  let term2 := RPoly.mul (RPoly.mul [0, u0 * Bv * Bv] (RPoly.pow q 2)) Q17Poly
  let term3 := RPoly.mul (RPoly.mul (RPoly.mul [-om, 1] B17Poly) q) Dn
  RPoly.add (RPoly.sub term1 term2) term3

def checkSeamSubbandRegL17 (sb : SeamSubband) : Bool :=
  let checkAtB (Lv : ℚ) : Bool :=
    let Bv := Blo17Q Lv
    let uPa := sb.pa * H17Q
    let fPa := uPa / (1 + uPa) - uPa / (4 + 2 * uPa)
    let hHalfOk := decide (0 < (Bv - K17Q) / 2 + fPa)
    let cpsOk := sb.checkpoints.all (fun cp =>
      let om := 1 - cp.phi
      if cp.isLR then
        checkBernsteinPosFast (seamLeftRegLPoly17 sb.pa cp.h cp.phi Bv) sb.pa om &&
        checkBernsteinPosFast (seamRightRegLDnum17 cp.h Bv) om sb.pb &&
        checkBernsteinPosFast (seamRightRegLPoly17 cp.h cp.phi Bv) om sb.pb
      else
        checkBernsteinPosFast (seamRightRegLDnum17 cp.h Bv) sb.pa sb.pb &&
        checkBernsteinPosFast (seamRightRegLPoly17 cp.h cp.phi Bv) sb.pa sb.pb)
    hHalfOk && cpsOk
  checkAtB sb.Llo && checkAtB sb.Lhi

def checkTransfer03 : Bool :=
  let om0 := 1 - phi0Q
  let phi_h1 := 5 * h1Q / (1 + cResQ * h1Q)
  let dphi_h1 := 5 / (1 + cResQ * h1Q) ^ 2
  let geomOk :=
    checkPartition higherSeams_Lgt10Split 0 pCutQ &&
    checkPartition (higherSeams_Lle10Subbands.map (fun sb => (sb.pa, sb.pb))) (1 / 5) pCutQ &&
    decide (om0 = 29 / 100) &&
    decide (phi_h1 + dphi_h1 * (h0Q - h1Q) < phi0Q) &&
    decide (const_phi_A = phi_h1 + dphi_h1 * (const_h_A - h1Q)) &&
    decide (const_phi_A < phi0Q)
  let regHOk :=
    checkBernsteinPosFast (seamLeftRegHPoly17 0 h0Q phi0Q) 0 om0 &&
    checkBernsteinPosFast (seamRightRegHPoly17 om0 h0Q phi0Q) om0 pCutQ
  let regLHiOk :=
    checkBernsteinPosFast (seamLeftRegLPoly17 0 h0Q phi0Q M0_17Q) 0 om0 &&
    checkBernsteinPosFast (seamRightRegLDnum17 h0Q M0_17Q) om0 pCutQ &&
    checkBernsteinPosFast (seamRightRegLPoly17 h0Q phi0Q M0_17Q) om0 pCutQ
  let regLLoOk := higherSeams_Lle10Subbands.all checkSeamSubbandRegL17
  geomOk && regHOk && regLHiOk && regLLoOk

theorem transfer03_cert : checkTransfer03 = true := by decide +kernel

/-! ### 3.3: Soundness Theorems for `TRANSFER-03` -/

noncomputable section

/-- Exact Regime-H credit rewrite: `AcapGen K d (M0 + δ) M0 δ p h 1 = h * C - K + (1 - 2h) * d * (M0 + δ) / (d + p (1 - h) (M0 + δ))`. -/
lemma AcapGen_regH_eq {p h : ℝ} (hp : 0 ≤ p) (hh0 : 0 ≤ h) (hh1 : h ≤ 1 / 2) :
    let δ := deltaP 17 p h
    let u := M0Open 17 + δ
    AcapGen (KOpen 17) (dSlope 17) u (M0Open 17) δ p h 1 =
      h * CStock 17 - KOpen 17 + (1 - 2 * h) * dSlope 17 * u / (dSlope 17 + p * (1 - h) * u) := by
  intro δ u
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hδ0 : 0 ≤ δ := div_nonneg (by positivity) (by positivity)
  have hu : 0 < u := by simp only [u]; linarith [M0_17_pos]
  have hDne : dSlope 17 + p * (1 - h) * u ≠ 0 := by
    have : 0 ≤ p * (1 - h) * u := mul_nonneg (mul_nonneg hp (by linarith)) (le_of_lt hu)
    linarith [dSlope_17_pos]
  unfold AcapGen
  have hden : dSlope 17 + p * ((M0Open 17 - u + δ) / 1 + (1 - h) * u) = dSlope 17 + p * (1 - h) * u := by
    simp only [u]; ring
  rw [hden]
  have hC : CStock 17 = M0Open 17 + KOpen 17 := by unfold M0Open; ring
  rw [hC]
  apply mul_right_cancel₀ hDne
  simp only [add_mul, sub_mul, div_mul_cancel₀ _ hDne]
  simp only [u]; ring

/-- Monotonicity of Regime-H saturated credit in `u = M0 + δ`: freezing `u ≥ u_a > 0` lowers credit. -/
lemma regH_credit_mono_u {p h u1 u2 : ℝ} (hp : 0 ≤ p) (hh1 : h ≤ 1 / 2)
    (hu1 : 0 < u1) (hu12 : u1 ≤ u2) :
    (1 - 2 * h) * dSlope 17 * u1 / (dSlope 17 + p * (1 - h) * u1) ≤
      (1 - 2 * h) * dSlope 17 * u2 / (dSlope 17 + p * (1 - h) * u2) := by
  have hu2 : 0 < u2 := lt_of_lt_of_le hu1 hu12
  have h1m : 0 < 1 - h := by linarith
  have h1m2 : 0 ≤ 1 - 2 * h := by linarith
  have hd1 : 0 < dSlope 17 + p * (1 - h) * u1 := by
    have : 0 ≤ p * (1 - h) * u1 := by positivity
    linarith [dSlope_17_pos]
  have hd2 : 0 < dSlope 17 + p * (1 - h) * u2 := by
    have : 0 ≤ p * (1 - h) * u2 := by positivity
    linarith [dSlope_17_pos]
  rw [div_le_div_iff₀ hd1 hd2]
  have hdiff : (1 - 2 * h) * dSlope 17 * u2 * (dSlope 17 + p * (1 - h) * u1) -
      (1 - 2 * h) * dSlope 17 * u1 * (dSlope 17 + p * (1 - h) * u2) =
      (1 - 2 * h) * dSlope 17 ^ 2 * (u2 - u1) := by ring
  have hnn : 0 ≤ (1 - 2 * h) * dSlope 17 ^ 2 * (u2 - u1) :=
    mul_nonneg (mul_nonneg h1m2 (sq_nonneg _)) (sub_nonneg.mpr hu12)
  linarith

lemma deltaP_mono_p (j : ℕ) {p1 p2 h : ℝ} (hp1 : 0 ≤ p1) (hp12 : p1 ≤ p2)
    (hh : 0 ≤ h) (hH : 0 ≤ harmonic j) :
    deltaP j p1 h ≤ deltaP j p2 h := by
  unfold deltaP
  have hd1 : 0 < 1 + p1 * h * harmonic j := by positivity
  have hd2 : 0 < 1 + p2 * h * harmonic j := by
    have : 0 ≤ p2 := le_trans hp1 hp12; positivity
  rw [div_le_div_iff₀ hd1 hd2]
  have hdiff : p2 * h * harmonic j * (1 + p1 * h * harmonic j) -
      p1 * h * harmonic j * (1 + p2 * h * harmonic j) =
      (p2 - p1) * h * harmonic j := by ring
  have hnn : 0 ≤ (p2 - p1) * h * harmonic j :=
    mul_nonneg (mul_nonneg (sub_nonneg.mpr hp12) hh) hH
  linarith

/-- Soundness of Regime-H Seam 2 at `h = 21/100, φ = 71/100` for ALL `p ∈ (0, 7/9]`. -/
theorem transfer03_regH_h0 {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) :
    let h0 : ℝ := 21 / 100
    let δ := deltaP 17 p h0
    0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + δ) (M0Open 17) δ p h0 1 +
      SOpen 17 p (71 / 100) := by
  intro h0 δ
  have hcert := transfer03_cert
  simp only [checkTransfer03, Bool.and_eq_true] at hcert
  rcases hcert.1.1.2 with ⟨hL, hR⟩
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hrew := AcapGen_regH_eq (p := p) (h := h0) (le_of_lt hp0) (by norm_num) (by norm_num)
  rw [hrew]
  by_cases hsplit : p ≤ 29 / 100
  · -- Left piece `[0, 29/100]`: freeze `u ≥ u_a = M0_17` (`pa = 0`) and apply `seam_left_SOpen_ge`.
    have hmono := regH_credit_mono_u (p := p) (h := h0) (u1 := M0Open 17)
      (u2 := M0Open 17 + deltaP 17 p h0) (le_of_lt hp0) (by norm_num) M0_17_pos
      (by have : 0 ≤ deltaP 17 p h0 := div_nonneg (by positivity) (by positivity); linarith)
    have hS := seam_left_SOpen_ge (p := p) (φ := 71 / 100) (le_of_lt hp0) (by linarith)
    have hbern := bernstein_pos_fast_sound (by decide +kernel : (0 : ℚ) < 1 - phi0Q) hL p
      (by simp; exact le_of_lt hp0) (by simp [phi0Q, const_phi0]; linarith)
    have heval : evalRPoly (seamLeftRegHPoly17 0 h0Q phi0Q) p =
        let D := dSlope 17 + (1 - h0) * M0Open 17 * p
        ((h0 * CStock 17 - KOpen 17) * D + (1 - 2 * h0) * M0Open 17 * dSlope 17) *
          (1 + 3 / 2 * p + 1 / 2 * p ^ 2) +
        ((harmonic 17 + (1 - (71 / 100 : ℝ)) * (3 * harmonic 17 - 1) / 2) * p +
          (((1 - (71 / 100 : ℝ)) * harmonic 17 + 1) / 2) * p ^ 2) * D := by
      unfold seamLeftRegHPoly17 seamDenSPoly seamNumSPoly17
      simp only [evalRPoly_add, evalRPoly_mul, evalRPoly_smul, evalRPoly]
      push_cast [h0Q, const_h0, phi0Q, const_phi0, C17Q_cast, K17Q_cast, M0_17Q_cast, d17Q_cast, H17Q_cast]
      simp only [h0]; ring
    rw [heval] at hbern
    have hD_pos : 0 < dSlope 17 + (1 - h0) * M0Open 17 * p := by
      have : 0 < (1 - h0) * M0Open 17 * p := by
        have : 0 < 1 - h0 := by simp [h0]; norm_num
        exact mul_pos (mul_pos this M0_17_pos) hp0
      linarith [dSlope_17_pos]
    have hdenS_pos : 0 < 1 + 3 / 2 * p + 1 / 2 * p ^ 2 := by positivity
    have hdiv := div_pos hbern (mul_pos hD_pos hdenS_pos)
    have hcomb :
        (h0 * CStock 17 - KOpen 17 + (1 - 2 * h0) * dSlope 17 * M0Open 17 / (dSlope 17 + p * (1 - h0) * M0Open 17)) +
        ((harmonic 17 + (1 - (71 / 100 : ℝ)) * (3 * harmonic 17 - 1) / 2) * p +
          (((1 - (71 / 100 : ℝ)) * harmonic 17 + 1) / 2) * p ^ 2) / (1 + 3 / 2 * p + 1 / 2 * p ^ 2) =
        (((h0 * CStock 17 - KOpen 17) * (dSlope 17 + (1 - h0) * M0Open 17 * p) +
          (1 - 2 * h0) * M0Open 17 * dSlope 17) * (1 + 3 / 2 * p + 1 / 2 * p ^ 2) +
        ((harmonic 17 + (1 - (71 / 100 : ℝ)) * (3 * harmonic 17 - 1) / 2) * p +
          (((1 - (71 / 100 : ℝ)) * harmonic 17 + 1) / 2) * p ^ 2) * (dSlope 17 + (1 - h0) * M0Open 17 * p)) /
        ((dSlope 17 + (1 - h0) * M0Open 17 * p) * (1 + 3 / 2 * p + 1 / 2 * p ^ 2)) := by
      have hcomm : dSlope 17 + p * (1 - h0) * M0Open 17 = dSlope 17 + (1 - h0) * M0Open 17 * p := by ring
      rw [hcomm]
      set D := dSlope 17 + (1 - h0) * M0Open 17 * p
      set E := 1 + 3 / 2 * p + 1 / 2 * p ^ 2
      rw [eq_div_iff (mul_ne_zero (ne_of_gt hD_pos) (ne_of_gt hdenS_pos))]
      have h1 : (1 - 2 * h0) * dSlope 17 * M0Open 17 / D * (D * E) = (1 - 2 * h0) * dSlope 17 * M0Open 17 * E := by
        rw [← mul_assoc, div_mul_cancel₀ _ (ne_of_gt hD_pos)]
      have h2 : ((harmonic 17 + (1 - (71 / 100 : ℝ)) * (3 * harmonic 17 - 1) / 2) * p +
          (((1 - (71 / 100 : ℝ)) * harmonic 17 + 1) / 2) * p ^ 2) / E * (D * E) =
          ((harmonic 17 + (1 - (71 / 100 : ℝ)) * (3 * harmonic 17 - 1) / 2) * p +
          (((1 - (71 / 100 : ℝ)) * harmonic 17 + 1) / 2) * p ^ 2) * D := by
        rw [mul_comm D E, ← mul_assoc, div_mul_cancel₀ _ (ne_of_gt hdenS_pos)]
      rw [add_mul, add_mul, h1, h2]; ring
    linarith
  · -- Right piece `[29/100, 7/9]`: freeze `u ≥ u_a = M0_17 + deltaP 17 (29/100) h0` and apply `seam_right_SOpen_ge`.
    push Not at hsplit
    set ua := M0Open 17 + deltaP 17 (29 / 100) h0
    have hua_pos : 0 < ua := by
      have : 0 ≤ deltaP 17 (29 / 100) h0 := div_nonneg (by positivity) (by positivity)
      simp only [ua]; linarith [M0_17_pos]
    have hdel_le : deltaP 17 (29 / 100) h0 ≤ deltaP 17 p h0 :=
      deltaP_mono_p 17 (by norm_num) (le_of_lt hsplit) (by norm_num) (le_of_lt hH)
    have hmono := regH_credit_mono_u (p := p) (h := h0) (u1 := ua)
      (u2 := M0Open 17 + deltaP 17 p h0) (le_of_lt hp0) (by norm_num) hua_pos (by simp only [ua]; linarith)
    have hS := seam_right_SOpen_ge (p := p) (φ := 71 / 100) hp0 (by linarith)
    have hQ_pos := (bFun_17_ge_rat hp0).1
    have hbern := bernstein_pos_fast_sound (by decide +kernel : 1 - phi0Q < pCutQ) hR p
      (by simp [phi0Q, const_phi0]; linarith) (by simpa [pCutQ, const_p_cut] using hp1)
    have heval : evalRPoly (seamRightRegHPoly17 (1 - phi0Q) h0Q phi0Q) p =
        let D := dSlope 17 + (1 - h0) * ua * p
        ((h0 * CStock 17 - KOpen 17 + (1 - (71 / 100 : ℝ)) * harmonic 17) * D +
          (1 - 2 * h0) * ua * dSlope 17) * evalRPoly Q17Poly p +
        (p - (1 - (71 / 100 : ℝ))) * evalRPoly B17Poly p * D := by
      unfold seamRightRegHPoly17
      simp only [evalRPoly_add, evalRPoly_mul, evalRPoly_smul]
      set qv := evalRPoly Q17Poly p
      set bv := evalRPoly B17Poly p
      simp only [evalRPoly]
      push_cast [h0Q, const_h0, phi0Q, const_phi0, C17Q_cast, K17Q_cast, M0_17Q_cast, d17Q_cast, H17Q_cast]
      have hua_eq : ua = M0Open 17 + (29 / 100 : ℝ) * h0 * harmonic 17 / (1 + (29 / 100 : ℝ) * h0 * harmonic 17) := by
        simp only [ua, deltaP]
      rw [hua_eq]; simp only [h0]; ring
    rw [heval] at hbern
    have hD_pos : 0 < dSlope 17 + (1 - h0) * ua * p := by
      have : 0 < (1 - h0) * ua * p := by
        have : 0 < 1 - h0 := by simp [h0]; norm_num
        exact mul_pos (mul_pos this hua_pos) hp0
      linarith [dSlope_17_pos]
    have hdiv := div_pos hbern (mul_pos hD_pos hQ_pos)
    have hcomb :
        (h0 * CStock 17 - KOpen 17 + (1 - 2 * h0) * dSlope 17 * ua / (dSlope 17 + p * (1 - h0) * ua)) +
        ((1 - (71 / 100 : ℝ)) * harmonic 17 + (p - (1 - (71 / 100 : ℝ))) * (evalRPoly B17Poly p / evalRPoly Q17Poly p)) =
        (((h0 * CStock 17 - KOpen 17 + (1 - (71 / 100 : ℝ)) * harmonic 17) * (dSlope 17 + (1 - h0) * ua * p) +
          (1 - 2 * h0) * ua * dSlope 17) * evalRPoly Q17Poly p +
        (p - (1 - (71 / 100 : ℝ))) * evalRPoly B17Poly p * (dSlope 17 + (1 - h0) * ua * p)) /
        ((dSlope 17 + (1 - h0) * ua * p) * evalRPoly Q17Poly p) := by
      have hcomm : dSlope 17 + p * (1 - h0) * ua = dSlope 17 + (1 - h0) * ua * p := by ring
      rw [hcomm]
      set D := dSlope 17 + (1 - h0) * ua * p
      set Q := evalRPoly Q17Poly p
      rw [eq_div_iff (mul_ne_zero (ne_of_gt hD_pos) (ne_of_gt hQ_pos))]
      have h1 : (1 - 2 * h0) * dSlope 17 * ua / D * D = (1 - 2 * h0) * dSlope 17 * ua :=
        div_mul_cancel₀ _ (ne_of_gt hD_pos)
      have h2 : evalRPoly B17Poly p / Q * Q = evalRPoly B17Poly p :=
        div_mul_cancel₀ _ (ne_of_gt hQ_pos)
      linear_combination Q * h1 + (p - (1 - (71 / 100 : ℝ))) * D * h2
    linarith

/-- Soundness of one Regime-L left seam Bernstein check on `[pa, pb]` (`pb ≤ 1 - phi_val`). -/
private lemma seam_left_regL_sound {pa pb h_val phi_val Bv : ℚ}
    (hpa0 : 0 ≤ pa) (hpab : pa < pb) (hpb_om : pb ≤ 1 - phi_val)
    (hh0 : 0 < h_val) (hh1 : h_val ≤ 1 / 2)
    (hBv0 : 0 < Bv) (hBvM0 : Bv ≤ M0_17Q)
    (hchk : checkBernsteinPosFast (seamLeftRegLPoly17 pa h_val phi_val Bv) pa pb = true) :
    ∀ {p : ℝ}, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) → 0 < p →
      0 < AcapGen (KOpen 17) (dSlope 17) (Bv : ℝ) (M0Open 17) (deltaP 17 p (h_val : ℝ))
            p (h_val : ℝ) ((9 / 7) * p) + SOpen 17 p (phi_val : ℝ) := by
  intro p hpa hpb hp0
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hh0R : (0 : ℝ) < (h_val : ℝ) := by exact_mod_cast hh0
  have hh1R : (h_val : ℝ) ≤ 1 / 2 := by simpa using (Rat.cast_le (K := ℝ)).mpr hh1
  have hBv0R : (0 : ℝ) < (Bv : ℝ) := by exact_mod_cast hBv0
  have hBvM0R : (Bv : ℝ) ≤ M0Open 17 := by rw [← M0_17Q_cast]; exact_mod_cast hBvM0
  have hpa0R : (0 : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hpa0
  have hpb_omR : (pb : ℝ) ≤ 1 - (phi_val : ℝ) := by
    have : (pb : ℝ) ≤ ((1 - phi_val : ℚ) : ℝ) := by exact_mod_cast hpb_om
    push_cast at this; exact this
  set h := (h_val : ℝ)
  set φ := (phi_val : ℝ)
  set B := (Bv : ℝ)
  set δ := deltaP 17 p h
  set δa := deltaP 17 (pa : ℝ) h
  have hδa0 : 0 ≤ δa := div_nonneg (by positivity) (by positivity)
  have hδa_le : δa ≤ δ := deltaP_mono_p 17 hpa0R hpa (le_of_lt hh0R) (le_of_lt hH)
  have hδ_le_lin : δ ≤ p * h * harmonic 17 := by
    unfold δ deltaP
    have hnn : 0 ≤ p * h * harmonic 17 := by positivity
    exact div_le_self hnn (by linarith)
  -- Lower bound `AcapGen` by using `-h δ ≥ -h^2 H p` and `D ≥ D_lin(p)`.
  set Dlin := dSlope 17 + (7 / 9 : ℝ) * (M0Open 17 - B + δa) + (1 - h) * B * p
  set Dact := dSlope 17 + p * ((M0Open 17 - B + δ) / ((9 / 7) * p) + (1 - h) * B)
  have hDlin_pos : 0 < Dlin := by
    have h1 : 0 ≤ (7 / 9 : ℝ) * (M0Open 17 - B + δa) := by linarith
    have h2 : 0 ≤ (1 - h) * B * p := mul_nonneg (mul_nonneg (by linarith) (le_of_lt hBv0R)) (le_of_lt hp0)
    simp only [Dlin]; linarith [dSlope_17_pos]
  have hDlin_le : Dlin ≤ Dact := by
    have hact : Dact = dSlope 17 + (7 / 9 : ℝ) * (M0Open 17 - B + δ) + (1 - h) * B * p := by
      simp only [Dact]; field_simp [ne_of_gt hp0]; ring
    rw [hact]; simp only [Dlin]; linarith
  have hA_ge : (1 - h) * (B - KOpen 17) - h ^ 2 * harmonic 17 * p -
      p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / Dlin ≤
      AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) δ p h ((9 / 7) * p) := by
    unfold AcapGen
    have h1 : -h * δ ≥ -(h ^ 2 * harmonic 17 * p) := by nlinarith
    have h2 : p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / Dact ≤
        p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / Dlin := by
      have hnum : 0 ≤ p * B ^ 2 * ((1 - h) * (1 - 2 * h)) := by
        have : 0 ≤ 1 - h := by linarith
        have : 0 ≤ 1 - 2 * h := by linarith
        positivity
      exact div_le_div_of_nonneg_left hnum hDlin_pos hDlin_le
    linarith
  have hS_ge := seam_left_SOpen_ge (p := p) (φ := φ) (le_of_lt hp0) (le_trans hpb hpb_omR)
  have hbern := bernstein_pos_fast_sound hpab hchk p hpa hpb
  have heval : evalRPoly (seamLeftRegLPoly17 pa h_val phi_val Bv) p =
      (((1 - h) * (B - KOpen 17) - h ^ 2 * harmonic 17 * p) * Dlin -
        (1 - h) * (1 - 2 * h) * B ^ 2 * p) * (1 + 3 / 2 * p + 1 / 2 * p ^ 2) +
      ((harmonic 17 + (1 - φ) * (3 * harmonic 17 - 1) / 2) * p +
        (((1 - φ) * harmonic 17 + 1) / 2) * p ^ 2) * Dlin := by
    unfold seamLeftRegLPoly17 seamDenSPoly seamNumSPoly17
    simp only [evalRPoly_add, evalRPoly_sub, evalRPoly_mul, evalRPoly]
    push_cast [K17Q_cast, M0_17Q_cast, d17Q_cast, H17Q_cast]
    simp only [Dlin, δa, deltaP, h, φ, B]; ring
  rw [heval] at hbern
  set denS := 1 + 3 / 2 * p + 1 / 2 * p ^ 2
  have hdenS_pos : 0 < denS := by positivity
  have hdiv := div_pos hbern (mul_pos hDlin_pos hdenS_pos)
  have hcomb :
      ((1 - h) * (B - KOpen 17) - h ^ 2 * harmonic 17 * p - p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / Dlin) +
      ((harmonic 17 + (1 - φ) * (3 * harmonic 17 - 1) / 2) * p +
        (((1 - φ) * harmonic 17 + 1) / 2) * p ^ 2) / denS =
      ((((1 - h) * (B - KOpen 17) - h ^ 2 * harmonic 17 * p) * Dlin -
        (1 - h) * (1 - 2 * h) * B ^ 2 * p) * denS +
      ((harmonic 17 + (1 - φ) * (3 * harmonic 17 - 1) / 2) * p +
        (((1 - φ) * harmonic 17 + 1) / 2) * p ^ 2) * Dlin) / (Dlin * denS) := by
    rw [eq_div_iff (mul_ne_zero (ne_of_gt hDlin_pos) (ne_of_gt hdenS_pos))]
    have h1 : p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / Dlin * (Dlin * denS) =
        p * B ^ 2 * ((1 - h) * (1 - 2 * h)) * denS := by
      rw [← mul_assoc, div_mul_cancel₀ _ (ne_of_gt hDlin_pos)]
    have h2 : ((harmonic 17 + (1 - φ) * (3 * harmonic 17 - 1) / 2) * p +
        (((1 - φ) * harmonic 17 + 1) / 2) * p ^ 2) / denS * (Dlin * denS) =
        ((harmonic 17 + (1 - φ) * (3 * harmonic 17 - 1) / 2) * p +
        (((1 - φ) * harmonic 17 + 1) / 2) * p ^ 2) * Dlin := by
      rw [mul_comm Dlin denS, ← mul_assoc, div_mul_cancel₀ _ (ne_of_gt hdenS_pos)]
    rw [add_mul, sub_mul, h1, h2]; ring
  linarith

/-- Soundness of one Regime-L right seam Bernstein check on `[pa, pb]` (`1 - phi_val ≤ pa`). -/
private lemma seam_right_regL_sound {pa pb h_val phi_val Bv : ℚ}
    (hpab : pa < pb) (hom_pa : 1 - phi_val ≤ pa)
    (hh0 : 0 < h_val)
    (hDchk : checkBernsteinPosFast (seamRightRegLDnum17 h_val Bv) pa pb = true)
    (hPchk : checkBernsteinPosFast (seamRightRegLPoly17 h_val phi_val Bv) pa pb = true) :
    ∀ {p : ℝ}, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) → 0 < p →
      0 < AcapGen (KOpen 17) (dSlope 17) (Bv : ℝ) (M0Open 17) (deltaP 17 p (h_val : ℝ))
            p (h_val : ℝ) ((9 / 7) * p) + SOpen 17 p (phi_val : ℝ) := by
  intro p hpa hpb hp0
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hh0R : (0 : ℝ) < (h_val : ℝ) := by exact_mod_cast hh0
  have hom_paR : 1 - (phi_val : ℝ) ≤ (pa : ℝ) := by
    have : ((1 - phi_val : ℚ) : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hom_pa
    push_cast at this; exact this
  set h := (h_val : ℝ)
  set φ := (phi_val : ℝ)
  set B := (Bv : ℝ)
  set qp := 1 + h * harmonic 17 * p
  have hqp_pos : 0 < qp := by positivity
  have hDn_pos : 0 < evalRPoly (seamRightRegLDnum17 h_val Bv) p :=
    bernstein_pos_fast_sound hpab hDchk p hpa hpb
  have hDn_eval : evalRPoly (seamRightRegLDnum17 h_val Bv) p =
      qp * (dSlope 17 + (7 / 9 : ℝ) * (M0Open 17 - B) + (1 - h) * B * p) +
        (7 / 9 : ℝ) * h * harmonic 17 * p := by
    unfold seamRightRegLDnum17
    simp only [evalRPoly_add, evalRPoly_mul, evalRPoly]
    push_cast [H17Q_cast, d17Q_cast, M0_17Q_cast]
    simp only [qp, h, B]; ring
  have hP_pos := bernstein_pos_fast_sound hpab hPchk p hpa hpb
  have hP_eval : evalRPoly (seamRightRegLPoly17 h_val phi_val Bv) p =
      (((1 - h) * (B - KOpen 17) + (1 - φ) * harmonic 17) * qp - h ^ 2 * harmonic 17 * p) *
        evalRPoly (seamRightRegLDnum17 h_val Bv) p * evalRPoly Q17Poly p -
      (1 - h) * (1 - 2 * h) * B ^ 2 * p * qp ^ 2 * evalRPoly Q17Poly p +
      (p - (1 - φ)) * evalRPoly B17Poly p * qp * evalRPoly (seamRightRegLDnum17 h_val Bv) p := by
    unfold seamRightRegLPoly17
    simp only [evalRPoly_add, evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly_pow]
    set qv := evalRPoly Q17Poly p
    set bv := evalRPoly B17Poly p
    set dnv := evalRPoly (seamRightRegLDnum17 h_val Bv) p
    simp only [evalRPoly]
    push_cast [K17Q_cast, H17Q_cast]
    simp only [qp, h, φ, B]; ring
  rw [hP_eval] at hP_pos
  have hQ_pos := (bFun_17_ge_rat hp0).1
  have hS_ge := seam_right_SOpen_ge (p := p) (φ := φ) hp0 (le_trans hom_paR hpa)
  -- Express `AcapGen + S_lb` over `qp * Dn * Q17Poly`.
  have hD_eq : dSlope 17 + p * ((M0Open 17 - B + deltaP 17 p h) / ((9 / 7) * p) + (1 - h) * B) =
      evalRPoly (seamRightRegLDnum17 h_val Bv) p / qp := by
    rw [hDn_eval]; unfold deltaP
    have hq_comm : 1 + p * h * harmonic 17 = qp := by simp only [qp]; ring
    rw [hq_comm, eq_div_iff (ne_of_gt hqp_pos)]
    have hp_canc : p * ((M0Open 17 - B + p * h * harmonic 17 / qp) / ((9 / 7) * p) + (1 - h) * B) =
        (7 / 9 : ℝ) * (M0Open 17 - B + p * h * harmonic 17 / qp) + (1 - h) * B * p := by
      field_simp [ne_of_gt hp0]
    rw [hp_canc]
    have h1 : p * h * harmonic 17 / qp * qp = p * h * harmonic 17 := div_mul_cancel₀ _ (ne_of_gt hqp_pos)
    linear_combination (7 / 9 : ℝ) * h1
  have hcomb :
      AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) +
      ((1 - φ) * harmonic 17 + (p - (1 - φ)) * (evalRPoly B17Poly p / evalRPoly Q17Poly p)) =
      ((((1 - h) * (B - KOpen 17) + (1 - φ) * harmonic 17) * qp - h ^ 2 * harmonic 17 * p) *
        evalRPoly (seamRightRegLDnum17 h_val Bv) p * evalRPoly Q17Poly p -
      (1 - h) * (1 - 2 * h) * B ^ 2 * p * qp ^ 2 * evalRPoly Q17Poly p +
      (p - (1 - φ)) * evalRPoly B17Poly p * qp * evalRPoly (seamRightRegLDnum17 h_val Bv) p) /
      (qp * evalRPoly (seamRightRegLDnum17 h_val Bv) p * evalRPoly Q17Poly p) := by
    unfold AcapGen
    rw [hD_eq]
    have hδ_eq : deltaP 17 p h = p * h * harmonic 17 / qp := by
      unfold deltaP; simp only [qp]; ring
    rw [hδ_eq]
    set Dn := evalRPoly (seamRightRegLDnum17 h_val Bv) p
    set Q := evalRPoly Q17Poly p
    rw [eq_div_iff (mul_ne_zero (mul_ne_zero (ne_of_gt hqp_pos) (ne_of_gt hDn_pos)) (ne_of_gt hQ_pos))]
    have h1 : p * h * harmonic 17 / qp * qp = p * h * harmonic 17 := div_mul_cancel₀ _ (ne_of_gt hqp_pos)
    have h2 : p * B ^ 2 * ((1 - h) * (1 - 2 * h)) / (Dn / qp) * Dn =
        p * B ^ 2 * ((1 - h) * (1 - 2 * h)) * qp := by
      rw [div_div_eq_mul_div, div_mul_cancel₀ _ (ne_of_gt hDn_pos)]
    have h3 : evalRPoly B17Poly p / Q * Q = evalRPoly B17Poly p := div_mul_cancel₀ _ (ne_of_gt hQ_pos)
    linear_combination -h * Dn * Q * h1 - qp * Q * h2 + (p - (1 - φ)) * qp * Dn * h3
  have hdiv := div_pos hP_pos (mul_pos (mul_pos hqp_pos hDn_pos) hQ_pos)
  linarith

/-- Soundness of Regime-L `L > 10` (`B = M0Open 17`) Seam 2 at `h = 21/100, φ = 71/100` for ALL `p ∈ (0, 7/9]`. -/
theorem transfer03_regL_hi_h0 {p : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9) :
    0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) (deltaP 17 p (21 / 100))
          p (21 / 100) ((9 / 7) * p) + SOpen 17 p (71 / 100) := by
  have hcert := transfer03_cert
  simp only [checkTransfer03, Bool.and_eq_true] at hcert
  rcases hcert.1.2 with ⟨⟨hL, hDn⟩, hR⟩
  by_cases hsplit : p ≤ 29 / 100
  · have h := seam_left_regL_sound (pa := 0) (pb := 1 - phi0Q) (h_val := h0Q) (phi_val := phi0Q)
      (Bv := M0_17Q) le_rfl (by decide +kernel) le_rfl (by decide +kernel) (by decide +kernel)
      (by decide +kernel) le_rfl hL (by simp; exact le_of_lt hp0)
      (by simp [phi0Q, const_phi0]; linarith) hp0
    simpa [M0_17Q_cast, h0Q, const_h0, phi0Q, const_phi0] using h
  · push Not at hsplit
    have h := seam_right_regL_sound (pa := 1 - phi0Q) (pb := pCutQ) (h_val := h0Q) (phi_val := phi0Q)
      (Bv := M0_17Q) (by decide +kernel) le_rfl (by decide +kernel) hDn hR
      (by simp [phi0Q, const_phi0]; linarith)
      (by simpa [pCutQ, const_p_cut] using hp1) hp0
    simpa [M0_17Q_cast, h0Q, const_h0, phi0Q, const_phi0] using h

/-- Universal Seam 3 (`h = 1/2, φ = 1`) bound for Regime L using Bernoulli `1 - Π_17(p) ≥ p H / (1 + p H)`. -/
lemma seam3_regL_h_half {p pa B : ℝ} (hpa0 : 0 ≤ pa) (hpa : pa ≤ p) (hp0 : 0 < p)
    (hmargin : 0 < (B - KOpen 17) / 2 +
      (pa * harmonic 17 / (1 + pa * harmonic 17) - pa * harmonic 17 / (4 + 2 * (pa * harmonic 17)))) :
    0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p (1 / 2)) p (1 / 2) ((9 / 7) * p) +
      SOpen 17 p 1 := by
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hA : AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p (1 / 2)) p (1 / 2) ((9 / 7) * p) =
      (B - KOpen 17) / 2 - (1 / 2) * deltaP 17 p (1 / 2) := by
    unfold AcapGen; ring
  have hS : SOpen 17 p 1 = 1 - PiFun 17 p := by
    unfold SOpen bFun; simp only [ne_of_gt hp0, ↓reduceIte, sub_self, zero_mul, zero_add]
    field_simp [ne_of_gt hp0]
  have hbern := PiFun_le_inv_bernoulli 17 (le_of_lt hp0)
  have h1mPi : p * harmonic 17 / (1 + p * harmonic 17) ≤ 1 - PiFun 17 p := by
    have h1 : 1 - (1 + p * harmonic 17)⁻¹ = p * harmonic 17 / (1 + p * harmonic 17) := by
      have hd : 1 + p * harmonic 17 ≠ 0 := by positivity
      field_simp [hd]; ring
    linarith
  have hdel_eq : (1 / 2) * deltaP 17 p (1 / 2) = p * harmonic 17 / (4 + 2 * (p * harmonic 17)) := by
    unfold deltaP
    have h1 : 1 + p * (1 / 2) * harmonic 17 ≠ 0 := by positivity
    have h2 : 4 + 2 * (p * harmonic 17) ≠ 0 := by positivity
    field_simp [h1, h2]; ring
  -- Monotonicity of `u ↦ u / (1 + u) - u / (4 + 2 u)` on `u ≥ 0`.
  set u1 := pa * harmonic 17
  set u2 := p * harmonic 17
  have hu1 : 0 ≤ u1 := mul_nonneg hpa0 (le_of_lt hH)
  have hu12 : u1 ≤ u2 := mul_le_mul_of_nonneg_right hpa (le_of_lt hH)
  have hu2 : 0 ≤ u2 := le_trans hu1 hu12
  have hf_mono : u1 / (1 + u1) - u1 / (4 + 2 * u1) ≤ u2 / (1 + u2) - u2 / (4 + 2 * u2) := by
    have hd1 : 0 < (1 + u1) * (4 + 2 * u1) := by positivity
    have hd2 : 0 < (1 + u2) * (4 + 2 * u2) := by positivity
    have heq1 : u1 / (1 + u1) - u1 / (4 + 2 * u1) = (3 * u1 + u1 ^ 2) / ((1 + u1) * (4 + 2 * u1)) := by
      field_simp [show 1 + u1 ≠ 0 by linarith, show 4 + 2 * u1 ≠ 0 by linarith]; ring
    have heq2 : u2 / (1 + u2) - u2 / (4 + 2 * u2) = (3 * u2 + u2 ^ 2) / ((1 + u2) * (4 + 2 * u2)) := by
      field_simp [show 1 + u2 ≠ 0 by linarith, show 4 + 2 * u2 ≠ 0 by linarith]; ring
    rw [heq1, heq2, div_le_div_iff₀ hd1 hd2]
    have hdiff : (3 * u2 + u2 ^ 2) * ((1 + u1) * (4 + 2 * u1)) -
        (3 * u1 + u1 ^ 2) * ((1 + u2) * (4 + 2 * u2)) =
        (u2 - u1) * (12 + 4 * u1 + 4 * u2) := by ring
    have hnn : 0 ≤ (u2 - u1) * (12 + 4 * u1 + 4 * u2) := by
      have : 0 ≤ u2 - u1 := sub_nonneg.mpr hu12
      positivity
    linarith
  rw [hA, hS, hdel_eq]; linarith

/-- Helper: concavity in `h` of `AcapGen ... (r = (9/7)*p) + SOpen 17 p (phi_aff h)` reduces `[ha, hb]` to its endpoints! -/
private lemma regL_h_segment_reduce {p B ha hb φa φb h : ℝ}
    (hp0 : 0 < p) (hB0 : 0 < B) (hBM0 : B ≤ M0Open 17)
    (hha0 : 0 ≤ ha) (hhab : ha < hb) (hhb1 : hb ≤ 1 / 2)
    (hha : ha ≤ h) (hhb : h ≤ hb)
    (hphi : phi_reset h ≤ (1 - (h - ha) / (hb - ha)) * φa + ((h - ha) / (hb - ha)) * φb)
    (hend_a : 0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p ha) p ha ((9 / 7) * p) +
      SOpen 17 p φa)
    (hend_b : 0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p hb) p hb ((9 / 7) * p) +
      SOpen 17 p φb) :
    0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) +
      SOpen 17 p (phi_reset h) := by
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hconc := Acap_generic_concaveOn_h (c_lin := B - KOpen 17) (c_del := 1)
    (d0 := dSlope 17 + (7 / 9 : ℝ) * (M0Open 17 - B)) (a_del := 7 / 9) (p := p) (B := B)
    (lam := p * harmonic 17) (by norm_num) (by linarith [dSlope_17_pos]) (by norm_num)
    (le_of_lt hp0) hB0 (by positivity)
  have hA_eq : ∀ t : ℝ,
      AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p t) p t ((9 / 7) * p) =
      (B - KOpen 17) * (1 - t) - 1 * (t * (p * harmonic 17 * t / (1 + p * harmonic 17 * t))) -
        p * B ^ 2 * ((1 - t) * (1 - 2 * t) /
          (dSlope 17 + (7 / 9 : ℝ) * (M0Open 17 - B) +
            (7 / 9 : ℝ) * (p * harmonic 17 * t / (1 + p * harmonic 17 * t)) + p * (1 - t) * B)) := by
    intro t
    unfold AcapGen deltaP
    have h1 : p * harmonic 17 * t = p * t * harmonic 17 := by ring
    rw [h1]
    set δt := p * t * harmonic 17 / (1 + p * t * harmonic 17)
    have h2 : dSlope 17 + p * ((M0Open 17 - B + δt) / ((9 / 7) * p) + (1 - t) * B) =
        dSlope 17 + (7 / 9 : ℝ) * (M0Open 17 - B) + (7 / 9 : ℝ) * δt + p * (1 - t) * B := by
      field_simp [ne_of_gt hp0]; ring
    rw [h2]; ring
  set θ := (h - ha) / (hb - ha)
  have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hha) (sub_pos.mpr hhab).le
  have hθ1 : θ ≤ 1 := (div_le_one (sub_pos.mpr hhab)).mpr (sub_le_sub_right hhb _)
  have hh_comb : h = (1 - θ) * ha + θ * hb := by
    simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hhab)]; ring
  have hA_ge : (1 - θ) * AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p ha) p ha ((9 / 7) * p) +
      θ * AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p hb) p hb ((9 / 7) * p) ≤
      AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) := by
    rw [hA_eq ha, hA_eq hb, hA_eq h, hh_comb]
    simpa [smul_eq_mul] using hconc.2 ⟨hha0, le_trans (le_of_lt hhab) hhb1⟩
      ⟨le_trans hha0 (le_of_lt hhab), hhb1⟩ (show 0 ≤ 1 - θ by linarith) hθ0 (by ring)
  have hS_ge : (1 - θ) * SOpen 17 p φa + θ * SOpen 17 p φb ≤ SOpen 17 p (phi_reset h) := by
    have h1 := SOpen_anti_phi 17 (le_of_lt hp0) hphi
    have h2 : SOpen 17 p ((1 - θ) * φa + θ * φb) = (1 - θ) * SOpen 17 p φa + θ * SOpen 17 p φb := by
      unfold SOpen; ring
    linarith
  rcases eq_or_lt_of_le hθ0 with h0 | hp
  · rw [← h0] at hA_ge hS_ge; linarith
  · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt hend_a), mul_pos hp hend_b]

/-- Helper for `transfer03_regL_lo` SubA (`p ∈ [10/21, 7/9]`, `h ∈ [9/70, 1/2]`) at one `Lv` endpoint. -/
private lemma transfer03_subA_at_Lv {p h : ℝ} (hp0 : 0 < p) (hp_lo : (10 / 21 : ℝ) < p) (hp1 : p ≤ 7 / 9)
    (hhA : (9 / 70 : ℝ) ≤ h) (hh1 : h ≤ 1 / 2)
    (Lv : ℚ) (hLv0 : 0 < Lv) (hLv10 : Lv ≤ 10)
    (hm : 0 < (Blo17Q Lv - K17Q) / 2 + ((10 / 21 : ℚ) * H17Q / (1 + (10 / 21 : ℚ) * H17Q) -
      (10 / 21 : ℚ) * H17Q / (4 + 2 * ((10 / 21 : ℚ) * H17Q))))
    (hL1 : checkBernsteinPosFast (seamLeftRegLPoly17 (10 / 21) (9 / 70) (184725 / 390446) (Blo17Q Lv))
      (10 / 21) (1 - 184725 / 390446) = true)
    (hD1 : checkBernsteinPosFast (seamRightRegLDnum17 (9 / 70) (Blo17Q Lv))
      (1 - 184725 / 390446) (7 / 9) = true)
    (hR1 : checkBernsteinPosFast (seamRightRegLPoly17 (9 / 70) (184725 / 390446) (Blo17Q Lv))
      (1 - 184725 / 390446) (7 / 9) = true)
    (hD2 : checkBernsteinPosFast (seamRightRegLDnum17 (21 / 100) (Blo17Q Lv)) (10 / 21) (7 / 9) = true)
    (hR2 : checkBernsteinPosFast (seamRightRegLPoly17 (21 / 100) (71 / 100) (Blo17Q Lv)) (10 / 21) (7 / 9) = true) :
    0 < AcapGen (KOpen 17) (dSlope 17) (Blo17Q Lv : ℝ) (M0Open 17) (deltaP 17 p h)
      p h ((9 / 7) * p) + SOpen 17 p (phi_reset h) := by
  have hLv0R : (0 : ℝ) < (Lv : ℝ) := by exact_mod_cast hLv0
  have hLv10R : (Lv : ℝ) ≤ 10 := by exact_mod_cast hLv10
  have hB0 : 0 < (Blo17Q Lv : ℝ) := by
    rw [Blo17Q_cast]
    exact lt_trans (harmonic_pos' (by omega))
      (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (le_of_lt hLv0R)))
  have hBM : (Blo17Q Lv : ℝ) ≤ M0Open 17 := by
    rw [Blo17Q_cast]; exact le_of_lt (Blo_17_admissible (le_of_lt hLv0R) hLv10R).2
  have hB0Q : 0 < Blo17Q Lv := by exact_mod_cast hB0
  have hBMQ : Blo17Q Lv ≤ M0_17Q := by
    have : (Blo17Q Lv : ℝ) ≤ (M0_17Q : ℝ) := by rwa [M0_17Q_cast]
    exact_mod_cast this
  have hcp2 : 0 < AcapGen (KOpen 17) (dSlope 17) (Blo17Q Lv : ℝ) (M0Open 17) (deltaP 17 p (21 / 100))
      p (21 / 100) ((9 / 7) * p) + SOpen 17 p (71 / 100) := by
    simpa only [Rat.cast_div, Rat.cast_ofNat] using
      seam_right_regL_sound (by decide +kernel) (by decide +kernel) (by decide +kernel) hD2 hR2
        (by push_cast; linarith) (by push_cast; exact hp1) hp0
  by_cases hh21 : h ≤ 21 / 100
  · have hchord : phi_reset h ≤ (1 - (h - 9 / 70) / (21 / 100 - 9 / 70)) * (184725 / 390446) +
        ((h - 9 / 70) / (21 / 100 - 9 / 70)) * (71 / 100) := by
      have htan := le_trans (phi_reset_le_minus h)
        (phiMinus_le_tangent (h0 := 3 / 25) (by norm_num) (by linarith))
      have htan_val : phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25)) ^ 2 * (h - 3 / 25) ≤
          (1 - (h - 9 / 70) / (21 / 100 - 9 / 70)) * (184725 / 390446) +
            ((h - 9 / 70) / (21 / 100 - 9 / 70)) * (71 / 100) := by
        unfold phiMinus; norm_num; linarith only [hhA, hh21]
      linarith only [htan, htan_val]
    apply regL_h_segment_reduce (φa := 184725 / 390446) (φb := 71 / 100) hp0 hB0 hBM
      (by norm_num : (0 : ℝ) ≤ 9 / 70) (by norm_num : (9 / 70 : ℝ) < 21 / 100)
      (by norm_num) hhA hh21 hchord _ hcp2
    by_cases hsp : p ≤ 1 - 184725 / 390446
    · simpa only [Rat.cast_div, Rat.cast_ofNat] using
        seam_left_regL_sound (by decide +kernel) (by decide +kernel) le_rfl (by decide +kernel)
          (by decide +kernel) hB0Q hBMQ hL1 (by push_cast; linarith) (by push_cast; exact hsp) hp0
    · push Not at hsp
      simpa only [Rat.cast_div, Rat.cast_ofNat] using
        seam_right_regL_sound (by decide +kernel) le_rfl (by decide +kernel) hD1 hR1
          (by push_cast; linarith) (by push_cast; exact hp1) hp0
  · push Not at hh21
    apply regL_h_segment_reduce (φa := 71 / 100) (φb := 1) hp0 hB0 hBM
      (by norm_num : (0 : ℝ) ≤ 21 / 100) (by norm_num : (21 / 100 : ℝ) < 1 / 2)
      le_rfl (le_of_lt hh21) hh1 (by
        have hpl := phi_reset_le_plus h
        have heq : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) +
            ((h - 21 / 100) / (1 / 2 - 21 / 100)) * 1 = 1 / 2 + h := by ring
        linarith only [hpl, heq]) hcp2
    apply seam3_regL_h_half (pa := 10 / 21) (by norm_num) (le_of_lt hp_lo) hp0
    have hR := (Rat.cast_pos (K := ℝ)).mpr hm
    push_cast [K17Q_cast, H17Q_cast] at hR; exact hR

/-- Complete Regime-L `L ≤ 10` higher-arm seam theorem (`TRANSFER-03` part 3, all `1 / (p * h) ≤ 10`). -/
theorem transfer03_regL_lo {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9)
    (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) (hL10 : 1 / (p * h) ≤ 10) :
    0 < AcapGen (KOpen 17) (dSlope 17) (Blo 17 (1 / (p * h))) (M0Open 17) (deltaP 17 p h)
          p h ((9 / 7) * p) + SOpen 17 p (phi_reset h) := by
  have hcert := transfer03_cert
  simp only [checkTransfer03, Bool.and_eq_true] at hcert
  have hsub_all := List.all_eq_true.mp hcert.2
  set L := 1 / (p * h)
  have hph_pos : 0 < p * h := mul_pos hp0 hh0
  have hL0 : 0 < L := div_pos one_pos hph_pos
  have hp_ge_fifth : 1 / 5 ≤ p := by
    have h1 : 1 ≤ 10 * (p * h) := (div_le_iff₀ hph_pos).mp hL10
    nlinarith
  -- Helper: concavity in `B ∈ [Blo 17 Llo, Blo 17 10]` reduces `B = Blo 17 L` to both endpoints!
  have hB_reduce : ∀ {Llo : ℚ}, 0 < Llo → (Llo : ℝ) ≤ L →
      (0 < AcapGen (KOpen 17) (dSlope 17) (Blo17Q Llo : ℝ) (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) +
        SOpen 17 p (phi_reset h)) →
      (0 < AcapGen (KOpen 17) (dSlope 17) (Blo17Q 10 : ℝ) (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) +
        SOpen 17 p (phi_reset h)) →
      0 < AcapGen (KOpen 17) (dSlope 17) (Blo 17 L) (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) +
        SOpen 17 p (phi_reset h) := by
    intro Llo hLlo0 hLlo hlo hhi
    rw [Blo17Q_cast] at hlo hhi
    have hLlo0R : (0 : ℝ) < (Llo : ℝ) := by exact_mod_cast hLlo0
    have hB1le : Blo 17 (Llo : ℝ) ≤ Blo 17 L := Blo_17_mono (le_of_lt hLlo0R) hLlo
    have hBle2 : Blo 17 L ≤ Blo 17 10 := Blo_17_mono (le_of_lt hL0) hL10
    have hB1_pos : 0 < Blo 17 (Llo : ℝ) := lt_trans (harmonic_pos' (by omega))
      (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (le_of_lt hLlo0R)))
    have hB2_pos : 0 < Blo 17 10 := lt_of_lt_of_le hB1_pos (le_trans hB1le hBle2)
    have hB1_lt : Blo 17 (Llo : ℝ) < M0Open 17 :=
      (Blo_17_admissible (le_of_lt hLlo0R) (le_trans hLlo hL10)).2
    have hB2_lt : Blo 17 10 < M0Open 17 := (Blo_17_admissible (by norm_num) le_rfl).2
    have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
    have hδ0 : 0 ≤ deltaP 17 p h := div_nonneg (by positivity) (by positivity)
    have hv1 : 0 < dSlope 17 * (1 / p) + (M0Open 17 - Blo 17 (Llo : ℝ) + deltaP 17 p h) / ((9 / 7) * p) := by
      have : 0 < dSlope 17 * (1 / p) := mul_pos dSlope_17_pos (div_pos one_pos hp0)
      have : 0 ≤ (M0Open 17 - Blo 17 (Llo : ℝ) + deltaP 17 p h) / ((9 / 7) * p) :=
        div_nonneg (by linarith) (by positivity)
      linarith
    have hv2 : 0 < dSlope 17 * (1 / p) + (M0Open 17 - Blo 17 10 + deltaP 17 p h) / ((9 / 7) * p) := by
      have : 0 < dSlope 17 * (1 / p) := mul_pos dSlope_17_pos (div_pos one_pos hp0)
      have : 0 ≤ (M0Open 17 - Blo 17 10 + deltaP 17 p h) / ((9 / 7) * p) :=
        div_nonneg (by linarith) (by positivity)
      linarith
    by_cases heq : Blo 17 10 = Blo 17 (Llo : ℝ)
    · have : Blo 17 L = Blo 17 (Llo : ℝ) := le_antisymm (heq ▸ hBle2) hB1le
      rwa [this]
    · have hpos_d : 0 < Blo 17 10 - Blo 17 (Llo : ℝ) :=
        sub_pos.mpr (lt_of_le_of_ne (le_trans hB1le hBle2) (Ne.symm heq))
      set θ := (Blo 17 L - Blo 17 (Llo : ℝ)) / (Blo 17 10 - Blo 17 (Llo : ℝ))
      have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hB1le) (le_of_lt hpos_d)
      have hθ1 : θ ≤ 1 := (div_le_one hpos_d).mpr (sub_le_sub_right hBle2 _)
      have hB_comb : (1 - θ) * Blo 17 (Llo : ℝ) + θ * Blo 17 10 = Blo 17 L := by
        simp only [θ]; field_simp [ne_of_gt hpos_d]; ring
      have hc := AcapGen_concave_B (K := KOpen 17) hp0 (le_of_lt hh0) hh1 hB1_pos hB2_pos hv1 hv2 hθ0 hθ1
      rw [hB_comb] at hc
      rcases eq_or_lt_of_le hθ0 with h0 | hp'
      · rw [← h0] at hc; linarith
      · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt hlo), mul_pos hp' hhi]
  -- Dispatch to the 3 contiguous subbands `SubC ([1/5, 1/3])`, `SubB ([1/3, 10/21])`, `SubA ([10/21, 7/9])`!
  let sbC : SeamSubband := SeamSubband.mk "SubC" (1 / 5) (1 / 3) 6 10
    [SeamCheckpoint.mk (3 / 10) (4 / 5) false]
  let sbB : SeamSubband := SeamSubband.mk "SubB" (1 / 3) (10 / 21) (21 / 5) 10
    [SeamCheckpoint.mk (21 / 100) (71 / 100) false]
  let sbA : SeamSubband := SeamSubband.mk "SubA" (10 / 21) (7 / 9) (18 / 7) 10
    [SeamCheckpoint.mk (9 / 70) (184725 / 390446) true,
     SeamCheckpoint.mk (21 / 100) (71 / 100) false]
  have hmemC : sbC ∈ higherSeams_Lle10Subbands := by simp [sbC, higherSeams_Lle10Subbands]
  have hmemB : sbB ∈ higherSeams_Lle10Subbands := by simp [sbB, higherSeams_Lle10Subbands]
  have hmemA : sbA ∈ higherSeams_Lle10Subbands := by simp [sbA, higherSeams_Lle10Subbands]
  by_cases hC : p ≤ 1 / 3
  · -- SubC: `p ∈ [1/5, 1/3]`, `L ≥ 6`, `h ≥ 3/10`.
    have hchkC := hsub_all _ hmemC
    simp only [sbC, checkSeamSubbandRegL17, List.all_cons, List.all_nil, Bool.and_true, Bool.and_eq_true,
      Bool.false_eq_true, ↓reduceIte, decide_eq_true_eq] at hchkC
    have hL6 : (6 : ℝ) ≤ L := by
      simp only [L]; rw [le_div_iff₀ hph_pos]; nlinarith
    have hh30 : (3 / 10 : ℝ) ≤ h := by
      have h1 : 1 ≤ 10 * (p * h) := (div_le_iff₀ hph_pos).mp hL10
      nlinarith
    apply hB_reduce (Llo := 6) (by norm_num) (by norm_num; exact hL6)
    · -- `Lv = 6`
      rcases hchkC.1 with ⟨hm, ⟨hDn, hP⟩⟩
      have hB0 : 0 < (Blo17Q 6 : ℝ) := by
        rw [Blo17Q_cast]
        exact lt_trans (harmonic_pos' (by omega))
          (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (by norm_num)))
      have hBM : (Blo17Q 6 : ℝ) ≤ M0Open 17 := by
        rw [Blo17Q_cast]; exact le_of_lt (Blo_17_admissible (by norm_num) (by norm_num)).2
      apply regL_h_segment_reduce (φa := 4 / 5) (φb := 1) hp0 hB0 hBM (by norm_num : (0 : ℝ) ≤ 3 / 10)
        (by norm_num : (3 / 10 : ℝ) < 1 / 2) le_rfl hh30 hh1 (by
          have hpl := phi_reset_le_plus h
          have heq : (1 - (h - 3 / 10) / (1 / 2 - 3 / 10)) * (4 / 5) + ((h - 3 / 10) / (1 / 2 - 3 / 10)) * 1 = 1 / 2 + h := by ring
          linarith)
      · simpa only [Rat.cast_div, Rat.cast_ofNat] using
          seam_right_regL_sound (by decide +kernel) (by decide +kernel) (by decide +kernel) hDn hP
            (by push_cast; exact hp_ge_fifth) (by push_cast; exact hC) hp0
      · apply seam3_regL_h_half (pa := 1 / 5) (by norm_num) hp_ge_fifth hp0
        have hR := (Rat.cast_pos (K := ℝ)).mpr hm
        push_cast [K17Q_cast, H17Q_cast] at hR; exact hR
    · -- `Lv = 10`
      rcases hchkC.2 with ⟨hm, ⟨hDn, hP⟩⟩
      have hB0 : 0 < (Blo17Q 10 : ℝ) := by
        rw [Blo17Q_cast]
        exact lt_trans (harmonic_pos' (by omega))
          (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (by norm_num)))
      have hBM : (Blo17Q 10 : ℝ) ≤ M0Open 17 := by
        rw [Blo17Q_cast]; exact le_of_lt (Blo_17_admissible (by norm_num) le_rfl).2
      apply regL_h_segment_reduce (φa := 4 / 5) (φb := 1) hp0 hB0 hBM (by norm_num : (0 : ℝ) ≤ 3 / 10)
        (by norm_num : (3 / 10 : ℝ) < 1 / 2) le_rfl hh30 hh1 (by
          have hpl := phi_reset_le_plus h
          have heq : (1 - (h - 3 / 10) / (1 / 2 - 3 / 10)) * (4 / 5) + ((h - 3 / 10) / (1 / 2 - 3 / 10)) * 1 = 1 / 2 + h := by ring
          linarith)
      · simpa only [Rat.cast_div, Rat.cast_ofNat] using
          seam_right_regL_sound (by decide +kernel) (by decide +kernel) (by decide +kernel) hDn hP
            (by push_cast; exact hp_ge_fifth) (by push_cast; exact hC) hp0
      · apply seam3_regL_h_half (pa := 1 / 5) (by norm_num) hp_ge_fifth hp0
        have hR := (Rat.cast_pos (K := ℝ)).mpr hm
        push_cast [K17Q_cast, H17Q_cast] at hR; exact hR
  · by_cases hB : p ≤ 10 / 21
    · -- SubB: `p ∈ [1/3, 10/21]`, `L ≥ 21/5`, `h ≥ 21/100`.
      have hchkB := hsub_all _ hmemB
      simp only [sbB, checkSeamSubbandRegL17, List.all_cons, List.all_nil, Bool.and_true, Bool.and_eq_true,
        Bool.false_eq_true, ↓reduceIte, decide_eq_true_eq] at hchkB
      have hL21 : (21 / 5 : ℝ) ≤ L := by
        simp only [L]; rw [le_div_iff₀ hph_pos]; nlinarith
      have hh21 : (21 / 100 : ℝ) ≤ h := by
        have h1 : 1 ≤ 10 * (p * h) := (div_le_iff₀ hph_pos).mp hL10
        nlinarith
      apply hB_reduce (Llo := 21 / 5) (by norm_num) (by norm_num; exact hL21)
      · rcases hchkB.1 with ⟨hm, ⟨hDn, hP⟩⟩
        have hB0 : 0 < (Blo17Q (21 / 5) : ℝ) := by
          rw [Blo17Q_cast]
          exact lt_trans (harmonic_pos' (by omega))
            (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (by norm_num)))
        have hBM : (Blo17Q (21 / 5) : ℝ) ≤ M0Open 17 := by
          rw [Blo17Q_cast]; exact le_of_lt (Blo_17_admissible (by norm_num) (by norm_num)).2
        apply regL_h_segment_reduce (φa := 71 / 100) (φb := 1) hp0 hB0 hBM (by norm_num : (0 : ℝ) ≤ 21 / 100)
          (by norm_num : (21 / 100 : ℝ) < 1 / 2) le_rfl hh21 hh1 (by
            have hpl := phi_reset_le_plus h
            have heq : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) + ((h - 21 / 100) / (1 / 2 - 21 / 100)) * 1 = 1 / 2 + h := by ring
            linarith)
        · simpa only [Rat.cast_div, Rat.cast_ofNat] using
            seam_right_regL_sound (by decide +kernel) (by decide +kernel) (by decide +kernel) hDn hP
              (by push_cast; linarith) (by push_cast; exact hB) hp0
        · apply seam3_regL_h_half (pa := 1 / 3) (by norm_num) (by linarith) hp0
          have hR := (Rat.cast_pos (K := ℝ)).mpr hm
          push_cast [K17Q_cast, H17Q_cast] at hR; exact hR
      · rcases hchkB.2 with ⟨hm, ⟨hDn, hP⟩⟩
        have hB0 : 0 < (Blo17Q 10 : ℝ) := by
          rw [Blo17Q_cast]
          exact lt_trans (harmonic_pos' (by omega))
            (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (by norm_num)))
        have hBM : (Blo17Q 10 : ℝ) ≤ M0Open 17 := by
          rw [Blo17Q_cast]; exact le_of_lt (Blo_17_admissible (by norm_num) le_rfl).2
        apply regL_h_segment_reduce (φa := 71 / 100) (φb := 1) hp0 hB0 hBM (by norm_num : (0 : ℝ) ≤ 21 / 100)
          (by norm_num : (21 / 100 : ℝ) < 1 / 2) le_rfl hh21 hh1 (by
            have hpl := phi_reset_le_plus h
            have heq : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) + ((h - 21 / 100) / (1 / 2 - 21 / 100)) * 1 = 1 / 2 + h := by ring
            linarith)
        · simpa only [Rat.cast_div, Rat.cast_ofNat] using
            seam_right_regL_sound (by decide +kernel) (by decide +kernel) (by decide +kernel) hDn hP
              (by push_cast; linarith) (by push_cast; exact hB) hp0
        · apply seam3_regL_h_half (pa := 1 / 3) (by norm_num) (by linarith) hp0
          have hR := (Rat.cast_pos (K := ℝ)).mpr hm
          push_cast [K17Q_cast, H17Q_cast] at hR; exact hR
    · -- SubA: `p ∈ [10/21, 7/9]`, `L ≥ 18/7`, `h ≥ 9/70`, checkpoints `(9/70, phi_A)` and `(21/100, 71/100)`.
      push Not at hB
      have hchkA := hsub_all _ hmemA
      simp only [sbA, checkSeamSubbandRegL17, List.all_cons, List.all_nil, Bool.and_true, Bool.and_eq_true,
        Bool.false_eq_true, ↓reduceIte, decide_eq_true_eq] at hchkA
      have hL18 : (18 / 7 : ℝ) ≤ L := by
        simp only [L]; rw [le_div_iff₀ hph_pos]; nlinarith
      have hhA : (9 / 70 : ℝ) ≤ h := by
        have h1 : 1 ≤ 10 * (p * h) := (div_le_iff₀ hph_pos).mp hL10
        nlinarith
      apply hB_reduce (Llo := 18 / 7) (by norm_num) (by norm_num; exact hL18)
      · rcases hchkA.1 with ⟨hm, ⟨⟨⟨hL1, hD1⟩, hR1⟩, ⟨hD2, hR2⟩⟩⟩
        exact transfer03_subA_at_Lv hp0 hB hp1 hhA hh1 (18 / 7) (by norm_num) (by norm_num)
          hm hL1 hD1 hR1 hD2 hR2
      · rcases hchkA.2 with ⟨hm, ⟨⟨⟨hL1, hD1⟩, hR1⟩, ⟨hD2, hR2⟩⟩⟩
        exact transfer03_subA_at_Lv hp0 hB hp1 hhA hh1 10 (by norm_num) le_rfl
          hm hL1 hD1 hR1 hD2 hR2

end

end Transfer03

/-! ## Section 4: `TRANSFER-04` & `TRANSFER-05` — Rank-17 Higher-Arm Main Strip (`h ∈ (0, 3/25]`) -/

section Transfer0405

/-! ### 4.1: MeasureTheory-Free Laplace-Transform `S_zz ≥ 0` Soundness at `k = 17` -/

noncomputable section

/-- Exact finite-sum Laplace moments `M_0 = S_p`, `M_1 = -S_pp`, `M_2 = S_ppp` at `k = 17`. -/
def lapM0 (p ω : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) / ((i : ℝ) + p) ^ 2

def lapM1 (p ω : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc 1 17, 2 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) / ((i : ℝ) + p) ^ 3

def lapM2 (p ω : ℝ) : ℝ :=
  ∑ i ∈ Finset.Icc 1 17, 6 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) / ((i : ℝ) + p) ^ 4

def s1Fun17 (p : ℝ) : ℝ := ∑ i ∈ Finset.Icc (1 : ℕ) 17, ((i : ℝ) + p)⁻¹
def s2Fun17 (p : ℝ) : ℝ := ∑ i ∈ Finset.Icc (1 : ℕ) 17, ((i : ℝ) + p)⁻¹ ^ 2

lemma SOpen_17_eq_binom_sum {p ω : ℝ} (hp : 0 ≤ p) :
    SOpen 17 p (1 - ω) = ω * harmonic 17 + 1 -
      ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (((i : ℝ) + ω) / ((i : ℝ) + p)) := by
  unfold SOpen
  have h1 : 1 - (1 - ω) = ω := by ring
  rw [h1]
  have hp_b : p * bFun 17 p = 1 - PiFun 17 p := by
    by_cases hp0 : p = 0
    · subst hp0; simp [PiFun]
    · simp only [bFun, hp0, ↓reduceIte]; field_simp [hp0]
  have hrew : ω * (harmonic 17 - bFun 17 p) + p * bFun 17 p =
      ω * harmonic 17 + 1 - (PiFun 17 p + ω * bFun 17 p) := by linarith
  rw [hrew, PiFun_eq_binom_sum (by omega) hp, bFun_eq_binom_sum (by omega) hp,
    Finset.mul_sum, ← Finset.sum_add_distrib]
  congr 1
  refine Finset.sum_congr rfl (fun i hi => ?_)
  have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
  have hd : (i : ℝ) + p ≠ 0 := by linarith
  field_simp [hd]

lemma hasDerivAt_SOpen_17_p {p ω : ℝ} (hp : 0 < p) :
    HasDerivAt (fun q => SOpen 17 q (1 - ω)) (lapM0 p ω) p := by
  let g : ℝ → ℝ := fun q => ω * harmonic 17 + 1 -
    ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (((i : ℝ) + ω) / ((i : ℝ) + q))
  have hev : (fun q => SOpen 17 q (1 - ω)) =ᶠ[nhds p] g :=
    Filter.mem_of_superset (Ioi_mem_nhds hp) (fun q hq => SOpen_17_eq_binom_sum (le_of_lt hq))
  have hg_d : HasDerivAt g (lapM0 p ω) p := by
    have hsum : HasDerivAt (fun q => ∑ i ∈ Finset.Icc 1 17,
        (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (((i : ℝ) + ω) / ((i : ℝ) + q)))
        (∑ i ∈ Finset.Icc 1 17,
          (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (-((i : ℝ) + ω) / ((i : ℝ) + p) ^ 2)) p := by
      apply hasDerivAt_sum' _; intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hd : (i : ℝ) + p ≠ 0 := by linarith
      have hlin : HasDerivAt (fun q => (i : ℝ) + q) 1 p := by
        simpa using V3.hasDerivAt_const_add (i : ℝ) (hasDerivAt_id p)
      have hdiv := V3.hasDerivAt_div_real (hasDerivAt_const p ((i : ℝ) + ω)) hlin hd
      convert hdiv.const_mul ((-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ)) using 1
      field_simp [hd]; ring
    convert V3.hasDerivAt_const_sub (ω * harmonic 17 + 1) hsum using 1
    simp only [lapM0, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i _ => by ring)
  exact hg_d.congr_of_eventuallyEq hev

lemma hasDerivAt_lapM0_p {p ω : ℝ} (hp : 0 ≤ p) :
    HasDerivAt (fun q => lapM0 q ω) (-lapM1 p ω) p := by
  have hsum : HasDerivAt (fun q => lapM0 q ω)
      (∑ i ∈ Finset.Icc 1 17,
        -(2 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) / ((i : ℝ) + p) ^ 3)) p := by
    unfold lapM0
    apply hasDerivAt_sum' _; intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hd : (i : ℝ) + p ≠ 0 := by linarith
    have hlin : HasDerivAt (fun q => (i : ℝ) + q) 1 p := by
      simpa using V3.hasDerivAt_const_add (i : ℝ) (hasDerivAt_id p)
    have hsq : HasDerivAt (fun q => ((i : ℝ) + q) ^ 2) (2 * ((i : ℝ) + p)) p := by
      convert hlin.pow 2 using 1; ring
    have hdiv := V3.hasDerivAt_div_real
      (hasDerivAt_const p ((-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω))) hsq (pow_ne_zero 2 hd)
    convert hdiv using 1; field_simp [hd]; ring
  simpa only [lapM1, Finset.sum_neg_distrib] using hsum

lemma hasDerivAt_lapM1_p {p ω : ℝ} (hp : 0 ≤ p) :
    HasDerivAt (fun q => lapM1 q ω) (-lapM2 p ω) p := by
  have hsum : HasDerivAt (fun q => lapM1 q ω)
      (∑ i ∈ Finset.Icc 1 17,
        -(6 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) / ((i : ℝ) + p) ^ 4)) p := by
    unfold lapM1
    apply hasDerivAt_sum' _; intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hd : (i : ℝ) + p ≠ 0 := by linarith
    have hlin : HasDerivAt (fun q => (i : ℝ) + q) 1 p := by
      simpa using V3.hasDerivAt_const_add (i : ℝ) (hasDerivAt_id p)
    have hcu : HasDerivAt (fun q => ((i : ℝ) + q) ^ 3) (3 * ((i : ℝ) + p) ^ 2) p := by
      convert hlin.pow 3 using 1; ring
    have hdiv := V3.hasDerivAt_div_real
      (hasDerivAt_const p (2 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω))) hcu (pow_ne_zero 3 hd)
    convert hdiv using 1; field_simp [hd]; ring
  simpa only [lapM2, Finset.sum_neg_distrib] using hsum

lemma S_tail_eq_binom_sum {k : ℕ} (hk : 1 ≤ k) (t : ℝ) :
    1 - (1 - Real.exp (-t)) ^ k =
      ∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * Real.exp (-((i : ℝ) * t)) := by
  have hbin := add_pow (-Real.exp (-t)) (1 : ℝ) k
  have h1 : -Real.exp (-t) + 1 = 1 - Real.exp (-t) := by ring
  rw [h1] at hbin
  have hr : Finset.range (k + 1) = insert 0 (Finset.Icc 1 k) := by
    ext i; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]; omega
  rw [hr, Finset.sum_insert (by simp)] at hbin
  simp only [pow_zero, one_pow, mul_one, Nat.choose_zero_right, Nat.cast_one] at hbin
  have hrew : ∑ i ∈ Finset.Icc 1 k, (-Real.exp (-t)) ^ i * (Nat.choose k i : ℝ) =
      -(∑ i ∈ Finset.Icc 1 k, (-1 : ℝ) ^ (i - 1) * (Nat.choose k i : ℝ) * Real.exp (-((i : ℝ) * t))) := by
    rw [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    have hi1 : 1 ≤ i := (Finset.mem_Icc.mp hi).1
    have hpow : (-1 : ℝ) ^ i = -((-1 : ℝ) ^ (i - 1)) := by
      have heq : i = (i - 1) + 1 := by omega
      conv_lhs => rw [heq, pow_succ]
      ring
    have hexp : (Real.exp (-t)) ^ i = Real.exp (-((i : ℝ) * t)) := by
      rw [← Real.exp_nat_mul]; congr 1; ring
    rw [neg_eq_neg_one_mul, mul_pow, hpow, hexp]; ring
  linarith

private def expE1 (α t : ℝ) : ℝ := -((t / α + 1 / α ^ 2) * Real.exp (-(α * t)))
private def expE2 (α t : ℝ) : ℝ := -((t ^ 2 / α + 2 * t / α ^ 2 + 2 / α ^ 3) * Real.exp (-(α * t)))
private def expE3 (α t : ℝ) : ℝ :=
  -((t ^ 3 / α + 3 * t ^ 2 / α ^ 2 + 6 * t / α ^ 3 + 6 / α ^ 4) * Real.exp (-(α * t)))

private lemma hasDerivAt_expE1 {α : ℝ} (hα : α ≠ 0) (t : ℝ) :
    HasDerivAt (expE1 α) (t * Real.exp (-(α * t))) t := by
  have hp : HasDerivAt (fun s => s / α + 1 / α ^ 2) (1 / α) t := by
    convert V3.hasDerivAt_add_const (1 / α ^ 2) ((hasDerivAt_id t).div_const α) using 1
    funext s; rfl
  convert V3.hasDerivAt_neg (hp.mul (hasDerivAt_exp_neg_mul α t)) using 1
  · funext s; rfl
  · field_simp [hα]; ring

private lemma hasDerivAt_expE2 {α : ℝ} (hα : α ≠ 0) (t : ℝ) :
    HasDerivAt (expE2 α) (t ^ 2 * Real.exp (-(α * t))) t :=
  hasDerivAt_antideriv_t2_exp α t hα

private lemma hasDerivAt_expE3 {α : ℝ} (hα : α ≠ 0) (t : ℝ) :
    HasDerivAt (expE3 α) (t ^ 3 * Real.exp (-(α * t))) t := by
  have hp : HasDerivAt (fun s => s ^ 3 / α + 3 * s ^ 2 / α ^ 2 + 6 * s / α ^ 3 + 6 / α ^ 4)
      (3 * t ^ 2 / α + 6 * t / α ^ 2 + 6 / α ^ 3) t := by
    have h1 : HasDerivAt (fun s : ℝ => s ^ 3 / α) (3 * t ^ 2 / α) t := by
      convert ((hasDerivAt_id t).pow 3).div_const α using 1
      · funext s; rfl
      · simp only [id_eq]; ring
    have h2 : HasDerivAt (fun s : ℝ => 3 * s ^ 2 / α ^ 2) (6 * t / α ^ 2) t := by
      convert (((hasDerivAt_id t).pow 2).const_mul (3 : ℝ)).div_const (α ^ 2) using 1
      · funext s; rfl
      · simp only [id_eq]; ring
    have h3 : HasDerivAt (fun s : ℝ => 6 * s / α ^ 3) (6 / α ^ 3) t := by
      convert ((hasDerivAt_id t).const_mul (6 : ℝ)).div_const (α ^ 3) using 1
      · funext s; rfl
      · ring
    exact V3.hasDerivAt_add_const (6 / α ^ 4) (V3.hasDerivAt_add (V3.hasDerivAt_add h1 h2) h3)
  convert V3.hasDerivAt_neg (hp.mul (hasDerivAt_exp_neg_mul α t)) using 1
  · funext s; rfl
  · field_simp [hα]; ring

private lemma tendsto_expE1 {α : ℝ} (hα : 0 < α) : Tendsto (expE1 α) atTop (𝓝 0) := by
  have h0 := tendsto_pow_mul_exp_neg_zero hα 0
  have h1 := tendsto_pow_mul_exp_neg_zero hα 1
  simp only [pow_zero, one_mul, pow_one] at h0 h1
  have h := ((h1.const_mul (1 / α)).add (h0.const_mul (1 / α ^ 2))).neg
  simp only [mul_zero, add_zero, neg_zero] at h
  exact h.congr (fun t => by simp only [expE1]; ring)

private lemma tendsto_expE2 {α : ℝ} (hα : 0 < α) : Tendsto (expE2 α) atTop (𝓝 0) := by
  have h0 := tendsto_pow_mul_exp_neg_zero hα 0
  have h1 := tendsto_pow_mul_exp_neg_zero hα 1
  have h2 := tendsto_pow_mul_exp_neg_zero hα 2
  simp only [pow_zero, one_mul, pow_one] at h0 h1
  have h := (((h2.const_mul (1 / α)).add (h1.const_mul (2 / α ^ 2))).add (h0.const_mul (2 / α ^ 3))).neg
  simp only [mul_zero, add_zero, neg_zero] at h
  exact h.congr (fun t => by simp only [expE2]; ring)

private lemma tendsto_expE3 {α : ℝ} (hα : 0 < α) : Tendsto (expE3 α) atTop (𝓝 0) := by
  have h0 := tendsto_pow_mul_exp_neg_zero hα 0
  have h1 := tendsto_pow_mul_exp_neg_zero hα 1
  have h2 := tendsto_pow_mul_exp_neg_zero hα 2
  have h3 := tendsto_pow_mul_exp_neg_zero hα 3
  simp only [pow_zero, one_mul, pow_one] at h0 h1
  have h := ((((h3.const_mul (1 / α)).add (h2.const_mul (3 / α ^ 2))).add
    (h1.const_mul (6 / α ^ 3))).add (h0.const_mul (6 / α ^ 4))).neg
  simp only [mul_zero, add_zero, neg_zero] at h
  exact h.congr (fun t => by simp only [expE3]; ring)

/-- MeasureTheory-free proof of `M_0 > 0`, `M_1 > 0`, and Cauchy–Schwarz variance `M_1^2 ≤ M_2 * M_0`! -/
theorem lapM_pos_and_cs {p ω : ℝ} (hp : 0 ≤ p) (hω : 0 ≤ ω) :
    0 < lapM0 p ω ∧ 0 < lapM1 p ω ∧ lapM1 p ω ^ 2 ≤ lapM2 p ω * lapM0 p ω := by
  let w : ℝ → ℝ := fun t => Real.exp (-(p * t)) *
    (17 * Real.exp (-t) * (1 - Real.exp (-t)) ^ 16 + ω * (1 - (1 - Real.exp (-t)) ^ 17))
  have hw_eq : ∀ t : ℝ, w t = ∑ i ∈ Finset.Icc 1 17,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) * Real.exp (-(((i : ℝ) + p) * t)) := by
    intro t
    have h1 := f_density_eq_binom_sum (k := 17) (by omega) t
    have h2 := S_tail_eq_binom_sum (k := 17) (by omega) t
    norm_num at h1
    simp only [w, h1, h2, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hexp : Real.exp (-(((i : ℝ) + p) * t)) = Real.exp (-(p * t)) * Real.exp (-((i : ℝ) * t)) := by
      rw [← Real.exp_add]; congr 1; ring
    rw [hexp]; ring
  have hw_pos : ∀ t > 0, 0 < w t := fun t ht => by
    have he_lt : Real.exp (-t) < 1 := Real.exp_lt_one_iff.mpr (by linarith)
    have h1m_pos : 0 < 1 - Real.exp (-t) := sub_pos.mpr he_lt
    have h1m_lt1 : 1 - Real.exp (-t) < 1 := by linarith [Real.exp_pos (-t)]
    have hpow_lt1 : (1 - Real.exp (-t)) ^ 17 < 1 := pow_lt_one₀ (le_of_lt h1m_pos) h1m_lt1 (by omega)
    have hterm1 : 0 < 17 * Real.exp (-t) * (1 - Real.exp (-t)) ^ 16 := by positivity
    have hterm2 : 0 ≤ ω * (1 - (1 - Real.exp (-t)) ^ 17) := mul_nonneg hω (by linarith)
    exact mul_pos (Real.exp_pos _) (by linarith)
  have hw_cont : Continuous w :=
    (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg)).mul
      (((continuous_const.mul (Real.continuous_exp.comp continuous_neg)).mul
        ((continuous_const.sub (Real.continuous_exp.comp continuous_neg)).pow 16)).add
        (continuous_const.mul (continuous_const.sub
          ((continuous_const.sub (Real.continuous_exp.comp continuous_neg)).pow 17))))
  -- 1. `0 < lapM0 p ω`
  have hM0_pos : 0 < lapM0 p ω := by
    let G0 : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 17,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) * expE1 ((i : ℝ) + p) t
    have hG0_0 : G0 0 = -lapM0 p ω := by
      simp only [G0, expE1, lapM0, zero_div, zero_add, mul_zero, neg_zero, Real.exp_zero, mul_one,
        ← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun i _ => by ring)
    have hG0_d : ∀ t > 0, HasDerivAt G0 (t * w t) t := fun t _ => by
      have hs : HasDerivAt G0 (∑ i ∈ Finset.Icc 1 17,
          (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) *
            (t * Real.exp (-(((i : ℝ) + p) * t)))) t := by
        apply hasDerivAt_sum' _; intro i hi
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        exact (hasDerivAt_expE1 (by linarith) t).const_mul _
      convert hs using 1
      rw [hw_eq t, Finset.mul_sum]; refine Finset.sum_congr rfl (fun i _ => by ring)
    have hG0_lim : Tendsto G0 atTop (𝓝 0) := by
      have hz : (0 : ℝ) = ∑ _i ∈ Finset.Icc 1 17, (0 : ℝ) := by simp
      rw [hz]; apply tendsto_finset_sum'; intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      simpa using (tendsto_expE1 (by linarith : 0 < (i : ℝ) + p)).const_mul
        ((-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω))
    have hG0_cont : ContinuousOn G0 (Ici 0) :=
      (continuous_finset_sum' _ (fun i _ => continuous_const.mul
        ((((continuous_id.div_const _).add continuous_const).mul
          (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg))).neg))).continuousOn
    have hlt := V3.antideriv_lt_of_deriv_pos_at (z0 := 1) hG0_cont hG0_d
      (fun t ht => mul_nonneg (le_of_lt ht) (le_of_lt (hw_pos t ht)))
      one_pos (by simpa using hw_pos 1 one_pos)
      (continuous_id.mul hw_cont).continuousAt hG0_lim
    linarith [hG0_0]
  -- 2. `0 < lapM1 p ω`
  have hM1_pos : 0 < lapM1 p ω := by
    let G1 : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 17,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) * expE2 ((i : ℝ) + p) t
    have hG1_0 : G1 0 = -lapM1 p ω := by
      simp only [G1, expE2, lapM1, sq, mul_zero, zero_div, zero_add, neg_zero, Real.exp_zero, mul_one,
        ← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun i _ => by ring)
    have hG1_d : ∀ t > 0, HasDerivAt G1 (t ^ 2 * w t) t := fun t _ => by
      have hs : HasDerivAt G1 (∑ i ∈ Finset.Icc 1 17,
          (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) *
            (t ^ 2 * Real.exp (-(((i : ℝ) + p) * t)))) t := by
        apply hasDerivAt_sum' _; intro i hi
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        exact (hasDerivAt_expE2 (by linarith) t).const_mul _
      convert hs using 1
      rw [hw_eq t, Finset.mul_sum]; refine Finset.sum_congr rfl (fun i _ => by ring)
    have hG1_lim : Tendsto G1 atTop (𝓝 0) := by
      have hz : (0 : ℝ) = ∑ _i ∈ Finset.Icc 1 17, (0 : ℝ) := by simp
      rw [hz]; apply tendsto_finset_sum'; intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      simpa using (tendsto_expE2 (by linarith : 0 < (i : ℝ) + p)).const_mul
        ((-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω))
    have hG1_cont : ContinuousOn G1 (Ici 0) :=
      (continuous_finset_sum' _ (fun i _ => continuous_const.mul
        (((((continuous_id.pow 2).div_const _).add ((continuous_const.mul continuous_id).div_const _)).add
          continuous_const |>.mul (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg))).neg))).continuousOn
    have hlt := V3.antideriv_lt_of_deriv_pos_at (z0 := 1) hG1_cont hG1_d
      (fun t ht => mul_nonneg (sq_nonneg t) (le_of_lt (hw_pos t ht)))
      one_pos (by simpa using hw_pos 1 one_pos)
      ((continuous_id.pow 2).mul hw_cont).continuousAt hG1_lim
    linarith [hG1_0]
  -- 3. `lapM1^2 ≤ lapM2 * lapM0` via `∫_0^∞ (t - μ)^2 * t * w(t) dt ≥ 0` at `μ = lapM1 / lapM0`!
  have hCS : lapM1 p ω ^ 2 ≤ lapM2 p ω * lapM0 p ω := by
    set μ := lapM1 p ω / lapM0 p ω
    let Gv : ℝ → ℝ := fun t => ∑ i ∈ Finset.Icc 1 17,
      (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) *
        (expE3 ((i : ℝ) + p) t - 2 * μ * expE2 ((i : ℝ) + p) t + μ ^ 2 * expE1 ((i : ℝ) + p) t)
    have hGv_0 : Gv 0 = -(lapM2 p ω - 2 * μ * lapM1 p ω + μ ^ 2 * lapM0 p ω) := by
      simp only [Gv, expE1, expE2, expE3, lapM0, lapM1, lapM2, pow_succ, pow_zero, mul_zero,
        zero_div, zero_add, neg_zero, Real.exp_zero, mul_one,
        Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib, ← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl (fun i _ => by ring)
    have hGv_d : ∀ t > 0, HasDerivAt Gv ((t - μ) ^ 2 * t * w t) t := fun t _ => by
      have hs : HasDerivAt Gv (∑ i ∈ Finset.Icc 1 17,
          (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω) *
            ((t ^ 3 - 2 * μ * t ^ 2 + μ ^ 2 * t) * Real.exp (-(((i : ℝ) + p) * t)))) t := by
        apply hasDerivAt_sum' _; intro i hi
        have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
        have hα : (i : ℝ) + p ≠ 0 := by linarith
        have hc := V3.hasDerivAt_add
          (V3.hasDerivAt_sub (hasDerivAt_expE3 hα t) ((hasDerivAt_expE2 hα t).const_mul (2 * μ)))
          ((hasDerivAt_expE1 hα t).const_mul (μ ^ 2))
        convert hc.const_mul ((-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω)) using 1
        ring
      convert hs using 1
      rw [hw_eq t, Finset.mul_sum]; refine Finset.sum_congr rfl (fun i _ => by ring)
    have hGv_lim : Tendsto Gv atTop (𝓝 0) := by
      have hz : (0 : ℝ) = ∑ _i ∈ Finset.Icc 1 17, (0 : ℝ) := by simp
      rw [hz]; apply tendsto_finset_sum'; intro i hi
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      have hα : 0 < (i : ℝ) + p := by linarith
      have hc := ((tendsto_expE3 hα).sub ((tendsto_expE2 hα).const_mul (2 * μ))).add
        ((tendsto_expE1 hα).const_mul (μ ^ 2))
      simpa using hc.const_mul ((-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * ((i : ℝ) + ω))
    have hGv_cont : ContinuousOn Gv (Ici 0) :=
      (continuous_finset_sum' _ (fun i _ => by
        have hc1 : Continuous (expE1 ((i : ℝ) + p)) :=
          (((continuous_id.div_const _).add continuous_const).mul
            (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg))).neg
        have hc2 : Continuous (expE2 ((i : ℝ) + p)) :=
          ((((continuous_id.pow 2).div_const _).add ((continuous_const.mul continuous_id).div_const _)).add
            continuous_const |>.mul (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg))).neg
        have hc3 : Continuous (expE3 ((i : ℝ) + p)) :=
          (((((continuous_id.pow 3).div_const _).add ((continuous_const.mul (continuous_id.pow 2)).div_const _)).add
            ((continuous_const.mul continuous_id).div_const _)).add continuous_const |>.mul
            (Real.continuous_exp.comp ((continuous_const.mul continuous_id).neg))).neg
        exact continuous_const.mul ((hc3.sub (continuous_const.mul hc2)).add (continuous_const.mul hc1)))).continuousOn
    have hle := V3.antideriv_le_of_deriv_nonneg hGv_cont hGv_d
      (fun t ht => mul_nonneg (mul_nonneg (sq_nonneg _) (le_of_lt ht)) (le_of_lt (hw_pos t ht))) hGv_lim
    rw [hGv_0] at hle
    have hquad : 0 ≤ lapM2 p ω - 2 * μ * lapM1 p ω + μ ^ 2 * lapM0 p ω := by linarith
    have hid : (lapM2 p ω - 2 * μ * lapM1 p ω + μ ^ 2 * lapM0 p ω) * lapM0 p ω =
        lapM2 p ω * lapM0 p ω - lapM1 p ω ^ 2 := by
      simp only [μ]; field_simp [ne_of_gt hM0_pos]; ring
    have hmul := mul_nonneg hquad (le_of_lt hM0_pos)
    linarith
  exact ⟨hM0_pos, hM1_pos, hCS⟩

/-- Antitonicity of `p ↦ ρ_0(17, p, ω) = lapM1 p ω / lapM0 p ω` on `[0, ∞)`! -/
theorem rho0_17_antitoneOn_p {ω : ℝ} (hω : 0 ≤ ω) :
    AntitoneOn (fun p => lapM1 p ω / lapM0 p ω) (Ici 0) := by
  have hc1 : ContinuousOn (fun p => lapM1 p ω) (Ici 0) :=
    fun p hp => (hasDerivAt_lapM1_p hp).continuousAt.continuousWithinAt
  have hc0 : ContinuousOn (fun p => lapM0 p ω) (Ici 0) :=
    fun p hp => (hasDerivAt_lapM0_p hp).continuousAt.continuousWithinAt
  have hcont : ContinuousOn (fun p => lapM1 p ω / lapM0 p ω) (Ici 0) :=
    hc1.div hc0 (fun p hp => ne_of_gt (lapM_pos_and_cs hp hω).1)
  apply V3.antitoneOn_of_hasDerivAt_nonpos (convex_Ici 0) hcont
  · intro p hp
    have hp0 : 0 ≤ p := interior_subset hp
    exact V3.hasDerivAt_div_real (hasDerivAt_lapM1_p hp0) (hasDerivAt_lapM0_p hp0)
      (ne_of_gt (lapM_pos_and_cs hp0 hω).1)
  · intro p hp
    have hp0 : 0 ≤ p := interior_subset hp
    have hcs := (lapM_pos_and_cs hp0 hω).2.2
    have hnum : -lapM2 p ω * lapM0 p ω - lapM1 p ω * -lapM1 p ω ≤ 0 := by linarith
    exact div_nonpos_of_nonpos_of_nonneg hnum (sq_nonneg _)

/-- Linear-fractional bound in `ω ∈ [ω1, 1]`: `ρ_0(p, ω) ≤ max (ρ_0(p, ω1)) (ρ_0(p, 1))`. -/
lemma rho0_17_le_endpoints_omega {p ω1 ω : ℝ} (hp : 0 ≤ p) (hω1 : 0 ≤ ω1)
    (h1 : ω1 ≤ ω) (h2 : ω ≤ 1) :
    lapM1 p ω / lapM0 p ω ≤ max (lapM1 p ω1 / lapM0 p ω1) (lapM1 p 1 / lapM0 p 1) := by
  have hω : 0 ≤ ω := le_trans hω1 h1
  set A0 := ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (i : ℝ) / ((i : ℝ) + p) ^ 2
  set B0 := ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) / ((i : ℝ) + p) ^ 2
  set A1 := ∑ i ∈ Finset.Icc 1 17, 2 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (i : ℝ) / ((i : ℝ) + p) ^ 3
  set B1 := ∑ i ∈ Finset.Icc 1 17, 2 * (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) / ((i : ℝ) + p) ^ 3
  have hM0_aff : ∀ w : ℝ, lapM0 p w = A0 + w * B0 := fun w => by
    simp only [lapM0, A0, B0, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun i _ => by ring)
  have hM1_aff : ∀ w : ℝ, lapM1 p w = A1 + w * B1 := fun w => by
    simp only [lapM1, A1, B1, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun i _ => by ring)
  have hd_w : 0 < A0 + ω * B0 := by rw [← hM0_aff]; exact (lapM_pos_and_cs hp hω).1
  have hd_1 : 0 < A0 + ω1 * B0 := by rw [← hM0_aff]; exact (lapM_pos_and_cs hp hω1).1
  have hd_hi : 0 < A0 + 1 * B0 := by rw [← hM0_aff]; exact (lapM_pos_and_cs hp zero_le_one).1
  rw [hM0_aff ω, hM1_aff ω, hM0_aff ω1, hM1_aff ω1, hM0_aff 1, hM1_aff 1]
  by_cases hdet : 0 ≤ B1 * A0 - A1 * B0
  · apply le_max_of_le_right
    rw [div_le_div_iff₀ hd_w hd_hi]
    have : (A1 + 1 * B1) * (A0 + ω * B0) - (A1 + ω * B1) * (A0 + 1 * B0) = (1 - ω) * (B1 * A0 - A1 * B0) := by ring
    nlinarith
  · push Not at hdet
    apply le_max_of_le_left
    rw [div_le_div_iff₀ hd_w hd_1]
    have : (A1 + ω1 * B1) * (A0 + ω * B0) - (A1 + ω * B1) * (A0 + ω1 * B0) =
        -(ω - ω1) * (B1 * A0 - A1 * B0) := by ring
    nlinarith

/-- Product-rule derivatives of `PiFun 17 p` for `p > 0` connecting `lapM0`/`lapM1` to `N0`/`D0`. -/
lemma hasDerivAt_PiFun_17 {p : ℝ} (hp : 0 < p) :
    HasDerivAt (PiFun 17) (-PiFun 17 p * s1Fun17 p) p := by
  have h1 : ∀ k : ℕ, HasDerivAt (PiFun k) (-PiFun k p * ∑ i ∈ Finset.Icc 1 k, ((i : ℝ) + p)⁻¹) p := by
    intro k; induction k with
    | zero =>
        have h0 : PiFun 0 = fun _ => 1 := funext PiFun_zero
        rw [h0]
        simp only [Finset.Icc_eq_empty (by omega : ¬ 1 ≤ 0), Finset.sum_empty, mul_zero]
        exact hasDerivAt_const p (1 : ℝ)
    | succ m ih =>
        have heq : PiFun (m + 1) = fun q => PiFun m q * (1 + q / ((m + 1 : ℕ) : ℝ))⁻¹ := funext (PiFun_succ m)
        rw [heq]
        set c : ℝ := ((m + 1 : ℕ) : ℝ)
        have hc : 0 < c := by positivity
        have hd1 : 0 < 1 + p / c := by positivity
        have hfac : HasDerivAt (fun q => (1 + q / c)⁻¹) (-((c + p)⁻¹ * (1 + p / c)⁻¹)) p := by
          have hlin : HasDerivAt (fun q => 1 + q / c) (1 / c) p := by
            simpa using V3.hasDerivAt_const_add 1 ((hasDerivAt_id p).div_const c)
          convert (V3.hasDerivAt_inv_real (ne_of_gt hd1)).comp p hlin using 1
          · funext q; rfl
          · have hcp : c + p ≠ 0 := by positivity
            field_simp [ne_of_gt hc, ne_of_gt hd1, hcp]
        convert ih.mul hfac using 1
        have hIcc : Finset.Icc 1 (m + 1) = insert (m + 1) (Finset.Icc 1 m) := by
          ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
        rw [hIcc, Finset.sum_insert (by simp : m + 1 ∉ Finset.Icc 1 m)]
        dsimp only
        have hc_def : ((m + 1 : ℕ) : ℝ) = c := rfl
        rw [hc_def]; ring
  exact h1 17

lemma hasDerivAt_s1Fun17 {p : ℝ} (hp : 0 < p) :
    HasDerivAt s1Fun17 (-s2Fun17 p) p := by
  have hs : HasDerivAt s1Fun17 (∑ i ∈ Finset.Icc (1 : ℕ) 17, -(((i : ℝ) + p)⁻¹ ^ 2)) p := by
    unfold s1Fun17
    apply hasDerivAt_sum' _; intro i hi
    have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
    have hd : (i : ℝ) + p ≠ 0 := by linarith
    have hlin : HasDerivAt (fun q => (i : ℝ) + q) 1 p := by
      simpa using V3.hasDerivAt_const_add (i : ℝ) (hasDerivAt_id p)
    convert (V3.hasDerivAt_inv_real hd).comp p hlin using 1
    · funext q; rfl
    · rw [inv_pow]; ring
  simpa only [s2Fun17, Finset.sum_neg_distrib] using hs

lemma lapM0_lapM1_eq_ND_pos {p ω : ℝ} (hp : 0 < p) :
    lapM0 p ω = (p * ω * (1 - PiFun 17 p) + p ^ 2 * (p - ω) * s1Fun17 p * PiFun 17 p) / p ^ 3 ∧
    lapM1 p ω = (2 * ω * (1 - PiFun 17 p - p * s1Fun17 p * PiFun 17 p) +
      p ^ 2 * (p - ω) * (s1Fun17 p ^ 2 + s2Fun17 p) * PiFun 17 p) / p ^ 3 := by
  have h1_all : ∀ q > 0,
      HasDerivAt (fun t => SOpen 17 t (1 - ω))
        ((q * ω * (1 - PiFun 17 q) + q ^ 2 * (q - ω) * s1Fun17 q * PiFun 17 q) / q ^ 3) q := by
    intro q hq
    let g : ℝ → ℝ := fun t => ω * harmonic 17 + 1 - PiFun 17 t - ω * ((1 - PiFun 17 t) / t)
    have hev : (fun t => SOpen 17 t (1 - ω)) =ᶠ[nhds q] g :=
      Filter.mem_of_superset (Ioi_mem_nhds hq) (fun t ht => by
        show SOpen 17 t (1 - ω) = g t
        have ht' : 0 < t := Set.mem_Ioi.mp ht
        unfold SOpen bFun; simp only [ne_of_gt ht', ↓reduceIte, g]
        field_simp [ne_of_gt ht']; ring)
    have hpi_d := hasDerivAt_PiFun_17 hq
    have hdiv := V3.hasDerivAt_div_real (V3.hasDerivAt_const_sub 1 hpi_d) (hasDerivAt_id q) (ne_of_gt hq)
    have hg_d := V3.hasDerivAt_sub (V3.hasDerivAt_const_sub (ω * harmonic 17 + 1) hpi_d) (hdiv.const_mul ω)
    refine (hg_d.congr_of_eventuallyEq hev).congr_deriv ?_
    simp only [id_eq]; field_simp [ne_of_gt hq]; ring
  have hM0_all : ∀ q > 0, lapM0 q ω =
      (q * ω * (1 - PiFun 17 q) + q ^ 2 * (q - ω) * s1Fun17 q * PiFun 17 q) / q ^ 3 := fun q hq =>
    (hasDerivAt_SOpen_17_p hq).unique (h1_all q hq)
  refine ⟨hM0_all p hp, ?_⟩
  let g1 : ℝ → ℝ := fun q => (q * ω * (1 - PiFun 17 q) + q ^ 2 * (q - ω) * s1Fun17 q * PiFun 17 q) / q ^ 3
  have hev1 : (fun q => lapM0 q ω) =ᶠ[nhds p] g1 :=
    Filter.mem_of_superset (Ioi_mem_nhds hp) (fun q hq => hM0_all q hq)
  have hpi_d := hasDerivAt_PiFun_17 hp
  have hs1_d := hasDerivAt_s1Fun17 hp
  have ht1 : HasDerivAt (fun q => q * ω * (1 - PiFun 17 q))
      (ω * (1 - PiFun 17 p) + p * ω * (PiFun 17 p * s1Fun17 p)) p := by
    have hlin : HasDerivAt (fun q => q * ω) ω p := by simpa using (hasDerivAt_id p).mul_const ω
    convert hlin.mul (V3.hasDerivAt_const_sub 1 hpi_d) using 1; ring
  have ht2 : HasDerivAt (fun q => q ^ 2 * (q - ω) * s1Fun17 q * PiFun 17 q)
      (((2 * p * (p - ω) + p ^ 2) * s1Fun17 p + p ^ 2 * (p - ω) * (-s2Fun17 p)) * PiFun 17 p +
        p ^ 2 * (p - ω) * s1Fun17 p * (-PiFun 17 p * s1Fun17 p)) p := by
    have hq2 : HasDerivAt (fun q => q ^ 2 * (q - ω)) (2 * p * (p - ω) + p ^ 2) p := by
      convert ((hasDerivAt_id p).pow 2).mul (V3.hasDerivAt_sub_const ω (hasDerivAt_id p)) using 1
      · funext q; rfl
      · simp only [id_eq, Pi.pow_apply]; ring
    exact (hq2.mul hs1_d).mul hpi_d
  have hden : HasDerivAt (fun q : ℝ => q ^ 3) (3 * p ^ 2) p := by
    convert (hasDerivAt_id p).pow 3 using 1
    · funext q; rfl
    · simp only [id_eq]; ring
  have hg1_d := V3.hasDerivAt_div_real (V3.hasDerivAt_add ht1 ht2) hden (pow_ne_zero 3 (ne_of_gt hp))
  have huniq := (hasDerivAt_lapM0_p (le_of_lt hp)).unique (hg1_d.congr_of_eventuallyEq hev1)
  have hsimp : -(((ω * (1 - PiFun 17 p) + p * ω * (PiFun 17 p * s1Fun17 p) +
      (((2 * p * (p - ω) + p ^ 2) * s1Fun17 p + p ^ 2 * (p - ω) * -s2Fun17 p) * PiFun 17 p +
        p ^ 2 * (p - ω) * s1Fun17 p * (-PiFun 17 p * s1Fun17 p))) * p ^ 3 -
      (p * ω * (1 - PiFun 17 p) + p ^ 2 * (p - ω) * s1Fun17 p * PiFun 17 p) * (3 * p ^ 2)) / (p ^ 3) ^ 2) =
      (2 * ω * (1 - PiFun 17 p - p * s1Fun17 p * PiFun 17 p) +
        p ^ 2 * (p - ω) * (s1Fun17 p ^ 2 + s2Fun17 p) * PiFun 17 p) / p ^ 3 := by
    field_simp [ne_of_gt hp]; ring
  linarith

end

/-! ### 4.2: Exact Rational `rho0_17Q`, Pure-Möbius `z`-Concavity & `TRANSFER-04/05` Checkers -/

def Pi17QAux : ℕ → ℚ → ℚ
  | 0, _     => 1
  | m + 1, q => Pi17QAux m q / (1 + q / ((m + 1 : ℕ) : ℚ))

def Pi17Q (q : ℚ) : ℚ := Pi17QAux 17 q
def s1_17Q (q : ℚ) : ℚ := sumIcc1Q 17 (fun i => ((i : ℚ) + q)⁻¹)
def s2_17Q (q : ℚ) : ℚ := sumIcc1Q 17 (fun i => ((i : ℚ) + q)⁻¹ ^ 2)

lemma Pi17Q_cast (q : ℚ) : (Pi17Q q : ℝ) = PiFun 17 (q : ℝ) := by
  have h : ∀ m : ℕ, (Pi17QAux m q : ℝ) = PiFun m (q : ℝ) := by
    intro m; induction m with
    | zero => simp [Pi17QAux, PiFun]
    | succ k ih =>
        simp only [Pi17QAux, PiFun_succ]
        push_cast [ih]
        rw [div_eq_mul_inv]
  exact h 17

lemma s1_17Q_cast (q : ℚ) : (s1_17Q q : ℝ) = s1Fun17 (q : ℝ) := by
  unfold s1_17Q s1Fun17; rw [sumIcc1Q_cast]
  refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)

lemma s2_17Q_cast (q : ℚ) : (s2_17Q q : ℝ) = s2Fun17 (q : ℝ) := by
  unfold s2_17Q s2Fun17; rw [sumIcc1Q_cast]
  refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)

/-- Exact rank-17 Laplace ratio `ρ_0(17, q, ω)` matching `_rho0_17_exact` verbatim! -/
def rho0_17Q (q om : ℚ) : ℚ :=
  if q = 0 then
    let E1 := H17Q
    let E2 := (H17Q * H17Q + H2_17Q) / 2
    let E3 := (H17Q ^ 3 + 3 * H17Q * H2_17Q + 2 * H3_17Q) / 6
    (2 * E2 + 2 * om * E3) / (E1 + om * E2)
  else
    let pi_v := Pi17Q q
    let s1 := s1_17Q q
    let s2 := s2_17Q q
    let N := 2 * om * (1 - pi_v - q * s1 * pi_v) + q * q * (q - om) * (s1 * s1 + s2) * pi_v
    let D := q * om * (1 - pi_v) + q * q * (q - om) * s1 * pi_v
    N / D

lemma rho0_17Q_cast {q om : ℚ} (hq : 0 ≤ q) (_hom : 0 ≤ om) :
    (rho0_17Q q om : ℝ) = lapM1 (q : ℝ) (om : ℝ) / lapM0 (q : ℝ) (om : ℝ) := by
  by_cases hq0 : q = 0
  · subst hq0
    -- Verify the 3 exact binomial moment identities at `q = 0` by `decide +kernel`!
    have hE1 : sumIcc1Q 17 (fun i => (-1 : ℚ) ^ (i - 1) * (Nat.choose 17 i : ℚ) / (i : ℚ)) = H17Q := by
      decide +kernel
    have hE2 : sumIcc1Q 17 (fun i => (-1 : ℚ) ^ (i - 1) * (Nat.choose 17 i : ℚ) / (i : ℚ) ^ 2) =
        (H17Q * H17Q + H2_17Q) / 2 := by decide +kernel
    have hE3 : sumIcc1Q 17 (fun i => (-1 : ℚ) ^ (i - 1) * (Nat.choose 17 i : ℚ) / (i : ℚ) ^ 3) =
        (H17Q ^ 3 + 3 * H17Q * H2_17Q + 2 * H3_17Q) / 6 := by decide +kernel
    have hM0 : lapM0 0 (om : ℝ) = (H17Q : ℝ) + (om : ℝ) * (((H17Q * H17Q + H2_17Q) / 2 : ℚ) : ℝ) := by
      have h1R : ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) / (i : ℝ) = (H17Q : ℝ) := by
        rw [← hE1, sumIcc1Q_cast]; refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)
      have h2R : ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) / (i : ℝ) ^ 2 =
          (((H17Q * H17Q + H2_17Q) / 2 : ℚ) : ℝ) := by
        rw [← hE2, sumIcc1Q_cast]; refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)
      rw [← h1R, ← h2R, Finset.mul_sum, ← Finset.sum_add_distrib]
      unfold lapM0
      refine Finset.sum_congr rfl (fun i hi => ?_)
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      field_simp [ne_of_gt hi_pos]; ring
    have hM1 : lapM1 0 (om : ℝ) =
        2 * (((H17Q * H17Q + H2_17Q) / 2 : ℚ) : ℝ) +
        2 * (om : ℝ) * (((H17Q ^ 3 + 3 * H17Q * H2_17Q + 2 * H3_17Q) / 6 : ℚ) : ℝ) := by
      have h2R : ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) / (i : ℝ) ^ 2 =
          (((H17Q * H17Q + H2_17Q) / 2 : ℚ) : ℝ) := by
        rw [← hE2, sumIcc1Q_cast]; refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)
      have h3R : ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) / (i : ℝ) ^ 3 =
          (((H17Q ^ 3 + 3 * H17Q * H2_17Q + 2 * H3_17Q) / 6 : ℚ) : ℝ) := by
        rw [← hE3, sumIcc1Q_cast]; refine Finset.sum_congr rfl (fun i _ => by push_cast; rfl)
      rw [← h2R, ← h3R, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      unfold lapM1
      refine Finset.sum_congr rfl (fun i hi => ?_)
      have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
      field_simp [ne_of_gt hi_pos]; ring
    simp only [rho0_17Q, ↓reduceIte, Rat.cast_zero]
    rw [hM0, hM1]; push_cast; ring
  · have hq_pos : (0 : ℝ) < (q : ℝ) := by exact_mod_cast lt_of_le_of_ne hq (Ne.symm hq0)
    rcases lapM0_lapM1_eq_ND_pos (p := (q : ℝ)) (ω := (om : ℝ)) hq_pos with ⟨hM0, hM1⟩
    rw [hM0, hM1, div_div_div_cancel_right₀ (pow_ne_zero 3 (ne_of_gt hq_pos))]
    simp only [rho0_17Q, hq0, ↓reduceIte]
    push_cast [Pi17Q_cast, s1_17Q_cast, s2_17Q_cast]; ring

/-- 4-step exact Laplace quotient-gap checker for a box `(pa, pb, al)`. -/
def checkSzzChain17 (pa pb al : ℚ) : Bool :=
  (List.range transfer_szzSteps).all (fun r_step =>
    let qL := pa + (pb - pa) * (r_step : ℚ) / (transfer_szzSteps : ℚ)
    let qR := pa + (pb - pa) * ((r_step + 1 : ℕ) : ℚ) / (transfer_szzSteps : ℚ)
    let lamR := 2 * al / (d17Q + al * qR)
    decide (rho0_17Q qL omega1Q < lamR ∧ rho0_17Q qL 1 < lamR))

def hGrid7Pairs : List (ℚ × ℚ) :=
  List.zip transfer_HGrid7 transfer_HGrid7.tail

/-- Complete box checker matching `_check_transfer_boxes` (`TRANSFER-04` when `isRegH = true`,
    `TRANSFER-05` when `isRegH = false`). -/
def checkTransferBox17 (isRegH : Bool) (b : TransferBox) : Bool :=
  let betaMax := if isRegH then M0_17Q + b.pa * h1Q * H17Q / (1 + b.pa * h1Q * H17Q) else M0_17Q
  let preOk := decide (0 ≤ b.pa ∧ b.pa < b.pc ∧ b.pc < b.pb ∧ b.pb ≤ pCutQ ∧ betaMax < b.al)
  let szzOk := checkSzzChain17 b.pa b.pb b.al
  let za := b.pa / (d17Q + b.al * b.pa)
  let zb := b.pb / (d17Q + b.al * b.pb)
  let zc := b.pc / (d17Q + b.al * b.pc)
  let invDz := (d17Q + b.al * b.pc) ^ 2 / d17Q
  let pi_c := Pi17Q b.pc
  let s1_c := s1_17Q b.pc
  let bk := (1 - pi_c) / b.pc
  let bkp := -(bk - pi_c * s1_c) / b.pc
  let checkEnd (pe ze : ℚ) : Bool :=
    let dz := (ze - zc) * invDz
    let s0_0 := (H17Q - bk + b.pc * bk) + dz * (bk + (b.pc - 1) * bkp)
    let s_phi := -(H17Q - bk) + dz * bkp
    hGrid7Pairs.all (fun seg =>
      let ha := seg.1
      let hb := seg.2
      let hm := (ha + hb) / 2
      let phi_hm := 25 * hm / (5 + 14 * hm)
      let dphi_hm := 125 / (5 + 14 * hm) ^ 2
      let checkH (he : ℚ) : Bool :=
        let phi_use := if s_phi ≤ 0 then phi_hm + dphi_hm * (he - hm) else 25 * he / (5 + 14 * he)
        let de_a := b.pa * he * H17Q / (1 + b.pa * he * H17Q)
        let de_b := b.pb * he * H17Q / (1 + b.pb * he * H17Q)
        if isRegH then
          let u_a := M0_17Q + de_a
          let D_lb := d17Q + pe * (1 - he) * u_a
          let A_lb := (1 - 2 * he) * u_a * d17Q / D_lb + he * C17Q - K17Q
          decide (0 < D_lb ∧ 0 < A_lb + s0_0 + phi_use * s_phi)
        else
          let D_lb := d17Q + (7 / 9 : ℚ) * de_a + pe * (1 - he) * M0_17Q
          let A_lb := (1 - he) * (M0_17Q - K17Q) - he * de_b -
            pe * M0_17Q * M0_17Q * (1 - he) * (1 - 2 * he) / D_lb
          decide (0 < D_lb ∧ 0 < A_lb + s0_0 + phi_use * s_phi)
      checkH ha && checkH hb)
  preOk && szzOk && checkEnd b.pa za && checkEnd b.pb zb

def checkTransfer04 : Bool :=
  decide (transfer_szzSteps = 4) &&
  checkPartition hGrid7Pairs 0 h1Q &&
  decide (transfer_regHBoxes.map (fun b => b.id) = ["S01", "S02", "S03", "S04"]) &&
  checkPartition (transfer_regHBoxes.map (fun b => (b.pa, b.pb))) 0 pCutQ &&
  transfer_regHBoxes.all (checkTransferBox17 true)

def checkTransfer05 : Bool :=
  decide (transfer_szzSteps = 4) &&
  checkPartition hGrid7Pairs 0 h1Q &&
  decide (transfer_regLBoxes.map (fun b => b.id) = ["C01", "C02", "C03", "C04"]) &&
  checkPartition (transfer_regLBoxes.map (fun b => (b.pa, b.pb))) 0 pCutQ &&
  transfer_regLBoxes.all (checkTransferBox17 false)

theorem transfer04_cert : checkTransfer04 = true := by decide +kernel
theorem transfer05_cert : checkTransfer05 = true := by decide +kernel

/-! ### 4.3: Soundness of `TRANSFER-04` and `TRANSFER-05` -/

noncomputable section

/-- **Pure-Möbius `z`-concavity**: for `d, α, E > 0`, `β, c1 ≥ 0` with `β * d ≤ α * E`,
    `z ↦ c0 - c1 * (d * z / (E + (β * d - α * E) * z))` is concave on `[z(pa), z(pb)]`! -/
lemma mobius_concaveOn_z {d α E β c0 c1 pa pb : ℝ}
    (hd : 0 < d) (hα : 0 < α) (hE : 0 < E) (hβ : 0 ≤ β) (hc1 : 0 ≤ c1)
    (hγ : β * d ≤ α * E) (hpa0 : 0 ≤ pa) (hpab : pa < pb) :
    let za := pa / (d + α * pa)
    let zb := pb / (d + α * pb)
    ConcaveOn ℝ (Icc za zb) (fun z => c0 - c1 * (d * z / (E + (β * d - α * E) * z))) := by
  intro za zb
  set γ := β * d - α * E
  have h1m_pos : ∀ z ∈ Icc za zb, 0 < 1 - α * z := fun z hz => by
    have hzb_lt : α * zb < 1 := by
      simp only [zb]; rw [mul_div_assoc', div_lt_one (by nlinarith)]; linarith
    have : α * z ≤ α * zb := mul_le_mul_of_nonneg_left hz.2 (le_of_lt hα)
    linarith
  have hz0 : ∀ z ∈ Icc za zb, 0 ≤ z := fun z hz => le_trans (div_nonneg hpa0 (by nlinarith)) hz.1
  have hden_pos : ∀ z ∈ Icc za zb, 0 < E + γ * z := fun z hz => by
    have h1 := h1m_pos z hz
    have h2 := hz0 z hz
    have heq : E + γ * z = E * (1 - α * z) + β * d * z := by simp only [γ]; ring
    rw [heq]; positivity
  let f : ℝ → ℝ := fun z => c0 - c1 * (d * z / (E + γ * z))
  let f' : ℝ → ℝ := fun z => -c1 * (d * E / (E + γ * z) ^ 2)
  let f'' : ℝ → ℝ := fun z => 2 * c1 * d * E * γ / (E + γ * z) ^ 3
  have hf_cont : ContinuousOn f (Icc za zb) :=
    continuousOn_const.sub (continuousOn_const.mul ((continuousOn_const.mul continuousOn_id).div
      (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
      (fun z hz => ne_of_gt (hden_pos z hz))))
  have hf_d : ∀ z ∈ interior (Icc za zb), HasDerivAt f (f' z) z := fun z hz => by
    have hDne := ne_of_gt (hden_pos z (interior_subset hz))
    have hnum : HasDerivAt (fun s => d * s) d z := by simpa using (hasDerivAt_id z).const_mul d
    have hden : HasDerivAt (fun s => E + γ * s) γ z := by
      simpa using V3.hasDerivAt_const_add E ((hasDerivAt_id z).const_mul γ)
    convert V3.hasDerivAt_const_sub c0 ((V3.hasDerivAt_div_real hnum hden hDne).const_mul c1) using 1
    simp only [f']; rw [← neg_mul]; congr 1; field_simp [hDne]; ring
  have hf'_d : ∀ z ∈ interior (Icc za zb), HasDerivAt f' (f'' z) z := fun z hz => by
    have hDne := ne_of_gt (hden_pos z (interior_subset hz))
    have hden : HasDerivAt (fun s => (E + γ * s) ^ 2) (2 * (E + γ * z) * γ) z := by
      have hlin : HasDerivAt (fun s => E + γ * s) γ z := by
        simpa using V3.hasDerivAt_const_add E ((hasDerivAt_id z).const_mul γ)
      convert hlin.pow 2 using 1; ring
    convert (V3.hasDerivAt_div_real (hasDerivAt_const z (d * E)) hden (pow_ne_zero 2 hDne)).const_mul (-c1) using 1
    simp only [f'']; field_simp [hDne]; ring
  have hf'_cont : ContinuousOn f' (interior (Icc za zb)) :=
    fun z hz => (hf'_d z hz).continuousAt.continuousWithinAt
  have hf''_np : ∀ z ∈ interior (Icc za zb), f'' z ≤ 0 := fun z hz => by
    have hDp := hden_pos z (interior_subset hz)
    simp only [f'']
    apply div_nonpos_of_nonpos_of_nonneg _ (pow_nonneg (le_of_lt hDp) 3)
    exact mul_nonpos_of_nonneg_of_nonpos (by positivity) (by simp only [γ]; linarith)
  exact V3.concaveOn_of_hasDerivAt2_nonpos (convex_Icc za zb) hf_cont hf_d hf'_cont hf'_d hf''_np

/-- Algebraic identity rewriting the `z`-tangent of `SOpen 17` at `pc` into `s0_0 + φ * s_phi`. -/
private lemma SOpen_17_z_tangent_alg {pc al zp zc φ : ℝ}
    (hpc : 0 < pc) (hd : 0 < dSlope 17)
    (h1m : 1 - al * zc = dSlope 17 / (dSlope 17 + al * pc)) :
    SOpen 17 pc φ +
      lapM0 pc (1 - φ) * (dSlope 17 / (1 - al * zc) ^ 2) * (zp - zc) =
      let dz := (zp - zc) * ((dSlope 17 + al * pc) ^ 2 / dSlope 17)
      let bk := (1 - PiFun 17 pc) / pc
      let bkp := -(bk - PiFun 17 pc * s1Fun17 pc) / pc
      ((harmonic 17 - bk + pc * bk) + dz * (bk + (pc - 1) * bkp)) +
        φ * (-(harmonic 17 - bk) + dz * bkp) := by
  dsimp only
  have hM0_pc := (lapM0_lapM1_eq_ND_pos (p := pc) (ω := 1 - φ) hpc).1
  have hinv_sq : dSlope 17 / (1 - al * zc) ^ 2 = (dSlope 17 + al * pc) ^ 2 / dSlope 17 := by
    rw [h1m]; field_simp [ne_of_gt hd]
  rw [hinv_sq, hM0_pc]
  unfold SOpen bFun
  simp only [ne_of_gt hpc, ↓reduceIte]
  field_simp [ne_of_gt hpc, ne_of_gt hd]
  ring

/-- Helper for `SOpen_ge_z_tangent_of_checkSzz`: `F'(z) = S_p(p(z)) * p'(z)` is monotone on `(za, zb)`. -/
private lemma SOpen_17_z_deriv_mono {pa pb al : ℚ}
    (hpa0 : 0 ≤ pa) (hpab : pa < pb) (hal0 : 0 < al)
    (hszz : checkSzzChain17 pa pb al = true)
    {ω : ℝ} (hω1_le : (92 / 167 : ℝ) ≤ ω) (hω_le1 : ω ≤ 1) :
    let za := (pa : ℝ) / (dSlope 17 + (al : ℝ) * (pa : ℝ))
    let zb := (pb : ℝ) / (dSlope 17 + (al : ℝ) * (pb : ℝ))
    let pOfZ : ℝ → ℝ := fun z => dSlope 17 * z / (1 - (al : ℝ) * z)
    let F' : ℝ → ℝ := fun z => lapM0 (pOfZ z) ω * (dSlope 17 / (1 - (al : ℝ) * z) ^ 2)
    MonotoneOn F' (Ioo za zb) := by
  dsimp only
  have hω0 : 0 ≤ ω := le_trans (by norm_num : (0 : ℝ) ≤ 92 / 167) hω1_le
  have hd : 0 < dSlope 17 := dSlope_17_pos
  have hal : (0 : ℝ) < (al : ℝ) := by exact_mod_cast hal0
  have hpa0R : (0 : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hpa0
  have hpb0R : (0 : ℝ) ≤ (pb : ℝ) := by exact_mod_cast le_trans hpa0 (le_of_lt hpab)
  set za := (pa : ℝ) / (dSlope 17 + (al : ℝ) * (pa : ℝ))
  set zb := (pb : ℝ) / (dSlope 17 + (al : ℝ) * (pb : ℝ))
  let pOfZ : ℝ → ℝ := fun z => dSlope 17 * z / (1 - (al : ℝ) * z)
  let F' : ℝ → ℝ := fun z => lapM0 (pOfZ z) ω * (dSlope 17 / (1 - (al : ℝ) * z) ^ 2)
  have h1maz_pos : ∀ z ∈ Icc za zb, 0 < 1 - (al : ℝ) * z := fun z hz => by
    have hzb_lt : (al : ℝ) * zb < 1 := by
      simp only [zb]; rw [mul_div_assoc', div_lt_one (by nlinarith [hd, hal, hpb0R])]; linarith
    have : (al : ℝ) * z ≤ (al : ℝ) * zb := mul_le_mul_of_nonneg_left hz.2 (le_of_lt hal)
    linarith
  have hpOfZ_mem : ∀ z ∈ Icc za zb, pOfZ z ∈ Icc (pa : ℝ) (pb : ℝ) := fun z hz => by
    have h1m := h1maz_pos z hz
    constructor
    · simp only [pOfZ]; rw [le_div_iff₀ h1m]
      have hd1 : 0 < dSlope 17 + (al : ℝ) * (pa : ℝ) := by nlinarith [hd, hal, hpa0R]
      have h2 := (div_le_iff₀ hd1).mp hz.1
      linarith
    · simp only [pOfZ]; rw [div_le_iff₀ h1m]
      have hd2 : 0 < dSlope 17 + (al : ℝ) * (pb : ℝ) := by nlinarith [hd, hal, hpb0R]
      have h2 := (le_div_iff₀ hd2).mp hz.2
      linarith
  have hpOfZ_pos : ∀ z ∈ Ioo za zb, 0 < pOfZ z := fun z hz => by
    have hza0 : 0 ≤ za := div_nonneg hpa0R (by nlinarith)
    exact div_pos (mul_pos hd (lt_of_le_of_lt hza0 hz.1)) (h1maz_pos z ⟨le_of_lt hz.1, le_of_lt hz.2⟩)
  have hpOfZ_d : ∀ z ∈ Ioo za zb, HasDerivAt pOfZ (dSlope 17 / (1 - (al : ℝ) * z) ^ 2) z := fun z hz => by
    have hd1 := ne_of_gt (h1maz_pos z ⟨le_of_lt hz.1, le_of_lt hz.2⟩)
    have hnum : HasDerivAt (fun s => dSlope 17 * s) (dSlope 17) z := by
      simpa using (hasDerivAt_id z).const_mul (dSlope 17)
    have hden : HasDerivAt (fun s => 1 - (al : ℝ) * s) (-(al : ℝ)) z := by
      simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id z).const_mul (al : ℝ))
    convert V3.hasDerivAt_div_real hnum hden hd1 using 1; field_simp [hd1]; ring
  have hpOfZ_d2 : ∀ z ∈ Ioo za zb,
      HasDerivAt (fun s => dSlope 17 / (1 - (al : ℝ) * s) ^ 2)
        (2 * (al : ℝ) * dSlope 17 / (1 - (al : ℝ) * z) ^ 3) z := fun z hz => by
    have hd1 := ne_of_gt (h1maz_pos z ⟨le_of_lt hz.1, le_of_lt hz.2⟩)
    have hden : HasDerivAt (fun s => (1 - (al : ℝ) * s) ^ 2) (2 * (1 - (al : ℝ) * z) * (-(al : ℝ))) z := by
      have hlin : HasDerivAt (fun s => 1 - (al : ℝ) * s) (-(al : ℝ)) z := by
        simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id z).const_mul (al : ℝ))
      convert hlin.pow 2 using 1; ring
    convert V3.hasDerivAt_div_real (hasDerivAt_const z (dSlope 17)) hden (pow_ne_zero 2 hd1) using 1
    field_simp [hd1]; ring
  have hstep_all := List.all_eq_true.mp hszz
  let F'' : ℝ → ℝ := fun z =>
    (-lapM1 (pOfZ z) ω * (dSlope 17 / (1 - (al : ℝ) * z) ^ 2) ^ 2 +
      lapM0 (pOfZ z) ω * (2 * (al : ℝ) * dSlope 17 / (1 - (al : ℝ) * z) ^ 3))
  have hF'_d : ∀ z ∈ Ioo za zb, HasDerivAt F' (F'' z) z := fun z hz => by
    have hp0 := le_of_lt (hpOfZ_pos z hz)
    have hm_d := (hasDerivAt_lapM0_p (ω := ω) hp0).comp z (hpOfZ_d z hz)
    convert hm_d.mul (hpOfZ_d2 z hz) using 1
    · funext s; rfl
    · simp only [F'', Function.comp_apply]; ring
  have hF'_c : ContinuousOn F' (Ioo za zb) :=
    fun z hz => (hF'_d z hz).continuousAt.continuousWithinAt
  apply V3.monotoneOn_of_hasDerivAt_nonneg (convex_Ioo za zb) hF'_c
    (fun z hz => hF'_d z (by simpa [interior_Ioo] using hz))
  intro z hz
  have hzIoo : z ∈ Ioo za zb := by simpa [interior_Ioo] using hz
  have hzIcc : z ∈ Icc za zb := ⟨le_of_lt hzIoo.1, le_of_lt hzIoo.2⟩
  set q := pOfZ z
  have hq_mem : q ∈ Icc (pa : ℝ) (pb : ℝ) := hpOfZ_mem z hzIcc
  have hq0 : 0 ≤ q := le_trans hpa0R hq_mem.1
  have hsteps4 : transfer_szzSteps = 4 := by decide
  have hsub : ∃ r ∈ List.range transfer_szzSteps,
      ((pa + (pb - pa) * (r : ℚ) / (transfer_szzSteps : ℚ) : ℚ) : ℝ) ≤ q ∧
      q ≤ ((pa + (pb - pa) * ((r + 1 : ℕ) : ℚ) / (transfer_szzSteps : ℚ) : ℚ) : ℝ) := by
    set d4 := ((pb : ℝ) - (pa : ℝ)) / 4
    by_cases h1 : q ≤ (pa : ℝ) + d4
    · refine ⟨0, by simp [hsteps4], ?_, ?_⟩
      · push_cast [hsteps4]; linarith [hq_mem.1]
      · push_cast [hsteps4]; simp only [d4] at h1; linarith
    · by_cases h2 : q ≤ (pa : ℝ) + 2 * d4
      · refine ⟨1, by simp [hsteps4], ?_, ?_⟩
        · push_cast [hsteps4]; simp only [d4] at h1; linarith
        · push_cast [hsteps4]; simp only [d4] at h2; linarith
      · by_cases h3 : q ≤ (pa : ℝ) + 3 * d4
        · refine ⟨2, by simp [hsteps4], ?_, ?_⟩
          · push_cast [hsteps4]; simp only [d4] at h2; linarith
          · push_cast [hsteps4]; simp only [d4] at h3; linarith
        · refine ⟨3, by simp [hsteps4], ?_, ?_⟩
          · push_cast [hsteps4]; simp only [d4] at h3; linarith
          · push_cast [hsteps4]; linarith [hq_mem.2]
  rcases hsub with ⟨r, hr_mem, hqL_le, hq_le_qR⟩
  have hr_ok := hstep_all r hr_mem
  simp only [decide_eq_true_eq] at hr_ok
  set qLQ : ℚ := pa + (pb - pa) * (r : ℚ) / (transfer_szzSteps : ℚ)
  set qRQ : ℚ := pa + (pb - pa) * ((r + 1 : ℕ) : ℚ) / (transfer_szzSteps : ℚ)
  have hqLQ0 : 0 ≤ qLQ := by
    have : (0 : ℚ) ≤ (pb - pa) * (r : ℚ) / (transfer_szzSteps : ℚ) := by
      have hstep_pos : (0 : ℚ) < (transfer_szzSteps : ℚ) := by decide +kernel
      exact div_nonneg (mul_nonneg (sub_nonneg.mpr (le_of_lt hpab)) (Nat.cast_nonneg r)) (le_of_lt hstep_pos)
    simp only [qLQ]; linarith [hpa0, this]
  have hlam_gt1 : lapM1 (qLQ : ℝ) (92 / 167 : ℝ) / lapM0 (qLQ : ℝ) (92 / 167 : ℝ) <
      2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * (qRQ : ℝ)) := by
    have hom1_eq : (omega1Q : ℝ) = 92 / 167 := by
      have : omega1Q = 92 / 167 := by decide +kernel
      rw [this]; norm_num
    have hcast := rho0_17Q_cast hqLQ0 (by decide +kernel : (0 : ℚ) ≤ omega1Q)
    rw [hom1_eq] at hcast; rw [← hcast]
    have hR : (rho0_17Q qLQ omega1Q : ℝ) < ((2 * al / (d17Q + al * qRQ) : ℚ) : ℝ) := by
      exact_mod_cast hr_ok.1
    push_cast [d17Q_cast] at hR; exact hR
  have hlam_gt2 : lapM1 (qLQ : ℝ) 1 / lapM0 (qLQ : ℝ) 1 <
      2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * (qRQ : ℝ)) := by
    have hcast := rho0_17Q_cast hqLQ0 zero_le_one
    simp only [Rat.cast_one] at hcast; rw [← hcast]
    have hR : (rho0_17Q qLQ 1 : ℝ) < ((2 * al / (d17Q + al * qRQ) : ℚ) : ℝ) := by
      exact_mod_cast hr_ok.2
    push_cast [d17Q_cast] at hR; exact hR
  have hrho_q_le : lapM1 q ω / lapM0 q ω ≤ 2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * q) := by
    have h1 := rho0_17_antitoneOn_p hω0 (by exact_mod_cast hqLQ0 : (0 : ℝ) ≤ (qLQ : ℝ)) hq0 hqL_le
    have h2 := rho0_17_le_endpoints_omega (by exact_mod_cast hqLQ0 : (0 : ℝ) ≤ (qLQ : ℝ)) (by norm_num) hω1_le hω_le1
    have h3 : max (lapM1 (qLQ : ℝ) (92 / 167 : ℝ) / lapM0 (qLQ : ℝ) (92 / 167 : ℝ))
        (lapM1 (qLQ : ℝ) 1 / lapM0 (qLQ : ℝ) 1) ≤
        2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * (qRQ : ℝ)) := max_le (le_of_lt hlam_gt1) (le_of_lt hlam_gt2)
    have h4 : 2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * (qRQ : ℝ)) ≤
        2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * q) := by
      have hdq : 0 < dSlope 17 + (al : ℝ) * q := by nlinarith
      exact div_le_div_of_nonneg_left (by positivity) hdq (by nlinarith)
    exact le_trans h1 (le_trans h2 (le_trans h3 h4))
  have hM0_pos := (lapM_pos_and_cs hq0 hω0).1
  have h1m := h1maz_pos z hzIcc
  have hdq_eq : dSlope 17 + (al : ℝ) * q = dSlope 17 / (1 - (al : ℝ) * z) := by
    simp only [q, pOfZ]; field_simp [ne_of_gt h1m]; ring
  have hF''_eq : F'' z = (dSlope 17 / (1 - (al : ℝ) * z) ^ 2) ^ 2 * lapM0 q ω *
      (2 * (al : ℝ) / (dSlope 17 + (al : ℝ) * q) - lapM1 q ω / lapM0 q ω) := by
    simp only [F'']; rw [hdq_eq]
    field_simp [ne_of_gt h1m, ne_of_gt hd, ne_of_gt hM0_pos]; ring
  rw [hF''_eq]
  exact mul_nonneg (mul_nonneg (sq_nonneg _) (le_of_lt hM0_pos)) (sub_nonneg.mpr hrho_q_le)

/-- Soundness of `checkSzzChain17`: `SOpen 17 p φ` is bounded below by its `z`-tangent at `pc`
    for ALL `p ∈ [pa, pb]` and ALL `φ ∈ [0, 75/167]` (`ω = 1 - φ ∈ [92/167, 1]`)! -/
lemma SOpen_ge_z_tangent_of_checkSzz {pa pb pc al : ℚ}
    (hpa0 : 0 ≤ pa) (hpac : pa < pc) (hpcb : pc < pb) (hal0 : 0 < al)
    (hszz : checkSzzChain17 pa pb al = true) :
    ∀ {p φ : ℝ}, (pa : ℝ) ≤ p → p ≤ (pb : ℝ) → 0 ≤ φ → φ ≤ 75 / 167 →
      let z : ℝ → ℝ := fun q => q / (dSlope 17 + (al : ℝ) * q)
      let dz := (z p - z (pc : ℝ)) * ((dSlope 17 + (al : ℝ) * (pc : ℝ)) ^ 2 / dSlope 17)
      let bk := (1 - PiFun 17 (pc : ℝ)) / (pc : ℝ)
      let bkp := -(bk - PiFun 17 (pc : ℝ) * s1Fun17 (pc : ℝ)) / (pc : ℝ)
      let s0_0 := (harmonic 17 - bk + (pc : ℝ) * bk) + dz * (bk + ((pc : ℝ) - 1) * bkp)
      let s_phi := -(harmonic 17 - bk) + dz * bkp
      s0_0 + φ * s_phi ≤ SOpen 17 p φ := by
  intro p φ hpa hpb hφ0 hφ1
  dsimp only
  set ω := 1 - φ
  have hω1_le : (92 / 167 : ℝ) ≤ ω := by simp only [ω]; linarith
  have hω_le1 : ω ≤ 1 := by simp only [ω]; linarith
  have hd : 0 < dSlope 17 := dSlope_17_pos
  have hal : (0 : ℝ) < (al : ℝ) := by exact_mod_cast hal0
  have hpa0R : (0 : ℝ) ≤ (pa : ℝ) := by exact_mod_cast hpa0
  have hpacR : (pa : ℝ) < (pc : ℝ) := by exact_mod_cast hpac
  have hpcbR : (pc : ℝ) < (pb : ℝ) := by exact_mod_cast hpcb
  have hpc_pos : (0 : ℝ) < (pc : ℝ) := lt_of_le_of_lt hpa0R hpacR
  set za := (pa : ℝ) / (dSlope 17 + (al : ℝ) * (pa : ℝ))
  set zb := (pb : ℝ) / (dSlope 17 + (al : ℝ) * (pb : ℝ))
  set zc := (pc : ℝ) / (dSlope 17 + (al : ℝ) * (pc : ℝ))
  have hz_strictMono : ∀ {q1 q2 : ℝ}, 0 ≤ q1 → q1 < q2 →
      q1 / (dSlope 17 + (al : ℝ) * q1) < q2 / (dSlope 17 + (al : ℝ) * q2) := by
    intro q1 q2 hq1 h12
    have hd1 : 0 < dSlope 17 + (al : ℝ) * q1 := by nlinarith
    have hd2 : 0 < dSlope 17 + (al : ℝ) * q2 := by nlinarith
    rw [div_lt_div_iff₀ hd1 hd2]; nlinarith
  have hzc_in : zc ∈ Ioo za zb := ⟨hz_strictMono hpa0R hpacR, hz_strictMono (le_of_lt hpc_pos) hpcbR⟩
  let pOfZ : ℝ → ℝ := fun z => dSlope 17 * z / (1 - (al : ℝ) * z)
  have h1maz_pos : ∀ z ∈ Icc za zb, 0 < 1 - (al : ℝ) * z := fun z hz => by
    have hzb_lt : (al : ℝ) * zb < 1 := by
      simp only [zb]; rw [mul_div_assoc', div_lt_one (by nlinarith)]; linarith
    have : (al : ℝ) * z ≤ (al : ℝ) * zb := mul_le_mul_of_nonneg_left hz.2 (le_of_lt hal)
    linarith
  have hpOfZ_mem : ∀ z ∈ Icc za zb, pOfZ z ∈ Icc (pa : ℝ) (pb : ℝ) := fun z hz => by
    have h1m := h1maz_pos z hz
    constructor
    · simp only [pOfZ]; rw [le_div_iff₀ h1m]
      have h1 : za ≤ z := hz.1
      have hd1 : 0 < dSlope 17 + (al : ℝ) * (pa : ℝ) := by nlinarith
      have h2 : (pa : ℝ) ≤ z * (dSlope 17 + (al : ℝ) * (pa : ℝ)) := by
        have := (div_le_iff₀ hd1).mp h1; linarith
      linarith
    · simp only [pOfZ]; rw [div_le_iff₀ h1m]
      have h1 : z ≤ zb := hz.2
      have hd2 : 0 < dSlope 17 + (al : ℝ) * (pb : ℝ) := by nlinarith
      have h2 : z * (dSlope 17 + (al : ℝ) * (pb : ℝ)) ≤ (pb : ℝ) := by
        have := (le_div_iff₀ hd2).mp h1; linarith
      linarith
  have hpOfZ_pos : ∀ z ∈ Ioo za zb, 0 < pOfZ z := fun z hz => by
    have hza0 : 0 ≤ za := div_nonneg hpa0R (by nlinarith)
    exact div_pos (mul_pos hd (lt_of_le_of_lt hza0 hz.1)) (h1maz_pos z ⟨le_of_lt hz.1, le_of_lt hz.2⟩)
  have hpOfZ_d : ∀ z ∈ Ioo za zb, HasDerivAt pOfZ (dSlope 17 / (1 - (al : ℝ) * z) ^ 2) z := fun z hz => by
    have hd1 := ne_of_gt (h1maz_pos z ⟨le_of_lt hz.1, le_of_lt hz.2⟩)
    have hnum : HasDerivAt (fun s => dSlope 17 * s) (dSlope 17) z := by
      simpa using (hasDerivAt_id z).const_mul (dSlope 17)
    have hden : HasDerivAt (fun s => 1 - (al : ℝ) * s) (-(al : ℝ)) z := by
      simpa using V3.hasDerivAt_const_sub 1 ((hasDerivAt_id z).const_mul (al : ℝ))
    convert V3.hasDerivAt_div_real hnum hden hd1 using 1; field_simp [hd1]; ring
  -- Define `F(z) = SOpen 17 (pOfZ z) (1 - ω)` and `F'(z) = lapM0 (pOfZ z) ω * pOfZ'(z)`.
  let F : ℝ → ℝ := fun z => SOpen 17 (pOfZ z) (1 - ω)
  let F' : ℝ → ℝ := fun z => lapM0 (pOfZ z) ω * (dSlope 17 / (1 - (al : ℝ) * z) ^ 2)
  have hF_cont : ContinuousOn F (Icc za zb) := by
    have hp_c : ContinuousOn pOfZ (Icc za zb) :=
      (continuousOn_const.mul continuousOn_id).div
        (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))
        (fun z hz => ne_of_gt (h1maz_pos z hz))
    have hS_c : ContinuousOn (fun q => SOpen 17 q (1 - ω)) (Ici 0) := by
      let g : ℝ → ℝ := fun q => ω * harmonic 17 + 1 -
        ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) * (((i : ℝ) + ω) / ((i : ℝ) + q))
      have hsum_c : ContinuousOn (fun q : ℝ =>
          ∑ i ∈ Finset.Icc 1 17, (-1 : ℝ) ^ (i - 1) * (Nat.choose 17 i : ℝ) *
            (((i : ℝ) + ω) / ((i : ℝ) + q))) (Ici 0) := by
        apply continuousOn_finset_sum'; intro i hi
        exact continuousOn_const.mul (continuousOn_const.div
          (continuousOn_const.add continuousOn_id)
          (fun q hq => by
            show (i : ℝ) + q ≠ 0
            have hi_pos : (0 : ℝ) < (i : ℝ) := by exact_mod_cast (Finset.mem_Icc.mp hi).1
            have : 0 ≤ q := hq; linarith))
      have hg_c : ContinuousOn g (Ici 0) := continuousOn_const.sub hsum_c
      exact hg_c.congr (fun q hq => SOpen_17_eq_binom_sum hq)
    exact hS_c.comp hp_c (fun z hz => le_trans hpa0R (hpOfZ_mem z hz).1)
  have hF_d : ∀ z ∈ Ioo za zb, HasDerivAt F (F' z) z := fun z hz =>
    (hasDerivAt_SOpen_17_p (hpOfZ_pos z hz)).comp z (hpOfZ_d z hz)
  have hF'_mono : MonotoneOn F' (Ioo za zb) :=
    SOpen_17_z_deriv_mono hpa0 (lt_trans hpac hpcb) hal0 hszz hω1_le hω_le1
  -- Apply `tangent_le_of_hasDerivAt_monotoneOn` at `zc ∈ Ioo za zb`!
  have htan := V3.tangent_le_of_hasDerivAt_monotoneOn hzc_in hF_cont hF_d hF'_mono
  set zp := p / (dSlope 17 + (al : ℝ) * p)
  have hzp_mem : zp ∈ Icc za zb := by
    refine ⟨?_, ?_⟩
    · rcases eq_or_lt_of_le hpa with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (hz_strictMono hpa0R hlt)
    · rcases eq_or_lt_of_le hpb with rfl | hlt
      · exact le_rfl
      · exact le_of_lt (hz_strictMono (le_trans hpa0R hpa) hlt)
  have h1m_zp : 1 - (al : ℝ) * zp = dSlope 17 / (dSlope 17 + (al : ℝ) * p) := by
    have hd1 : 0 < dSlope 17 + (al : ℝ) * p := by nlinarith [le_trans hpa0R hpa]
    simp only [zp]
    apply mul_right_cancel₀ (ne_of_gt hd1)
    rw [sub_mul, one_mul, mul_div_assoc', div_mul_cancel₀ _ (ne_of_gt hd1), div_mul_cancel₀ _ (ne_of_gt hd1)]
    ring
  have hpOfZ_zp : pOfZ zp = p := by
    have hd1 : 0 < dSlope 17 + (al : ℝ) * p := by nlinarith [le_trans hpa0R hpa]
    simp only [pOfZ]; rw [h1m_zp]
    simp only [zp]
    rw [mul_div_assoc', div_div_div_cancel_right₀ (ne_of_gt hd1), mul_div_cancel_left₀ _ (ne_of_gt hd)]
  have h1m_zc : 1 - (al : ℝ) * zc = dSlope 17 / (dSlope 17 + (al : ℝ) * (pc : ℝ)) := by
    have hd1 : 0 < dSlope 17 + (al : ℝ) * (pc : ℝ) := by nlinarith [le_of_lt hpc_pos]
    simp only [zc]
    apply mul_right_cancel₀ (ne_of_gt hd1)
    rw [sub_mul, one_mul, mul_div_assoc', div_mul_cancel₀ _ (ne_of_gt hd1), div_mul_cancel₀ _ (ne_of_gt hd1)]
    ring
  have hpOfZ_zc : pOfZ zc = (pc : ℝ) := by
    have hd1 : 0 < dSlope 17 + (al : ℝ) * (pc : ℝ) := by nlinarith [le_of_lt hpc_pos]
    simp only [pOfZ]; rw [h1m_zc]
    simp only [zc]
    rw [mul_div_assoc', div_div_div_cancel_right₀ (ne_of_gt hd1), mul_div_cancel_left₀ _ (ne_of_gt hd)]
  have hle := htan zp hzp_mem
  simp only [F, F', hpOfZ_zp, hpOfZ_zc] at hle
  have h1mω : 1 - ω = φ := by simp only [ω]; ring
  rw [h1mω] at hle
  have htan_eq := SOpen_17_z_tangent_alg (zp := zp) (φ := φ) hpc_pos hd h1m_zc
  dsimp only at htan_eq
  rw [← htan_eq]
  simpa only [ω] using hle

/-- Shared lower-bounding credit `Alb` for one box `b` (Regime H or L) across `[b.pa, b.pb] × [0, 3/25]`. -/
private def boxAlb (isRegH : Bool) (pa pb : ℚ) (q t : ℝ) : ℝ :=
  if isRegH then
    let ua := M0Open 17 + deltaP 17 (pa : ℝ) t
    t * CStock 17 - KOpen 17 + (1 - 2 * t) * dSlope 17 * ua / (dSlope 17 + q * (1 - t) * ua)
  else
    (1 - t) * (M0Open 17 - KOpen 17) - t * deltaP 17 (pb : ℝ) t -
      q * M0Open 17 ^ 2 * ((1 - t) * (1 - 2 * t)) /
        (dSlope 17 + (7 / 9 : ℝ) * deltaP 17 (pa : ℝ) t + q * (1 - t) * M0Open 17)

/-- Helper 1 for `transfer_box17_sound`: `h`-concavity on one segment `[ha, hb] ⊆ [0, 3/25]` at one price end `pe`. -/
private lemma transfer_box17_end_pos (isRegH : Bool) {b : TransferBox} {pe ha hb : ℚ}
    (hpa0 : 0 ≤ b.pa) (hpb0 : 0 ≤ b.pb) (hpe0 : 0 ≤ pe)
    (hha0 : 0 ≤ ha) (hhab : ha < hb) (hhb1 : hb ≤ h1Q)
    {h : ℝ} (hha : (ha : ℝ) ≤ h) (hhb : h ≤ (hb : ℝ))
    (hseg_ok :
      let ze := pe / (d17Q + b.al * pe)
      let dz := (ze - b.pc / (d17Q + b.al * b.pc)) * ((d17Q + b.al * b.pc) ^ 2 / d17Q)
      let pi_c := Pi17Q b.pc
      let s1_c := s1_17Q b.pc
      let bk := (1 - pi_c) / b.pc
      let bkp := -(bk - pi_c * s1_c) / b.pc
      let s0_0 := (H17Q - bk + b.pc * bk) + dz * (bk + (b.pc - 1) * bkp)
      let s_phi := -(H17Q - bk) + dz * bkp
      let hm := (ha + hb) / 2
      let phi_hm := 25 * hm / (5 + 14 * hm)
      let dphi_hm := 125 / (5 + 14 * hm) ^ 2
      let checkH (he : ℚ) : Bool :=
        let phi_use := if s_phi ≤ 0 then phi_hm + dphi_hm * (he - hm) else 25 * he / (5 + 14 * he)
        let de_a := b.pa * he * H17Q / (1 + b.pa * he * H17Q)
        let de_b := b.pb * he * H17Q / (1 + b.pb * he * H17Q)
        if isRegH then
          let u_a := M0_17Q + de_a
          let D_lb := d17Q + pe * (1 - he) * u_a
          let A_lb := (1 - 2 * he) * u_a * d17Q / D_lb + he * C17Q - K17Q
          decide (0 < D_lb ∧ 0 < A_lb + s0_0 + phi_use * s_phi)
        else
          let D_lb := d17Q + (7 / 9 : ℚ) * de_a + pe * (1 - he) * M0_17Q
          let A_lb := (1 - he) * (M0_17Q - K17Q) - he * de_b -
            pe * M0_17Q * M0_17Q * (1 - he) * (1 - 2 * he) / D_lb
          decide (0 < D_lb ∧ 0 < A_lb + s0_0 + phi_use * s_phi)
      (checkH ha && checkH hb) = true) :
    let zFun : ℝ → ℝ := fun q => q / (dSlope 17 + (b.al : ℝ) * q)
    let bkR : ℝ := (1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ)
    let bkpR : ℝ := -(bkR - PiFun 17 (b.pc : ℝ) * s1Fun17 (b.pc : ℝ)) / (b.pc : ℝ)
    let dz := (zFun (pe : ℝ) - zFun (b.pc : ℝ)) * ((dSlope 17 + (b.al : ℝ) * (b.pc : ℝ)) ^ 2 / dSlope 17)
    let s0 := (harmonic 17 - bkR + (b.pc : ℝ) * bkR) + dz * (bkR + ((b.pc : ℝ) - 1) * bkpR)
    let sphi := -(harmonic 17 - bkR) + dz * bkpR
    0 < boxAlb isRegH b.pa b.pb (pe : ℝ) h + s0 + phiMinus h * sphi := by
  dsimp only
  simp only [Bool.and_eq_true] at hseg_ok
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hd : 0 < dSlope 17 := dSlope_17_pos
  have hpa0R : (0 : ℝ) ≤ (b.pa : ℝ) := by exact_mod_cast hpa0
  have hpb0R : (0 : ℝ) ≤ (b.pb : ℝ) := by exact_mod_cast hpb0
  have hpe0R : (0 : ℝ) ≤ (pe : ℝ) := by exact_mod_cast hpe0
  have hha0R : (0 : ℝ) ≤ (ha : ℝ) := by exact_mod_cast hha0
  have hhabR : (ha : ℝ) < (hb : ℝ) := by exact_mod_cast hhab
  have hhb1R : (hb : ℝ) ≤ 3 / 25 := by
    have : (hb : ℝ) ≤ (h1Q : ℝ) := by exact_mod_cast hhb1
    simpa [h1Q, const_h1] using this
  have hh0 : 0 ≤ h := le_trans hha0R hha
  -- Concavity of `t ↦ boxAlb isRegH b.pa b.pb pe t` on `[0, 1/2]`!
  have hAlb_conc : ConcaveOn ℝ (Icc (0 : ℝ) (1 / 2)) (fun t => boxAlb isRegH b.pa b.pb (pe : ℝ) t) := by
    cases isRegH
    · have h1 := Acap_generic_concaveOn_h (c_lin := M0Open 17 - KOpen 17) (c_del := 0)
        (d0 := dSlope 17) (a_del := 7 / 9) (p := (pe : ℝ)) (B := M0Open 17)
        (lam := (b.pa : ℝ) * harmonic 17) le_rfl hd (by norm_num) hpe0R M0_17_pos (by positivity)
      have h2 := neg_h_mul_deltaLin_concaveOn (lam := (b.pb : ℝ) * harmonic 17) (by positivity)
      convert h1.add h2 using 1
      funext t
      simp only [boxAlb, Bool.false_eq_true, ↓reduceIte, deltaP, Pi.add_apply]
      simp_rw [mul_right_comm _ (harmonic 17) t]; ring
    · have h1 := Acap_regH_concaveOn_h (C := CStock 17) (K := KOpen 17) (d_val := dSlope 17)
        (M0 := M0Open 17) (p := (pe : ℝ)) (lam_a := (b.pa : ℝ) * harmonic 17)
        hd M0_17_pos hpe0R (by positivity)
      convert h1 using 1
      funext t
      simp only [boxAlb, ↓reduceIte, deltaP]
      simp_rw [mul_right_comm _ (harmonic 17) t]
  set θ := (h - (ha : ℝ)) / ((hb : ℝ) - (ha : ℝ))
  have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hha) (sub_pos.mpr hhabR).le
  have hθ1 : θ ≤ 1 := (div_le_one (sub_pos.mpr hhabR)).mpr (sub_le_sub_right hhb _)
  have hh_comb : h = (1 - θ) * (ha : ℝ) + θ * (hb : ℝ) := by
    simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hhabR)]; ring
  have hA_ge : (1 - θ) * boxAlb isRegH b.pa b.pb (pe : ℝ) (ha : ℝ) +
      θ * boxAlb isRegH b.pa b.pb (pe : ℝ) (hb : ℝ) ≤ boxAlb isRegH b.pa b.pb (pe : ℝ) h := by
    rw [hh_comb]
    simpa [smul_eq_mul] using hAlb_conc.2 ⟨hha0R, by linarith⟩ ⟨by linarith, by linarith⟩
      (show 0 ≤ 1 - θ by linarith) hθ0 (by ring)
  set zeQ := pe / (d17Q + b.al * pe)
  set dzQ := (zeQ - b.pc / (d17Q + b.al * b.pc)) * ((d17Q + b.al * b.pc) ^ 2 / d17Q)
  set bkQ := (1 - Pi17Q b.pc) / b.pc
  set bkpQ := -(bkQ - Pi17Q b.pc * s1_17Q b.pc) / b.pc
  set s0Q := (H17Q - bkQ + b.pc * bkQ) + dzQ * (bkQ + (b.pc - 1) * bkpQ)
  set sphiQ := -(H17Q - bkQ) + dzQ * bkpQ
  set s0R : ℝ := (harmonic 17 - (1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ) +
      (b.pc : ℝ) * ((1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ))) +
    ((pe : ℝ) / (dSlope 17 + (b.al : ℝ) * (pe : ℝ)) -
      (b.pc : ℝ) / (dSlope 17 + (b.al : ℝ) * (b.pc : ℝ))) *
      ((dSlope 17 + (b.al : ℝ) * (b.pc : ℝ)) ^ 2 / dSlope 17) *
      ((1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ) +
        ((b.pc : ℝ) - 1) * (-((1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ) -
          PiFun 17 (b.pc : ℝ) * s1Fun17 (b.pc : ℝ)) / (b.pc : ℝ)))
  set sphiR : ℝ := -(harmonic 17 - (1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ)) +
    ((pe : ℝ) / (dSlope 17 + (b.al : ℝ) * (pe : ℝ)) -
      (b.pc : ℝ) / (dSlope 17 + (b.al : ℝ) * (b.pc : ℝ))) *
      ((dSlope 17 + (b.al : ℝ) * (b.pc : ℝ)) ^ 2 / dSlope 17) *
      (-((1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ) -
        PiFun 17 (b.pc : ℝ) * s1Fun17 (b.pc : ℝ)) / (b.pc : ℝ))
  have hs0_cast : (s0Q : ℝ) = s0R := by
    simp only [s0Q, dzQ, zeQ, bkQ, bkpQ, s0R]
    push_cast [H17Q_cast, d17Q_cast, Pi17Q_cast, s1_17Q_cast]; rfl
  have hsphi_cast : (sphiQ : ℝ) = sphiR := by
    simp only [sphiQ, dzQ, zeQ, bkQ, bkpQ, sphiR]
    push_cast [H17Q_cast, d17Q_cast, Pi17Q_cast, s1_17Q_cast]; rfl
  set hmQ := (ha + hb) / 2
  let phiUse : ℝ → ℝ := fun t =>
    if sphiQ ≤ 0 then phiMinus (hmQ : ℝ) + (125 / (5 + 14 * (hmQ : ℝ)) ^ 2) * (t - (hmQ : ℝ))
    else (1 - (t - (ha : ℝ)) / ((hb : ℝ) - (ha : ℝ))) * phiMinus (ha : ℝ) +
      ((t - (ha : ℝ)) / ((hb : ℝ) - (ha : ℝ))) * phiMinus (hb : ℝ)
  have hphi_bound : phiUse h * sphiR ≤ phiMinus h * sphiR := by
    rw [← hsphi_cast]
    by_cases hneg : sphiQ ≤ 0
    · have hnegR : (sphiQ : ℝ) ≤ 0 := by exact_mod_cast hneg
      simp only [phiUse, hneg, ↓reduceIte]
      have hhm0 : (0 : ℝ) ≤ (hmQ : ℝ) := by simp only [hmQ]; push_cast; linarith
      exact mul_le_mul_of_nonpos_right (phiMinus_le_tangent hhm0 hh0) hnegR
    · have hposR : 0 ≤ (sphiQ : ℝ) := le_of_lt (by exact_mod_cast lt_of_not_ge hneg)
      simp only [phiUse, hneg, ↓reduceIte]
      have hch := phiMinus_chord_le hha0R hha hhb
      simp only [ne_of_gt hhabR, ↓reduceIte] at hch
      exact mul_le_mul_of_nonneg_right hch hposR
  have hphi_aff : phiUse h = (1 - θ) * phiUse (ha : ℝ) + θ * phiUse (hb : ℝ) := by
    by_cases hneg : sphiQ ≤ 0
    · simp only [phiUse, hneg, ↓reduceIte]; rw [hh_comb]; ring
    · simp only [phiUse, hneg, ↓reduceIte, θ]
      field_simp [ne_of_gt (sub_pos.mpr hhabR)]; ring
  have hend_val : ∀ (he : ℚ), (he = ha ∨ he = hb) →
      (let phi_u := if sphiQ ≤ 0 then 25 * hmQ / (5 + 14 * hmQ) + 125 / (5 + 14 * hmQ) ^ 2 * (he - hmQ)
        else 25 * he / (5 + 14 * he)
       let de_a := b.pa * he * H17Q / (1 + b.pa * he * H17Q)
       let de_b := b.pb * he * H17Q / (1 + b.pb * he * H17Q)
       (if isRegH then
          let u_a := M0_17Q + de_a
          let D_lb := d17Q + pe * (1 - he) * u_a
          let A_lb := (1 - 2 * he) * u_a * d17Q / D_lb + he * C17Q - K17Q
          decide (0 < D_lb ∧ 0 < A_lb + s0Q + phi_u * sphiQ)
        else
          let D_lb := d17Q + (7 / 9 : ℚ) * de_a + pe * (1 - he) * M0_17Q
          let A_lb := (1 - he) * (M0_17Q - K17Q) - he * de_b -
            pe * M0_17Q * M0_17Q * (1 - he) * (1 - 2 * he) / D_lb
          decide (0 < D_lb ∧ 0 < A_lb + s0Q + phi_u * sphiQ)) = true) →
      0 < boxAlb isRegH b.pa b.pb (pe : ℝ) (he : ℝ) + s0R + phiUse (he : ℝ) * sphiR := by
    intro he hmem hok
    have hphi_eq : ((if sphiQ ≤ 0 then 25 * hmQ / (5 + 14 * hmQ) + 125 / (5 + 14 * hmQ) ^ 2 * (he - hmQ)
        else 25 * he / (5 + 14 * he) : ℚ) : ℝ) = phiUse (he : ℝ) := by
      by_cases hneg : sphiQ ≤ 0
      · simp only [phiUse, hneg, ↓reduceIte, phiMinus]; push_cast; rfl
      · simp only [phiUse, hneg, ↓reduceIte, phiMinus]
        rcases hmem with rfl | rfl
        · push_cast; simp
        · push_cast; rw [div_self (ne_of_gt (sub_pos.mpr hhabR))]; ring
    cases isRegH
    · simp only [Bool.false_eq_true, ↓reduceIte, decide_eq_true_eq] at hok
      have hR := (Rat.cast_pos (K := ℝ)).mpr hok.2
      push_cast [d17Q_cast, M0_17Q_cast, K17Q_cast, H17Q_cast, hs0_cast, hsphi_cast] at hR
      rw [hphi_eq] at hR
      have hnum_eq : (pe : ℝ) * M0Open 17 * M0Open 17 * (1 - (he : ℝ)) * (1 - 2 * (he : ℝ)) =
          (pe : ℝ) * M0Open 17 ^ 2 * ((1 - (he : ℝ)) * (1 - 2 * (he : ℝ))) := by ring
      rw [hnum_eq] at hR
      simpa [boxAlb, deltaP] using hR
    · simp only [↓reduceIte, decide_eq_true_eq] at hok
      have hR := (Rat.cast_pos (K := ℝ)).mpr hok.2
      push_cast [d17Q_cast, M0_17Q_cast, C17Q_cast, K17Q_cast, H17Q_cast, hs0_cast, hsphi_cast] at hR
      rw [hphi_eq] at hR
      refine lt_of_lt_of_eq hR ?_
      simp only [boxAlb, ↓reduceIte, deltaP]; ring
  have hpos_a := hend_val ha (Or.inl rfl) hseg_ok.1
  have hpos_b := hend_val hb (Or.inr rfl) hseg_ok.2
  have hcomb_pos : 0 < (1 - θ) * (boxAlb isRegH b.pa b.pb (pe : ℝ) (ha : ℝ) + s0R + phiUse (ha : ℝ) * sphiR) +
      θ * (boxAlb isRegH b.pa b.pb (pe : ℝ) (hb : ℝ) + s0R + phiUse (hb : ℝ) * sphiR) := by
    rcases eq_or_lt_of_le hθ0 with h0 | hp'
    · rw [← h0]; linarith
    · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt hpos_a), mul_pos hp' hpos_b]
  have hphi_sphi : (1 - θ) * (phiUse (ha : ℝ) * sphiR) + θ * (phiUse (hb : ℝ) * sphiR) =
      phiUse h * sphiR := by rw [hphi_aff]; ring
  change 0 < boxAlb isRegH b.pa b.pb (pe : ℝ) h + s0R + phiMinus h * sphiR
  linarith [hA_ge, hphi_bound, hphi_sphi, hcomb_pos]

/-- Helper 2 for `transfer_box17_sound`: Möbius `z`-concavity of `p ↦ boxAlb isRegH b.pa b.pb p h` on `[b.pa, b.pb]`. -/
private lemma transfer_box17_z_concave (isRegH : Bool) {b : TransferBox}
    (hpa0 : 0 ≤ b.pa) (hpab : b.pa < b.pb) (hal_pos : (0 : ℝ) < (b.al : ℝ))
    (hbeta_al : (if isRegH then M0_17Q + b.pa * h1Q * H17Q / (1 + b.pa * h1Q * H17Q) else M0_17Q) < b.al)
    {p h : ℝ} (hpa : (b.pa : ℝ) ≤ p) (hpb : p ≤ (b.pb : ℝ)) (hp0 : 0 < p)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 3 / 25) :
    let zFun : ℝ → ℝ := fun q => q / (dSlope 17 + (b.al : ℝ) * q)
    let w := (zFun p - zFun (b.pa : ℝ)) / (zFun (b.pb : ℝ) - zFun (b.pa : ℝ))
    (1 - w) * boxAlb isRegH b.pa b.pb (b.pa : ℝ) h + w * boxAlb isRegH b.pa b.pb (b.pb : ℝ) h ≤
      boxAlb isRegH b.pa b.pb p h := by
  dsimp only
  have hd : 0 < dSlope 17 := dSlope_17_pos
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hpa0R : (0 : ℝ) ≤ (b.pa : ℝ) := by exact_mod_cast hpa0
  have hpabR : (b.pa : ℝ) < (b.pb : ℝ) := by exact_mod_cast hpab
  let zFun : ℝ → ℝ := fun q => q / (dSlope 17 + (b.al : ℝ) * q)
  set za := zFun (b.pa : ℝ)
  set zb := zFun (b.pb : ℝ)
  set zp := zFun p
  have hz_strictMono : ∀ {q1 q2 : ℝ}, 0 ≤ q1 → q1 < q2 → zFun q1 < zFun q2 := fun {q1 q2} hq1 h12 => by
    simp only [zFun]
    have hd1 : 0 < dSlope 17 + (b.al : ℝ) * q1 := by nlinarith
    have hd2 : 0 < dSlope 17 + (b.al : ℝ) * q2 := by nlinarith
    rw [div_lt_div_iff₀ hd1 hd2]; nlinarith
  have hzab : za < zb := hz_strictMono hpa0R hpabR
  have hza_le : za ≤ zp := by
    rcases eq_or_lt_of_le hpa with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (hz_strictMono hpa0R hlt)
  have hzp_le : zp ≤ zb := by
    rcases eq_or_lt_of_le hpb with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (hz_strictMono (le_of_lt hp0) hlt)
  set w := (zp - za) / (zb - za)
  have hw0 : 0 ≤ w := div_nonneg (sub_nonneg.mpr hza_le) (sub_pos.mpr hzab).le
  have hw1 : w ≤ 1 := (div_le_one (sub_pos.mpr hzab)).mpr (sub_le_sub_right hzp_le _)
  have hzp_comb : zp = (1 - w) * za + w * zb := by
    simp only [w]; field_simp [ne_of_gt (sub_pos.mpr hzab)]; ring
  cases isRegH
  · set E := dSlope 17 + (7 / 9 : ℝ) * deltaP 17 (b.pa : ℝ) h
    set β := (1 - h) * M0Open 17
    have hδa0 : 0 ≤ deltaP 17 (b.pa : ℝ) h := div_nonneg (by positivity) (by positivity)
    have hE_pos : 0 < E := by simp only [E]; linarith
    have hβ_nn : 0 ≤ β := mul_nonneg (by linarith) (le_of_lt M0_17_pos)
    have hM0_lt_al : M0Open 17 < (b.al : ℝ) := by
      simp only [Bool.false_eq_true, ↓reduceIte] at hbeta_al
      rw [← M0_17Q_cast]; exact_mod_cast hbeta_al
    have hγ : β * dSlope 17 ≤ (b.al : ℝ) * E := by
      have h1 : β ≤ M0Open 17 := by simp only [β]; nlinarith [M0_17_pos]
      have h2 : dSlope 17 ≤ E := by simp only [E]; linarith
      nlinarith [M0_17_pos]
    have hc1 : 0 ≤ M0Open 17 ^ 2 * ((1 - h) * (1 - 2 * h)) := by
      have : 0 ≤ 1 - h := by linarith
      have : 0 ≤ 1 - 2 * h := by linarith
      positivity
    have hconc := mobius_concaveOn_z
      (c0 := (1 - h) * (M0Open 17 - KOpen 17) - h * deltaP 17 (b.pb : ℝ) h)
      hd hal_pos hE_pos hβ_nn hc1 hγ hpa0R hpabR
    have hrew : ∀ q : ℝ, 0 ≤ q →
        boxAlb false b.pa b.pb q h = ((1 - h) * (M0Open 17 - KOpen 17) - h * deltaP 17 (b.pb : ℝ) h) -
          (M0Open 17 ^ 2 * ((1 - h) * (1 - 2 * h))) *
            (dSlope 17 * zFun q / (E + (β * dSlope 17 - (b.al : ℝ) * E) * zFun q)) := by
      intro q hq
      have hdq : 0 < dSlope 17 + (b.al : ℝ) * q := by nlinarith
      have hEq : E + β * q ≠ 0 := by
        have : 0 ≤ β * q := mul_nonneg hβ_nn hq
        linarith
      have hden : E + (β * dSlope 17 - (b.al : ℝ) * E) * zFun q =
          dSlope 17 * (E + β * q) / (dSlope 17 + (b.al : ℝ) * q) := by
        simp only [zFun]; field_simp [ne_of_gt hdq]; ring
      have hbox : boxAlb false b.pa b.pb q h =
          ((1 - h) * (M0Open 17 - KOpen 17) - h * deltaP 17 (b.pb : ℝ) h) -
          q * M0Open 17 ^ 2 * ((1 - h) * (1 - 2 * h)) / (E + β * q) := by
        simp only [boxAlb, Bool.false_eq_true, ↓reduceIte, E, β]
        have hcomm : dSlope 17 + (7 / 9 : ℝ) * deltaP 17 (b.pa : ℝ) h + q * (1 - h) * M0Open 17 =
            dSlope 17 + (7 / 9 : ℝ) * deltaP 17 (b.pa : ℝ) h + (1 - h) * M0Open 17 * q := by ring
        rw [hcomm]
      rw [hden, hbox]; simp only [zFun]
      field_simp [ne_of_gt hd, ne_of_gt hdq, hEq]
    rw [hrew (b.pa : ℝ) hpa0R, hrew (b.pb : ℝ) (le_of_lt (lt_of_le_of_lt hpa0R hpabR)),
      hrew p (le_of_lt hp0)]
    have happly := hconc.2 ⟨le_rfl, le_of_lt hzab⟩ ⟨le_of_lt hzab, le_rfl⟩
      (show 0 ≤ 1 - w by linarith) hw0 (by ring)
    simp only [smul_eq_mul] at happly
    have hza_def : zFun (b.pa : ℝ) = za := rfl
    have hzb_def : zFun (b.pb : ℝ) = zb := rfl
    have hzp_def : zFun p = zp := rfl
    rw [hza_def, hzb_def, hzp_def, hzp_comb]; exact happly
  · set ua := M0Open 17 + deltaP 17 (b.pa : ℝ) h
    have hδa0 : 0 ≤ deltaP 17 (b.pa : ℝ) h := div_nonneg (by positivity) (by positivity)
    have hua_pos : 0 < ua := by simp only [ua]; linarith [M0_17_pos]
    have hβ_le : (1 - h) * ua ≤ M0Open 17 + deltaP 17 (b.pa : ℝ) (3 / 25) := by
      have hδ_le : deltaP 17 (b.pa : ℝ) h ≤ deltaP 17 (b.pa : ℝ) (3 / 25) := by
        unfold deltaP
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        have hpaH : 0 ≤ (b.pa : ℝ) * harmonic 17 := mul_nonneg hpa0R (le_of_lt hH)
        have hid : (b.pa : ℝ) * (3 / 25) * harmonic 17 * (1 + (b.pa : ℝ) * h * harmonic 17) -
            (b.pa : ℝ) * h * harmonic 17 * (1 + (b.pa : ℝ) * (3 / 25) * harmonic 17) =
            (b.pa : ℝ) * harmonic 17 * (3 / 25 - h) := by ring
        have hdiff : 0 ≤ (b.pa : ℝ) * harmonic 17 * (3 / 25 - h) :=
          mul_nonneg hpaH (sub_nonneg.mpr hh1)
        linarith only [hid, hdiff]
      have h1 : (1 - h) * ua ≤ ua := by
        have hnn : 0 ≤ h * ua := mul_nonneg hh0 (le_of_lt hua_pos)
        linarith only [hnn]
      simp only [ua] at h1 ⊢; linarith only [h1, hδ_le]
    have hbm_lt_al : M0Open 17 + deltaP 17 (b.pa : ℝ) (3 / 25) < (b.al : ℝ) := by
      simp only [↓reduceIte] at hbeta_al
      have hR : ((M0_17Q + b.pa * h1Q * H17Q / (1 + b.pa * h1Q * H17Q) : ℚ) : ℝ) < (b.al : ℝ) := by
        exact_mod_cast hbeta_al
      push_cast [M0_17Q_cast, h1Q, const_h1, H17Q_cast] at hR
      simpa [deltaP] using hR
    have hγ : ((1 - h) * ua) * dSlope 17 ≤ (b.al : ℝ) * dSlope 17 :=
      mul_le_mul_of_nonneg_right (le_of_lt (lt_of_le_of_lt hβ_le hbm_lt_al)) (le_of_lt hd)
    have hc1 : 0 ≤ (1 - 2 * h) * (1 - h) * ua ^ 2 := by
      have : 0 ≤ 1 - h := by linarith
      have : 0 ≤ 1 - 2 * h := by linarith
      positivity
    have hconc := mobius_concaveOn_z
      (c0 := h * CStock 17 - KOpen 17 + (1 - 2 * h) * ua)
      hd hal_pos hd (mul_nonneg (by linarith) (le_of_lt hua_pos)) hc1 hγ hpa0R hpabR
    have hrew : ∀ q : ℝ, 0 ≤ q →
        boxAlb true b.pa b.pb q h = (h * CStock 17 - KOpen 17 + (1 - 2 * h) * ua) -
          ((1 - 2 * h) * (1 - h) * ua ^ 2) *
            (dSlope 17 * zFun q / (dSlope 17 + (((1 - h) * ua) * dSlope 17 - (b.al : ℝ) * dSlope 17) * zFun q)) := by
      intro q hq
      have hdq : 0 < dSlope 17 + (b.al : ℝ) * q := add_pos_of_pos_of_nonneg hd (mul_nonneg (le_of_lt hal_pos) hq)
      have hEq : dSlope 17 + q * (1 - h) * ua ≠ 0 :=
        ne_of_gt (add_pos_of_pos_of_nonneg hd (mul_nonneg (mul_nonneg hq (by linarith only [hh1])) (le_of_lt hua_pos)))
      have hden : dSlope 17 + (((1 - h) * ua) * dSlope 17 - (b.al : ℝ) * dSlope 17) * zFun q =
          dSlope 17 * (dSlope 17 + q * (1 - h) * ua) / (dSlope 17 + (b.al : ℝ) * q) := by
        simp only [zFun]; field_simp [ne_of_gt hdq]; ring
      rw [hden]; simp only [boxAlb, ↓reduceIte, zFun]
      have hsimp : dSlope 17 * (q / (dSlope 17 + (b.al : ℝ) * q)) /
          (dSlope 17 * (dSlope 17 + q * (1 - h) * ua) / (dSlope 17 + (b.al : ℝ) * q)) =
          q / (dSlope 17 + q * (1 - h) * ua) := by
        rw [mul_div_assoc', div_div_div_cancel_right₀ (ne_of_gt hdq),
          mul_div_mul_left _ _ (ne_of_gt hd)]
      rw [hsimp]
      change h * CStock 17 - KOpen 17 + (1 - 2 * h) * dSlope 17 * ua / (dSlope 17 + q * (1 - h) * ua) =
        (h * CStock 17 - KOpen 17 + (1 - 2 * h) * ua) -
          ((1 - 2 * h) * (1 - h) * ua ^ 2) * (q / (dSlope 17 + q * (1 - h) * ua))
      generalize hD_def : dSlope 17 + q * (1 - h) * ua = D at hEq ⊢
      apply mul_right_cancel₀ hEq
      have hcanc : ∀ a : ℝ, a / D * D = a := fun a => div_mul_cancel₀ a hEq
      simp only [add_mul, sub_mul, mul_assoc, hcanc]
      rw [← hD_def]; ring
    rw [hrew (b.pa : ℝ) hpa0R, hrew (b.pb : ℝ) (le_of_lt (lt_of_le_of_lt hpa0R hpabR)),
      hrew p (le_of_lt hp0)]
    have happly := hconc.2 ⟨le_rfl, le_of_lt hzab⟩ ⟨le_of_lt hzab, le_rfl⟩
      (show 0 ≤ 1 - w by linarith) hw0 (by ring)
    simp only [smul_eq_mul] at happly
    have hza_def : zFun (b.pa : ℝ) = za := rfl
    have hzb_def : zFun (b.pb : ℝ) = zb := rfl
    have hzp_def : zFun p = zp := rfl
    rw [hza_def, hzb_def, hzp_def, hzp_comb]; exact happly

/-- Helper 3 for `transfer_box17_sound`: `boxAlb` lower-bounds the actual `AcapGen` credit on `[pa, pb] × [0, 3/25]`. -/
private lemma boxAlb_le_Acap (isRegH : Bool) {pa pb : ℚ} {p h : ℝ}
    (hpa0R : (0 : ℝ) ≤ (pa : ℝ)) (hpa : (pa : ℝ) ≤ p) (hpb : p ≤ (pb : ℝ))
    (hp0 : 0 < p) (hh0 : 0 ≤ h) (hh1 : h ≤ 3 / 25) :
    boxAlb isRegH pa pb p h ≤
      (if isRegH then
        AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p h) (M0Open 17) (deltaP 17 p h) p h 1
       else
        AcapGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p)) := by
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hd : 0 < dSlope 17 := dSlope_17_pos
  cases isRegH
  · simp only [boxAlb, Bool.false_eq_true, ↓reduceIte]
    have hδa_le : deltaP 17 (pa : ℝ) h ≤ deltaP 17 p h := deltaP_mono_p 17 hpa0R hpa hh0 (le_of_lt hH)
    have hδ_le_b : deltaP 17 p h ≤ deltaP 17 (pb : ℝ) h := deltaP_mono_p 17 (le_of_lt hp0) hpb hh0 (le_of_lt hH)
    have hD_eq : dSlope 17 + p * ((M0Open 17 - M0Open 17 + deltaP 17 p h) / ((9 / 7) * p) + (1 - h) * M0Open 17) =
        dSlope 17 + (7 / 9 : ℝ) * deltaP 17 p h + p * (1 - h) * M0Open 17 := by
      field_simp [ne_of_gt hp0]; ring
    unfold AcapGen; rw [hD_eq]
    have hDlb_pos : 0 < dSlope 17 + (7 / 9 : ℝ) * deltaP 17 (pa : ℝ) h + p * (1 - h) * M0Open 17 := by
      have h1 : 0 ≤ deltaP 17 (pa : ℝ) h := div_nonneg (by positivity) (by positivity)
      have h2 : 0 ≤ p * (1 - h) * M0Open 17 := mul_nonneg (mul_nonneg (le_of_lt hp0) (by linarith)) (le_of_lt M0_17_pos)
      linarith
    have hfrac : p * M0Open 17 ^ 2 * ((1 - h) * (1 - 2 * h)) /
        (dSlope 17 + (7 / 9 : ℝ) * deltaP 17 p h + p * (1 - h) * M0Open 17) ≤
        p * M0Open 17 ^ 2 * ((1 - h) * (1 - 2 * h)) /
        (dSlope 17 + (7 / 9 : ℝ) * deltaP 17 (pa : ℝ) h + p * (1 - h) * M0Open 17) := by
      have hnum : 0 ≤ p * M0Open 17 ^ 2 * ((1 - h) * (1 - 2 * h)) := by
        have : 0 ≤ 1 - h := by linarith
        have : 0 ≤ 1 - 2 * h := by linarith
        positivity
      exact div_le_div_of_nonneg_left hnum hDlb_pos (by linarith)
    nlinarith
  · simp only [boxAlb, ↓reduceIte]
    rw [AcapGen_regH_eq (le_of_lt hp0) hh0 (by linarith)]
    have hδa_le : deltaP 17 (pa : ℝ) h ≤ deltaP 17 p h := deltaP_mono_p 17 hpa0R hpa hh0 (le_of_lt hH)
    have hua_pos : 0 < M0Open 17 + deltaP 17 (pa : ℝ) h := by
      have : 0 ≤ deltaP 17 (pa : ℝ) h := div_nonneg (by positivity) (by positivity)
      linarith [M0_17_pos]
    have hmono := regH_credit_mono_u (h := h) (le_of_lt hp0) (by linarith) hua_pos
      (by linarith : M0Open 17 + deltaP 17 (pa : ℝ) h ≤ M0Open 17 + deltaP 17 p h)
    linarith only [hmono]

/-- Soundness of one verified box `b` (Regime H when `isRegH = true`, Regime L when `isRegH = false`)
    on `(p, h) ∈ [b.pa, b.pb] × [0, 3/25]` (`p > 0`, using `phiMinus h`). -/
private lemma transfer_box17_sound (isRegH : Bool) {b : TransferBox}
    (hchk : checkTransferBox17 isRegH b = true) :
    ∀ {p h : ℝ}, (b.pa : ℝ) ≤ p → p ≤ (b.pb : ℝ) → 0 < p → 0 ≤ h → h ≤ 3 / 25 →
      0 < (if isRegH then
            AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p h) (M0Open 17) (deltaP 17 p h) p h 1
           else
            AcapGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p)) +
          SOpen 17 p (phiMinus h) := by
  simp only [checkTransferBox17, Bool.and_eq_true, decide_eq_true_eq] at hchk
  rcases hchk with ⟨⟨⟨⟨hpa0, hpac, hpcb, _hpbcut, hbeta_al⟩, hszz⟩, hendA⟩, hendB⟩
  intro p h hpa hpb hp0 hh0 hh1
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  have hd : 0 < dSlope 17 := dSlope_17_pos
  have hpabQ : b.pa < b.pb := lt_trans hpac hpcb
  have hpb0Q : 0 ≤ b.pb := le_trans hpa0 (le_of_lt hpabQ)
  have hpa0R : (0 : ℝ) ≤ (b.pa : ℝ) := by exact_mod_cast hpa0
  have hpabR : (b.pa : ℝ) < (b.pb : ℝ) := by exact_mod_cast hpabQ
  have hal_posQ : 0 < b.al := by
    have hbm_pos : 0 < if isRegH then M0_17Q + b.pa * h1Q * H17Q / (1 + b.pa * h1Q * H17Q) else M0_17Q := by
      have hM0Q : (0 : ℚ) < M0_17Q := by decide +kernel
      split_ifs
      · have h1 : (0 : ℚ) ≤ b.pa * h1Q * H17Q / (1 + b.pa * h1Q * H17Q) := by
          have : (0 : ℚ) ≤ h1Q := by decide +kernel
          have : (0 : ℚ) ≤ H17Q := by decide +kernel
          exact div_nonneg (by positivity) (by positivity)
        linarith
      · exact hM0Q
    exact lt_trans hbm_pos hbeta_al
  have hal_pos : (0 : ℝ) < (b.al : ℝ) := by exact_mod_cast hal_posQ
  have hphi_nn : 0 ≤ phiMinus h := div_nonneg (by linarith) (by linarith)
  have hphi_ub : phiMinus h ≤ 75 / 167 := by
    unfold phiMinus; rw [div_le_iff₀ (by linarith)]; linarith
  -- Step 1: Lower bound `SOpen 17 p (phiMinus h)` by its `z`-tangent at `b.pc`!
  have hStan := SOpen_ge_z_tangent_of_checkSzz hpa0 hpac hpcb hal_posQ hszz hpa hpb hphi_nn hphi_ub
  -- Step 2: Locate `h` in one of the 7 segments of `transfer_HGrid7`!
  have hseg_exists : ∃ seg ∈ hGrid7Pairs, (seg.1 : ℝ) ≤ h ∧ h ≤ (seg.2 : ℝ) ∧ seg.1 < seg.2 := by
    have hpart : checkPartition hGrid7Pairs 0 h1Q = true := by decide +kernel
    have hmem := checkPartition_sound hpart h (by simp; exact hh0) (by simpa [h1Q, const_h1] using hh1)
    rcases hmem with ⟨⟨ha, hb⟩, hmem_pair, hha, hhb⟩
    have hlt : ha < hb := by
      have hall_lt : hGrid7Pairs.all (fun s => decide (s.1 < s.2)) = true := by decide +kernel
      exact of_decide_eq_true (List.all_eq_true.mp hall_lt (ha, hb) hmem_pair)
    exact ⟨(ha, hb), hmem_pair, hha, hhb, hlt⟩
  rcases hseg_exists with ⟨⟨ha, hb⟩, hseg_mem, hha, hhb, hhabQ⟩
  have hha0Q : 0 ≤ ha := by
    have hall : hGrid7Pairs.all (fun s => decide (0 ≤ s.1 ∧ s.2 ≤ h1Q)) = true := by decide +kernel
    exact (of_decide_eq_true (List.all_eq_true.mp hall (ha, hb) hseg_mem)).1
  have hhb1Q : hb ≤ h1Q := by
    have hall : hGrid7Pairs.all (fun s => decide (0 ≤ s.1 ∧ s.2 ≤ h1Q)) = true := by decide +kernel
    exact (of_decide_eq_true (List.all_eq_true.mp hall (ha, hb) hseg_mem)).2
  -- Step 3: Positivity at both price endpoints `b.pa`, `b.pb` via `transfer_box17_end_pos`!
  have hposA := transfer_box17_end_pos isRegH hpa0 hpb0Q hpa0 hha0Q hhabQ hhb1Q hha hhb
    (List.all_eq_true.mp hendA (ha, hb) hseg_mem)
  have hposB := transfer_box17_end_pos isRegH hpa0 hpb0Q hpb0Q hha0Q hhabQ hhb1Q hha hhb
    (List.all_eq_true.mp hendB (ha, hb) hseg_mem)
  -- Step 4: Pure-Möbius `z`-concavity via `transfer_box17_z_concave`!
  let zFun : ℝ → ℝ := fun q => q / (dSlope 17 + (b.al : ℝ) * q)
  let bkR : ℝ := (1 - PiFun 17 (b.pc : ℝ)) / (b.pc : ℝ)
  let bkpR : ℝ := -(bkR - PiFun 17 (b.pc : ℝ) * s1Fun17 (b.pc : ℝ)) / (b.pc : ℝ)
  let dzOf : ℝ → ℝ := fun q => (zFun q - zFun (b.pc : ℝ)) * ((dSlope 17 + (b.al : ℝ) * (b.pc : ℝ)) ^ 2 / dSlope 17)
  let s0Of : ℝ → ℝ := fun q => (harmonic 17 - bkR + (b.pc : ℝ) * bkR) + dzOf q * (bkR + ((b.pc : ℝ) - 1) * bkpR)
  let sphiOf : ℝ → ℝ := fun q => -(harmonic 17 - bkR) + dzOf q * bkpR
  set za := zFun (b.pa : ℝ)
  set zb := zFun (b.pb : ℝ)
  set zp := zFun p
  have hz_strictMono : ∀ {q1 q2 : ℝ}, 0 ≤ q1 → q1 < q2 → zFun q1 < zFun q2 := fun {q1 q2} hq1 h12 => by
    simp only [zFun]
    have hd1 : 0 < dSlope 17 + (b.al : ℝ) * q1 := by nlinarith
    have hd2 : 0 < dSlope 17 + (b.al : ℝ) * q2 := by nlinarith
    rw [div_lt_div_iff₀ hd1 hd2]; nlinarith
  have hzab : za < zb := hz_strictMono hpa0R hpabR
  have hza_le : za ≤ zp := by
    rcases eq_or_lt_of_le hpa with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (hz_strictMono hpa0R hlt)
  have hzp_le : zp ≤ zb := by
    rcases eq_or_lt_of_le hpb with rfl | hlt
    · exact le_rfl
    · exact le_of_lt (hz_strictMono (le_of_lt hp0) hlt)
  set w := (zp - za) / (zb - za)
  have hw0 : 0 ≤ w := div_nonneg (sub_nonneg.mpr hza_le) (sub_pos.mpr hzab).le
  have hw1 : w ≤ 1 := (div_le_one (sub_pos.mpr hzab)).mpr (sub_le_sub_right hzp_le _)
  have hzp_comb : zp = (1 - w) * za + w * zb := by
    simp only [w]; field_simp [ne_of_gt (sub_pos.mpr hzab)]; ring
  have hS_aff : s0Of p + phiMinus h * sphiOf p =
      (1 - w) * (s0Of (b.pa : ℝ) + phiMinus h * sphiOf (b.pa : ℝ)) +
      w * (s0Of (b.pb : ℝ) + phiMinus h * sphiOf (b.pb : ℝ)) := by
    simp only [s0Of, sphiOf, dzOf]
    change _ = (1 - w) * (_ + (za - zFun (b.pc : ℝ)) * _ * _ + _) +
               w * (_ + (zb - zFun (b.pc : ℝ)) * _ * _ + _)
    have hzp' : zFun p = (1 - w) * za + w * zb := hzp_comb
    rw [hzp']; ring
  have hAlb_z : (1 - w) * boxAlb isRegH b.pa b.pb (b.pa : ℝ) h + w * boxAlb isRegH b.pa b.pb (b.pb : ℝ) h ≤
      boxAlb isRegH b.pa b.pb p h :=
    transfer_box17_z_concave isRegH hpa0 hpabQ hal_pos hbeta_al hpa hpb hp0 hh0 hh1
  -- Step 5: Compare actual `AcapGen` against `boxAlb isRegH b.pa b.pb p h` and combine!
  have hAlb_le_Acap := boxAlb_le_Acap isRegH hpa0R hpa hpb hp0 hh0 hh1
  have hStan' : s0Of p + phiMinus h * sphiOf p ≤ SOpen 17 p (phiMinus h) := hStan
  have hposA' : 0 < boxAlb isRegH b.pa b.pb (b.pa : ℝ) h + s0Of (b.pa : ℝ) + phiMinus h * sphiOf (b.pa : ℝ) := hposA
  have hposB' : 0 < boxAlb isRegH b.pa b.pb (b.pb : ℝ) h + s0Of (b.pb : ℝ) + phiMinus h * sphiOf (b.pb : ℝ) := hposB
  have hcomb_z : 0 < (1 - w) * (boxAlb isRegH b.pa b.pb (b.pa : ℝ) h + s0Of (b.pa : ℝ) + phiMinus h * sphiOf (b.pa : ℝ)) +
      w * (boxAlb isRegH b.pa b.pb (b.pb : ℝ) h + s0Of (b.pb : ℝ) + phiMinus h * sphiOf (b.pb : ℝ)) := by
    rcases eq_or_lt_of_le hw0 with h0 | hp'
    · rw [← h0]; simp only [sub_zero, one_mul, zero_mul, add_zero]; exact hposA'
    · exact add_pos_of_nonneg_of_pos (mul_nonneg (sub_nonneg.mpr hw1) (le_of_lt hposA')) (mul_pos hp' hposB')
  linarith only [hStan', hS_aff, hAlb_z, hAlb_le_Acap, hcomb_z]

/-- **Regime-H Main Strip (`TRANSFER-04`)**: valid for ALL `p ∈ (0, 7/9]` and `h ∈ [0, 3/25]`
    with `phiMinus h` (hence also `phi_reset h`). -/
theorem transfer04_main_strip {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 3 / 25) :
    let δ := deltaP 17 p h
    0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + δ) (M0Open 17) δ p h 1 +
      SOpen 17 p (phiMinus h) := by
  have hcert := transfer04_cert
  simp only [checkTransfer04, Bool.and_eq_true] at hcert
  have hbox_all := List.all_eq_true.mp hcert.2
  have hpart := checkPartition_sound hcert.1.2 p
    (by simp; exact le_of_lt hp0) (by simpa [pCutQ, const_p_cut] using hp1)
  rcases hpart with ⟨⟨pa, pb⟩, hmem_iv, hpa, hpb⟩
  rcases List.mem_map.mp hmem_iv with ⟨b, hb_mem, hpair⟩
  have hpa_eq : b.pa = pa := congrArg Prod.fst hpair
  have hpb_eq : b.pb = pb := congrArg Prod.snd hpair
  rw [← hpa_eq] at hpa; rw [← hpb_eq] at hpb
  simpa using transfer_box17_sound true (hbox_all b hb_mem) hpa hpb hp0 hh0 hh1

/-- **Regime-L Main Strip (`TRANSFER-05`)**: valid for ALL `p ∈ (0, 7/9]` and `h ∈ [0, 3/25]`
    with `B = M0Open 17`, `r = (9/7) * p`, and `phiMinus h` (hence also `phi_reset h`). -/
theorem transfer05_main_strip {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9)
    (hh0 : 0 ≤ h) (hh1 : h ≤ 3 / 25) :
    0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17) (M0Open 17) (deltaP 17 p h)
          p h ((9 / 7) * p) + SOpen 17 p (phiMinus h) := by
  have hcert := transfer05_cert
  simp only [checkTransfer05, Bool.and_eq_true] at hcert
  have hbox_all := List.all_eq_true.mp hcert.2
  have hpart := checkPartition_sound hcert.1.2 p
    (by simp; exact le_of_lt hp0) (by simpa [pCutQ, const_p_cut] using hp1)
  rcases hpart with ⟨⟨pa, pb⟩, hmem_iv, hpa, hpb⟩
  rcases List.mem_map.mp hmem_iv with ⟨b, hb_mem, hpair⟩
  have hpa_eq : b.pa = pa := congrArg Prod.fst hpair
  have hpb_eq : b.pb = pb := congrArg Prod.snd hpair
  rw [← hpa_eq] at hpa; rw [← hpb_eq] at hpb
  simpa using transfer_box17_sound false (hbox_all b hb_mem) hpa hpb hp0 hh0 hh1

end

end Transfer0405

/-! ## Section 5: Top-Level Rank-17 Opening Exports (`V3.Opening5to17` Drop-In Signatures) -/

section TopExports

noncomputable section

/-- **Complete Rank-17 Regime-H Higher Arm (`TRANSFER-03` + `TRANSFER-04`)**:
    Matches the exact target signature expected by `V3.Opening5to17`! -/
theorem transfer_regH_pos {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9)
    (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) :
    let δ := deltaP 17 p h
    0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + δ) (M0Open 17) δ p h 1 +
      SOpen 17 p (phi_reset h) := by
  dsimp only
  by_cases h1 : h ≤ 3 / 25
  · have hm := transfer04_main_strip hp0 hp1 (le_of_lt hh0) h1
    have hS := SOpen_anti_phi 17 (le_of_lt hp0) (phi_reset_le_minus h)
    linarith
  · push Not at h1
    have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
    -- `h ↦ Acap_regH(p, h)` is concave on `[0, 1/2]` by `Acap_regH_concaveOn_h` with `lam_a = p * H_17`!
    have hconc := Acap_regH_concaveOn_h (C := CStock 17) (K := KOpen 17) (d_val := dSlope 17)
      (M0 := M0Open 17) (p := p) (lam_a := p * harmonic 17)
      dSlope_17_pos M0_17_pos (le_of_lt hp0) (by positivity)
    have hA_eq : ∀ t ∈ Icc (0 : ℝ) (1 / 2),
        AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p t) (M0Open 17) (deltaP 17 p t) p t 1 =
        let u := M0Open 17 + p * harmonic 17 * t / (1 + p * harmonic 17 * t)
        t * CStock 17 - KOpen 17 + (1 - 2 * t) * dSlope 17 * u / (dSlope 17 + p * (1 - t) * u) := by
      intro t ht
      rw [AcapGen_regH_eq (le_of_lt hp0) ht.1 ht.2]
      unfold deltaP
      have hcomm : p * t * harmonic 17 = p * harmonic 17 * t := by ring
      rw [hcomm]
    have hseg_H : ∀ {ha hb φa φb : ℝ}, 0 ≤ ha → ha < hb → hb ≤ 1 / 2 → ha ≤ h → h ≤ hb →
        phi_reset h ≤ (1 - (h - ha) / (hb - ha)) * φa + ((h - ha) / (hb - ha)) * φb →
        0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p ha) (M0Open 17) (deltaP 17 p ha) p ha 1 +
          SOpen 17 p φa →
        0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p hb) (M0Open 17) (deltaP 17 p hb) p hb 1 +
          SOpen 17 p φb →
        0 < AcapGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p h) (M0Open 17) (deltaP 17 p h) p h 1 +
          SOpen 17 p (phi_reset h) := by
      intro ha hb φa φb hha0 hhab hhb1 hha hhb hphi hea heb
      set θ := (h - ha) / (hb - ha)
      have hθ0 : 0 ≤ θ := div_nonneg (sub_nonneg.mpr hha) (sub_pos.mpr hhab).le
      have hθ1 : θ ≤ 1 := (div_le_one (sub_pos.mpr hhab)).mpr (sub_le_sub_right hhb _)
      have hh_comb : h = (1 - θ) * ha + θ * hb := by
        simp only [θ]; field_simp [ne_of_gt (sub_pos.mpr hhab)]; ring
      have hA_ge := hconc.2 ⟨hha0, le_trans (le_of_lt hhab) hhb1⟩
        ⟨le_trans hha0 (le_of_lt hhab), hhb1⟩ (show 0 ≤ 1 - θ by linarith) hθ0 (by ring)
      simp only [smul_eq_mul] at hA_ge
      rw [← hh_comb] at hA_ge
      rw [← hA_eq ha ⟨hha0, le_trans (le_of_lt hhab) hhb1⟩,
          ← hA_eq hb ⟨le_trans hha0 (le_of_lt hhab), hhb1⟩,
          ← hA_eq h ⟨le_of_lt hh0, hh1⟩] at hA_ge
      have hS_ge : (1 - θ) * SOpen 17 p φa + θ * SOpen 17 p φb ≤ SOpen 17 p (phi_reset h) := by
        have h1' := SOpen_anti_phi 17 (le_of_lt hp0) hphi
        have h2' : SOpen 17 p ((1 - θ) * φa + θ * φb) = (1 - θ) * SOpen 17 p φa + θ * SOpen 17 p φb := by
          unfold SOpen; ring
        linarith
      rcases eq_or_lt_of_le hθ0 with h0 | hp'
      · rw [← h0] at hA_ge hS_ge; linarith
      · linarith [mul_nonneg (show 0 ≤ 1 - θ by linarith) (le_of_lt hea), mul_pos hp' heb]
    have hcp_h1 := transfer04_main_strip hp0 hp1 (by norm_num : (0 : ℝ) ≤ 3 / 25) le_rfl
    have hcp_h0 := transfer03_regH_h0 hp0 hp1
    by_cases h0 : h ≤ 21 / 100
    · -- Segment `[3/25, 21/100]`: chord from `(3/25, phiMinus(3/25))` to `(21/100, 71/100)` lies above `L_{3/25}(h) ≥ phi_reset h`!
      apply hseg_H (by norm_num : (0 : ℝ) ≤ 3 / 25) (by norm_num : (3 / 25 : ℝ) < 21 / 100)
        (by norm_num) (le_of_lt h1) h0 _ hcp_h1 hcp_h0
      have htan := le_trans (phi_reset_le_minus h)
        (phiMinus_le_tangent (h0 := 3 / 25) (by norm_num) (le_of_lt hh0))
      have hdom : phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25)) ^ 2 * (h - 3 / 25) ≤
          (1 - (h - 3 / 25) / (21 / 100 - 3 / 25)) * phiMinus (3 / 25) +
            ((h - 3 / 25) / (21 / 100 - 3 / 25)) * (71 / 100) := by
        unfold phiMinus; norm_num; nlinarith
      linarith
    · -- Segment `[21/100, 1/2]`: `phi_reset h ≤ 1/2 + h` (affine from `71/100` to `1`)!
      push Not at h0
      refine hseg_H (φa := 71 / 100) (φb := 1) (by norm_num : (0 : ℝ) ≤ 21 / 100)
        (by norm_num : (21 / 100 : ℝ) < 1 / 2) le_rfl (le_of_lt h0) hh1 ?_ hcp_h0 ?_
      · have hpl := phi_reset_le_plus h
        have heq : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) +
            ((h - 21 / 100) / (1 / 2 - 21 / 100)) * 1 = 1 / 2 + h := by ring
        linarith
      · -- At `h = 1/2, φ = 1`: `Acap_regH = (M0_17 - K_17) / 2 = 1/18 > 0`, `SOpen 17 p 1 = p * bFun 17 p ≥ 0`!
        rw [AcapGen_regH_eq (le_of_lt hp0) (by norm_num) le_rfl]
        have hC : CStock 17 = M0Open 17 + KOpen 17 := by unfold M0Open; ring
        have hA_val : (1 / 2 : ℝ) * CStock 17 - KOpen 17 +
            (1 - 2 * (1 / 2 : ℝ)) * dSlope 17 * (M0Open 17 + deltaP 17 p (1 / 2)) /
              (dSlope 17 + p * (1 - 1 / 2) * (M0Open 17 + deltaP 17 p (1 / 2))) = 1 / 18 := by
          have hzero : (1 - 2 * (1 / 2 : ℝ)) = 0 := by norm_num
          rw [hzero, zero_mul, zero_mul, zero_div, add_zero, hC]
          linarith only [M0_17_sub_K17]
        have hS_nn : 0 ≤ SOpen 17 p 1 := by
          unfold SOpen; simp only [sub_self, zero_mul, zero_add]
          exact mul_nonneg (le_of_lt hp0) (bFun_nonneg 17 (le_of_lt hp0))
        linarith

/-- **Complete Rank-17 Regime-L Higher Arm (`TRANSFER-03` + `TRANSFER-05`)**:
    Matches the exact target signature expected by `V3.Opening5to17`! -/
theorem transfer_regL_higher_pos {p h : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 7 / 9)
    (hh0 : 0 < h) (hh1 : h ≤ 1 / 2) :
    let L := 1 / (p * h)
    let B := if L ≤ 10 then Blo 17 L else Bhi 17
    0 < AcapGen (KOpen 17) (dSlope 17) B (M0Open 17) (deltaP 17 p h) p h ((9 / 7) * p) +
      SOpen 17 p (phi_reset h) := by
  dsimp only
  split_ifs with hL10
  · exact transfer03_regL_lo hp0 hp1 hh0 hh1 hL10
  · rw [Bhi_17_eq_M0]
    by_cases h1 : h ≤ 3 / 25
    · have hm := transfer05_main_strip hp0 hp1 (le_of_lt hh0) h1
      have hS := SOpen_anti_phi 17 (le_of_lt hp0) (phi_reset_le_minus h)
      linarith
    · push Not at h1
      have hcp_h1 := transfer05_main_strip hp0 hp1 (by norm_num : (0 : ℝ) ≤ 3 / 25) le_rfl
      have hcp_h0 := transfer03_regL_hi_h0 hp0 hp1
      by_cases h0 : h ≤ 21 / 100
      · apply regL_h_segment_reduce hp0 M0_17_pos le_rfl (by norm_num : (0 : ℝ) ≤ 3 / 25)
          (by norm_num : (3 / 25 : ℝ) < 21 / 100) (by norm_num) (le_of_lt h1) h0 _ hcp_h1 hcp_h0
        have htan := le_trans (phi_reset_le_minus h)
          (phiMinus_le_tangent (h0 := 3 / 25) (by norm_num) (le_of_lt hh0))
        have hdom : phiMinus (3 / 25) + 125 / (5 + 14 * (3 / 25)) ^ 2 * (h - 3 / 25) ≤
            (1 - (h - 3 / 25) / (21 / 100 - 3 / 25)) * phiMinus (3 / 25) +
              ((h - 3 / 25) / (21 / 100 - 3 / 25)) * (71 / 100) := by
          unfold phiMinus; norm_num; nlinarith
        linarith
      · push Not at h0
        refine regL_h_segment_reduce (φa := 71 / 100) (φb := 1) hp0 M0_17_pos le_rfl
          (by norm_num : (0 : ℝ) ≤ 21 / 100) (by norm_num : (21 / 100 : ℝ) < 1 / 2)
          le_rfl (le_of_lt h0) hh1 ?_ hcp_h0 ?_
        · have hpl := phi_reset_le_plus h
          have heq : (1 - (h - 21 / 100) / (1 / 2 - 21 / 100)) * (71 / 100) +
              ((h - 21 / 100) / (1 / 2 - 21 / 100)) * 1 = 1 / 2 + h := by ring
          linarith
        · apply seam3_regL_h_half (pa := 0) le_rfl (le_of_lt hp0) hp0
          simp only [zero_mul, zero_div, sub_self, add_zero]
          linarith [M0_17_sub_K17]

/-- **Unified Rank-17 Pointwise Opening Inequality (`TRANSFER-01..05`)**:
    For ALL `s > 2`, `L > 0`, and post-landing `2 < u ≤ s` (covering BOTH Regime H `L / s > 9/7`
    and Regime L `L / s ≤ 9/7`, higher arm and lower arm):
    `QOpen 17 (L / u) (1 / u) < AtotGen (KOpen 17) (dSlope 17) (openReserve 17 s L) (M0Open 17) (deltaOpen 17 L) (L / u) (1 / u) (u / s)`. -/
theorem transfer_pointwise_j17 {s L u : ℝ} (hs : 2 < s) (hL : 0 < L)
    (hu2 : 2 < u) (hus : u ≤ s) :
    QOpen 17 (L / u) (1 / u) <
      AtotGen (KOpen 17) (dSlope 17) (openReserve 17 s L) (M0Open 17) (deltaOpen 17 L)
        (L / u) (1 / u) (u / s) := by
  have hu0 : 0 < u := by linarith
  have hs0 : 0 < s := by linarith
  have hH : 0 < harmonic 17 := harmonic_pos' (by omega)
  set x := L / u
  set h := 1 / u
  set r := u / s
  have hx0 : 0 < x := div_pos hL hu0
  have hh0 : 0 < h := div_pos one_pos hu0
  have hh1 : h ≤ 1 / 2 := by simp only [h]; rw [div_le_div_iff₀ hu0 (by norm_num)]; linarith
  have hr0 : 0 < r := div_pos hu0 hs0
  have hr1 : r ≤ 1 := (div_le_one hs0).mpr hus
  have hδ_pos : 0 < deltaOpen 17 L := div_pos hH (by linarith)
  by_cases hregH : 9 / 7 < L / s
  · -- Regime H: `x = L / u ≥ L / s > 9 / 7`, `B = MloOpen 17 L = M0Open 17 + deltaOpen 17 L`.
    have hx_gt : 9 / 7 < x := by
      have hge : L / s ≤ L / u := div_le_div_of_nonneg_left (le_of_lt hL) hu0 hus
      exact lt_of_lt_of_le hregH hge
    set p := 1 / x
    have hp0 : 0 < p := div_pos one_pos hx0
    have hp1 : p ≤ 7 / 9 := by
      simp only [p]; rw [div_le_iff₀ hx0]; linarith
    have hL_eq : L = 1 / (p * h) := by
      simp only [p, x, h]; field_simp [ne_of_gt hL, ne_of_gt hu0]
    have hδ_eq : deltaOpen 17 L = deltaP 17 p h := by
      rw [hL_eq]; exact deltaOpen_inv_mul_eq 17 hp0 hh0 (le_of_lt hH)
    have hB_eq : openReserve 17 s L = M0Open 17 + deltaP 17 p h := by
      simp only [openReserve, hregH, and_self, ↓reduceIte, MloOpen, hδ_eq]
    have hAtot_r : AtotGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p h) (M0Open 17) (deltaP 17 p h) x h r =
        AtotGen (KOpen 17) (dSlope 17) (M0Open 17 + deltaP 17 p h) (M0Open 17) (deltaP 17 p h) (1 / p) h 1 := by
      have hx_inv : x = 1 / p := by simp only [p]; exact (one_div_one_div x).symm
      rw [hx_inv]; unfold AtotGen; simp
    have hDne : dSlope 17 + p * ((M0Open 17 - (M0Open 17 + deltaP 17 p h) + deltaP 17 p h) / 1 +
        (1 - h) * (M0Open 17 + deltaP 17 p h)) ≠ 0 := by
      have hδp0 : 0 ≤ deltaP 17 p h := div_nonneg (by positivity) (by positivity)
      have : 0 ≤ p * ((1 - h) * (M0Open 17 + deltaP 17 p h)) :=
        mul_nonneg (le_of_lt hp0) (mul_nonneg (by linarith) (by linarith [M0_17_pos]))
      have : M0Open 17 - (M0Open 17 + deltaP 17 p h) + deltaP 17 p h = 0 := by ring
      rw [this, zero_div, zero_add]; linarith [dSlope_17_pos]
    have hgap := transfer_regH_pos hp0 hp1 hh0 hh1
    rw [hB_eq, hδ_eq, hAtot_r]
    have hsubA := AtotGen_sub_K_eq_AcapGen (K := KOpen 17) (d_val := dSlope 17)
      (B := M0Open 17 + deltaP 17 p h) (M0 := M0Open 17) (δ := deltaP 17 p h) (r := 1) hp0 hDne
    have hsubQ := KOpen_sub_QOpen_eq_SOpen 17 (h := h) hp0 hp1
    have hx_inv : x = 1 / p := by simp only [p]; exact (one_div_one_div x).symm
    rw [hx_inv]; linarith
  · -- Regime L: `L / s ≤ 9 / 7`, `B = if L ≤ 10 then Blo 17 L else Bhi 17`.
    push Not at hregH
    have hB_eq : openReserve 17 s L = if L ≤ 10 then Blo 17 L else Bhi 17 := by
      have hnot : ¬ ((9 / 7 : ℝ) < L / s) := not_lt_of_ge hregH
      simp only [openReserve, hnot, and_false, ↓reduceIte]
    set B := if L ≤ 10 then Blo 17 L else Bhi 17
    have hB_pos : 0 < B := by
      simp only [B]; split_ifs with hL10
      · exact lt_trans hH (lt_of_lt_of_le Blo_17_zero_gt_H17 (Blo_17_mono le_rfl (le_of_lt hL)))
      · rw [Bhi_17_eq_M0]; exact M0_17_pos
    have hBM0 : B ≤ M0Open 17 := by
      simp only [B]; split_ifs with hL10
      · exact le_of_lt (Blo_17_admissible (le_of_lt hL) hL10).2
      · rw [Bhi_17_eq_M0]
    have hΔ_nn : 0 ≤ M0Open 17 - B + deltaOpen 17 L := by linarith
    by_cases hx_lo : x ≤ 9 / 7
    · -- Lower arm (`0 < x ≤ 9/7`): use `r ≤ 1` (`AtotGen_anti_r`) + `transfer_regL_lower_pos`!
      have hL_eq : L = x / h := by simp only [x, h]; field_simp [ne_of_gt hu0]
      have hδ_eq : deltaOpen 17 L = deltaX 17 x h := by
        rw [hL_eq]; exact deltaOpen_div_eq 17 (le_of_lt hx0) hh0 hH
      have hanti := AtotGen_anti_r (K := KOpen 17) (d_val := dSlope 17) (B := B) (M0 := M0Open 17)
        (δ := deltaOpen 17 L) (x := x) (h := h) hh1 hB_pos hΔ_nn hr0 hr1
        (by have : 0 < dSlope 17 * x := mul_pos dSlope_17_pos hx0; linarith)
      have hlow := transfer_regL_lower_pos hx0 hx_lo hh0 hh1
      rw [hB_eq, ← hL_eq] at *
      rw [hδ_eq] at hanti ⊢
      exact lt_of_lt_of_le hlow hanti
    · -- Higher arm (`x > 9/7`): `r = u/s = (L/s) / x ≤ (9/7) * p`, use `AtotGen_anti_r` + `transfer_regL_higher_pos`!
      push Not at hx_lo
      set p := 1 / x
      have hp0 : 0 < p := div_pos one_pos hx0
      have hp1 : p ≤ 7 / 9 := by simp only [p]; rw [div_le_iff₀ hx0]; linarith
      have hr_le : r ≤ (9 / 7) * p := by
        have hreq : r = (L / s) * p := by
          simp only [r, p, x]; field_simp [ne_of_gt hs0, ne_of_gt hL, ne_of_gt hu0]
        rw [hreq]
        exact mul_le_mul_of_nonneg_right hregH (le_of_lt hp0)
      have hL_eq : L = 1 / (p * h) := by
        simp only [p, x, h]; field_simp [ne_of_gt hL, ne_of_gt hu0]
      have hδ_eq : deltaOpen 17 L = deltaP 17 p h := by
        rw [hL_eq]; exact deltaOpen_inv_mul_eq 17 hp0 hh0 (le_of_lt hH)
      have hanti := AtotGen_anti_r (K := KOpen 17) (d_val := dSlope 17) (B := B) (M0 := M0Open 17)
        (δ := deltaOpen 17 L) (x := x) (h := h) hh1 hB_pos hΔ_nn hr0 hr_le
        (by have : 0 < dSlope 17 * x := mul_pos dSlope_17_pos hx0
            have : 0 ≤ (M0Open 17 - B + deltaOpen 17 L) / ((9 / 7) * p) := div_nonneg hΔ_nn (by positivity)
            linarith)
      have hDne : dSlope 17 + p * ((M0Open 17 - B + deltaP 17 p h) / ((9 / 7) * p) + (1 - h) * B) ≠ 0 := by
        have h1 : 0 ≤ (M0Open 17 - B + deltaP 17 p h) / ((9 / 7) * p) := div_nonneg (by rw [← hδ_eq]; exact hΔ_nn) (by positivity)
        have h2 : 0 ≤ (1 - h) * B := mul_nonneg (by linarith) (le_of_lt hB_pos)
        have h3 : 0 ≤ p * ((M0Open 17 - B + deltaP 17 p h) / ((9 / 7) * p) + (1 - h) * B) :=
          mul_nonneg (le_of_lt hp0) (by linarith)
        linarith [dSlope_17_pos]
      have hgap := transfer_regL_higher_pos hp0 hp1 hh0 hh1
      have hsubA := AtotGen_sub_K_eq_AcapGen (K := KOpen 17) (d_val := dSlope 17)
        (B := B) (M0 := M0Open 17) (δ := deltaP 17 p h) (r := (9 / 7) * p) hp0 hDne
      have hsubQ := KOpen_sub_QOpen_eq_SOpen 17 (h := h) hp0 hp1
      have hx_inv : x = 1 / p := by simp only [p]; exact (one_div_one_div x).symm
      rw [hB_eq]
      rw [hδ_eq] at hanti ⊢
      have hB_eq' : B = if 1 / (p * h) ≤ 10 then Blo 17 (1 / (p * h)) else Bhi 17 := by
        simp only [B, ← hL_eq]
      dsimp only at hgap
      rw [← hB_eq'] at hgap
      rw [hx_inv] at hanti ⊢
      linarith

end

end TopExports

end V3.OpeningTransferCerts


==> anc/V3/ProbFramework.lean <==
import V3.Defs
import KMeansPP.Sampling
import KMeansPP.RepeatBound
import KMeansPP.Restoration
import KMeansPP.PostHit
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-!
# Occupation Framework and Cluster-to-Whole Reduction (Sections 4 and 5 of Submitted v3)

This module proves all core probabilistic framework results of Sections 4 and 5:
* Clock recurrence identities (`eq:clock-shift`, `eq:delayed-shift`) for `cClock` and `dClock`.
* **Lemma 4.6 (`lem:persistent`)**: `coveredOcc X C0 P Q r ≤ cost P C0 * cClock r Q.card`,
  together with the persistence query cap `coveredCost_le_persistence` (and Theorem 5.1(b)
  for arbitrary subsets `D ⊆ X`).
* **Lemma 4.7 (`lem:prefix`)**: `prefixOcc X C0 P Q r ≤ groupMeanCost Q C0`.
* **Theorem 4.8 (`thm:delayed`)**: Delayed occupation bound with **shortened horizons**:
  `delayedOcc X C0 P Q h ≤ 2 * phi P * dClock h Q.card` for `h ≤ Q.card + 1`.
* **Corollary 4.10 (`cor:saturated`)**: Saturated cap
  `coveredOcc X C0 P Q r ≤ groupMeanCost Q C0 + 2 * phi P * dClock r Q.card` for `1 ≤ r ≤ Q.card`.
* **Theorem 5.2 (`thm:thinning`)**: Exact uniform thinning for `delayedCost`.
* **Theorem 5.3 (`thm:bridge`)** and **Corollary 5.4 (`cor:strict`)**: Uniform first-seed bridge
  and strict bridge `expectedKmppCost X k / optCost X k < (1 - θ) C_{k-2} + θ (2 + 2 H_{k-1})`.
* **Corollary 5.5 (`cor:warmup`)**: `IsStock j (5 + 2 * harmonic j)`.
* **Lemma 5.6 (`lem:mixing`)**: One-step mixing induction on any target class `𝒯`.
-/

open scoped BigOperators
open Finset KMeansPP

namespace V3

noncomputable section

/-! ### Section 1: Harmonic and clock identities (`eq:clock-shift`, `eq:delayed-shift`) -/

lemma harmonic_mono {a b : ℕ} (hab : a ≤ b) : harmonic a ≤ harmonic b := by
  unfold harmonic
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono hab) (fun _ _ _ => by positivity)

lemma harmonic_sub_one_eq {v : ℕ} (hv : 1 ≤ v) :
    harmonic (v - 1) = harmonic v - (v : ℝ)⁻¹ :=
  RepeatBound.harmonic_sub_one hv

lemma cClock_zero (v : ℕ) : cClock 0 v = 0 := by
  simp [cClock]

lemma cClock_self (v : ℕ) : cClock v v = harmonic v := by
  simp [cClock, harmonic_zero]

lemma cClock_nonneg (r v : ℕ) : 0 ≤ cClock r v := by
  unfold cClock
  have hle : harmonic (v - r) ≤ harmonic v := harmonic_mono (Nat.sub_le v r)
  linarith

lemma cClock_pos {r v : ℕ} (hr : 1 ≤ r) (hrv : r ≤ v) : 0 < cClock r v := by
  unfold cClock
  have hsub : v - r ≤ v - 1 := by omega
  have hle : harmonic (v - r) ≤ harmonic (v - 1) := harmonic_mono hsub
  have hv1 : 1 ≤ v := by omega
  have h1 : harmonic (v - 1) = harmonic v - (v : ℝ)⁻¹ := harmonic_sub_one_eq hv1
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hinv : (0 : ℝ) < (v : ℝ)⁻¹ := inv_pos.mpr hv_pos
  linarith

lemma cClock_mono_left {r₁ r₂ v : ℕ} (h : r₁ ≤ r₂) : cClock r₁ v ≤ cClock r₂ v := by
  unfold cClock
  have hle : harmonic (v - r₂) ≤ harmonic (v - r₁) := harmonic_mono (by omega)
  linarith

/-- First identity of `eq:clock-shift`: `c(r - 1, v - 1) = c(r, v) - 1 / v`. -/
lemma cClock_sub_one_sub_one {r v : ℕ} (hr : 1 ≤ r) (hrv : r ≤ v) :
    cClock (r - 1) (v - 1) = cClock r v - (v : ℝ)⁻¹ := by
  unfold cClock
  have hsub : (v - 1) - (r - 1) = v - r := by omega
  rw [hsub, harmonic_sub_one_eq (by omega)]
  ring

/-- Second identity of `eq:clock-shift`: `c(r - 1, v) ≤ c(r, v)`. -/
lemma cClock_sub_one_le (r v : ℕ) : cClock (r - 1) v ≤ cClock r v :=
  cClock_mono_left (Nat.sub_le r 1)

/-- Exact single-slot drop for `cClock`: `c(r - 1, v) = c(r, v) - 1 / (v - r + 1)`. -/
lemma cClock_sub_one_eq {r v : ℕ} (hr : 1 ≤ r) (hrv : r ≤ v) :
    cClock (r - 1) v = cClock r v - ((v - r + 1 : ℕ) : ℝ)⁻¹ := by
  unfold cClock
  have hsub : v - (r - 1) = (v - r) + 1 := by omega
  rw [hsub, harmonic_succ]
  ring

lemma dClock_zero (v : ℕ) : dClock 0 v = 0 := by
  simp [dClock]

lemma dClock_one (v : ℕ) : dClock 1 v = 0 := by
  simp [dClock, cClock_zero]

lemma dClock_succ (h v : ℕ) : dClock (h + 1) v = cClock h v := by
  simp [dClock]

lemma dClock_succ_self (v : ℕ) : dClock (v + 1) v = harmonic v := by
  rw [dClock_succ, cClock_self]

lemma dClock_nonneg (h v : ℕ) : 0 ≤ dClock h v := by
  unfold dClock
  split_ifs
  · exact le_rfl
  · exact cClock_nonneg _ _

/-- Third identity of `eq:clock-shift`: `d(r, v) ≤ c(r, v)`. -/
lemma dClock_le_cClock (r v : ℕ) : dClock r v ≤ cClock r v := by
  unfold dClock
  split_ifs
  · exact cClock_nonneg r v
  · exact cClock_sub_one_le r v

/-- First identity of `eq:delayed-shift`: `d(h - 1, v - 1) = d(h, v) - 1 / v`. -/
lemma dClock_sub_one_sub_one {h v : ℕ} (hh : 2 ≤ h) (hhv : h ≤ v + 1) :
    dClock (h - 1) (v - 1) = dClock h v - (v : ℝ)⁻¹ := by
  have h1 : h ≠ 0 := by omega
  have h2 : h - 1 ≠ 0 := by omega
  simp only [dClock, h1, h2, ↓reduceIte]
  exact cClock_sub_one_sub_one (by omega) (by omega)

/-- Second identity of `eq:delayed-shift`: `d(h - 1, v) = d(h, v) - 1 / (v + 2 - h)`. -/
lemma dClock_sub_one_eq {h v : ℕ} (hh : 2 ≤ h) (hhv : h ≤ v + 1) :
    dClock (h - 1) v = dClock h v - ((v + 2 - h : ℕ) : ℝ)⁻¹ := by
  have h1 : h ≠ 0 := by omega
  have h2 : h - 1 ≠ 0 := by omega
  simp only [dClock, h1, h2, ↓reduceIte]
  have heq : v - (h - 1) + 1 = v + 2 - h := by omega
  rw [← heq]
  exact cClock_sub_one_eq (by omega) (by omega)

/-- Express `d(r, v) = c(r, v) - 1 / (v - r + 1)` for `1 ≤ r ≤ v`. -/
lemma dClock_eq_cClock_sub {r v : ℕ} (hr : 1 ≤ r) (hrv : r ≤ v) :
    dClock r v = cClock r v - ((v - r + 1 : ℕ) : ℝ)⁻¹ := by
  have hne : r ≠ 0 := by omega
  simp only [dClock, hne, ↓reduceIte]
  exact cClock_sub_one_eq hr hrv

/-! ### Section 2: Elementary pathwise and expectation identities -/

lemma prefixChargeFrom_true_eq_zero {d : ℕ} (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))) (ω : List (Option (Point d))),
      prefixChargeFrom P C true Q_live ω = 0
  | _, _, [] => rfl
  | C, Q_live, a :: rest => by
      simp [prefixChargeFrom, prefixChargeFrom_true_eq_zero P]

lemma repeatChargeFrom_true_eq_coveredChargeFrom {d : ℕ} (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))) (ω : List (Option (Point d))),
      repeatChargeFrom P C true Q_live ω = coveredChargeFrom P C Q_live ω
  | _, _, [] => rfl
  | C, Q_live, a :: rest => by
      simp only [repeatChargeFrom, coveredChargeFrom, Bool.true_and, Bool.true_or,
        repeatChargeFrom_true_eq_coveredChargeFrom P]
      by_cases h : hitGroup P a <;> simp [h]

lemma coveredChargeFrom_nonneg {d : ℕ} (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))) (ω : List (Option (Point d))),
      0 ≤ coveredChargeFrom P C Q_live ω
  | _, _, [] => le_rfl
  | C, Q_live, a :: rest => by
      simp only [coveredChargeFrom]
      apply add_nonneg
      · split_ifs
        · exact groupMeanCost_nonneg _ _
        · exact le_rfl
      · exact coveredChargeFrom_nonneg P _ _ rest

lemma prefixChargeFrom_nonneg {d : ℕ} (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (seenP : Bool) (Q_live : Finset (Finset (Point d)))
      (ω : List (Option (Point d))),
      0 ≤ prefixChargeFrom P C seenP Q_live ω
  | _, _, _, [] => le_rfl
  | C, seenP, Q_live, a :: rest => by
      simp only [prefixChargeFrom]
      apply add_nonneg
      · split_ifs
        · exact groupMeanCost_nonneg _ _
        · exact le_rfl
      · exact prefixChargeFrom_nonneg P _ _ _ rest

lemma repeatChargeFrom_nonneg {d : ℕ} (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (seenP : Bool) (Q_live : Finset (Finset (Point d)))
      (ω : List (Option (Point d))),
      0 ≤ repeatChargeFrom P C seenP Q_live ω
  | _, _, _, [] => le_rfl
  | C, seenP, Q_live, a :: rest => by
      simp only [repeatChargeFrom]
      apply add_nonneg
      · split_ifs
        · exact groupMeanCost_nonneg _ _
        · exact le_rfl
      · exact repeatChargeFrom_nonneg P _ _ _ rest

lemma fullCharge_nonneg {d : ℕ} (C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (ω : List (Option (Point d))) :
    0 ≤ fullCharge C0 P Q ω := by
  unfold fullCharge repeatCharge
  apply add_nonneg
  · split_ifs
    · exact cost_nonneg _ _
    · exact le_rfl
  · exact repeatChargeFrom_nonneg P C0 false Q ω

lemma d2Expect_nonneg {d : ℕ} (X C : Finset (Point d)) (r : ℕ)
    (f : List (Option (Point d)) → ℝ) (hf : ∀ ω, ω.length = r → 0 ≤ f ω) :
    0 ≤ d2Expect X C r f := by
  have h := d2Expect_mono X r C (fun _ => 0) f hf
  rwa [d2Expect_const] at h

lemma coveredOcc_nonneg {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) :
    0 ≤ coveredOcc X C0 P Q r :=
  d2Expect_nonneg X C0 r _ (fun ω _ => coveredChargeFrom_nonneg P C0 Q ω)

lemma prefixOcc_nonneg {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) :
    0 ≤ prefixOcc X C0 P Q r :=
  d2Expect_nonneg X C0 r _ (fun ω _ => prefixChargeFrom_nonneg P C0 false Q ω)

lemma delayedOcc_nonneg {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (h : ℕ) :
    0 ≤ delayedOcc X C0 P Q h :=
  d2Expect_nonneg X C0 h _ (fun ω _ => repeatChargeFrom_nonneg P C0 false Q ω)

lemma coveredCost_nonneg {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (r : ℕ) :
    0 ≤ coveredCost X C0 P Q r :=
  add_nonneg (coveredOcc_nonneg X C0 P Q r)
    (d2Expect_nonneg X C0 r _ (fun _ _ => cost_nonneg _ _))

lemma delayedCost_nonneg {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (h : ℕ) :
    0 ≤ delayedCost X C0 P Q h :=
  d2Expect_nonneg X C0 h _ (fun ω _ => fullCharge_nonneg C0 P Q ω)

lemma coveredCost_zero {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) :
    coveredCost X C0 P Q 0 = cost P C0 := by
  simp [coveredCost, coveredOcc, d2Expect, coveredChargeFrom, centersAfter]

lemma delayedCost_zero {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) :
    delayedCost X C0 P Q 0 = 0 := by
  simp [delayedCost, d2Expect, fullCharge, visited, repeatCharge, repeatChargeFrom]

private lemma mem_centersAfter_of_some_mem {d : ℕ} :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)) {y : Point d},
      some y ∈ ω → y ∈ centersAfter C ω
  | [], _, _, h => by simp at h
  | a :: rest, C, y, h => by
      simp only [List.mem_cons] at h
      rcases h with rfl | hrest
      · exact subset_centersAfter rest (insert y C) (Finset.mem_insert_self y C)
      · exact mem_centersAfter_of_some_mem rest (addDraw C a) hrest

lemma delayedCost_eq_zero_of_phi_eq_zero {d : ℕ}
    (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d))) (h : ℕ)
    (hphi : phi P = 0) :
    delayedCost X C0 P Q h = 0 := by
  unfold delayedCost fullCharge
  rw [d2Expect_add]
  have hrep : d2Expect X C0 h (repeatCharge C0 P Q) = 0 :=
    RepeatBound.d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero X P hphi h C0 false Q (by simp)
  have hterm : d2Expect X C0 h (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) = 0 := by
    have hcongr :
        d2Expect X C0 h (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) =
          d2Expect X C0 h (fun _ => 0) := by
      refine d2Expect_congr X h C0 _ _ (fun ω _ => ?_)
      split_ifs with hvis
      · rcases hvis with ⟨a, haω, hhit⟩
        cases a with
        | none => exact absurd hhit id
        | some y =>
            have hyC : y ∈ centersAfter C0 ω := mem_centersAfter_of_some_mem ω C0 haω
            have hsub : P ⊆ centersAfter C0 ω := by
              intro z hz
              rw [RepeatBound.eq_of_phi_eq_zero hphi hz hhit]
              exact hyC
            exact (cost_eq_zero_iff_subset ⟨y, hyC⟩).mpr hsub
      · rfl
    rw [hcongr, d2Expect_const]
  linarith

private lemma d2Expect_fullCharge_eq_zero_of_subset {d : ℕ} (X P : Finset (Point d)) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q : Finset (Finset (Point d))),
      P ⊆ C → d2Expect X C h (fullCharge C P Q) = 0
  | 0, C, Q, _ => by
      simp [d2Expect, fullCharge, visited, repeatCharge, repeatChargeFrom]
  | h + 1, C, Q, hPC => by
      simp only [d2Expect]
      split_ifs with hX
      · apply Finset.sum_eq_zero
        intro y _
        by_cases hyP : y ∈ P
        · rw [distSq_of_mem (hPC hyP), zero_div, zero_mul]
        · have hcongr :
              d2Expect X (insert y C) h (fun rest => fullCharge C P Q (some y :: rest)) =
                d2Expect X (insert y C) h
                  (fullCharge (insert y C) P (Q.filter (fun G => ¬ hitGroup G (some y)))) := by
            refine d2Expect_congr X h (insert y C) _ _ (fun rest _ => ?_)
            have hvis : visited P (some y :: rest) ↔ visited P rest := by
              simp [visited, hitGroup, hyP]
            have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
            unfold fullCharge repeatCharge
            simp only [hvis, centersAfter, addDraw, repeatChargeFrom, hdec, Bool.false_and,
              Bool.false_or, Bool.false_eq_true, ↓reduceIte, zero_add]
          rw [hcongr,
            d2Expect_fullCharge_eq_zero_of_subset X P h (insert y C) _
              (hPC.trans (Finset.subset_insert y C)),
            mul_zero]
      · have hcongr :
            d2Expect X C h (fun rest => fullCharge C P Q (none :: rest)) =
              d2Expect X C h (fullCharge C P Q) := by
          refine d2Expect_congr X h C _ _ (fun rest _ => ?_)
          have hvis : visited P (none :: rest) ↔ visited P rest := by
            simp [visited, hitGroup]
          have hdec : decide (hitGroup P none) = false := rfl
          unfold fullCharge repeatCharge
          simp only [hvis, centersAfter, addDraw, repeatChargeFrom, hdec, Bool.false_and,
            Bool.false_or, Bool.false_eq_true, ↓reduceIte, zero_add]
          simp [hitGroup]
        rw [hcongr]
        exact d2Expect_fullCharge_eq_zero_of_subset X P h C Q hPC

lemma delayedCost_eq_zero_of_cost_eq_zero {d : ℕ}
    {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} (h : ℕ)
    (hC0 : C0.Nonempty) (hS0 : cost P C0 = 0) :
    delayedCost X C0 P Q h = 0 :=
  d2Expect_fullCharge_eq_zero_of_subset X P h C0 Q ((cost_eq_zero_iff_subset hC0).mp hS0)

/-! ### Section 3: Lemma 4.6 (Persistence) and Lemma 4.7 (First-hit prize) -/

private lemma biUnion_subset_X_of_disjointGroups {d : ℕ} {X : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hQ : IsDisjointGroups X Q) :
    Q.biUnion id ⊆ X := by
  intro y hy
  rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
  exact hQ.subset_X G hG hyG

/-- **Lemma 4.6 (`lem:persistent`, Persistence):**
    Over `r ≤ |Q|` draws from any nonempty retained center set `C0`, the covered occupation
    of any target `P ⊆ X` against disjoint groups `Q` is at most `cost(P, C0) * c(r, |Q|)`. -/
theorem lem_persistent {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hr : r ≤ Q.card) :
    coveredOcc X C0 P Q r ≤ cost P C0 * cClock r Q.card := by
  induction r generalizing C0 Q with
  | zero =>
      simp [coveredOcc, d2Expect, coveredChargeFrom, cClock_zero]
  | succ r ih =>
      unfold coveredOcc
      simp only [d2Expect]
      split_ifs with hX
      · set T := cost X C0
        set S := cost P C0
        set v := Q.card
        set L := groupMeanCost Q C0
        set U := Q.biUnion id
        have hv1 : 1 ≤ v := by omega
        have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
        have hv_ne : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
        have hT_ne : T ≠ 0 := ne_of_gt hX
        have hU_sub : U ⊆ X := biUnion_subset_X_of_disjointGroups hQ
        have hsplit_inner : ∀ y ∈ X,
            d2Expect X (insert y C0) r
              (fun rest => coveredChargeFrom P C0 Q (some y :: rest)) =
            (if hitGroup P (some y) then L else 0) +
              coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r := by
          intro y _
          simp only [coveredChargeFrom, addDraw]
          rw [d2Expect_add, d2Expect_const]
          rfl
        have hsum_split :
            ∑ y ∈ X, (distSq y C0 / T) *
              d2Expect X (insert y C0) r
                (fun rest => coveredChargeFrom P C0 Q (some y :: rest)) =
            (∑ y ∈ X, (distSq y C0 / T) * (if hitGroup P (some y) then L else 0)) +
            (∑ y ∈ X, (distSq y C0 / T) *
              coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r) := by
          rw [← Finset.sum_add_distrib]
          refine Finset.sum_congr rfl (fun y hy => ?_)
          rw [hsplit_inner y hy, mul_add]
        rw [hsum_split]
        have hhead :
            ∑ y ∈ X, (distSq y C0 / T) * (if hitGroup P (some y) then L else 0) =
              (S / T) * L := by
          have h1 :
              ∑ y ∈ X, (distSq y C0 / T) * (if hitGroup P (some y) then L else 0) =
                ∑ y ∈ X, if y ∈ P then (distSq y C0 / T) * L else 0 := by
            refine Finset.sum_congr rfl (fun y _ => ?_)
            by_cases hy : y ∈ P <;> simp [hitGroup, hy]
          rw [h1, ← Finset.sum_filter]
          have hfilt : X.filter (fun y => y ∈ P) = P := by
            ext y; simp only [Finset.mem_filter, and_iff_right_iff_imp]; exact fun hy => hP_sub hy
          rw [hfilt, ← Finset.sum_mul, ← Finset.sum_div]; rfl
        have htail_U :
            ∑ y ∈ U, (distSq y C0 / T) *
                coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r ≤
              (cost U C0 / T) * (S * (cClock (r + 1) v - (v : ℝ)⁻¹)) := by
          calc
            ∑ y ∈ U, (distSq y C0 / T) *
                coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r
              ≤ ∑ y ∈ U, (distSq y C0 / T) * (S * (cClock (r + 1) v - (v : ℝ)⁻¹)) := by
                  refine Finset.sum_le_sum (fun y hy => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C0) (le_of_lt hX))
                  have hcard' : (RepeatBound.nextLive Q (some y)).card = v - 1 :=
                    RepeatBound.card_nextLive_of_mem_biUnion hQ hy
                  have hc_shift : cClock r (v - 1) = cClock (r + 1) v - (v : ℝ)⁻¹ := by
                    simpa using cClock_sub_one_sub_one (r := r + 1) (v := v) (by omega) hr
                  have hih := ih (Finset.insert_nonempty y C0)
                    (RepeatBound.isDisjointGroups_nextLive hQ (some y)) (by omega)
                  rw [hcard', hc_shift] at hih
                  have hc_nn : 0 ≤ cClock (r + 1) v - (v : ℝ)⁻¹ := by
                    rw [← hc_shift]
                    exact cClock_nonneg _ _
                  exact hih.trans (mul_le_mul_of_nonneg_right (cost_insert_le P y hC0) hc_nn)
            _ = (cost U C0 / T) * (S * (cClock (r + 1) v - (v : ℝ)⁻¹)) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have htail_rest :
            ∑ y ∈ X \ U, (distSq y C0 / T) *
                coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r ≤
              (cost (X \ U) C0 / T) * (S * cClock (r + 1) v) := by
          calc
            ∑ y ∈ X \ U, (distSq y C0 / T) *
                coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r
              ≤ ∑ y ∈ X \ U, (distSq y C0 / T) * (S * cClock (r + 1) v) := by
                  refine Finset.sum_le_sum (fun y hy => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C0) (le_of_lt hX))
                  have hyU : y ∉ U := (Finset.mem_sdiff.mp hy).2
                  have hlive : RepeatBound.nextLive Q (some y) = Q :=
                    RepeatBound.nextLive_eq_self_of_not_mem_biUnion hyU
                  rw [hlive]
                  have hih := ih (Finset.insert_nonempty y C0) hQ (by omega)
                  have h1 : cost P (insert y C0) * cClock r v ≤ S * cClock r v :=
                    mul_le_mul_of_nonneg_right (cost_insert_le P y hC0) (cClock_nonneg _ _)
                  have h2 : S * cClock r v ≤ S * cClock (r + 1) v :=
                    mul_le_mul_of_nonneg_left (cClock_mono_left (Nat.le_succ r)) (cost_nonneg P C0)
                  exact hih.trans (h1.trans h2)
            _ = (cost (X \ U) C0 / T) * (S * cClock (r + 1) v) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hcost_U : cost U C0 = (v : ℝ) * L := by
          rw [cost_biUnion Q id hQ.pairwiseDisjoint C0]
          exact RepeatBound.sum_cost_eq_card_mul_groupMeanCost Q C0
        have hcost_split : cost (X \ U) C0 + cost U C0 = T := cost_sdiff_add hU_sub
        have htail_X :
            ∑ y ∈ X, (distSq y C0 / T) *
              coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r =
            (∑ y ∈ X \ U, (distSq y C0 / T) *
              coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r) +
            (∑ y ∈ U, (distSq y C0 / T) *
              coveredOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r) :=
          (Finset.sum_sdiff hU_sub).symm
        rw [hhead, htail_X]
        have halg :
            (S / T) * L +
              ((cost (X \ U) C0 / T) * (S * cClock (r + 1) v) +
                (cost U C0 / T) * (S * (cClock (r + 1) v - (v : ℝ)⁻¹))) =
              S * cClock (r + 1) v := by
          have h1 :
              (cost (X \ U) C0 / T) * (S * cClock (r + 1) v) +
                (cost U C0 / T) * (S * (cClock (r + 1) v - (v : ℝ)⁻¹)) =
              ((cost (X \ U) C0 + cost U C0) / T) * (S * cClock (r + 1) v) -
                (cost U C0 / T) * S * (v : ℝ)⁻¹ := by ring
          rw [h1, hcost_split, hcost_U]
          field_simp [hT_ne, hv_ne]
          ring
        linarith
      · have hcongr :
            d2Expect X C0 r (fun rest => coveredChargeFrom P C0 Q (none :: rest)) =
              coveredOcc X C0 P Q r := by
          refine d2Expect_congr X r C0 _ _ (fun rest _ => ?_)
          simp [coveredChargeFrom, hitGroup, addDraw]
        rw [hcongr]
        have hih := ih hC0 hQ (by omega)
        have hmono : cost P C0 * cClock r Q.card ≤ cost P C0 * cClock (r + 1) Q.card :=
          mul_le_mul_of_nonneg_left (cClock_mono_left (Nat.le_succ r)) (cost_nonneg P C0)
        exact hih.trans hmono

/-- Persistence query cap (also Theorem 5.1(b) for an arbitrary subset `P ⊆ X`):
    `coveredCost X C0 P Q r ≤ (1 + cClock r Q.card) * cost P C0`. -/
theorem coveredCost_le_persistence {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hr : r ≤ Q.card) :
    coveredCost X C0 P Q r ≤ (1 + cClock r Q.card) * cost P C0 := by
  unfold coveredCost
  have hocc := lem_persistent hC0 hP_sub hQ hr
  have hterm : d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω)) ≤ cost P C0 := by
    calc
      d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω))
        ≤ d2Expect X C0 r (fun _ => cost P C0) :=
            d2Expect_mono X r C0 _ _ (fun ω _ => cost_centersAfter_le P hC0 ω)
      _ = cost P C0 := d2Expect_const _ _ _ _
  linarith

/-- **Lemma 4.7 (`lem:prefix`, First-hit prize):**
    For every state and every `r ≥ 0`, the prefix occupation satisfies `𝒫_r(σ) ≤ L`. -/
theorem lem_prefix {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (r : ℕ)
    (hC0 : C0.Nonempty)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) :
    prefixOcc X C0 P Q r ≤ groupMeanCost Q C0 := by
  induction r generalizing C0 Q with
  | zero =>
      simp only [prefixOcc, d2Expect, prefixChargeFrom]
      exact groupMeanCost_nonneg Q C0
  | succ r ih =>
      unfold prefixOcc
      simp only [d2Expect]
      split_ifs with hX
      · set T := cost X C0
        set L := groupMeanCost Q C0
        set U := Q.biUnion id
        have hU_sub : U ⊆ X := biUnion_subset_X_of_disjointGroups hQ
        have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q id).mpr hPQ
        have hsplit :
            ∑ y ∈ X, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)) =
              (∑ y ∈ X \ U, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest))) +
              (∑ y ∈ U, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest))) :=
          (Finset.sum_sdiff hU_sub).symm
        rw [hsplit]
        have hrest_le :
            ∑ y ∈ X \ U, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)) ≤
              (cost (X \ U) C0 / T) * L := by
          calc
            ∑ y ∈ X \ U, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest))
              ≤ ∑ y ∈ X \ U, (distSq y C0 / T) * L := by
                  refine Finset.sum_le_sum (fun y hy => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C0) (le_of_lt hX))
                  by_cases hyP : y ∈ P
                  · have hcongr :
                        d2Expect X (insert y C0) r
                          (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)) =
                        d2Expect X (insert y C0) r (fun _ => L) := by
                      refine d2Expect_congr X r (insert y C0) _ _ (fun rest _ => ?_)
                      have hdec : decide (hitGroup P (some y)) = true := decide_eq_true hyP
                      simp only [prefixChargeFrom, Bool.not_false, Bool.true_and, Bool.false_or,
                        hdec, ↓reduceIte, prefixChargeFrom_true_eq_zero, add_zero]
                      rfl
                    rw [hcongr, d2Expect_const]
                  · have hyU : y ∉ U := (Finset.mem_sdiff.mp hy).2
                    have hlive : Q.filter (fun G => ¬ hitGroup G (some y)) = Q :=
                      RepeatBound.nextLive_eq_self_of_not_mem_biUnion hyU
                    have hcongr :
                        d2Expect X (insert y C0) r
                          (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)) =
                        prefixOcc X (insert y C0) P Q r := by
                      refine d2Expect_congr X r (insert y C0) _ _ (fun rest _ => ?_)
                      have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
                      simp only [prefixChargeFrom, Bool.not_false, Bool.true_and, Bool.false_or,
                        hdec, Bool.false_eq_true, ↓reduceIte, zero_add, addDraw, hlive]
                    rw [hcongr]
                    exact (ih (Finset.insert_nonempty y C0) hQ hPQ).trans
                      (RepeatBound.groupMeanCost_insert_le Q y hC0)
            _ = (cost (X \ U) C0 / T) * L := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hU_le :
            ∑ y ∈ U, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)) ≤
              (cost U C0 / T) * L := by
          calc
            ∑ y ∈ U, (distSq y C0 / T) *
                d2Expect X (insert y C0) r
                  (fun rest => prefixChargeFrom P C0 false Q (some y :: rest))
              ≤ ∑ y ∈ U, (distSq y C0 / T) *
                  groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) := by
                  refine Finset.sum_le_sum (fun y hy => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C0) (le_of_lt hX))
                  have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hy
                  have hcongr :
                      d2Expect X (insert y C0) r
                        (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)) =
                      prefixOcc X (insert y C0) P (RepeatBound.nextLive Q (some y)) r := by
                    refine d2Expect_congr X r (insert y C0) _ _ (fun rest _ => ?_)
                    have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
                    simp only [prefixChargeFrom, Bool.not_false, Bool.true_and, Bool.false_or,
                      hdec, Bool.false_eq_true, ↓reduceIte, zero_add, addDraw]
                    rfl
                  rw [hcongr]
                  exact ih (Finset.insert_nonempty y C0)
                    (RepeatBound.isDisjointGroups_nextLive hQ (some y))
                    (RepeatBound.disjoint_nextLive hPQ (some y))
            _ = (∑ y ∈ U, distSq y C0 *
                  groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0)) / T := by
                  rw [Finset.sum_div]
                  refine Finset.sum_congr rfl (fun y _ => by ring)
            _ ≤ ((∑ G ∈ Q, cost G C0) * L) / T :=
                  div_le_div_of_nonneg_right
                    (RepeatBound.sum_biUnion_distSq_mul_groupMeanCost_next_le hC0 hQ) (le_of_lt hX)
            _ = (cost U C0 / T) * L := by
                  rw [cost_biUnion Q id hQ.pairwiseDisjoint C0]; simp only [id_eq]; ring
        have hcost_split : cost (X \ U) C0 + cost U C0 = T := cost_sdiff_add hU_sub
        have hT_ne : T ≠ 0 := ne_of_gt hX
        calc
          (∑ y ∈ X \ U, (distSq y C0 / T) *
              d2Expect X (insert y C0) r
                (fun rest => prefixChargeFrom P C0 false Q (some y :: rest))) +
            (∑ y ∈ U, (distSq y C0 / T) *
              d2Expect X (insert y C0) r
                (fun rest => prefixChargeFrom P C0 false Q (some y :: rest)))
            ≤ (cost (X \ U) C0 / T) * L + (cost U C0 / T) * L := add_le_add hrest_le hU_le
          _ = ((cost (X \ U) C0 + cost U C0) / T) * L := by ring
          _ = L := by rw [hcost_split, div_self hT_ne, one_mul]
      · have hcongr :
            d2Expect X C0 r (fun rest => prefixChargeFrom P C0 false Q (none :: rest)) =
              prefixOcc X C0 P Q r := by
          refine d2Expect_congr X r C0 _ _ (fun rest _ => ?_)
          have hdec : decide (hitGroup P none) = false := rfl
          simp only [prefixChargeFrom, hdec, Bool.not_false, Bool.true_and, Bool.false_or,
            Bool.false_eq_true, ↓reduceIte, zero_add, addDraw]
          simp [hitGroup]
        rw [hcongr]
        exact ih hC0 hQ hPQ

/-! ### Section 4: Theorem 4.8 (Shortened-horizon delayed bound) and Corollary 4.10 -/

namespace DelayedShort

open RepeatBound

lemma reserve_mono_b {d : ℕ} (P : Finset (Point d)) (x : Point d) {b₁ b₂ L : ℝ}
    (hb₁ : 0 ≤ b₁) (hb₁₂ : b₁ ≤ b₂) (hL : 0 ≤ L) :
    reserve P x b₁ L ≤ reserve P x b₂ L := by
  unfold reserve
  set D := repairDenom P x
  have hD : 0 ≤ D := repairDenom_nonneg P x
  have hb₂ : 0 ≤ b₂ := le_trans hb₁ hb₁₂
  by_cases hden1 : 2 * L + b₁ * D = 0
  · rw [hden1, div_zero]
    positivity
  · have h1 : 0 < 2 * L + b₁ * D := lt_of_le_of_ne (by positivity) (Ne.symm hden1)
    have h2 : 0 < 2 * L + b₂ * D := by nlinarith
    rw [div_le_div_iff₀ h1 h2]
    nlinarith [sq_nonneg L]

lemma ptBound_mono_b {d : ℕ} (P : Finset (Point d)) (x : Point d) {b₁ b₂ L : ℝ}
    (hb₁ : 0 ≤ b₁) (hb₁₂ : b₁ ≤ b₂) (hL : 0 ≤ L) :
    ptBound P x b₁ L ≤ ptBound P x b₂ L := by
  unfold ptBound
  have hres := reserve_mono_b P x hb₁ hb₁₂ hL
  have hsav : saving P x ≤ 1 := saving_le_one P x
  have hex : 0 ≤ excess P x := excess_nonneg P x
  nlinarith

/-- Clock index `a = ρ` if `P` has been hit during the query, and `a = ρ - 1` otherwise. -/
def clockParam {d : ℕ} (S_hit : Finset (Point d)) (ρ : ℕ) : ℕ :=
  if S_hit.Nonempty then ρ else ρ - 1

/-- Shortened-horizon potential `V(S_hit, ρ, v, L)` in units of `phi P`. -/
def potValShort {d : ℕ} (P S_hit : Finset (Point d)) (ρ v : ℕ) (L : ℝ) : ℝ :=
  if ρ = 0 ∨ v = 0 ∨ L ≤ 0 then 0
  else
    let b := cClock (clockParam S_hit ρ) v
    if hS : S_hit.Nonempty then
      min (2 * b + L) (S_hit.inf' hS (fun x => ptBound P x b L))
    else
      2 * b

lemma potValShort_nonneg {d : ℕ} (P S_hit : Finset (Point d)) (ρ v : ℕ) (L : ℝ) :
    0 ≤ potValShort P S_hit ρ v L := by
  unfold potValShort
  split_ifs with h0 hS
  · exact le_rfl
  · push Not at h0
    have hb : 0 ≤ cClock (clockParam S_hit ρ) v := cClock_nonneg _ _
    refine le_min (by linarith) ?_
    exact Finset.le_inf' hS _ (fun x _ => ptBound_nonneg P x hb (le_of_lt h0.2.2))
  · dsimp only; linarith [cClock_nonneg (clockParam S_hit ρ) v]

lemma potValShort_zero_draws {d : ℕ} (P S_hit : Finset (Point d)) (v : ℕ) (L : ℝ) :
    potValShort P S_hit 0 v L = 0 := by
  simp [potValShort]

lemma potValShort_empty_le {d : ℕ} (P : Finset (Point d)) (ρ v : ℕ) (L : ℝ) :
    potValShort P ∅ ρ v L ≤ 2 * cClock (ρ - 1) v := by
  unfold potValShort
  split_ifs with h0 hS
  · linarith [cClock_nonneg (ρ - 1) v]
  · exact absurd hS (by simp)
  · simp [clockParam]

lemma potValShort_le_two_b_add_L {d : ℕ} (P S_hit : Finset (Point d)) (ρ v : ℕ) {L : ℝ}
    (hL : 0 ≤ L) :
    potValShort P S_hit ρ v L ≤ 2 * cClock (clockParam S_hit ρ) v + L := by
  unfold potValShort
  split_ifs with h0 hS
  · linarith [cClock_nonneg (clockParam S_hit ρ) v]
  · exact min_le_left _ _
  · dsimp only; linarith

lemma potValShort_le_ptBound {d : ℕ} (P S_hit : Finset (Point d)) (ρ v : ℕ) {L : ℝ}
    (hL : 0 ≤ L) {x : Point d} (hx : x ∈ S_hit) :
    potValShort P S_hit ρ v L ≤ ptBound P x (cClock (clockParam S_hit ρ) v) L := by
  unfold potValShort
  split_ifs with h0 hS
  · exact ptBound_nonneg P x (cClock_nonneg _ _) hL
  · exact le_trans (min_le_right _ _)
      (Finset.inf'_le (fun y => ptBound P y (cClock (clockParam S_hit ρ) v) L) hx)
  · exact absurd ⟨x, hx⟩ hS

lemma potValShort_mono_L {d : ℕ} (P S_hit : Finset (Point d)) (ρ v : ℕ) {L₁ L₂ : ℝ}
    (hL₁ : 0 ≤ L₁) (hL₁₂ : L₁ ≤ L₂) :
    potValShort P S_hit ρ v L₁ ≤ potValShort P S_hit ρ v L₂ := by
  by_cases h1 : ρ = 0 ∨ v = 0 ∨ L₁ ≤ 0
  · simp only [potValShort, h1, ↓reduceIte]
    exact potValShort_nonneg P S_hit ρ v L₂
  · have h2 : ¬ (ρ = 0 ∨ v = 0 ∨ L₂ ≤ 0) := by
      push Not at h1 ⊢
      exact ⟨h1.1, h1.2.1, lt_of_lt_of_le h1.2.2 hL₁₂⟩
    simp only [potValShort, h1, h2, ↓reduceIte]
    split_ifs with hS
    · refine min_le_min (by linarith) ?_
      refine Finset.le_inf' hS _ (fun x hx => ?_)
      exact le_trans
        (Finset.inf'_le (fun y => ptBound P y (cClock (clockParam S_hit ρ) v) L₁) hx)
        (ptBound_mono_L P x (cClock_nonneg _ _) hL₁ hL₁₂)
    · exact le_rfl

lemma potValShort_mono_draws {d : ℕ} (P S_hit : Finset (Point d)) {ρ₁ ρ₂ : ℕ}
    (v : ℕ) {L : ℝ} (hρ : ρ₁ ≤ ρ₂) :
    potValShort P S_hit ρ₁ v L ≤ potValShort P S_hit ρ₂ v L := by
  by_cases h1 : ρ₁ = 0 ∨ v = 0 ∨ L ≤ 0
  · simp only [potValShort, h1, ↓reduceIte]
    exact potValShort_nonneg P S_hit ρ₂ v L
  · have h2 : ¬ (ρ₂ = 0 ∨ v = 0 ∨ L ≤ 0) := by
      push Not at h1 ⊢
      exact ⟨by omega, h1.2.1, h1.2.2⟩
    have hL_nn : 0 ≤ L := by push Not at h1; exact le_of_lt h1.2.2
    have hb_le : cClock (clockParam S_hit ρ₁) v ≤ cClock (clockParam S_hit ρ₂) v := by
      apply cClock_mono_left
      unfold clockParam
      split_ifs <;> omega
    simp only [potValShort, h1, h2, ↓reduceIte]
    split_ifs with hS
    · refine min_le_min (by linarith) ?_
      refine Finset.le_inf' hS _ (fun x hx => ?_)
      exact le_trans
        (Finset.inf'_le (fun y => ptBound P y (cClock (clockParam S_hit ρ₁) v) L) hx)
        (ptBound_mono_b P x (cClock_nonneg _ _) hb_le hL_nn)
    · linarith

/-- Shortened-clock opening inequality (eq. `eq:opening`). -/
lemma opening_ineq_short {d : ℕ}
    {C P S_hit : Finset (Point d)} {Q_live : Finset (Finset (Point d))} (ρ : ℕ)
    (hC : C.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hPQ : ∀ G ∈ Q_live, Disjoint P G) :
    let v := Q_live.card
    let b := cClock (clockParam S_hit (ρ + 1)) v
    let L := groupMeanCost Q_live C / phi P
    let S := cost P C / phi P
    let V_next : Point d → ℝ := fun x =>
      potValShort P (nextHit P S_hit (some x)) ρ (nextLive Q_live (some x)).card
        (groupMeanCost (nextLive Q_live (some x)) (insert x C) / phi P)
    ∑ x ∈ P, (distSq x C / phi P) * V_next x ≤ 2 * b * S + 2 * L := by
  intro v b L S V_next
  have hb : 0 ≤ b := cClock_nonneg _ _
  have hL : 0 ≤ L := div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
  have hpt : ∀ x ∈ P, V_next x ≤ ptBound P x b L := by
    intro x hxP
    have hlive : nextLive Q_live (some x) = Q_live := nextLive_eq_self_of_mem_P hPQ hxP
    have hx_hit : x ∈ nextHit P S_hit (some x) := by simp [nextHit, hxP]
    have hne' : (nextHit P S_hit (some x)).Nonempty := ⟨x, hx_hit⟩
    have hLx_nn : 0 ≤ groupMeanCost Q_live (insert x C) / phi P :=
      div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
    have hLx_le : groupMeanCost Q_live (insert x C) / phi P ≤ L :=
      div_le_div_of_nonneg_right (groupMeanCost_insert_le Q_live x hC) (le_of_lt hphi)
    have hb_le : cClock (clockParam (nextHit P S_hit (some x)) ρ) v ≤ b := by
      apply cClock_mono_left
      unfold clockParam
      rw [ite_eq_left hne']
      split_ifs <;> omega
    calc
      V_next x
        = potValShort P (nextHit P S_hit (some x)) ρ v
            (groupMeanCost Q_live (insert x C) / phi P) := by
            dsimp [V_next, v]; rw [hlive]
      _ ≤ ptBound P x (cClock (clockParam (nextHit P S_hit (some x)) ρ) v)
            (groupMeanCost Q_live (insert x C) / phi P) :=
            potValShort_le_ptBound P (nextHit P S_hit (some x)) ρ v hLx_nn hx_hit
      _ ≤ ptBound P x b (groupMeanCost Q_live (insert x C) / phi P) :=
            ptBound_mono_b P x (cClock_nonneg _ _) hb_le hLx_nn
      _ ≤ ptBound P x b L := ptBound_mono_L P x hb hLx_nn hLx_le
  calc
    ∑ x ∈ P, (distSq x C / phi P) * V_next x
      ≤ ∑ x ∈ P, (distSq x C / phi P) * ptBound P x b L :=
          Finset.sum_le_sum (fun x hx =>
            mul_le_mul_of_nonneg_left (hpt x hx) (div_nonneg (distSq_nonneg _ _) (le_of_lt hphi)))
    _ = pAvg P (fun x => normQ P C x * ptBound P x b L) :=
          sum_distSq_div_phi_mul_eq_pAvg C hP_ne _
    _ = 2 * b * pAvg P (normQ P C)
          + pAvg P (fun x => normQ P C x * excess P x * reserve P x b L)
          - b * pAvg P (fun x => normQ P C x * saving P x) := by
          have hexp : ∀ x ∈ P,
              normQ P C x * ptBound P x b L =
                (2 * b * normQ P C x + normQ P C x * excess P x * reserve P x b L) -
                  b * (normQ P C x * saving P x) := fun x _ => by unfold ptBound; ring
          unfold pAvg at *
          rw [Finset.sum_congr rfl hexp, Finset.sum_sub_distrib, Finset.sum_add_distrib,
            ← Finset.mul_sum, ← Finset.mul_sum]
          ring
    _ ≤ 2 * b * S + 2 * L := by
          rw [pAvg_normQ_eq_cost_div_phi C hP_ne]
          have hpair := pairing_ineq hP_ne hphi hC hb hL
          linarith

/-- Case 4 of shortened-clock one-step drift: outside minimizer `x ∈ S_hit` (`1 < normT P x`). -/
lemma one_step_drift_short_case4_outside {d : ℕ}
    {X C P S_hit : Finset (Point d)} {Q_live : Finset (Finset (Point d))} (ρ : ℕ)
    (hC : C.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q_live) (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    (hS_P : S_hit ⊆ P) (hS_C : S_hit ⊆ C)
    (hinv : ρ + 1 ≤ Q_live.card)
    (hL_pos : 0 < groupMeanCost Q_live C / phi P)
    {x : Point d} (hxS : x ∈ S_hit) (htx : 1 < normT P x)
    (hVc : potValShort P S_hit (ρ + 1) Q_live.card (groupMeanCost Q_live C / phi P) =
      ptBound P x (cClock (ρ + 1) Q_live.card) (groupMeanCost Q_live C / phi P))
    (hle_cap : ptBound P x (cClock (ρ + 1) Q_live.card) (groupMeanCost Q_live C / phi P) ≤
      2 * cClock (ρ + 1) Q_live.card + groupMeanCost Q_live C / phi P) :
    let v := Q_live.card
    let L := groupMeanCost Q_live C / phi P
    let S := cost P C / phi P
    let U := Q_live.biUnion id
    let V_curr := potValShort P S_hit (ρ + 1) v L
    let V_next : Point d → ℝ := fun y =>
      potValShort P (nextHit P S_hit (some y)) ρ (nextLive Q_live (some y)).card
        (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
    (S * L + ∑ y ∈ P, (distSq y C / phi P) * V_next y)
      + ∑ y ∈ U, (distSq y C / phi P) * V_next y
      ≤ (S + (v : ℝ) * L) * V_curr := by
  intro v L S U V_curr V_next
  set b := cClock (ρ + 1) v
  set w : Point d → ℝ := fun y => distSq y C / phi P
  have hw_nn : ∀ y, 0 ≤ w y := fun y => div_nonneg (distSq_nonneg _ _) (le_of_lt hphi)
  have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
  have hsum_wP : ∑ y ∈ P, w y = S := by dsimp [w, S, cost]; rw [← Finset.sum_div]
  have hsum_wU : ∑ y ∈ U, w y = (v : ℝ) * L := sum_biUnion_distSq_div_phi hQ (phi P)
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hb_pos : 0 < b := cClock_pos (by omega) hinv
  have hb_sub : cClock ρ (v - 1) = b - (v : ℝ)⁻¹ :=
    cClock_sub_one_sub_one (by omega) hinv
  have hdel : ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) ≤
      ((v : ℝ) * L) * L :=
    sum_biUnion_normWeight_mul_nextL_le hC hphi hQ
  have hxP : x ∈ P := hS_P hxS
  have hxC : x ∈ C := hS_C hxS
  set h := excess P x
  set D := repairDenom P x
  have hh_pos : 0 < h := excess_pos_of_gt P htx
  have hD_pos : 0 < D := repairDenom_pos_of_gt hP_ne hphi hxP htx
  have hden_pos : 0 < 2 * L + b * D := by positivity
  set z := 2 * L / (2 * L + b * D)
  set f := reserve P x b L
  set ψ := h * f / L
  have hVc_out : V_curr = 2 * b + h * f := by
    change potValShort P S_hit (ρ + 1) Q_live.card (groupMeanCost Q_live C / phi P) = 2 * b + h * f
    rw [hVc, ptBound_of_gt P htx]
  have hf_nn : 0 ≤ f := reserve_nonneg P x (le_of_lt hb_pos) (le_of_lt hL_pos)
  have hψ_le_one : ψ ≤ 1 := by
    have hhf_le : h * f ≤ L := by linarith [hle_cap, hVc_out, hVc]
    exact (div_le_one hL_pos).mpr hhf_le
  have hLψ : L * ψ = h * f := mul_div_cancel₀ _ (ne_of_gt hL_pos)
  have hDψ : D * ψ = 2 * h * (1 - z) := by
    have hL_ne : L ≠ 0 := ne_of_gt hL_pos
    have hden_ne : 2 * L + b * D ≠ 0 := ne_of_gt hden_pos
    have h1 : 1 - z = b * D / (2 * L + b * D) := by
      change 1 - 2 * L / (2 * L + b * D) = b * D / (2 * L + b * D)
      rw [one_sub_div hden_ne]
      ring
    rw [h1]
    change D * (h * (2 * b * L / (2 * L + b * D)) / L) = 2 * h * (b * D / (2 * L + b * D))
    field_simp [hL_ne, hden_ne]
  have hlin_eq : (2 + h * z ^ 2) * b + (2 * h * (1 - z) ^ 2 / D) * L = V_curr := by
    rw [hVc_out]
    have hD_ne : repairDenom P x ≠ 0 := ne_of_gt hD_pos
    have hden_ne : 2 * L + b * repairDenom P x ≠ 0 := ne_of_gt hden_pos
    dsimp [f, reserve, z, D]
    field_simp [hD_ne, hden_ne]
    ring
  have hlin_bound : ∀ (S' : Finset (Point d)) (ρ' v' : ℕ) (L' : ℝ),
      x ∈ S' → 0 ≤ L' →
      potValShort P S' ρ' v' L' ≤
        (2 + h * z ^ 2) * cClock ρ' v' + (2 * h * (1 - z) ^ 2 / D) * L' := by
    intro S' ρ' v' L' hx' hL'
    have hS'ne : S'.Nonempty := ⟨x, hx'⟩
    have hcp : clockParam S' ρ' = ρ' := by simp [clockParam, hS'ne]
    have h1 : potValShort P S' ρ' v' L' ≤ 2 * cClock ρ' v' + h * reserve P x (cClock ρ' v') L' := by
      have := potValShort_le_ptBound P S' ρ' v' hL' hx'
      rw [hcp, ptBound_of_gt P htx] at this
      exact this
    have h2 : reserve P x (cClock ρ' v') L' ≤ cClock ρ' v' * z ^ 2 + (2 * L' / D) * (1 - z) ^ 2 :=
      reserve_le_quad P x hD_pos (cClock_nonneg _ _) hL' z
    have h3 := mul_le_mul_of_nonneg_left h2 (le_of_lt hh_pos)
    have h4 : 2 * cClock ρ' v' + h * (cClock ρ' v' * z ^ 2 + (2 * L' / D) * (1 - z) ^ 2) =
        (2 + h * z ^ 2) * cClock ρ' v' + (2 * h * (1 - z) ^ 2 / D) * L' := by ring
    linarith
  have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * V_curr - (2 + h * z ^ 2) * L := by
    have hptU : ∀ y ∈ U,
        V_next y ≤ (2 + h * z ^ 2) * (b - (v : ℝ)⁻¹) +
          (2 * h * (1 - z) ^ 2 / D) *
            (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
      intro y hyU
      have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
      have hx_next : x ∈ nextHit P S_hit (some y) := by simp [nextHit, hyP, hxS]
      dsimp [V_next]
      rw [card_nextLive_of_mem_biUnion hQ hyU, ← hb_sub]
      exact hlin_bound _ ρ (v - 1) _ hx_next
        (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi))
    have hcoeff_nn : 0 ≤ 2 * h * (1 - z) ^ 2 / D := by positivity
    calc
      ∑ y ∈ U, w y * V_next y
        ≤ ∑ y ∈ U, w y * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹) +
            (2 * h * (1 - z) ^ 2 / D) *
              (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) :=
            Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
      _ = (∑ y ∈ U, w y) * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹)) +
            (2 * h * (1 - z) ^ 2 / D) *
              ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
            have hrew : ∀ y ∈ U,
                w y * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹) +
                  (2 * h * (1 - z) ^ 2 / D) *
                    (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) =
                w y * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹)) +
                  (2 * h * (1 - z) ^ 2 / D) *
                    (w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) :=
              fun y _ => by ring
            rw [Finset.sum_congr rfl hrew, Finset.sum_add_distrib,
              ← Finset.sum_mul, ← Finset.mul_sum]
      _ ≤ ((v : ℝ) * L) * ((2 + h * z ^ 2) * (b - (v : ℝ)⁻¹)) +
            (2 * h * (1 - z) ^ 2 / D) * (((v : ℝ) * L) * L) := by
            rw [hsum_wU]
            have hmul := mul_le_mul_of_nonneg_left hdel hcoeff_nn
            linarith
      _ = ((v : ℝ) * L) * ((2 + h * z ^ 2) * b + (2 * h * (1 - z) ^ 2 / D) * L) -
            (2 + h * z ^ 2) * L := by
            have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
            field_simp [hv_ne']
            ring
      _ = ((v : ℝ) * L) * V_curr - (2 + h * z ^ 2) * L := by rw [hlin_eq]
  set g := pAvg P (fun y => saving P y * normQ P C y)
  have hP_sum : ∑ y ∈ P, w y * V_next y ≤ S * V_curr - g * (L * ψ) := by
    have hptP : ∀ y ∈ P, V_next y ≤ V_curr - saving P y * (L * ψ) := by
      intro y hyP
      have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_mem_P hPQ hyP
      have hLy_nn : 0 ≤ groupMeanCost Q_live (insert y C) / phi P :=
        div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
      have hLy_le : groupMeanCost Q_live (insert y C) / phi P ≤ L :=
        div_le_div_of_nonneg_right (groupMeanCost_insert_le Q_live y hC) (le_of_lt hphi)
      have hb_le : cClock ρ v ≤ b := cClock_mono_left (Nat.le_succ ρ)
      by_cases hy_sav : 0 < saving P y
      · have hty : normT P y ≤ 1 := by
          rcases le_or_gt (normT P y) 1 with hle | hgt'
          · exact hle
          · rw [saving_eq_zero_of_gt P hgt'] at hy_sav
            exact absurd hy_sav (lt_irrefl 0)
        have hy_next : y ∈ nextHit P S_hit (some y) := by simp [nextHit, hyP]
        have hcp' : clockParam (nextHit P S_hit (some y)) ρ = ρ := by
          simp [clockParam, Finset.nonempty_of_ne_empty (Finset.ne_empty_of_mem hy_next)]
        have hle1 : V_next y ≤ (2 - saving P y) * b := by
          dsimp [V_next]
          rw [hlive]
          have h1 := potValShort_le_ptBound P (nextHit P S_hit (some y)) ρ v hLy_nn hy_next
          rw [hcp', ptBound_of_le P hty] at h1
          have h2 : 0 ≤ 2 - saving P y := by linarith [saving_le_one P y]
          exact h1.trans (mul_le_mul_of_nonneg_left hb_le h2)
        have hle2 : (2 - saving P y) * b ≤ 2 * b := by
          have hsb : 0 ≤ saving P y * b := mul_nonneg (le_of_lt hy_sav) (le_of_lt hb_pos)
          linarith
        have hle3 : 2 * b = V_curr - L * ψ := by linarith [hVc_out, hLψ]
        have hle4 : V_curr - L * ψ ≤ V_curr - saving P y * (L * ψ) := by
          have hsav1 : saving P y ≤ 1 := saving_le_one P y
          have hLψ_nn : 0 ≤ L * ψ := by rw [hLψ]; exact mul_nonneg (le_of_lt hh_pos) hf_nn
          have hmul := mul_le_mul_of_nonneg_right hsav1 hLψ_nn
          linarith
        linarith
      · have hsav0 : saving P y = 0 := le_antisymm (le_of_not_gt hy_sav) (saving_nonneg P y)
        have hx_next : x ∈ nextHit P S_hit (some y) := by
          simp [nextHit, hyP, Finset.mem_insert_of_mem hxS]
        have hcp' : clockParam (nextHit P S_hit (some y)) ρ = ρ := by
          simp [clockParam, Finset.nonempty_of_ne_empty (Finset.ne_empty_of_mem hx_next)]
        dsimp [V_next]
        rw [hlive, hsav0, zero_mul, sub_zero]
        calc
          potValShort P (nextHit P S_hit (some y)) ρ v (groupMeanCost Q_live (insert y C) / phi P)
            ≤ ptBound P x (cClock ρ v) (groupMeanCost Q_live (insert y C) / phi P) := by
                have := potValShort_le_ptBound P _ ρ v hLy_nn hx_next
                rwa [hcp'] at this
          _ ≤ ptBound P x b (groupMeanCost Q_live (insert y C) / phi P) :=
                ptBound_mono_b P x (cClock_nonneg _ _) hb_le hLy_nn
          _ ≤ ptBound P x b L := ptBound_mono_L P x (le_of_lt hb_pos) hLy_nn hLy_le
          _ = V_curr := hVc.symm
    calc
      ∑ y ∈ P, w y * V_next y
        ≤ ∑ y ∈ P, w y * (V_curr - saving P y * (L * ψ)) :=
            Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptP y hy) (hw_nn y))
      _ = (∑ y ∈ P, w y) * V_curr - (∑ y ∈ P, w y * saving P y) * (L * ψ) := by
            have hrew : ∀ y ∈ P,
                w y * (V_curr - saving P y * (L * ψ)) =
                  w y * V_curr - (w y * saving P y) * (L * ψ) := fun y _ => by ring
            rw [Finset.sum_congr rfl hrew, Finset.sum_sub_distrib,
              ← Finset.sum_mul, ← Finset.sum_mul]
      _ = S * V_curr - g * (L * ψ) := by
            rw [hsum_wP]
            have hg_eq : ∑ y ∈ P, w y * saving P y = g := by
              dsimp [w, g]
              rw [sum_distSq_div_phi_mul_eq_pAvg C hP_ne]
              unfold pAvg
              congr 1
              exact Finset.sum_congr rfl (fun y _ => mul_comm _ _)
            rw [hg_eq]
  have hDg_sub : D - g = pAvg P (fun y => saving P y * (normEllSq P x y - normQ P C y)) := by
    dsimp [D, g, repairDenom]
    rw [← pAvg_sub]
    unfold pAvg
    congr 1
    exact Finset.sum_congr rfl (fun y _ => by ring)
  have hDg_nn : 0 ≤ D - g := by
    rw [hDg_sub]
    refine pAvg_nonneg (fun y _ => ?_)
    exact mul_nonneg (saving_nonneg P y) (sub_nonneg.mpr (normQ_le_normEllSq_of_mem P C y hxC))
  have hDg_le : D - g ≤ 2 + h - S := by
    have hle1 : pAvg P (fun y => saving P y * (normEllSq P x y - normQ P C y)) ≤
        pAvg P (fun y => normEllSq P x y - normQ P C y) := by
      refine pAvg_mono (fun y _ => ?_)
      have hdiff_nn : 0 ≤ normEllSq P x y - normQ P C y :=
        sub_nonneg.mpr (normQ_le_normEllSq_of_mem P C y hxC)
      have hmul := mul_le_mul_of_nonneg_right (saving_le_one P y) hdiff_nn
      linarith
    have havg_eq : pAvg P (fun y => normEllSq P x y - normQ P C y) = 2 + h - S := by
      rw [pAvg_sub, pAvg_normEllSq hP_ne hphi x, pAvg_normQ_eq_cost_div_phi C hP_ne]
      have := excess_sub_saving P x
      rw [saving_eq_zero_of_gt P htx] at this
      dsimp [h, S]
      linarith
    linarith
  have hkey : S - g * ψ ≤ 2 + h * z ^ 2 := by
    have h1 : (D - g) * ψ ≤ D - g := by
      have hmul := mul_le_mul_of_nonneg_left hψ_le_one hDg_nn
      linarith
    have h2 : S - g * ψ = S - D * ψ + (D - g) * ψ := by ring
    have h3 : 2 + h - 2 * h * (1 - z) = 2 + h * z ^ 2 - h * (1 - z) ^ 2 := by ring
    have h4 : 0 ≤ h * (1 - z) ^ 2 := mul_nonneg (le_of_lt hh_pos) (sq_nonneg _)
    linarith
  have hLmul : (S - g * ψ) * L ≤ (2 + h * z ^ 2) * L :=
    mul_le_mul_of_nonneg_right hkey (le_of_lt hL_pos)
  have hrew1 : (S - g * ψ) * L = S * L - g * (L * ψ) := by ring
  linarith

/-- One-step shortened-clock drift inequality (eq. `eq:drift`) in normalized units. -/
lemma one_step_drift_short_norm {d : ℕ}
    {X C P S_hit : Finset (Point d)} {Q_live : Finset (Finset (Point d))} (ρ : ℕ)
    (hC : C.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q_live) (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    (hS_P : S_hit ⊆ P) (hS_C : S_hit ⊆ C)
    (hinv : clockParam S_hit (ρ + 1) ≤ Q_live.card) :
    let L := groupMeanCost Q_live C / phi P
    let V_curr := potValShort P S_hit (ρ + 1) Q_live.card L
    let V_next : Point d → ℝ := fun y =>
      potValShort P (nextHit P S_hit (some y)) ρ (nextLive Q_live (some y)).card
        (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
    ∑ y ∈ X, (distSq y C / phi P) *
      ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then L else 0) + V_next y) ≤
    (cost X C / phi P) * V_curr := by
  intro L V_curr V_next
  set v := Q_live.card
  set b := cClock (clockParam S_hit (ρ + 1)) v
  set S := cost P C / phi P
  set U := Q_live.biUnion id
  set O := X \ (P ∪ U)
  set w : Point d → ℝ := fun y => distSq y C / phi P
  set F : Point d → ℝ := fun y =>
    (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then L else 0) + V_next y
  have hw_nn : ∀ y, 0 ≤ w y := fun y => div_nonneg (distSq_nonneg _ _) (le_of_lt hphi)
  have hL_nn : 0 ≤ L := div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
  have hU_sub : U ⊆ X := biUnion_subset_X_of_disjointGroups hQ
  have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
  have hPU_sub : P ∪ U ⊆ X := Finset.union_subset hP_sub hU_sub
  have hsplit : ∀ f : Point d → ℝ,
      ∑ y ∈ X, f y = (∑ y ∈ P, f y) + (∑ y ∈ U, f y) + (∑ y ∈ O, f y) := by
    intro f
    have hX : (P ∪ U) ∪ O = X := Finset.union_sdiff_of_subset hPU_sub
    rw [← hX, Finset.sum_union Finset.disjoint_sdiff, Finset.sum_union hPU_disj]
  have hsum_wP : ∑ y ∈ P, w y = S := by dsimp [w, S, cost]; rw [← Finset.sum_div]
  have hsum_wU : ∑ y ∈ U, w y = (v : ℝ) * L := sum_biUnion_distSq_div_phi hQ (phi P)
  have hsum_wX : ∑ y ∈ X, w y = cost X C / phi P := by dsimp [w, cost]; rw [← Finset.sum_div]
  have hO_bound : ∑ y ∈ O, w y * F y ≤ (∑ y ∈ O, w y) * V_curr := by
    rw [Finset.sum_mul]
    refine Finset.sum_le_sum (fun y hy => ?_)
    have hy_not_PU : y ∉ P ∪ U := (Finset.mem_sdiff.mp hy).2
    have hyP : y ∉ P := fun h => hy_not_PU (Finset.mem_union_left U h)
    have hyU : y ∉ U := fun h => hy_not_PU (Finset.mem_union_right P h)
    have hhit : nextHit P S_hit (some y) = S_hit := by simp [nextHit, hyP]
    have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_not_mem_biUnion hyU
    have hFy : F y = V_next y := by
      dsimp [F]
      have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
      simp [hdec]
    have hVn : V_next y ≤ V_curr := by
      dsimp [V_next, V_curr]
      rw [hhit, hlive]
      exact (potValShort_mono_L P S_hit ρ v
        (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi))
        (div_le_div_of_nonneg_right (groupMeanCost_insert_le Q_live y hC) (le_of_lt hphi))).trans
        (potValShort_mono_draws P S_hit v (Nat.le_succ ρ))
    rw [hFy]
    exact mul_le_mul_of_nonneg_left hVn (hw_nn y)
  suffices hPU_bound :
      (∑ y ∈ P, w y * F y) + (∑ y ∈ U, w y * F y) ≤ (S + (v : ℝ) * L) * V_curr by
    rw [hsplit (fun y => w y * F y), ← hsum_wX, hsplit w, hsum_wP, hsum_wU]
    linarith
  have hsum_FU_eq : ∑ y ∈ U, w y * F y = ∑ y ∈ U, w y * V_next y := by
    refine Finset.sum_congr rfl (fun y hyU => ?_)
    have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
    have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
    dsimp [F]; simp [hdec]
  rw [hsum_FU_eq]
  -- Case 0: v = 0 or L ≤ 0
  by_cases h0 : v = 0 ∨ L ≤ 0
  · have hL0 : L = 0 := by
      rcases h0 with hv0 | hLle
      · have hQ0 : Q_live = ∅ := Finset.card_eq_zero.mp hv0
        simp [L, hQ0, groupMeanCost]
      · exact le_antisymm hLle hL_nn
    have hgmc0 : groupMeanCost Q_live C = 0 :=
      (div_eq_zero_iff.mp (hL0 : groupMeanCost Q_live C / phi P = 0)).resolve_right (ne_of_gt hphi)
    have hVn0 : ∀ y, V_next y = 0 := by
      intro y
      have hgm' := groupMeanCost_nextLive_eq_zero_of_zero hC hgmc0 y
      dsimp [V_next]; rw [hgm', zero_div]; simp [potValShort]
    have hFP0 : ∀ y ∈ P, F y = 0 := by
      intro y _; dsimp [F]; rw [hL0, hVn0 y]; simp
    have hVcurr0 : V_curr = 0 := by
      dsimp [V_curr, potValShort]
      rw [ite_eq_left (Or.inr h0)]
    rw [Finset.sum_eq_zero (fun y hy => by rw [hFP0 y hy, mul_zero]),
      Finset.sum_eq_zero (fun y _ => by rw [hVn0 y, mul_zero]), hVcurr0]
    simp
  push Not at h0
  rcases h0 with ⟨hv_ne, hL_pos⟩
  have hnot0 : ¬ (ρ + 1 = 0 ∨ v = 0 ∨ L ≤ 0) := by
    push Not; exact ⟨Nat.succ_ne_zero ρ, hv_ne, hL_pos⟩
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (Nat.pos_of_ne_zero hv_ne)
  have hopen : ∑ x ∈ P, w x * V_next x ≤ 2 * b * S + 2 * L :=
    opening_ineq_short ρ hC hP_ne hphi hPQ
  have hdel : ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) ≤
      ((v : ℝ) * L) * L :=
    sum_biUnion_normWeight_mul_nextL_le hC hphi hQ
  -- Split on whether target has been hit during the query
  by_cases hS : S_hit.Nonempty
  · have hcp_curr : clockParam S_hit (ρ + 1) = ρ + 1 := by simp [clockParam, hS]
    have hinv' : ρ + 1 ≤ v := by rwa [hcp_curr] at hinv
    have hb_eq : b = cClock (ρ + 1) v := by dsimp [b]; rw [hcp_curr]
    have hb_sub : cClock ρ (v - 1) = b - (v : ℝ)⁻¹ := by
      rw [hb_eq]; exact cClock_sub_one_sub_one (by omega) hinv'
    have hFP : ∑ y ∈ P, w y * F y = S * L + ∑ y ∈ P, w y * V_next y := by
      have hterm : ∀ y ∈ P, w y * F y = w y * L + w y * V_next y := by
        intro y hy; dsimp [F]
        have hdec : decide (hitGroup P (some y)) = true := decide_eq_true hy
        simp [hS, hdec, mul_add]
      rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, ← Finset.sum_mul, hsum_wP]
    have hVcurr_eq : V_curr = min (2 * b + L) (S_hit.inf' hS (fun x => ptBound P x b L)) := by
      dsimp [V_curr, potValShort]; rw [ite_eq_right hnot0, dite_eq_left hS]
    -- Case 2: cap `2 * b + L` realizes the minimum
    by_cases hcap : 2 * b + L ≤ S_hit.inf' hS (fun x => ptBound P x b L)
    · have hVc : V_curr = 2 * b + L := by rw [hVcurr_eq, min_eq_left hcap]
      have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * (2 * b + L) - 2 * L := by
        have hptU : ∀ y ∈ U,
            V_next y ≤ 2 * (b - (v : ℝ)⁻¹) +
              groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P := by
          intro y hyU
          have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
          have hhit : nextHit P S_hit (some y) = S_hit := by simp [nextHit, hyP]
          have hcp' : clockParam (nextHit P S_hit (some y)) ρ = ρ := by
            rw [hhit]; simp [clockParam, hS]
          dsimp [V_next]
          rw [card_nextLive_of_mem_biUnion hQ hyU, ← hb_sub]
          have := potValShort_le_two_b_add_L P (nextHit P S_hit (some y)) ρ (v - 1)
            (L := groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)
            (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi))
          rwa [hcp'] at this
        calc
          ∑ y ∈ U, w y * V_next y
            ≤ ∑ y ∈ U, w y * (2 * (b - (v : ℝ)⁻¹) +
                groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) :=
                Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
          _ = (∑ y ∈ U, w y) * (2 * (b - (v : ℝ)⁻¹)) +
                ∑ y ∈ U, w y * (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
                simp_rw [mul_add]; rw [Finset.sum_add_distrib, ← Finset.sum_mul]
          _ ≤ ((v : ℝ) * L) * (2 * (b - (v : ℝ)⁻¹)) + ((v : ℝ) * L) * L := by
                rw [hsum_wU]; linarith
          _ = ((v : ℝ) * L) * (2 * b + L) - 2 * L := by
                have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
                field_simp [hv_ne']; ring
      rw [hFP, hVc]
      linarith
    · push Not at hcap
      obtain ⟨x, hxS, hx_inf⟩ := Finset.exists_mem_eq_inf' hS (fun x => ptBound P x b L)
      have hVc : V_curr = ptBound P x b L := by
        rw [hVcurr_eq, min_eq_right (le_of_lt hcap), hx_inf]
      have hle_cap : ptBound P x b L ≤ 2 * b + L := by
        rw [← hx_inf]; exact le_of_lt hcap
      have hxC : x ∈ C := hS_C hxS
      by_cases htx : normT P x ≤ 1
      · -- Case 3: inside minimizer `x`
        have hVc_in : V_curr = (2 - saving P x) * b := by
          rw [hVc, ptBound_of_le P htx]
        have hS_le : S ≤ 2 - saving P x := by
          have h1 : S = pAvg P (normQ P C) := (pAvg_normQ_eq_cost_div_phi C hP_ne).symm
          have h2 : pAvg P (normQ P C) ≤ pAvg P (normEllSq P x) :=
            pAvg_mono (fun y _ => normQ_le_normEllSq_of_mem P C y hxC)
          have h3 : pAvg P (normEllSq P x) = 1 + normT P x := pAvg_normEllSq hP_ne hphi x
          have h4 : 1 + normT P x = 2 - saving P x := by
            have := excess_sub_saving P x
            rw [excess_eq_zero_of_le P htx] at this; linarith
          linarith
        have hP_sum : ∑ y ∈ P, w y * V_next y ≤ S * V_curr := by
          have hptP : ∀ y ∈ P, V_next y ≤ V_curr := by
            intro y hyP
            have hx_next : x ∈ nextHit P S_hit (some y) := by
              simp [nextHit, hyP, Finset.mem_insert_of_mem hxS]
            have hcp' : clockParam (nextHit P S_hit (some y)) ρ = ρ := by
              simp [clockParam, Finset.nonempty_of_ne_empty (Finset.ne_empty_of_mem hx_next)]
            have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_mem_P hPQ hyP
            dsimp [V_next]
            rw [hlive]
            have hle := potValShort_le_ptBound P (nextHit P S_hit (some y)) ρ v
              (div_nonneg (groupMeanCost_nonneg Q_live (insert y C)) (le_of_lt hphi)) hx_next
            rw [hcp', ptBound_of_le P htx] at hle
            have h2s : 0 ≤ 2 - saving P x := by linarith [saving_le_one P x]
            have hb_le : cClock ρ v ≤ b := by rw [hb_eq]; exact cClock_mono_left (Nat.le_succ ρ)
            have hmul := mul_le_mul_of_nonneg_left hb_le h2s
            linarith
          calc
            ∑ y ∈ P, w y * V_next y ≤ ∑ y ∈ P, w y * V_curr :=
              Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptP y hy) (hw_nn y))
            _ = S * V_curr := by rw [← Finset.sum_mul, hsum_wP]
        have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * V_curr - (2 - saving P x) * L := by
          have hptU : ∀ y ∈ U, V_next y ≤ (2 - saving P x) * (b - (v : ℝ)⁻¹) := by
            intro y hyU
            have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
            have hx_next : x ∈ nextHit P S_hit (some y) := by simp [nextHit, hyP, hxS]
            have hcp' : clockParam (nextHit P S_hit (some y)) ρ = ρ := by
              simp [clockParam, Finset.nonempty_of_ne_empty (Finset.ne_empty_of_mem hx_next)]
            dsimp [V_next]
            rw [card_nextLive_of_mem_biUnion hQ hyU]
            have hle := potValShort_le_ptBound P (nextHit P S_hit (some y)) ρ (v - 1)
              (div_nonneg (groupMeanCost_nonneg (nextLive Q_live (some y)) (insert y C))
                (le_of_lt hphi)) hx_next
            rwa [hcp', ptBound_of_le P htx, hb_sub] at hle
          calc
            ∑ y ∈ U, w y * V_next y
              ≤ ∑ y ∈ U, w y * ((2 - saving P x) * (b - (v : ℝ)⁻¹)) :=
                  Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
            _ = ((v : ℝ) * L) * ((2 - saving P x) * (b - (v : ℝ)⁻¹)) := by
                  rw [← Finset.sum_mul, hsum_wU]
            _ = ((v : ℝ) * L) * V_curr - (2 - saving P x) * L := by
                  rw [hVc_in]
                  have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
                  field_simp [hv_ne']
        have hSL : S * L ≤ (2 - saving P x) * L :=
          mul_le_mul_of_nonneg_right hS_le (le_of_lt hL_pos)
        rw [hFP]
        linarith
      · -- Case 4: outside minimizer `x`
        push Not at htx
        rw [hFP]
        rw [hb_eq] at hVc hle_cap
        exact one_step_drift_short_case4_outside ρ hC hP_ne hphi hQ hPQ hS_P hS_C
          hinv' hL_pos hxS htx hVc hle_cap
  · -- Case 1: unhit (`S_hit = ∅`)
    have hS_emp : S_hit = ∅ := Finset.not_nonempty_iff_eq_empty.mp hS
    have hcp_curr : clockParam S_hit (ρ + 1) = ρ := by simp [clockParam, hS]
    have hinv' : ρ ≤ v := by rwa [hcp_curr] at hinv
    have hb_eq : b = cClock ρ v := by dsimp [b]; rw [hcp_curr]
    have hVc : V_curr = 2 * b := by
      dsimp [V_curr, potValShort]; rw [ite_eq_right hnot0, dite_eq_right hS]
    have hFP : ∑ y ∈ P, w y * F y = ∑ y ∈ P, w y * V_next y := by
      refine Finset.sum_congr rfl (fun y _ => ?_); dsimp [F]; simp [hS]
    by_cases hρ0 : ρ = 0
    · -- Unhit with 1 draw left (`ρ + 1 = 1`): `V_curr = 0` and `V_next = 0` everywhere!
      subst hρ0
      have hb0 : b = 0 := by rw [hb_eq, cClock_zero]
      have hVn0 : ∀ y, V_next y = 0 := fun y => potValShort_zero_draws _ _ _ _
      rw [hFP, hVc, hb0]
      simp [hVn0]
    · -- Unhit with `ρ + 1 ≥ 2` draws left (`1 ≤ ρ ≤ v`)
      have hρ1 : 1 ≤ ρ := Nat.one_le_iff_ne_zero.mpr hρ0
      have hb_sub : cClock (ρ - 1) (v - 1) = b - (v : ℝ)⁻¹ := by
        rw [hb_eq]; exact cClock_sub_one_sub_one hρ1 hinv'
      have hQ_sum : ∑ y ∈ U, w y * V_next y ≤ ((v : ℝ) * L) * (2 * b) - 2 * L := by
        have hptU : ∀ y ∈ U, V_next y ≤ 2 * (b - (v : ℝ)⁻¹) := by
          intro y hyU
          have hyP : y ∉ P := Finset.disjoint_right.mp hPU_disj hyU
          have hhit : nextHit P S_hit (some y) = ∅ := by simp [nextHit, hyP, hS_emp]
          dsimp [V_next]
          rw [hhit, card_nextLive_of_mem_biUnion hQ hyU, ← hb_sub]
          exact potValShort_empty_le P ρ (v - 1) _
        calc
          ∑ y ∈ U, w y * V_next y
            ≤ ∑ y ∈ U, w y * (2 * (b - (v : ℝ)⁻¹)) :=
                Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hptU y hy) (hw_nn y))
          _ = ((v : ℝ) * L) * (2 * (b - (v : ℝ)⁻¹)) := by rw [← Finset.sum_mul, hsum_wU]
          _ = ((v : ℝ) * L) * (2 * b) - 2 * L := by
                have hv_ne' : (v : ℝ) ≠ 0 := ne_of_gt hv_pos
                field_simp [hv_ne']
      rw [hFP, hVc]
      linarith

lemma clockParam_next_le {d : ℕ} {X P S_hit : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (ρ : ℕ)
    (hQ : IsDisjointGroups X Q_live) (hPQ : ∀ G ∈ Q_live, Disjoint P G)
    (hinv : clockParam S_hit (ρ + 1) ≤ Q_live.card) (y : Point d) :
    clockParam (nextHit P S_hit (some y)) ρ ≤ (nextLive Q_live (some y)).card := by
  by_cases hyU : y ∈ Q_live.biUnion id
  · have hPU : Disjoint P (Q_live.biUnion id) := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
    have hyP : y ∉ P := Finset.disjoint_right.mp hPU hyU
    have hhit : nextHit P S_hit (some y) = S_hit := by simp [nextHit, hyP]
    have hcard : (nextLive Q_live (some y)).card = Q_live.card - 1 :=
      card_nextLive_of_mem_biUnion hQ hyU
    rw [hhit, hcard]
    unfold clockParam at hinv ⊢
    split_ifs at hinv ⊢ <;> omega
  · have hlive : nextLive Q_live (some y) = Q_live := nextLive_eq_self_of_not_mem_biUnion hyU
    rw [hlive]
    unfold clockParam at hinv ⊢
    split_ifs at hinv ⊢ <;> omega

lemma d2Expect_repeatChargeFrom_le_potValShort {d : ℕ}
    (X P : Finset (Point d)) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P) :
    ∀ (ρ : ℕ) (C S_hit : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty →
      IsDisjointGroups X Q_live →
      (∀ G ∈ Q_live, Disjoint P G) →
      S_hit ⊆ P →
      S_hit ⊆ C →
      clockParam S_hit ρ ≤ Q_live.card →
      d2Expect X C ρ (fun ω => repeatChargeFrom P C (decide S_hit.Nonempty) Q_live ω) ≤
        phi P * potValShort P S_hit ρ Q_live.card (groupMeanCost Q_live C / phi P)
  | 0, C, S_hit, Q_live, _, _, _, _, _, _ => by
      simp only [d2Expect, repeatChargeFrom, potValShort_zero_draws, mul_zero, le_refl]
  | ρ + 1, C, S_hit, Q_live, hC, hQ, hPQ, hS_P, hS_C, hinv => by
      simp only [d2Expect, repeatChargeFrom]
      by_cases hcost : 0 < cost X C
      · rw [ite_eq_left hcost]
        have hstep_ih : ∀ y ∈ X,
            d2Expect X (insert y C) ρ
              (fun rest =>
                (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                  groupMeanCost Q_live C
                else 0) +
                repeatChargeFrom P (addDraw C (some y))
                  (decide S_hit.Nonempty || decide (hitGroup P (some y)))
                  (Q_live.filter (fun G => ¬ hitGroup G (some y))) rest) ≤
              (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                groupMeanCost Q_live C
              else 0) +
              phi P * potValShort P (nextHit P S_hit (some y)) ρ (nextLive Q_live (some y)).card
                (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P) := by
          intro y _
          rw [d2Expect_add, d2Expect_const]
          have hih := d2Expect_repeatChargeFrom_le_potValShort X P hP_sub hP_ne hphi ρ
            (insert y C) (nextHit P S_hit (some y)) (nextLive Q_live (some y))
            (Finset.insert_nonempty y C)
            (isDisjointGroups_nextLive hQ (some y))
            (disjoint_nextLive hPQ (some y))
            (nextHit_subset_P hS_P (some y))
            (nextHit_subset_addDraw hS_C (some y))
            (clockParam_next_le ρ hQ hPQ hinv y)
          rw [decide_nextHit_nonempty] at hih
          exact add_le_add le_rfl hih
        have hsum_le :
            ∑ y ∈ X, (distSq y C / cost X C) *
              d2Expect X (insert y C) ρ
                (fun rest =>
                  (if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                    groupMeanCost Q_live C
                  else 0) +
                  repeatChargeFrom P (addDraw C (some y))
                    (decide S_hit.Nonempty || decide (hitGroup P (some y)))
                    (Q_live.filter (fun G => ¬ hitGroup G (some y))) rest) ≤
            ∑ y ∈ X, (distSq y C / cost X C) *
              ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                groupMeanCost Q_live C
              else 0) +
              phi P * potValShort P (nextHit P S_hit (some y)) ρ (nextLive Q_live (some y)).card
                (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) :=
          Finset.sum_le_sum (fun y hy =>
            mul_le_mul_of_nonneg_left (hstep_ih y hy)
              (div_nonneg (distSq_nonneg _ _) (le_of_lt hcost)))
        have hscale :
            ∑ y ∈ X, (distSq y C / cost X C) *
              ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                groupMeanCost Q_live C
              else 0) +
              phi P * potValShort P (nextHit P S_hit (some y)) ρ (nextLive Q_live (some y)).card
                (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) =
            (phi P ^ 2 / cost X C) *
              ∑ y ∈ X, (distSq y C / phi P) *
                ((if decide S_hit.Nonempty && decide (hitGroup P (some y)) then
                  groupMeanCost Q_live C / phi P
                else 0) +
                potValShort P (nextHit P S_hit (some y)) ρ (nextLive Q_live (some y)).card
                  (groupMeanCost (nextLive Q_live (some y)) (insert y C) / phi P)) := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl (fun y _ => ?_)
          have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
          have hcost_ne : cost X C ≠ 0 := ne_of_gt hcost
          split_ifs
          · field_simp [hphi_ne, hcost_ne]
          · field_simp [hphi_ne, hcost_ne]; ring
        have hdrift := one_step_drift_short_norm ρ hC hP_sub hP_ne hphi hQ hPQ hS_P hS_C hinv
        have hmul := mul_le_mul_of_nonneg_left hdrift (by positivity : 0 ≤ phi P ^ 2 / cost X C)
        have hrhs :
            (phi P ^ 2 / cost X C) *
              ((cost X C / phi P) *
                potValShort P S_hit (ρ + 1) Q_live.card (groupMeanCost Q_live C / phi P)) =
            phi P * potValShort P S_hit (ρ + 1) Q_live.card (groupMeanCost Q_live C / phi P) := by
          have hphi_ne : phi P ≠ 0 := ne_of_gt hphi
          have hcost_ne : cost X C ≠ 0 := ne_of_gt hcost
          field_simp [hphi_ne, hcost_ne]
        linarith
      · rw [ite_eq_right hcost]
        have hdec : decide (hitGroup P none) = false := rfl
        have hfilt : Q_live.filter (fun G => ¬ hitGroup G none) = Q_live := by
          ext G; simp [hitGroup]
        simp only [hdec, Bool.and_false, Bool.or_false, Bool.false_eq_true, ↓reduceIte,
          zero_add, addDraw, hfilt]
        have hinv' : clockParam S_hit ρ ≤ Q_live.card := by
          unfold clockParam at hinv ⊢
          split_ifs at hinv ⊢ <;> omega
        have hih := d2Expect_repeatChargeFrom_le_potValShort X P hP_sub hP_ne hphi ρ
          C S_hit Q_live hC hQ hPQ hS_P hS_C hinv'
        have hmono := potValShort_mono_draws P S_hit Q_live.card (L := groupMeanCost Q_live C / phi P)
          (Nat.le_succ ρ)
        exact hih.trans (mul_le_mul_of_nonneg_left hmono (le_of_lt hphi))

end DelayedShort

/-- **Theorem 4.8 (`thm:delayed`, Delayed bound with shortened horizons):**
    For any nonempty retained center set `C0`, target `P ⊆ X`, disjoint name family `Q`
    disjoint from `P`, and horizon `h ≤ |Q| + 1`,
    `delayedOcc X C0 P Q h ≤ 2 * phi P * dClock h Q.card`. -/
theorem thm_delayed {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {h : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hh : h ≤ Q.card + 1) :
    delayedOcc X C0 P Q h ≤ 2 * phi P * dClock h Q.card := by
  by_cases hphi : phi P = 0
  · have heq : delayedOcc X C0 P Q h = 0 :=
      RepeatBound.d2Expect_repeatChargeFrom_eq_zero_of_phi_eq_zero X P hphi h C0 false Q (by simp)
    rw [heq, hphi]; simp
  · have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi)
    have hP_ne : P.Nonempty := by
      by_contra hemp
      rw [Finset.not_nonempty_iff_eq_empty.mp hemp, phi_empty] at hphi_pos
      exact lt_irrefl 0 hphi_pos
    have hinv : DelayedShort.clockParam (∅ : Finset (Point d)) h ≤ Q.card := by
      simp [DelayedShort.clockParam]; omega
    have hmain := DelayedShort.d2Expect_repeatChargeFrom_le_potValShort X P hP_sub hP_ne hphi_pos
      h C0 ∅ Q hC0 hQ hPQ (Finset.empty_subset P) (Finset.empty_subset C0) hinv
    have hemp : decide (∅ : Finset (Point d)).Nonempty = false := by simp
    rw [hemp] at hmain
    change delayedOcc X C0 P Q h ≤
      phi P * DelayedShort.potValShort P ∅ h Q.card (groupMeanCost Q C0 / phi P) at hmain
    cases h with
    | zero =>
        rw [DelayedShort.potValShort_zero_draws, mul_zero] at hmain
        simpa [dClock_zero] using hmain
    | succ h' =>
        have hpot := DelayedShort.potValShort_empty_le P (h' + 1) Q.card (groupMeanCost Q C0 / phi P)
        simp only [Nat.add_sub_cancel] at hpot
        have hmul := mul_le_mul_of_nonneg_left hpot (le_of_lt hphi_pos)
        rw [dClock_succ]
        linarith

/-- **Corollary 4.10 (`cor:saturated`, Saturated cap):**
    For `1 ≤ r ≤ |Q|`, `coveredOcc X C0 P Q r ≤ groupMeanCost Q C0 + 2 * phi P * dClock r Q.card`. -/
theorem cor_saturated {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hr1 : 1 ≤ r) (hr : r ≤ Q.card) :
    coveredOcc X C0 P Q r ≤ groupMeanCost Q C0 + 2 * phi P * dClock r Q.card := by
  have _ := hr1
  rw [coveredOcc_eq_prefix_add_delayed]
  have hpre := lem_prefix r hC0 hQ hPQ
  have hdel := thm_delayed (h := r) hC0 hP_sub hQ hPQ (by omega)
  linarith

/-- Expanded form of **Corollary 4.10 (`cor:saturated`)** in terms of `cClock`:
    `coveredOcc X C0 P Q r ≤ groupMeanCost Q C0 + 2 * phi P * (cClock r Q.card - 1 / (Q.card - r + 1))`. -/
theorem cor_saturated_cClock {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hr1 : 1 ≤ r) (hr : r ≤ Q.card) :
    coveredOcc X C0 P Q r ≤
      groupMeanCost Q C0 + 2 * phi P * (cClock r Q.card - ((Q.card - r + 1 : ℕ) : ℝ)⁻¹) := by
  rw [← dClock_eq_cClock_sub hr1 hr]
  exact cor_saturated hC0 hP_sub hQ hPQ hr1 hr

/-! ### Section 5: Thinning (Theorem 5.2), Bridge & Strict Bridge (5.3–5.4), Warm-up (5.5), Mixing (5.6) -/

/-- **Theorem 5.2 (`thm:thinning`, Uniform thinning):**
    For a target `P` disjoint from `Q` and horizon `1 ≤ q ≤ |Q| + 1`, the delayed cost
    against `Q` equals the uniform average over all `(q - 1)`-subsets `S ⊆ Q`. -/
theorem thm_thinning {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {q : ℕ}
    (hP_sub : P ⊆ X) (hP_ne : P.Nonempty)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hq1 : 1 ≤ q) (hqv : q ≤ Q.card + 1) :
    delayedCost X C0 P Q q =
      ((Q.card.choose (q - 1) : ℕ) : ℝ)⁻¹ *
        ∑ S ∈ Q.powersetCard (q - 1), delayedCost X C0 P S q := by
  have hP_not_mem : P ∉ Q := by
    intro hmem
    have hdisj : Disjoint P P := hPQ P hmem
    exact hP_ne.ne_empty (disjoint_self.mp hdisj)
  let G : Finset (Finset (Point d)) := insert P Q
  have hG : IsDisjointGroups X G :=
    { subset_X := fun A hA => by
        rcases Finset.mem_insert.mp hA with rfl | hAQ
        · exact hP_sub
        · exact hQ.subset_X A hAQ
      nonempty_mem := fun A hA => by
        rcases Finset.mem_insert.mp hA with rfl | hAQ
        · exact hP_ne
        · exact hQ.nonempty_mem A hAQ
      pairwiseDisjoint := by
        intro A hA B hB hAB
        simp only [G, Finset.mem_coe, Finset.mem_insert] at hA hB
        rcases hA with rfl | hA' <;> rcases hB with rfl | hB'
        · exact absurd rfl hAB
        · exact hPQ B hB'
        · exact (hPQ A hA').symm
        · exact hQ.pairwiseDisjoint hA' hB' hAB }
  have hPG : P ∈ G := Finset.mem_insert_self P Q
  have hGer : G.erase P = Q := Finset.erase_insert hP_not_mem
  have hGcard : G.card = Q.card + 1 := Finset.card_insert_of_notMem hP_not_mem
  have hGcard_sub : G.card - 1 = Q.card := by omega
  unfold delayedCost
  rw [d2Expect_congr X q C0 (fullCharge C0 P Q)
    (fun ω => ((Q.card.choose (q - 1) : ℕ) : ℝ)⁻¹ *
      ∑ S ∈ Q.powersetCard (q - 1), fullCharge C0 P S ω)
    (fun ω hω => by
      have h := fullCharge_eq_avg_powersetCard (C0 := C0) hG hPG hq1 (by omega) hω
      simpa [hGer, hGcard_sub] using h)]
  rw [d2Expect_const_mul, d2Expect_finset_sum]

/-- Helper: `IsStock (k - 2) C_stock` supplies the per-cluster full-charge hypothesis for `parts`. -/
private lemma stock_to_partition_bound {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} (hparts : IsKPartition X k parts)
    (hk : 2 ≤ k) {C_stock : ℝ} (hstock : IsStock (k - 2) C_stock) :
    ∀ J ∈ parts, ∀ x ∈ J, ∀ P ∈ parts.erase J,
      d2Expect X {x} (k - 1) (fullCharge {x} P ((parts.erase J).erase P)) ≤ C_stock * phi P := by
  intro J hJ x _ P hP
  have hPparts : P ∈ parts := Finset.mem_of_mem_erase hP
  let Q := (parts.erase J).erase P
  have hQ : IsDisjointGroups X Q :=
    { subset_X := fun A hA => hparts.subset_X (Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hA))
      nonempty_mem := fun A hA =>
        hparts.nonempty_mem A (Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hA))
      pairwiseDisjoint := hparts.pairwiseDisjoint.subset (by
        intro A hA
        exact Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hA)) }
  have hPQ : ∀ A ∈ Q, Disjoint P A := by
    intro A hA
    rcases Finset.mem_erase.mp hA with ⟨hAP, hA'⟩
    exact hparts.pairwiseDisjoint hPparts (Finset.mem_of_mem_erase hA') (Ne.symm hAP)
  have hQcard : Q.card = k - 2 := by
    rw [Finset.card_erase_of_mem hP, Finset.card_erase_of_mem hJ, hparts.card_eq]
    omega
  have hstep := hstock hd X {x} P Q (Finset.singleton_nonempty x)
    (hparts.subset_X hPparts) (hparts.nonempty_mem P hPparts) trivial hQ hPQ hQcard
  have hkm : k - 2 + 1 = k - 1 := by omega
  rw [hkm] at hstep
  exact hstep

/-- **Theorem 5.3 (`thm:bridge`, Uniform first-seed bridge):**
    If `C_stock` is a universal stock for rank `k - 2` (`k ≥ 2`), then for every positive-optimum
    dataset `X` and optimal `k`-partition `parts`,
    `expectedKmppCost X k / optCost X k ≤ (1 - θ) * C_stock + θ * (2 + 2 * H_{k-1})`. -/
theorem thm_bridge {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} {C_stock : ℝ}
    (hk : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k)
    (hparts : IsOptimalKPartition X k parts) (hstock : IsStock (k - 2) C_stock) :
    expectedKmppCost X k / optCost X k ≤
      (1 - theta X k parts) * C_stock + theta X k parts * (2 + 2 * harmonic (k - 1)) := by
  rw [expectedKmppCost_eq_uniform_d2Expect (by omega) hkX]
  have h := corollary_root_theta hparts hk hopt C_stock
    (stock_to_partition_bound hd hparts.toIsKPartition hk hstock)
  linarith

/-- Strict exterior improvement when the first of `m ≥ 1` draws lands in `J` (`cost J {x} > 0`):
    saves at least `(cost J {x})^2 / cost X {x} > 0` compared to `(1 + H_m) * cost J {x}`. -/
private lemma exterior_strict_saving {d : ℕ} {X J : Finset (Point d)}
    {G : Finset (Finset (Point d))} {m : ℕ}
    (hm : 1 ≤ m) (hG : IsDisjointGroups X G) (hGcard : G.card = m)
    (hJ_eq : X \ G.biUnion id = J) (x : Point d) (hb_pos : 0 < cost J {x}) :
    d2Expect X {x} m
        (fun ω => cost J (centersAfter {x} ω) + exteriorFreshSum {x} J G ω) ≤
      (1 + harmonic m) * cost J {x} - (cost J {x}) ^ 2 / cost X {x} := by
  have hJ_sub : J ⊆ X := by rw [← hJ_eq]; exact Finset.sdiff_subset
  have hT_pos : 0 < cost X {x} := lt_of_lt_of_le hb_pos (cost_mono_left hJ_sub)
  have hT_ne : cost X {x} ≠ 0 := ne_of_gt hT_pos
  obtain ⟨m', rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : m ≠ 0)
  simp only [d2Expect, hT_pos, ↓reduceIte]
  have hsplit :
      ∑ y ∈ X, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest)) =
        (∑ y ∈ X \ J, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest))) +
        (∑ y ∈ J, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest))) :=
    (Finset.sum_sdiff hJ_sub).symm
  rw [hsplit]
  have hrest_le :
      ∑ y ∈ X \ J, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest)) ≤
        (cost (X \ J) {x} / cost X {x}) * ((1 + harmonic (m' + 1)) * cost J {x}) := by
    calc
      ∑ y ∈ X \ J, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest))
        ≤ ∑ y ∈ X \ J, (distSq y {x} / cost X {x}) * ((1 + harmonic (m' + 1)) * cost J {x}) := by
            refine Finset.sum_le_sum (fun y _ => ?_)
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg _ _) (le_of_lt hT_pos))
            calc
              d2Expect X (insert y {x}) m'
                  (fun rest =>
                    cost J (centersAfter {x} (some y :: rest)) +
                      exteriorFreshSum {x} J G (some y :: rest))
                ≤ d2Expect X (insert y {x}) m'
                    (fun _ => (1 + harmonic (m' + 1)) * cost J {x}) := by
                    refine d2Expect_mono X m' (insert y {x}) _ _ (fun rest hlen => ?_)
                    have htot := exterior_total_le_harmonic (E := J) (Finset.singleton_nonempty x)
                      hG (ω := some y :: rest) (by simp [hlen, hGcard])
                    simpa [hlen, hGcard, harmonic_zero] using htot
              _ = (1 + harmonic (m' + 1)) * cost J {x} := d2Expect_const _ _ _ _
      _ = (cost (X \ J) {x} / cost X {x}) * ((1 + harmonic (m' + 1)) * cost J {x}) := by
            rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hJ_le :
      ∑ y ∈ J, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest)) ≤
        (cost J {x} / cost X {x}) * (harmonic (m' + 1) * cost J {x}) := by
    calc
      ∑ y ∈ J, (distSq y {x} / cost X {x}) *
          d2Expect X (insert y {x}) m'
            (fun rest =>
              cost J (centersAfter {x} (some y :: rest)) +
                exteriorFreshSum {x} J G (some y :: rest))
        ≤ ∑ y ∈ J, (distSq y {x} / cost X {x}) * (harmonic (m' + 1) * cost J {x}) := by
            refine Finset.sum_le_sum (fun y hy => ?_)
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg _ _) (le_of_lt hT_pos))
            have hy_not_U : y ∉ G.biUnion id := by
              rw [← hJ_eq] at hy; exact (Finset.mem_sdiff.mp hy).2
            have hnot_fresh : ¬ ∃ P ∈ G, hitGroup P (some y) := by
              rintro ⟨P, hP, hyP⟩
              exact hy_not_U (Finset.mem_biUnion.mpr ⟨P, hP, hyP⟩)
            have hfilt : G.filter (fun P => ¬ hitGroup P (some y)) = G :=
              RepeatBound.nextLive_eq_self_of_not_mem_biUnion hy_not_U
            calc
              d2Expect X (insert y {x}) m'
                  (fun rest =>
                    cost J (centersAfter {x} (some y :: rest)) +
                      exteriorFreshSum {x} J G (some y :: rest))
                ≤ d2Expect X (insert y {x}) m' (fun _ => harmonic (m' + 1) * cost J {x}) := by
                    refine d2Expect_mono X m' (insert y {x}) _ _ (fun rest hlen => ?_)
                    have hcost_end :
                        cost J (centersAfter {x} (some y :: rest)) ≤ cost J {x} :=
                      cost_centersAfter_le J (Finset.singleton_nonempty x) (some y :: rest)
                    have hext_eq :
                        exteriorFreshSum {x} J G (some y :: rest) =
                          exteriorFreshSumFrom J (insert y {x}) G rest := by
                      simp [exteriorFreshSum, exteriorFreshSumFrom, hnot_fresh, addDraw, hfilt]
                    have hext_le :
                        exteriorFreshSumFrom J (insert y {x}) G rest ≤
                          (harmonic (m' + 1) - 1) * cost J {x} := by
                      have h1 := exteriorFreshSumFrom_le (X := X) (E := J) rest (insert y {x}) G
                        (Finset.insert_nonempty y {x}) hG (by omega)
                      have hsub1 : m'.succ - rest.length = 1 := by omega
                      rw [hGcard, hsub1, harmonic_one] at h1
                      have hdiff_nn : 0 ≤ harmonic (m' + 1) - 1 := by
                        have := harmonic_mono (by omega : 1 ≤ m' + 1)
                        rw [harmonic_one] at this; linarith
                      exact h1.trans (mul_le_mul_of_nonneg_left
                        (cost_insert_le J y (Finset.singleton_nonempty x)) hdiff_nn)
                    rw [hext_eq]
                    linarith
              _ = harmonic (m' + 1) * cost J {x} := d2Expect_const _ _ _ _
      _ = (cost J {x} / cost X {x}) * (harmonic (m' + 1) * cost J {x}) := by
            rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hcost_split : cost (X \ J) {x} + cost J {x} = cost X {x} := cost_sdiff_add hJ_sub
  have halg :
      (cost (X \ J) {x} / cost X {x}) * ((1 + harmonic (m' + 1)) * cost J {x}) +
        (cost J {x} / cost X {x}) * (harmonic (m' + 1) * cost J {x}) =
      (1 + harmonic (m' + 1)) * cost J {x} - (cost J {x}) ^ 2 / cost X {x} := by
    have h1 :
        (cost (X \ J) {x} / cost X {x}) * ((1 + harmonic (m' + 1)) * cost J {x}) +
          (cost J {x} / cost X {x}) * (harmonic (m' + 1) * cost J {x}) =
        ((cost (X \ J) {x} + cost J {x}) / cost X {x}) * ((1 + harmonic (m' + 1)) * cost J {x}) -
          (cost J {x} / cost X {x}) * cost J {x} := by ring
    rw [h1, hcost_split, div_self hT_ne, one_mul]
    ring
  linarith

/-- **Corollary 5.4 (`cor:strict`, Strict bridge):**
    Under the hypotheses of `thm_bridge`, the inequality is strictly sharp:
    `expectedKmppCost X k / optCost X k < (1 - θ) * C_stock + θ * (2 + 2 * H_{k-1})`. -/
theorem cor_strict {d k : ℕ} (hd : 1 ≤ d) {X : Finset (Point d)}
    {parts : Finset (Finset (Point d))} {C_stock : ℝ}
    (hk : 2 ≤ k) (hkX : k ≤ X.card) (hopt : 0 < optCost X k)
    (hparts : IsOptimalKPartition X k parts) (hstock : IsStock (k - 2) C_stock) :
    expectedKmppCost X k / optCost X k <
      (1 - theta X k parts) * C_stock + theta X k parts * (2 + 2 * harmonic (k - 1)) := by
  rw [expectedKmppCost_eq_uniform_d2Expect (by omega) hkX]
  have hU := stock_to_partition_bound hd hparts.toIsKPartition hk hstock
  have hX_ne : X.Nonempty := Finset.card_pos.mp (by omega)
  have hX_pos : (0 : ℝ) < (X.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hX_ne)
  have hX_ne' : (X.card : ℝ) ≠ 0 := ne_of_gt hX_pos
  have hopt_ne : optCost X k ≠ 0 := ne_of_gt hopt
  -- Pick a part `J0 ∈ parts` with `0 < phi J0` and a point `x0 ∈ J0`.
  have hex_J0 : ∃ J0 ∈ parts, 0 < phi J0 := by
    by_contra hall
    push Not at hall
    have hle0 : ∑ J ∈ parts, phi J ≤ 0 := Finset.sum_nonpos hall
    rw [hparts.sum_phi_eq] at hle0
    linarith
  obtain ⟨J0, hJ0, hphi0⟩ := hex_J0
  obtain ⟨x0, hx0⟩ := hparts.nonempty_mem J0 hJ0
  -- Pointwise upper bound on every `J ∈ parts`, `x ∈ J`, and strict at `(J0, x0)`.
  have hfix_le : ∀ J ∈ parts, ∀ x ∈ J,
      d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
        (1 + harmonic (k - 1)) * cost J {x} +
          C_stock * (optCost X k - phi J) := by
    intro J hJ x hx
    have hfix := corollary_root_fixed_x hparts.toIsKPartition hk hJ x
      (fun P => C_stock * phi P) (hU J hJ x hx)
    have hsum_er : ∑ P ∈ parts.erase J, C_stock * phi P = C_stock * (optCost X k - phi J) := by
      rw [← Finset.mul_sum, Finset.sum_erase_eq_sub hJ, hparts.sum_phi_eq]
    rwa [hsum_er] at hfix
  have hfix_lt :
      d2Expect X {x0} (k - 1) (fun ω => cost X (centersAfter {x0} ω)) <
        (1 + harmonic (k - 1)) * cost J0 {x0} + C_stock * (optCost X k - phi J0) := by
    have hG : IsDisjointGroups X (parts.erase J0) := hparts.toIsKPartition.erase_isDisjointGroups J0
    have hGcard : (parts.erase J0).card = k - 1 := by
      rw [Finset.card_erase_of_mem hJ0, hparts.card_eq]
    have hJ0_eq : X \ (parts.erase J0).biUnion id = J0 :=
      hparts.toIsKPartition.sdiff_biUnion_erase hJ0
    have hexact := lemma_restoration_exact_all_competitors (Finset.singleton_nonempty x0) hG
      (r := k - 1) (le_of_eq hGcard.symm) (fun P => C_stock * phi P) (hU J0 hJ0 x0 hx0)
    rw [hGcard, hJ0_eq, sub_self, zero_mul, add_zero] at hexact
    have hb_pos : 0 < cost J0 {x0} :=
      lt_of_lt_of_le hphi0 (phi_le_cost_singleton (hparts.nonempty_mem J0 hJ0) x0)
    have hT_pos : 0 < cost X {x0} :=
      lt_of_lt_of_le hb_pos (cost_mono_left (hparts.subset_X hJ0))
    have hsave := exterior_strict_saving (by omega : 1 ≤ k - 1) hG hGcard hJ0_eq x0 hb_pos
    have hsum_er : ∑ P ∈ parts.erase J0, C_stock * phi P = C_stock * (optCost X k - phi J0) := by
      rw [← Finset.mul_sum, Finset.sum_erase_eq_sub hJ0, hparts.sum_phi_eq]
    rw [hsum_er] at hexact
    have hpos_save : 0 < (cost J0 {x0}) ^ 2 / cost X {x0} := by positivity
    linarith
  -- Sum over `x ∈ J` for each `J ∈ parts` (strict at `J0`).
  have hpart_le : ∀ J ∈ parts,
      ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) ≤
        (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
          C_stock * (optCost X k - phi J)) := by
    intro J hJ
    have hJne : J.Nonempty := hparts.nonempty_mem J hJ
    have hJcard_ne : (J.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hJne)
    calc
      ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω))
        ≤ ∑ x ∈ J, ((1 + harmonic (k - 1)) * cost J {x} + C_stock * (optCost X k - phi J)) :=
            Finset.sum_le_sum (fun x hx => hfix_le J hJ x hx)
      _ = (1 + harmonic (k - 1)) * (∑ x ∈ J, cost J {x}) +
            (J.card : ℝ) * (C_stock * (optCost X k - phi J)) := by
            rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, nsmul_eq_mul]
      _ = (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
            C_stock * (optCost X k - phi J)) := by
            have hu := uniform_single_center_cost hJne
            have hsum_eq : ∑ x ∈ J, cost J {x} = 2 * (J.card : ℝ) * phi J := by
              have hmul := congrArg ((J.card : ℝ) * ·) hu
              rw [← mul_assoc, mul_inv_cancel₀ hJcard_ne, one_mul] at hmul
              linarith
            rw [hsum_eq]; ring
  have hpart_lt :
      ∑ x ∈ J0, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) <
        (J0.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J0 +
          C_stock * (optCost X k - phi J0)) := by
    have hJne : J0.Nonempty := hparts.nonempty_mem J0 hJ0
    have hJcard_ne : (J0.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hJne)
    calc
      ∑ x ∈ J0, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω))
        < ∑ x ∈ J0, ((1 + harmonic (k - 1)) * cost J0 {x} + C_stock * (optCost X k - phi J0)) :=
            Finset.sum_lt_sum (fun x hx => hfix_le J0 hJ0 x hx) ⟨x0, hx0, hfix_lt⟩
      _ = (1 + harmonic (k - 1)) * (∑ x ∈ J0, cost J0 {x}) +
            (J0.card : ℝ) * (C_stock * (optCost X k - phi J0)) := by
            rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, nsmul_eq_mul]
      _ = (J0.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J0 +
            C_stock * (optCost X k - phi J0)) := by
            have hu := uniform_single_center_cost hJne
            have hsum_eq : ∑ x ∈ J0, cost J0 {x} = 2 * (J0.card : ℝ) * phi J0 := by
              have hmul := congrArg ((J0.card : ℝ) * ·) hu
              rw [← mul_assoc, mul_inv_cancel₀ hJcard_ne, one_mul] at hmul
              linarith
            rw [hsum_eq]; ring
  have hsum_X :
      ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) =
        ∑ J ∈ parts, ∑ x ∈ J, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) := by
    have h := Finset.sum_biUnion (s := parts) (t := id)
      (f := fun x => d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)))
      hparts.pairwiseDisjoint
    simpa [hparts.biUnion_eq] using h
  have hsum_lt :
      ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω)) <
        ∑ J ∈ parts,
          (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
            C_stock * (optCost X k - phi J)) := by
    rw [hsum_X]
    exact Finset.sum_lt_sum hpart_le ⟨J0, hJ0, hpart_lt⟩
  have hX_card_eq : (X.card : ℝ) = ∑ J ∈ parts, (J.card : ℝ) := by
    have hnat : X.card = ∑ J ∈ parts, J.card := hparts.sum_card_eq.symm
    rw [hnat, Nat.cast_sum]
  have hrhs_eq :
      ((X.card : ℝ)⁻¹ *
          ∑ J ∈ parts,
            (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
              C_stock * (optCost X k - phi J))) / optCost X k =
        (1 - theta X k parts) * C_stock + theta X k parts * (2 + 2 * harmonic (k - 1)) := by
    have hsum_weights : ∑ J ∈ parts, (J.card : ℝ) / (X.card : ℝ) = 1 := by
      rw [← Finset.sum_div, ← hX_card_eq, div_self hX_ne']
    have hterm : ∀ J ∈ parts,
        ((X.card : ℝ)⁻¹ *
          ((J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
            C_stock * (optCost X k - phi J)))) / optCost X k =
        ((J.card : ℝ) / (X.card : ℝ)) * C_stock +
          (((J.card : ℝ) / (X.card : ℝ)) * (phi J / optCost X k)) *
            (2 + 2 * harmonic (k - 1) - C_stock) := by
      intro J _; field_simp [hX_ne', hopt_ne]; ring
    calc
      ((X.card : ℝ)⁻¹ *
          ∑ J ∈ parts,
            (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
              C_stock * (optCost X k - phi J))) / optCost X k
        = ∑ J ∈ parts,
            ((X.card : ℝ)⁻¹ *
              ((J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
                C_stock * (optCost X k - phi J)))) / optCost X k := by
            rw [Finset.mul_sum, Finset.sum_div]
      _ = ∑ J ∈ parts,
            (((J.card : ℝ) / (X.card : ℝ)) * C_stock +
              (((J.card : ℝ) / (X.card : ℝ)) * (phi J / optCost X k)) *
                (2 + 2 * harmonic (k - 1) - C_stock)) := Finset.sum_congr rfl hterm
      _ = (∑ J ∈ parts, (J.card : ℝ) / (X.card : ℝ)) * C_stock +
            (∑ J ∈ parts, ((J.card : ℝ) / (X.card : ℝ)) * (phi J / optCost X k)) *
              (2 + 2 * harmonic (k - 1) - C_stock) := by
            rw [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.sum_mul]
      _ = 1 * C_stock + theta X k parts * (2 + 2 * harmonic (k - 1) - C_stock) := by
            rw [hsum_weights]; rfl
      _ = (1 - theta X k parts) * C_stock + theta X k parts * (2 + 2 * harmonic (k - 1)) := by ring
  calc
    ((X.card : ℝ)⁻¹ *
        ∑ x ∈ X, d2Expect X {x} (k - 1) (fun ω => cost X (centersAfter {x} ω))) / optCost X k
      < ((X.card : ℝ)⁻¹ *
          ∑ J ∈ parts,
            (J.card : ℝ) * (2 * (1 + harmonic (k - 1)) * phi J +
              C_stock * (optCost X k - phi J))) / optCost X k :=
          div_lt_div_of_pos_right (mul_lt_mul_of_pos_left hsum_lt (inv_pos.mpr hX_pos)) hopt
    _ = (1 - theta X k parts) * C_stock + theta X k parts * (2 + 2 * harmonic (k - 1)) := hrhs_eq

/-- **Corollary 5.5 (`cor:warmup`):** `5 + 2 * harmonic j` is a universal stock for every rank `j`. -/
theorem cor_warmup (j : ℕ) : IsStock j (5 + 2 * harmonic j) := by
  intro d _ X C0 P Q hC0 hP_sub hP_ne _ hQ hPQ hQcard
  unfold delayedCost fullCharge
  rw [d2Expect_add]
  have hterm := lemma_first_visit_terminal_bound (X := X) hC0 hP_sub hP_ne (j + 1)
  have hdel : delayedOcc X C0 P Q (j + 1) ≤ 2 * phi P * dClock (j + 1) Q.card :=
    thm_delayed hC0 hP_sub hQ hPQ (by omega)
  rw [hQcard, dClock_succ_self] at hdel
  change d2Expect X C0 (j + 1) (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) +
      delayedOcc X C0 P Q (j + 1) ≤ (5 + 2 * harmonic j) * phi P
  linarith

/-- **Lemma 5.6 (`lem:mixing`, One-step mixing):**
    Given a stock `C_prev` at rank `j - 1` (`j ≥ 1`) on target class `𝒯`, `C_prev ≤ C_curr`,
    and the marked post-hit covered query bound with slope `d_j = j * (C_curr - C_prev)`,
    `C_curr` is a stock at rank `j` on `𝒯`. -/
theorem lem_mixing (𝒯 : ∀ {d : ℕ}, Finset (Point d) → Prop) {j : ℕ}
    {C_prev C_curr : ℝ} (hj : 1 ≤ j)
    (hprev : IsStockOn 𝒯 (j - 1) C_prev) (hC_le : C_prev ≤ C_curr)
    (hmarked :
      ∀ {d : ℕ} (_ : 1 ≤ d) (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d))),
        C0.Nonempty → P ⊆ X → P.Nonempty → 𝒯 P → 0 < phi P →
        IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → Q.card = j →
        0 < cost P C0 →
        let S := cost P C0
        let L_tot := (cost X C0 - S) / ((j : ℝ) * phi P)
        let d_j := (j : ℝ) * (C_curr - C_prev)
        (∑ x ∈ P, (distSq x C0 / S) * coveredCost X (insert x C0) P Q j) ≤
          (C_curr + d_j * L_tot / (S / phi P)) * phi P) :
    IsStockOn 𝒯 j C_curr := by
  intro d hd X C0 P Q hC0 hP_sub hP_ne hTP hQ hPQ hQcard
  by_cases hphi : phi P = 0
  · rw [delayedCost_eq_zero_of_phi_eq_zero X C0 P Q (j + 1) hphi, hphi, mul_zero]
  have hphi_pos : 0 < phi P := lt_of_le_of_ne (phi_nonneg P) (Ne.symm hphi)
  -- Nonnegativity of `C_prev` and `C_curr` follows automatically from `hprev` on any `(j - 1)`-subset.
  have hCcurr_nn : 0 ≤ C_curr := by
    have hpc_pos : 0 < (Q.powersetCard (j - 1)).card := by
      rw [Finset.card_powersetCard, hQcard]
      exact Nat.choose_pos (by omega)
    obtain ⟨Q', hQ'⟩ := Finset.card_pos.mp hpc_pos
    rcases Finset.mem_powersetCard.mp hQ' with ⟨hQ'sub, hQ'card⟩
    have hQ'disj : IsDisjointGroups X Q' :=
      { subset_X := fun G hG => hQ.subset_X G (hQ'sub hG)
        nonempty_mem := fun G hG => hQ.nonempty_mem G (hQ'sub hG)
        pairwiseDisjoint := hQ.pairwiseDisjoint.subset (by exact_mod_cast hQ'sub) }
    have hQ'PQ : ∀ G ∈ Q', Disjoint P G := fun G hG => hPQ G (hQ'sub hG)
    have h1 := hprev hd X C0 P Q' hC0 hP_sub hP_ne hTP hQ'disj hQ'PQ hQ'card
    have h0 := delayedCost_nonneg X C0 P Q' (j - 1 + 1)
    have hCprev_nn : 0 ≤ C_prev := by nlinarith
    linarith
  by_cases hS0 : cost P C0 = 0
  · rw [delayedCost_eq_zero_of_cost_eq_zero (j + 1) hC0 hS0]
    exact mul_nonneg hCcurr_nn (le_of_lt hphi_pos)
  have hS_pos : 0 < cost P C0 := lt_of_le_of_ne (cost_nonneg P C0) (Ne.symm hS0)
  have hT_pos : 0 < cost X C0 := lt_of_lt_of_le hS_pos (cost_mono_left hP_sub)
  set S := cost P C0
  set T := cost X C0
  set L_tot := (T - S) / ((j : ℝ) * phi P)
  set d_j := (j : ℝ) * (C_curr - C_prev)
  have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
  have hj_ne : (j : ℝ) ≠ 0 := ne_of_gt hj_pos
  have hphi_ne : phi P ≠ 0 := ne_of_gt hphi_pos
  have hS_ne : S ≠ 0 := ne_of_gt hS_pos
  have hT_ne : T ≠ 0 := ne_of_gt hT_pos
  -- Unfold one draw of `delayedCost X C0 P Q (j + 1)` and split `X = (X \ P) ∪ P`.
  unfold delayedCost
  simp only [d2Expect]
  rw [ite_eq_left hT_pos, ← Finset.sum_sdiff hP_sub]
  -- Branch 1: first draw hits `P` -> post-hit covered query of horizon `j`.
  have hP_eq :
      ∑ y ∈ P, (distSq y C0 / T) *
          d2Expect X (insert y C0) j (fun rest => fullCharge C0 P Q (some y :: rest)) =
        (S / T) * ∑ x ∈ P, (distSq x C0 / S) * coveredCost X (insert x C0) P Q j := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun x hx => ?_)
    have hlive : Q.filter (fun G => ¬ hitGroup G (some x)) = Q :=
      RepeatBound.nextLive_eq_self_of_mem_P hPQ hx
    have hinner :
        d2Expect X (insert x C0) j (fun rest => fullCharge C0 P Q (some x :: rest)) =
          coveredCost X (insert x C0) P Q j := by
      have hcongr :
          d2Expect X (insert x C0) j (fun rest => fullCharge C0 P Q (some x :: rest)) =
            d2Expect X (insert x C0) j
              (fun rest => cost P (centersAfter (insert x C0) rest) +
                coveredChargeFrom P (insert x C0) Q rest) := by
        refine d2Expect_congr X j (insert x C0) _ _ (fun rest _ => ?_)
        have hvis : visited P (some x :: rest) := ⟨some x, List.mem_cons_self, hx⟩
        have hdec : decide (hitGroup P (some x)) = true := decide_eq_true hx
        unfold fullCharge repeatCharge
        simp only [hvis, ↓reduceIte, centersAfter, addDraw, repeatChargeFrom, hdec, Bool.false_and,
          Bool.false_or, Bool.false_eq_true, zero_add, hlive,
          repeatChargeFrom_true_eq_coveredChargeFrom]
      rw [hcongr, d2Expect_add, add_comm]
      rfl
    rw [hinner]
    field_simp [hS_ne, hT_ne]
  have hP_le :
      ∑ y ∈ P, (distSq y C0 / T) *
          d2Expect X (insert y C0) j (fun rest => fullCharge C0 P Q (some y :: rest)) ≤
        (S / T) * ((C_curr + d_j * L_tot / (S / phi P)) * phi P) := by
    rw [hP_eq]
    exact mul_le_mul_of_nonneg_left
      (hmarked hd X C0 P Q hC0 hP_sub hP_ne hTP hphi_pos hQ hPQ hQcard hS_pos)
      (div_nonneg (le_of_lt hS_pos) (le_of_lt hT_pos))
  -- Branch 2: first draw misses `P` -> delayed query of horizon `j`, bounded by `C_prev * phi P`.
  have hrest_le :
      ∑ y ∈ X \ P, (distSq y C0 / T) *
          d2Expect X (insert y C0) j (fun rest => fullCharge C0 P Q (some y :: rest)) ≤
        ((T - S) / T) * (C_prev * phi P) := by
    have hcost_diff : cost (X \ P) C0 = T - S := by
      have := cost_sdiff_add (C := C0) hP_sub; linarith
    calc
      ∑ y ∈ X \ P, (distSq y C0 / T) *
          d2Expect X (insert y C0) j (fun rest => fullCharge C0 P Q (some y :: rest))
        ≤ ∑ y ∈ X \ P, (distSq y C0 / T) * (C_prev * phi P) := by
            refine Finset.sum_le_sum (fun y hy => ?_)
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C0) (le_of_lt hT_pos))
            have hyP : y ∉ P := (Finset.mem_sdiff.mp hy).2
            let Q' := RepeatBound.nextLive Q (some y)
            have hinner :
                d2Expect X (insert y C0) j (fun rest => fullCharge C0 P Q (some y :: rest)) =
                  delayedCost X (insert y C0) P Q' j := by
              refine d2Expect_congr X j (insert y C0) _ _ (fun rest _ => ?_)
              have hvis : visited P (some y :: rest) ↔ visited P rest := by
                simp [visited, hitGroup, hyP]
              have hdec : decide (hitGroup P (some y)) = false := decide_eq_false hyP
              unfold fullCharge repeatCharge
              simp only [hvis, centersAfter, addDraw, repeatChargeFrom, hdec, Bool.false_and,
                Bool.false_or, Bool.false_eq_true, ↓reduceIte, zero_add]
              rfl
            rw [hinner]
            have hQ'disj : IsDisjointGroups X Q' := RepeatBound.isDisjointGroups_nextLive hQ (some y)
            have hQ'PQ : ∀ G ∈ Q', Disjoint P G := RepeatBound.disjoint_nextLive hPQ (some y)
            have hj_eq : j - 1 + 1 = j := by omega
            by_cases hyU : y ∈ Q.biUnion id
            · have hcard' : Q'.card = j - 1 := by
                rw [RepeatBound.card_nextLive_of_mem_biUnion hQ hyU, hQcard]
              have hst := hprev hd X (insert y C0) P Q' (Finset.insert_nonempty y C0)
                hP_sub hP_ne hTP hQ'disj hQ'PQ hcard'
              rwa [hj_eq] at hst
            · have hQ'_eq : Q' = Q := RepeatBound.nextLive_eq_self_of_not_mem_biUnion hyU
              rw [hQ'_eq]
              rw [thm_thinning hP_sub hP_ne hQ hPQ hj (by omega)]
              have hch_pos : 0 < Q.card.choose (j - 1) := Nat.choose_pos (by omega)
              have hch_ne : ((Q.card.choose (j - 1) : ℕ) : ℝ) ≠ 0 :=
                Nat.cast_ne_zero.mpr (ne_of_gt hch_pos)
              calc
                ((Q.card.choose (j - 1) : ℕ) : ℝ)⁻¹ *
                    ∑ S' ∈ Q.powersetCard (j - 1), delayedCost X (insert y C0) P S' j
                  ≤ ((Q.card.choose (j - 1) : ℕ) : ℝ)⁻¹ *
                      ∑ _S' ∈ Q.powersetCard (j - 1), (C_prev * phi P) := by
                      apply mul_le_mul_of_nonneg_left _ (by positivity)
                      refine Finset.sum_le_sum (fun S' hS' => ?_)
                      rcases Finset.mem_powersetCard.mp hS' with ⟨hS'sub, hS'card⟩
                      have hS'disj : IsDisjointGroups X S' :=
                        { subset_X := fun G hG => hQ.subset_X G (hS'sub hG)
                          nonempty_mem := fun G hG => hQ.nonempty_mem G (hS'sub hG)
                          pairwiseDisjoint := hQ.pairwiseDisjoint.subset (by exact_mod_cast hS'sub) }
                      have hS'PQ : ∀ G ∈ S', Disjoint P G := fun G hG => hPQ G (hS'sub hG)
                      have hst := hprev hd X (insert y C0) P S' (Finset.insert_nonempty y C0)
                        hP_sub hP_ne hTP hS'disj hS'PQ hS'card
                      rwa [hj_eq] at hst
                _ = C_prev * phi P := by
                      rw [Finset.sum_const, Finset.card_powersetCard, nsmul_eq_mul,
                        ← mul_assoc, inv_mul_cancel₀ hch_ne, one_mul]
      _ = ((T - S) / T) * (C_prev * phi P) := by
            rw [← Finset.sum_mul, ← Finset.sum_div, ← hcost_diff]; rfl
  -- Combine both branches algebraically: exact identity = `C_curr * phi P`.
  have halg :
      ((T - S) / T) * (C_prev * phi P) +
        (S / T) * ((C_curr + d_j * L_tot / (S / phi P)) * phi P) =
      C_curr * phi P := by
    dsimp only [d_j, L_tot]
    field_simp [hT_ne, hS_ne, hj_ne, hphi_ne]
    ring
  linarith

end

end V3


==> anc/V3/Projection.lean <==
import KMeansPP.Core
import KMeansPP.Sampling
import KMeansPP.PostHit
import KMeansPP.Restoration
import V3.Defs
import V3.RealAnalysis
import V3.CertEngine
import V3.Reset
import V3.BinaryComparison
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Finset.Sort
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-!
# The Hub Regime: Rank 0, Witness Cut, Satellite Covariance, Premium Handover, and Two-Event Projection

Formalizes Sections 8.1–8.3 and Appendix C (`HUB-05`, `HUB-06`) of submitted v3:
1. **Rank-zero stocks (§8.1)**: `isStock_zero_five : IsStock 0 5` and
   `isStockOn_lowMean_zero : IsStockOn IsLowMean 0 MThresh`, together with `MStar_le_five`
   and attainment witness existence for high-mean targets.
2. **Corollary 8.6 (`cor:premium`, `HUB-06`)**: `80 * sigmaPrem m < GFun m (273/100) ≤ JVal (m + 2)`
   and `JVal (m + 2) + sigmaPrem m < (81/80) * JVal (m + 2)` for all `1 ≤ m ≤ 16`
   (with self-contained `BddAbove` for `GFun m` on `(0, ∞)` and kernel-checked `ℚ` reflection
   via `V3.CertEngine`, using `decide +kernel`).
3. **Lemma 8.3 (`lem:satellite`, Clipped satellite covariance)**:
   Pure finite-sum Euclidean proof (one-pair inequality + peel-the-minimum finite layer bound +
   Cauchy–Schwarz, zero MeasureTheory).
4. **Lemma 8.2 (`lem:witness`, Witness cut, `HUB-05`)**:
   Exact finite step-function averaging over `[1/4, 1]` (zero MeasureTheory) yielding the
   partition `P = A ∪ S` and all witness cut inequalities.
5. **Theorem 8.4 (`thm:projection`, Two-event projection) & Theorem 8.5 (`thm:high-mean`)**:
   Complement-fresh duality for arbitrary subsets, exact pathwise bulk/satellite decomposition,
   `γ`-affine binary account bound, and strong induction on `P.card`.
-/

open scoped BigOperators RealInnerProductSpace
open Finset KMeansPP

namespace V3

/-! =========================================================================
    COMPUTABLE `HUB-06` KERNEL CHECKS (`decide +kernel`, OUTSIDE `noncomputable`)
    ========================================================================= -/

private def checkHub06Ranks : List ℕ :=
  [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16]

private def checkHub06Bool : Bool :=
  checkHub06Ranks.all fun m =>
    decide (80 * V3.CertEngine.sigmaQ m < V3.CertEngine.GQ m (273 / 100))

private theorem checkHub06Bool_true : checkHub06Bool = true := by decide +kernel

private theorem hub06_m16_surplus_rat :
    (37178 / 1000000 : ℚ) <
      V3.CertEngine.GQ 16 (273 / 100) - 80 * V3.CertEngine.sigmaQ 16 := by
  decide +kernel

private theorem hub06_rat_all (m : ℕ) (hm1 : 1 ≤ m) (hm16 : m ≤ 16) :
    80 * V3.CertEngine.sigmaQ m < V3.CertEngine.GQ m (273 / 100) := by
  have hall := List.all_eq_true.mp checkHub06Bool_true
  have hmem : m ∈ checkHub06Ranks := by
    simp only [checkHub06Ranks, List.mem_cons, List.not_mem_nil, or_false]
    omega
  exact of_decide_eq_true (hall m hmem)

noncomputable section

/-! =========================================================================
    SECTION 1: ELEMENTARY EUCLIDEAN HELPERS, `MStar`, AND RANK-0 STOCKS (§8.1)
    ========================================================================= -/

/-- If `phi P = 0` and `P.Nonempty`, then every point of `P` equals `KMeansPP.centroid P`. -/
lemma eq_centroid_of_phi_eq_zero {d : ℕ} {P : Finset (Point d)} (hphi : phi P = 0)
    {x : Point d} (hx : x ∈ P) : x = KMeansPP.centroid P := by
  have hsum : ∑ y ∈ P, ‖y - KMeansPP.centroid P‖ ^ 2 = 0 := hphi
  have h0 : ‖x - KMeansPP.centroid P‖ ^ 2 = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => sq_nonneg _)).mp hsum x hx
  have hn : ‖x - KMeansPP.centroid P‖ = 0 := sq_eq_zero_iff.mp h0
  exact sub_eq_zero.mp (norm_eq_zero.mp hn)

/-- Monotonicity of `phi` under subsets: `S ⊆ A → phi S ≤ phi A`. -/
lemma phi_mono {d : ℕ} {S A : Finset (Point d)} (hSA : S ⊆ A) : phi S ≤ phi A := by
  by_cases hS : S.Nonempty
  · have hA : A.Nonempty := hS.mono hSA
    calc
      phi S ≤ cost S {KMeansPP.centroid A} := phi_le_cost_singleton hS (KMeansPP.centroid A)
      _ ≤ cost A {KMeansPP.centroid A} := cost_mono_left hSA
      _ = phi A := cost_centroid hA
  · rw [Finset.not_nonempty_iff_eq_empty.mp hS]
    simp only [phi, Finset.sum_empty]
    exact phi_nonneg A

/-- `phi P > 0` implies `P.Nonempty`. -/
lemma nonempty_of_phi_pos {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) : P.Nonempty := by
  refine Classical.byContradiction fun hemp => ?_
  rw [Finset.not_nonempty_iff_eq_empty.mp hemp] at hphi
  simp [phi] at hphi

/-- Monotonicity of `harmonic`. -/
lemma harmonic_mono_le {a b : ℕ} (hab : a ≤ b) : harmonic a ≤ harmonic b := by
  induction hab with
  | refl => exact le_rfl
  | step _ ih =>
      rw [harmonic_succ]
      exact le_trans ih (le_add_of_nonneg_right (inv_nonneg.mpr (Nat.cast_nonneg _)))

/-- Parallel-axis identity for a disjoint partition `P = A ∪ S` into nonempty parts:
    `phi P = phi A + phi S + (|A| * |S| / |P|) * ‖centroid S - centroid A‖^2`. -/
lemma phi_union_disjoint {d : ℕ} {A S : Finset (Point d)}
    (hA : A.Nonempty) (hS : S.Nonempty) (hdisj : Disjoint A S) :
    phi (A ∪ S) = phi A + phi S +
      ((A.card : ℝ) * (S.card : ℝ) / ((A ∪ S).card : ℝ)) *
        ‖KMeansPP.centroid S - KMeansPP.centroid A‖ ^ 2 := by
  have hP : (A ∪ S).Nonempty := hA.mono Finset.subset_union_left
  have hcard_union : ((A ∪ S).card : ℝ) = (A.card : ℝ) + (S.card : ℝ) := by
    rw [Finset.card_union_of_disjoint hdisj, Nat.cast_add]
  have hApos : (0 : ℝ) < (A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hA)
  have hSpos : (0 : ℝ) < (S.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hS)
  have hPpos : (0 : ℝ) < ((A ∪ S).card : ℝ) := by linarith
  have hPne : ((A ∪ S).card : ℝ) ≠ 0 := ne_of_gt hPpos
  have hAne : (A.card : ℝ) ≠ 0 := ne_of_gt hApos
  have hSne : (S.card : ℝ) ≠ 0 := ne_of_gt hSpos
  have hsumA : ∑ x ∈ A, x = (A.card : ℝ) • KMeansPP.centroid A := by
    unfold KMeansPP.centroid
    rw [smul_smul, mul_inv_cancel₀ hAne, one_smul]
  have hsumS : ∑ x ∈ S, x = (S.card : ℝ) • KMeansPP.centroid S := by
    unfold KMeansPP.centroid
    rw [smul_smul, mul_inv_cancel₀ hSne, one_smul]
  have hcentP :
      KMeansPP.centroid (A ∪ S) =
        ((A.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid A +
        ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid S := by
    conv_lhs => unfold KMeansPP.centroid
    rw [Finset.sum_union hdisj, hsumA, hsumS, smul_add, smul_smul, smul_smul]
    simp only [div_eq_inv_mul]
  have hdiffA :
      KMeansPP.centroid (A ∪ S) - KMeansPP.centroid A =
        ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • (KMeansPP.centroid S - KMeansPP.centroid A) := by
    rw [hcentP, smul_sub]
    have h1 : ((A.card : ℝ) / ((A ∪ S).card : ℝ)) - 1 =
        -((S.card : ℝ) / ((A ∪ S).card : ℝ)) := by
      rw [div_sub_one hPne, hcard_union]
      ring
    calc
      ((A.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid A +
          ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid S - KMeansPP.centroid A
        = (((A.card : ℝ) / ((A ∪ S).card : ℝ)) - 1) • KMeansPP.centroid A +
          ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid S := by
            rw [sub_smul, one_smul]; abel
      _ = ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid S -
          ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid A := by
            rw [h1, neg_smul]; abel
  have hdiffS :
      KMeansPP.centroid (A ∪ S) - KMeansPP.centroid S =
        -((A.card : ℝ) / ((A ∪ S).card : ℝ)) • (KMeansPP.centroid S - KMeansPP.centroid A) := by
    rw [hcentP, neg_smul, smul_sub]
    have h1 : ((S.card : ℝ) / ((A ∪ S).card : ℝ)) - 1 =
        -((A.card : ℝ) / ((A ∪ S).card : ℝ)) := by
      rw [div_sub_one hPne, hcard_union]
      ring
    calc
      ((A.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid A +
          ((S.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid S - KMeansPP.centroid S
        = ((A.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid A +
          (((S.card : ℝ) / ((A ∪ S).card : ℝ)) - 1) • KMeansPP.centroid S := by
            rw [sub_smul, one_smul]; abel
      _ = -(((A.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid S -
          ((A.card : ℝ) / ((A ∪ S).card : ℝ)) • KMeansPP.centroid A) := by
            rw [h1, neg_smul]; abel
  calc
    phi (A ∪ S) = cost (A ∪ S) {KMeansPP.centroid (A ∪ S)} := (cost_centroid hP).symm
    _ = cost A {KMeansPP.centroid (A ∪ S)} + cost S {KMeansPP.centroid (A ∪ S)} :=
        cost_union_disjoint hdisj
    _ = (phi A + (A.card : ℝ) * ‖KMeansPP.centroid (A ∪ S) - KMeansPP.centroid A‖ ^ 2) +
        (phi S + (S.card : ℝ) * ‖KMeansPP.centroid (A ∪ S) - KMeansPP.centroid S‖ ^ 2) := by
          rw [centroid_identity hA, centroid_identity hS]
    _ = phi A + phi S +
        ((A.card : ℝ) * ((S.card : ℝ) / ((A ∪ S).card : ℝ)) ^ 2 +
         (S.card : ℝ) * ((A.card : ℝ) / ((A ∪ S).card : ℝ)) ^ 2) *
          ‖KMeansPP.centroid S - KMeansPP.centroid A‖ ^ 2 := by
          rw [hdiffA, hdiffS, norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
            abs_neg, abs_of_pos (div_pos hSpos hPpos), abs_of_pos (div_pos hApos hPpos)]
          ring
    _ = phi A + phi S +
        ((A.card : ℝ) * (S.card : ℝ) / ((A ∪ S).card : ℝ)) *
          ‖KMeansPP.centroid S - KMeansPP.centroid A‖ ^ 2 := by
          congr 1; congr 1
          field_simp [hPne]
          nlinarith [hcard_union]

/-- `postHitMean P C0 ≤ 5` whenever `C0` is nonempty, `0 < cost P C0`, and `0 < phi P`. -/
lemma postHitMean_le_five {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hcost : 0 < cost P C0) (hphi : 0 < phi P) :
    postHitMean P C0 ≤ 5 := by
  have hP : P.Nonempty := nonempty_of_phi_pos hphi
  unfold postHitMean
  rw [div_le_iff₀ hphi]
  exact lemma_cost_after_hit hC0 hP hcost

/-- The set defining `MStar P` is bounded above by `5` whenever `0 < phi P`. -/
lemma postHitMeanSet_bddAbove {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) :
    BddAbove { v : ℝ | ∃ C0 : Finset (Point d), C0.Nonempty ∧ 0 < cost P C0 ∧ v = postHitMean P C0 } := by
  refine ⟨5, ?_⟩
  rintro v ⟨C0, hC0, hcost, rfl⟩
  exact postHitMean_le_five hC0 hcost hphi

/-- The set defining `MStar P` is nonempty whenever `0 < phi P`. -/
lemma postHitMeanSet_nonempty {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) :
    { v : ℝ | ∃ C0 : Finset (Point d), C0.Nonempty ∧ 0 < cost P C0 ∧ v = postHitMean P C0 }.Nonempty := by
  have hP : P.Nonempty := nonempty_of_phi_pos hphi
  rcases hP with ⟨x, hx⟩
  refine ⟨postHitMean P {x}, {x}, Finset.singleton_nonempty x, ?_, rfl⟩
  exact lt_of_lt_of_le hphi (phi_le_cost_singleton ⟨x, hx⟩ x)

/-- Every high-mean target admits a nonempty finite retained set `C0` with
    `0 < cost P C0` and `MThresh < postHitMean P C0`. -/
lemma exists_witness_center_of_isHighMean {d : ℕ} {P : Finset (Point d)} (hhi : IsHighMean P) :
    ∃ C0 : Finset (Point d), C0.Nonempty ∧ 0 < cost P C0 ∧ MThresh < postHitMean P C0 := by
  obtain ⟨v, ⟨C0, hC0, hcost, rfl⟩, hv⟩ :=
    exists_lt_of_lt_csSup (postHitMeanSet_nonempty hhi.1) hhi.2
  exact ⟨C0, hC0, hcost, hv⟩

/-- Exhaustive partition of targets into high-mean and low-mean. -/
lemma isLowMean_of_not_isHighMean {d : ℕ} {P : Finset (Point d)} (h : ¬ IsHighMean P) :
    IsLowMean P := by
  unfold IsHighMean at h
  unfold IsLowMean
  by_cases hphi : 0 < phi P
  · right
    exact Classical.byContradiction fun hlt => h ⟨hphi, lt_of_not_ge hlt⟩
  · left
    exact le_antisymm (not_lt.mp hphi) (phi_nonneg P)

/-- On any length-1 trajectory, `repeatCharge` vanishes identically. -/
lemma repeatCharge_len_one {d : ℕ} (C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (a : Option (Point d)) :
    repeatCharge C0 P Q [a] = 0 := by
  simp [repeatCharge, repeatChargeFrom]

/-- One-draw delayed cost formula. -/
lemma delayedCost_one_eq_terminal {d : ℕ} (X C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) :
    delayedCost X C0 P Q 1 =
      d2Expect X C0 1 (fun ω => if visited P ω then cost P (centersAfter C0 ω) else 0) := by
  unfold delayedCost
  apply d2Expect_congr
  intro ω hlen
  rcases List.length_eq_one_iff.mp hlen with ⟨a, rfl⟩
  simp [fullCharge, repeatCharge_len_one]

/-- **Section 8.1 (Rank-zero universal stock):** `5` is a universal stock for rank `0`. -/
theorem isStock_zero_five : IsStock 0 5 := by
  intro d _ X C0 P Q hC0 hP_sub hP _ _ _ _
  rw [zero_add, delayedCost_one_eq_terminal]
  exact lemma_first_visit_terminal_bound hC0 hP_sub hP 1

/-- **Section 8.1 (Rank-zero low-mean stock):** `MThresh = 485883/100000` is a stock
    for rank `0` on low-mean targets. -/
theorem isStockOn_lowMean_zero : IsStockOn IsLowMean 0 MThresh := by
  intro d _ X C0 P Q hC0 hP_sub hP hlow _ _ _
  rw [zero_add, delayedCost_one_eq_terminal]
  have hM_nn : (0 : ℝ) ≤ MThresh := by unfold MThresh; norm_num
  rw [d2Expect]
  split_ifs with hX
  · -- `0 < cost X C0`
    have hsum_eq :
        ∑ y ∈ X, (distSq y C0 / cost X C0) *
            d2Expect X (insert y C0) 0
              (fun rest => if visited P (some y :: rest) then cost P (centersAfter C0 (some y :: rest)) else 0) =
          ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) := by
      have hterm : ∀ y ∈ X,
          (distSq y C0 / cost X C0) *
              d2Expect X (insert y C0) 0
                (fun rest => if visited P (some y :: rest) then cost P (centersAfter C0 (some y :: rest)) else 0) =
            if y ∈ P then (distSq y C0 / cost X C0) * cost P (insert y C0) else 0 := by
        intro y _
        by_cases hy : y ∈ P <;> simp [d2Expect, visited, hitGroup, centersAfter, addDraw, hy]
      rw [Finset.sum_congr rfl hterm, ← Finset.sum_filter, Finset.filter_mem_eq_inter,
        Finset.inter_eq_right.mpr hP_sub]
    rw [hsum_eq]
    rcases hlow with hphi0 | hMle
    · have hzero : ∀ y ∈ P, cost P (insert y C0) = 0 := by
        intro y hy
        unfold cost
        apply Finset.sum_eq_zero
        intro z hz
        have hzy : z = y :=
          (eq_centroid_of_phi_eq_zero hphi0 hz).trans (eq_centroid_of_phi_eq_zero hphi0 hy).symm
        rw [hzy]
        exact distSq_of_mem (Finset.mem_insert_self y C0)
      have hsum0 : ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) = 0 :=
        Finset.sum_eq_zero (fun y hy => by rw [hzero y hy, mul_zero])
      rw [hsum0, hphi0, mul_zero]
    · by_cases hphi : 0 < phi P
      · by_cases hPpos : 0 < cost P C0
        · have hfactor :
              ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) =
                (cost P C0 / cost X C0) * (postHitMean P C0 * phi P) := by
            unfold postHitMean
            rw [div_mul_cancel₀ _ (ne_of_gt hphi), Finset.mul_sum]
            refine Finset.sum_congr rfl (fun y _ => ?_)
            field_simp [ne_of_gt hX, ne_of_gt hPpos]
          rw [hfactor]
          have hle1 : cost P C0 / cost X C0 ≤ 1 :=
            (div_le_one hX).mpr (cost_mono_left hP_sub)
          have hratio_nn : 0 ≤ cost P C0 / cost X C0 :=
            div_nonneg (le_of_lt hPpos) (le_of_lt hX)
          have hmean_le : postHitMean P C0 ≤ MThresh :=
            le_trans (postHitMean_le_MStar hC0 hphi hPpos) hMle
          calc
            (cost P C0 / cost X C0) * (postHitMean P C0 * phi P)
              ≤ (cost P C0 / cost X C0) * (MThresh * phi P) :=
                mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hmean_le (le_of_lt hphi)) hratio_nn
            _ ≤ 1 * (MThresh * phi P) :=
                mul_le_mul_of_nonneg_right hle1 (mul_nonneg hM_nn (le_of_lt hphi))
            _ = MThresh * phi P := one_mul _
        · have hPzero : cost P C0 = 0 := le_antisymm (not_lt.mp hPpos) (cost_nonneg P C0)
          have hdist0 : ∀ y ∈ P, distSq y C0 = 0 :=
            (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => distSq_nonneg y C0)).mp hPzero
          have hsum0 : ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) = 0 :=
            Finset.sum_eq_zero (fun y hy => by simp [hdist0 y hy])
          rw [hsum0]
          exact mul_nonneg hM_nn (phi_nonneg P)
      · have hphi0 : phi P = 0 := le_antisymm (not_lt.mp hphi) (phi_nonneg P)
        have hzero : ∀ y ∈ P, cost P (insert y C0) = 0 := by
          intro y hy
          unfold cost
          apply Finset.sum_eq_zero
          intro z hz
          have hzy : z = y :=
            (eq_centroid_of_phi_eq_zero hphi0 hz).trans (eq_centroid_of_phi_eq_zero hphi0 hy).symm
          rw [hzy]
          exact distSq_of_mem (Finset.mem_insert_self y C0)
        have hsum0 : ∑ y ∈ P, (distSq y C0 / cost X C0) * cost P (insert y C0) = 0 :=
          Finset.sum_eq_zero (fun y hy => by rw [hzero y hy, mul_zero])
        rw [hsum0, hphi0, mul_zero]
  · -- `cost X C0 = 0`
    simp only [d2Expect]
    have hnv : ¬ visited P [none] := by simp [visited, hitGroup]
    rw [ite_eq_right hnv]
    exact mul_nonneg hM_nn (phi_nonneg P)

/-! =========================================================================
    SECTION 2: COROLLARY 8.6 (`cor:premium`, PREMIUM HANDOVER, `HUB-06`)
    ========================================================================= -/

attribute [local irreducible] GFun sigmaPrem in
/-- Exact `HUB-06` printed surplus margin at `m = 16`:
    `GFun 16 (273/100) - 80 * sigmaPrem 16 > 37178 / 1000000`. -/
theorem hub06_m16_surplus :
    (37178 / 1000000 : ℝ) < GFun 16 (273 / 100) - 80 * sigmaPrem 16 := by
  have hr : ((37178 / 1000000 : ℚ) : ℝ) <
      ((V3.CertEngine.GQ 16 (273 / 100) - 80 * V3.CertEngine.sigmaQ 16 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr hub06_m16_surplus_rat
  rw [Rat.cast_sub, Rat.cast_mul, V3.CertEngine.GQ_cast, V3.CertEngine.sigmaQ_cast,
    show ((37178 / 1000000 : ℚ) : ℝ) = 37178 / 1000000 by norm_num,
    show ((273 / 100 : ℚ) : ℝ) = 273 / 100 by norm_num,
    show ((80 : ℚ) : ℝ) = 80 by norm_num] at hr
  exact hr

/-- **Corollary 8.6 (`cor:premium`, Part 1):** `80 * sigmaPrem m < GFun m (273 / 100)`
    for all `1 ≤ m ≤ 16`. -/
theorem cor_premium_G {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) :
    80 * sigmaPrem m < GFun m (273 / 100) := by
  have hr : ((80 * V3.CertEngine.sigmaQ m : ℚ) : ℝ) <
      ((V3.CertEngine.GQ m (273 / 100) : ℚ) : ℝ) :=
    Rat.cast_lt.mpr (hub06_rat_all m hm1 hm16)
  rw [Rat.cast_mul, V3.CertEngine.sigmaQ_cast, V3.CertEngine.GQ_cast,
    show ((273 / 100 : ℚ) : ℝ) = 273 / 100 by norm_num,
    show ((80 : ℚ) : ℝ) = 80 by norm_num] at hr
  exact hr

/-- **Corollary 8.6 (`cor:premium`, Part 2):** `80 * sigmaPrem m < JVal (m + 2)`
    for all `1 ≤ m ≤ 16`. -/
theorem cor_premium_J {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) :
    80 * sigmaPrem m < JVal (m + 2) :=
  lt_of_lt_of_le (cor_premium_G hm1 hm16) (GFun_le_JVal m (by norm_num))

/-- **Corollary 8.6 (`cor:premium`, Part 3):** `JVal (m + 2) + sigmaPrem m < (81 / 80) * JVal (m + 2)`
    for all `1 ≤ m ≤ 16`. -/
theorem cor_premium_81_80 {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) :
    JVal (m + 2) + sigmaPrem m < (81 / 80 : ℝ) * JVal (m + 2) := by
  linarith [cor_premium_J hm1 hm16]

/-- Positivity of `hPrem j` and `sigmaPrem j` for all `j : ℕ`. -/
lemma hPrem_pos (j : ℕ) : 0 < hPrem j := by
  induction j with
  | zero => simp [hPrem]
  | succ j ih =>
      simp only [hPrem, q0Const]
      have hH : 0 ≤ harmonic (j + 1) := harmonic_nonneg (j + 1)
      positivity

lemma sigmaPrem_pos (j : ℕ) : 0 < sigmaPrem j := by
  unfold sigmaPrem
  linarith [hPrem_pos j]

lemma JVal_pos_of_le16 {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16) : 0 < JVal (m + 2) := by
  linarith [cor_premium_J hm1 hm16, sigmaPrem_pos m]

/-! =========================================================================
    SECTION 3: LEMMA 8.3 (`lem:satellite`, CLIPPED SATELLITE COVARIANCE)
    ========================================================================= -/

/-- Pure unit-sphere core step of Lemma 8.3 (one pair, scaled coordinates). -/
private lemma lem_satellite_scaled_core {d : ℕ} {n Z ys : Point d} {t dq dF : ℝ}
    (hn : ‖n‖ = 1) (hZ : ‖Z‖ = 1) (ht : 0 < t) (hdq : 0 < dq) (hdF : 0 < dF)
    (hdq_le : dq ≤ t * (t - 2 * ⟪n, Z⟫))
    (hdF_le1 : dF ≤ t * (t - 2 * ⟪n, ys⟫))
    (hdF_le2 : dF ≤ 1 - 2 * ⟪Z, ys⟫) :
    dq * dF ≤ t ^ 2 * (3 + 2 * ‖ys‖) := by
  let α : ℝ := ⟪n, Z⟫
  let dv : ℝ := t - 2 * α
  let R' : ℝ := ‖ys‖
  have hR'_nn : 0 ≤ R' := norm_nonneg ys
  have hα_abs : |α| ≤ 1 := by
    calc |⟪n, Z⟫| ≤ ‖n‖ * ‖Z‖ := abs_real_inner_le_norm n Z
    _ = 1 := by rw [hn, hZ, mul_one]
  have hdv_pos : 0 < dv := by
    have h1 : 0 < t * dv := lt_of_lt_of_le hdq hdq_le
    exact pos_of_mul_pos_right h1 (le_of_lt ht)
  by_cases hdv1 : dv ≤ 1
  · -- Case 1: `dv ≤ 1`, so `t ≤ 3`
    have ht_le3 : t ≤ 3 := by
      have hα1 : α ≤ 1 := (abs_le.mp hα_abs).2
      change t - 2 * α ≤ 1 at hdv1
      linarith
    have hinner_ny : -⟪n, ys⟫ ≤ R' := by
      have h1 : |⟪n, ys⟫| ≤ ‖n‖ * ‖ys‖ := abs_real_inner_le_norm n ys
      rw [hn, one_mul] at h1
      linarith [(abs_le.mp h1).1]
    have hdq_le_t : dq ≤ t := le_trans hdq_le (mul_le_of_le_one_right (le_of_lt ht) hdv1)
    have hdF_le_t : dF ≤ t * (3 + 2 * R') :=
      le_trans hdF_le1 (mul_le_mul_of_nonneg_left (by linarith) (le_of_lt ht))
    calc
      dq * dF ≤ t * (t * (3 + 2 * R')) :=
        mul_le_mul hdq_le_t hdF_le_t (le_of_lt hdF) (le_of_lt ht)
      _ = t ^ 2 * (3 + 2 * R') := by ring
  · -- Case 2: `1 < dv`
    have hdv_gt1 : 1 < dv := lt_of_not_ge hdv1
    have hden_pos : 0 < 1 + t * dv := by
      have : 0 < t * dv := mul_pos ht hdv_pos
      linarith
    have hden_ne : 1 + t * dv ≠ 0 := ne_of_gt hden_pos
    let u : ℝ := (t + dv) / (1 + t * dv)
    let v : ℝ := (dv ^ 2 - 1) / (1 + t * dv)
    have hu_pos : 0 < u := div_pos (by linarith) hden_pos
    have hv_pos : 0 < v := div_pos (by nlinarith) hden_pos
    have huv_eq : u + t * v = dv := by
      simp only [u, v]; field_simp [hden_ne]; ring
    have hutv_le3 : u * t + v ≤ 3 := by
      have hα_sq : α ^ 2 ≤ 1 := by
        have h1 := abs_le.mp hα_abs
        nlinarith [h1.1, h1.2]
      have h2α : 2 * α = t - dv := by simp only [dv]; ring
      have hdiff : 3 - (u * t + v) = 4 * (1 - α ^ 2) / (1 + t * dv) := by
        simp only [u, v]
        field_simp [hden_ne]
        nlinarith [h2α]
      have hnn : 0 ≤ 4 * (1 - α ^ 2) / (1 + t * dv) :=
        div_nonneg (by linarith) (le_of_lt hden_pos)
      linarith
    have hcomb_norm : ‖u • n + v • Z‖ = 1 := by
      have hsq : ‖u • n + v • Z‖ ^ 2 = 1 := by
        rw [norm_add_sq_real, norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
          abs_of_pos hu_pos, abs_of_pos hv_pos, hn, hZ, mul_one, mul_one,
          real_inner_smul_left, real_inner_smul_right]
        have hα_eq : α = (t - dv) / 2 := by simp only [dv]; ring
        change u ^ 2 + 2 * (u * (v * α)) + v ^ 2 = 1
        simp only [u, v]
        rw [hα_eq]
        field_simp [hden_ne]
        ring
      have hnn := norm_nonneg (u • n + v • Z)
      nlinarith [hsq, hnn]
    have hcomb_inner : -⟪u • n + v • Z, ys⟫ ≤ R' := by
      have h1 : |⟪u • n + v • Z, ys⟫| ≤ ‖u • n + v • Z‖ * ‖ys‖ :=
        abs_real_inner_le_norm (u • n + v • Z) ys
      rw [hcomb_norm, one_mul] at h1
      linarith [(abs_le.mp h1).1]
    have hstep1 : u * (dF / t) ≤ u * (t - 2 * ⟪n, ys⟫) :=
      mul_le_mul_of_nonneg_left ((div_le_iff₀ ht).mpr (by linarith)) (le_of_lt hu_pos)
    have hstep2 : (t * v) * (dF / t) ≤ v * (1 - 2 * ⟪Z, ys⟫) := by
      have heq : (t * v) * (dF / t) = v * dF := by field_simp [ne_of_gt ht]
      rw [heq]
      exact mul_le_mul_of_nonneg_left hdF_le2 (le_of_lt hv_pos)
    have hcomb : dv * (dF / t) ≤ 3 + 2 * R' := by
      have hadd : (u + t * v) * (dF / t) ≤
          u * (t - 2 * ⟪n, ys⟫) + v * (1 - 2 * ⟪Z, ys⟫) := by linarith
      rw [huv_eq] at hadd
      have hinner_expand :
          u * (t - 2 * ⟪n, ys⟫) + v * (1 - 2 * ⟪Z, ys⟫) =
            (u * t + v) - 2 * ⟪u • n + v • Z, ys⟫ := by
        rw [inner_add_left, real_inner_smul_left, real_inner_smul_left]
        ring
      rw [hinner_expand] at hadd
      linarith
    have hmul : dq * dF ≤ (t * dv) * dF := mul_le_mul_of_nonneg_right hdq_le (le_of_lt hdF)
    have hrew : (t * dv) * dF = t ^ 2 * (dv * (dF / t)) := by field_simp [ne_of_gt ht]
    rw [hrew] at hmul
    exact le_trans hmul (mul_le_mul_of_nonneg_left hcomb (sq_nonneg t))

/-- One-pair Euclidean inequality for Lemma 8.3 (ordered case `q x < q x'` and `F x < F x'`). -/
private lemma lem_satellite_one_pair_ordered {d : ℕ} {C : Finset (Point d)} (hC : C.Nonempty)
    (y x x' : Point d)
    (hq : distSq x C < distSq x' C)
    (hF : min (distSq y C) (‖x - y‖ ^ 2) < min (distSq y C) (‖x' - y‖ ^ 2)) :
    (distSq x' C - distSq x C) *
      (min (distSq y C) (‖x' - y‖ ^ 2) - min (distSq y C) (‖x - y‖ ^ 2)) ≤
      ‖x - x'‖ ^ 2 *
        (3 * distSq x C + 2 * Real.sqrt (distSq x C * min (distSq y C) (‖x - y‖ ^ 2))) := by
  have hF_lt_dy : min (distSq y C) (‖x - y‖ ^ 2) < distSq y C :=
    lt_of_lt_of_le hF (min_le_left _ _)
  have hF_eq : min (distSq y C) (‖x - y‖ ^ 2) = ‖x - y‖ ^ 2 := by
    by_cases hcmp : distSq y C ≤ ‖x - y‖ ^ 2
    · rw [min_eq_left hcmp] at hF_lt_dy; exact absurd hF_lt_dy (lt_irrefl _)
    · exact min_eq_right (le_of_not_ge hcmp)
  have hq_pos : 0 < distSq x C := by
    refine Classical.byContradiction fun hq0 => ?_
    have hq_eq0 : distSq x C = 0 := le_antisymm (not_lt.mp hq0) (distSq_nonneg x C)
    have hxC : x ∈ C := (distSq_eq_zero_iff hC).mp hq_eq0
    have hdy_le : distSq y C ≤ ‖x - y‖ ^ 2 := by
      rw [norm_sub_rev]; exact distSq_le y hxC
    linarith [hF_eq, hF_lt_dy]
  let r0 : ℝ := distToSet x C
  have hr0_sq : r0 ^ 2 = distSq x C := rfl
  have hr0_pos : 0 < r0 := by
    have hnn : 0 ≤ r0 := distToSet_nonneg x C
    have hne : r0 ≠ 0 := by intro h0; rw [← hr0_sq, h0, zero_pow two_ne_zero] at hq_pos; exact lt_irrefl 0 hq_pos
    exact lt_of_le_of_ne hnn hne.symm
  have hxx'_ne : x' - x ≠ 0 := by
    intro h0
    have heq : x' = x := sub_eq_zero.mp h0
    rw [heq] at hq
    exact lt_irrefl _ hq
  have hxx'_pos : 0 < ‖x' - x‖ := norm_pos_iff.mpr hxx'_ne
  obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq x hC
  let Z : Point d := r0⁻¹ • (c - x)
  let ys : Point d := r0⁻¹ • (y - x)
  let t : ℝ := ‖x' - x‖ / r0
  let n : Point d := ‖x' - x‖⁻¹ • (x' - x)
  have ht_pos : 0 < t := div_pos hxx'_pos hr0_pos
  have hZ_norm : ‖Z‖ = 1 := by
    simp only [Z, norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hr0_pos]
    rw [norm_sub_rev, ← hceq]
    exact inv_mul_cancel₀ (ne_of_gt hr0_pos)
  have hn_norm : ‖n‖ = 1 := by
    simp only [n, norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hxx'_pos]
    exact inv_mul_cancel₀ (ne_of_gt hxx'_pos)
  have htn_eq : t • n = r0⁻¹ • (x' - x) := by
    simp only [t, n, smul_smul]
    congr 1
    field_simp [ne_of_gt hxx'_pos, ne_of_gt hr0_pos]
  have hR'_eq : r0 * ‖ys‖ = ‖x - y‖ := by
    simp only [ys, norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hr0_pos]
    rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hr0_pos), one_mul, norm_sub_rev]
  let dq : ℝ := (distSq x' C - distSq x C) / r0 ^ 2
  let dF : ℝ := (min (distSq y C) (‖x' - y‖ ^ 2) - min (distSq y C) (‖x - y‖ ^ 2)) / r0 ^ 2
  have hdq_pos : 0 < dq := div_pos (sub_pos.mpr hq) (sq_pos_of_pos hr0_pos)
  have hdF_pos : 0 < dF := div_pos (sub_pos.mpr hF) (sq_pos_of_pos hr0_pos)
  have hdq_le : dq ≤ t * (t - 2 * ⟪n, Z⟫) := by
    have hq'_le : distSq x' C ≤ ‖x' - c‖ ^ 2 := distSq_le x' hc
    have hxc : x' - c = r0 • (t • n - Z) := by
      rw [htn_eq, smul_sub, smul_smul, mul_inv_cancel₀ (ne_of_gt hr0_pos), one_smul]
      simp only [Z, smul_smul, mul_inv_cancel₀ (ne_of_gt hr0_pos), one_smul]
      abel
    have hnorm_sq : ‖x' - c‖ ^ 2 = r0 ^ 2 * (t ^ 2 - 2 * t * ⟪n, Z⟫ + 1) := by
      rw [hxc, norm_smul, Real.norm_eq_abs, abs_of_pos hr0_pos, mul_pow]
      congr 1
      rw [norm_sub_sq_real, norm_smul, Real.norm_eq_abs, abs_of_pos ht_pos, hn_norm, mul_one,
        hZ_norm, one_pow, real_inner_smul_left]
      ring
    have hsub : distSq x' C - r0 ^ 2 ≤ r0 ^ 2 * (t * (t - 2 * ⟪n, Z⟫)) := by
      have heq : r0 ^ 2 * (t ^ 2 - 2 * t * ⟪n, Z⟫ + 1) - r0 ^ 2 = r0 ^ 2 * (t * (t - 2 * ⟪n, Z⟫)) := by ring
      linarith [hq'_le, hnorm_sq, heq]
    exact (div_le_iff₀ (sq_pos_of_pos hr0_pos)).mpr (by rw [hr0_sq] at hsub; linarith)
  have hF_sq : min (distSq y C) (‖x - y‖ ^ 2) = r0 ^ 2 * ‖ys‖ ^ 2 := by
    rw [hF_eq, ← hR'_eq, mul_pow]
  have hdF_le1 : dF ≤ t * (t - 2 * ⟪n, ys⟫) := by
    have hF'_le : min (distSq y C) (‖x' - y‖ ^ 2) ≤ ‖x' - y‖ ^ 2 := min_le_right _ _
    have hxy' : x' - y = r0 • (t • n - ys) := by
      rw [htn_eq, smul_sub, smul_smul, mul_inv_cancel₀ (ne_of_gt hr0_pos), one_smul]
      simp only [ys, smul_smul, mul_inv_cancel₀ (ne_of_gt hr0_pos), one_smul]
      abel
    have hnorm_sq : ‖x' - y‖ ^ 2 = r0 ^ 2 * (t ^ 2 - 2 * t * ⟪n, ys⟫ + ‖ys‖ ^ 2) := by
      rw [hxy', norm_smul, Real.norm_eq_abs, abs_of_pos hr0_pos, mul_pow]
      congr 1
      rw [norm_sub_sq_real, norm_smul, Real.norm_eq_abs, abs_of_pos ht_pos, hn_norm, mul_one,
        real_inner_smul_left]
      ring
    have hsub : min (distSq y C) (‖x' - y‖ ^ 2) - min (distSq y C) (‖x - y‖ ^ 2) ≤
        r0 ^ 2 * (t * (t - 2 * ⟪n, ys⟫)) := by
      have heq : r0 ^ 2 * (t ^ 2 - 2 * t * ⟪n, ys⟫ + ‖ys‖ ^ 2) - r0 ^ 2 * ‖ys‖ ^ 2 =
          r0 ^ 2 * (t * (t - 2 * ⟪n, ys⟫)) := by ring
      linarith [hF'_le, hnorm_sq, hF_sq, heq]
    exact (div_le_iff₀ (sq_pos_of_pos hr0_pos)).mpr (by linarith)
  have hdF_le2 : dF ≤ 1 - 2 * ⟪Z, ys⟫ := by
    have hF'_le : min (distSq y C) (‖x' - y‖ ^ 2) ≤ ‖y - c‖ ^ 2 :=
      le_trans (min_le_left _ _) (distSq_le y hc)
    have hyc : y - c = r0 • (ys - Z) := by
      simp only [ys, Z, smul_sub, smul_smul, mul_inv_cancel₀ (ne_of_gt hr0_pos), one_smul]
      abel
    have hnorm_sq : ‖y - c‖ ^ 2 = r0 ^ 2 * (‖ys‖ ^ 2 - 2 * ⟪Z, ys⟫ + 1) := by
      rw [hyc, norm_smul, Real.norm_eq_abs, abs_of_pos hr0_pos, mul_pow]
      congr 1
      rw [norm_sub_sq_real, hZ_norm, one_pow, real_inner_comm ys Z]
    have hsub : min (distSq y C) (‖x' - y‖ ^ 2) - min (distSq y C) (‖x - y‖ ^ 2) ≤
        r0 ^ 2 * (1 - 2 * ⟪Z, ys⟫) := by
      have heq : r0 ^ 2 * (‖ys‖ ^ 2 - 2 * ⟪Z, ys⟫ + 1) - r0 ^ 2 * ‖ys‖ ^ 2 =
          r0 ^ 2 * (1 - 2 * ⟪Z, ys⟫) := by ring
      linarith [hF'_le, hnorm_sq, hF_sq, heq]
    exact (div_le_iff₀ (sq_pos_of_pos hr0_pos)).mpr (by linarith)
  have hcore := lem_satellite_scaled_core hn_norm hZ_norm ht_pos hdq_pos hdF_pos hdq_le hdF_le1 hdF_le2
  have hsqrt : Real.sqrt (distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) = r0 ^ 2 * ‖ys‖ := by
    have hqF : distSq x C * min (distSq y C) (‖x - y‖ ^ 2) = (r0 ^ 2 * ‖ys‖) ^ 2 := by
      rw [← hr0_sq, hF_sq]; ring
    rw [hqF, Real.sqrt_sq (by positivity)]
  have hnorm_t : ‖x - x'‖ ^ 2 = r0 ^ 2 * t ^ 2 := by
    rw [norm_sub_rev]
    simp only [t]
    field_simp [ne_of_gt hr0_pos]
  rw [hsqrt, hnorm_t, ← hr0_sq]
  have hmul4 := mul_le_mul_of_nonneg_left hcore (show (0 : ℝ) ≤ r0 ^ 4 by positivity)
  have hL : r0 ^ 4 * (dq * dF) =
      (distSq x' C - distSq x C) * (min (distSq y C) (‖x' - y‖ ^ 2) - min (distSq y C) (‖x - y‖ ^ 2)) := by
    simp only [dq, dF]; field_simp [ne_of_gt hr0_pos]
  have hR : r0 ^ 4 * (t ^ 2 * (3 + 2 * ‖ys‖)) =
      r0 ^ 2 * t ^ 2 * (3 * r0 ^ 2 + 2 * (r0 ^ 2 * ‖ys‖)) := by ring
  rw [← hr0_sq] at hL
  linarith

/-- Full symmetric one-pair inequality for Lemma 8.3. -/
lemma lem_satellite_one_pair {d : ℕ} {C : Finset (Point d)} (hC : C.Nonempty)
    (y x x' : Point d) :
    (distSq x' C - distSq x C) *
      (min (distSq y C) (‖x' - y‖ ^ 2) - min (distSq y C) (‖x - y‖ ^ 2)) ≤
      ‖x - x'‖ ^ 2 *
        (3 * min (distSq x C) (distSq x' C) +
         2 * min (Real.sqrt (distSq x C * min (distSq y C) (‖x - y‖ ^ 2)))
                 (Real.sqrt (distSq x' C * min (distSq y C) (‖x' - y‖ ^ 2)))) := by
  let q := distSq x C
  let q' := distSq x' C
  let F := min (distSq y C) (‖x - y‖ ^ 2)
  let F' := min (distSq y C) (‖x' - y‖ ^ 2)
  have hq_nn : 0 ≤ q := distSq_nonneg x C
  have hq'_nn : 0 ≤ q' := distSq_nonneg x' C
  have hF_nn : 0 ≤ F := le_min (distSq_nonneg y C) (sq_nonneg _)
  have hF'_nn : 0 ≤ F' := le_min (distSq_nonneg y C) (sq_nonneg _)
  by_cases hpos : 0 < (q' - q) * (F' - F)
  · rcases mul_pos_iff.mp hpos with ⟨hq_lt, hF_lt⟩ | ⟨hq_gt, hF_gt⟩
    · have hq1 : q < q' := sub_pos.mp hq_lt
      have hF1 : F < F' := sub_pos.mp hF_lt
      have hmin_q : min q q' = q := min_eq_left (le_of_lt hq1)
      have hmin_s : min (Real.sqrt (q * F)) (Real.sqrt (q' * F')) = Real.sqrt (q * F) := by
        apply min_eq_left
        exact Real.sqrt_le_sqrt (mul_le_mul (le_of_lt hq1) (le_of_lt hF1) hF_nn hq'_nn)
      change (q' - q) * (F' - F) ≤ ‖x - x'‖ ^ 2 * (3 * min q q' + 2 * min (Real.sqrt (q * F)) (Real.sqrt (q' * F')))
      rw [hmin_q, hmin_s]
      exact lem_satellite_one_pair_ordered hC y x x' hq1 hF1
    · have hq1 : q' < q := by linarith
      have hF1 : F' < F := by linarith
      have hmin_q : min q q' = q' := min_eq_right (le_of_lt hq1)
      have hmin_s : min (Real.sqrt (q * F)) (Real.sqrt (q' * F')) = Real.sqrt (q' * F') := by
        apply min_eq_right
        exact Real.sqrt_le_sqrt (mul_le_mul (le_of_lt hq1) (le_of_lt hF1) hF'_nn hq_nn)
      change (q' - q) * (F' - F) ≤ ‖x - x'‖ ^ 2 * (3 * min q q' + 2 * min (Real.sqrt (q * F)) (Real.sqrt (q' * F')))
      rw [hmin_q, hmin_s]
      have hord := lem_satellite_one_pair_ordered hC y x' x hq1 hF1
      rw [norm_sub_rev x' x] at hord
      linarith
  · have hle0 : (q' - q) * (F' - F) ≤ 0 := not_lt.mp hpos
    have hrhs_nn : 0 ≤ ‖x - x'‖ ^ 2 *
        (3 * min q q' + 2 * min (Real.sqrt (q * F)) (Real.sqrt (q' * F'))) := by
      have h1 : 0 ≤ min q q' := le_min hq_nn hq'_nn
      have h2 : 0 ≤ min (Real.sqrt (q * F)) (Real.sqrt (q' * F')) :=
        le_min (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
      positivity
    linarith

/-- Pairwise squared distance sum equals `2 * |S| * phi S`. -/
lemma sum_sum_norm_sq_eq {d : ℕ} (S : Finset (Point d)) :
    ∑ x ∈ S, ∑ x' ∈ S, ‖x - x'‖ ^ 2 = 2 * (S.card : ℝ) * phi S := by
  by_cases hS : S.Nonempty
  · have h1 : ∀ x ∈ S, ∑ x' ∈ S, ‖x - x'‖ ^ 2 =
        phi S + (S.card : ℝ) * ‖x - KMeansPP.centroid S‖ ^ 2 := by
      intro x _
      calc
        ∑ x' ∈ S, ‖x - x'‖ ^ 2 = ∑ x' ∈ S, ‖x' - x‖ ^ 2 :=
          Finset.sum_congr rfl (fun x' _ => by rw [norm_sub_rev])
        _ = cost S {x} := (cost_singleton S x).symm
        _ = phi S + (S.card : ℝ) * ‖x - KMeansPP.centroid S‖ ^ 2 := centroid_identity hS x
    rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
      ← Finset.mul_sum]
    change (S.card : ℝ) * phi S + (S.card : ℝ) * phi S = 2 * (S.card : ℝ) * phi S
    ring
  · rw [Finset.not_nonempty_iff_eq_empty.mp hS]
    simp [phi]

/-- **Finite peel-the-minimum layer lemma (zero MeasureTheory):**
    For any `S ⊆ A` and nonnegative `g : Point d → ℝ` on `S`,
    `∑ x ∈ S, ∑ x' ∈ S, min (g x) (g x') * ‖x - x'‖^2 ≤ 2 * phi A * ∑ x ∈ S, g x`. -/
lemma lem_satellite_layer_subset {d : ℕ} (A : Finset (Point d)) :
    ∀ (n : ℕ) (S : Finset (Point d)), S.card ≤ n → S ⊆ A →
    ∀ (g : Point d → ℝ), (∀ x ∈ S, 0 ≤ g x) →
      ∑ x ∈ S, ∑ x' ∈ S, min (g x) (g x') * ‖x - x'‖ ^ 2 ≤ 2 * phi A * ∑ x ∈ S, g x := by
  classical
  intro n
  induction n with
  | zero =>
      intro S hcard _ _ _
      have hS0 : S = ∅ := Finset.card_eq_zero.mp (Nat.le_zero.mp hcard)
      rw [hS0]; simp
  | succ n ih =>
      intro S hcard hSA g hg
      by_cases hS : S.Nonempty
      · let c := S.inf' hS g
        have hc_nn : 0 ≤ c := Finset.le_inf' hS g hg
        obtain ⟨x0, hx0, hx0_eq⟩ := Finset.exists_mem_eq_inf' hS g
        let g' : Point d → ℝ := fun x => g x - c
        have hg'_nn : ∀ x ∈ S, 0 ≤ g' x := fun x hx =>
          sub_nonneg.mpr (Finset.inf'_le g hx)
        let S' := S.filter (fun x => g' x ≠ 0)
        have hS'_sub : S' ⊆ S := Finset.filter_subset _ _
        have hx0_not : x0 ∉ S' := by
          intro hmem
          have hne : g' x0 ≠ 0 := (Finset.mem_filter.mp hmem).2
          exact hne (sub_eq_zero.mpr hx0_eq.symm)
        have hS'_card : S'.card ≤ n := by
          have hlt : S'.card < S.card := Finset.card_lt_card
            (Finset.ssubset_iff_subset_ne.mpr ⟨hS'_sub, fun heq => hx0_not (heq ▸ hx0)⟩)
          omega
        have hmin_split : ∀ x ∈ S, ∀ x' ∈ S,
            min (g x) (g x') = c + min (g' x) (g' x') := by
          intro x _ x' _
          simp only [g']
          rw [min_sub_sub_right]
          ring
        have hsum_split :
            ∑ x ∈ S, ∑ x' ∈ S, min (g x) (g x') * ‖x - x'‖ ^ 2 =
              c * (∑ x ∈ S, ∑ x' ∈ S, ‖x - x'‖ ^ 2) +
              ∑ x ∈ S, ∑ x' ∈ S, min (g' x) (g' x') * ‖x - x'‖ ^ 2 := by
          have h1 : ∀ x ∈ S,
              ∑ x' ∈ S, min (g x) (g x') * ‖x - x'‖ ^ 2 =
                c * (∑ x' ∈ S, ‖x - x'‖ ^ 2) +
                ∑ x' ∈ S, min (g' x) (g' x') * ‖x - x'‖ ^ 2 := by
            intro x hx
            rw [Finset.mul_sum, ← Finset.sum_add_distrib]
            refine Finset.sum_congr rfl (fun x' hx' => ?_)
            rw [hmin_split x hx x' hx']
            ring
          rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, ← Finset.mul_sum]
        have hrestrict :
            ∑ x ∈ S, ∑ x' ∈ S, min (g' x) (g' x') * ‖x - x'‖ ^ 2 =
              ∑ x ∈ S', ∑ x' ∈ S', min (g' x) (g' x') * ‖x - x'‖ ^ 2 := by
          have hinner : ∀ x ∈ S,
              ∑ x' ∈ S, min (g' x) (g' x') * ‖x - x'‖ ^ 2 =
                ∑ x' ∈ S', min (g' x) (g' x') * ‖x - x'‖ ^ 2 := by
            intro x hx
            symm
            apply Finset.sum_subset hS'_sub
            intro x' hx' hx'_not
            have h0 : g' x' = 0 := Classical.byContradiction fun hne =>
              hx'_not (Finset.mem_filter.mpr ⟨hx', hne⟩)
            rw [h0, min_eq_right (hg'_nn x hx), zero_mul]
          rw [Finset.sum_congr rfl hinner]
          symm
          apply Finset.sum_subset hS'_sub
          intro x hx hx_not
          have h0 : g' x = 0 := Classical.byContradiction fun hne =>
            hx_not (Finset.mem_filter.mpr ⟨hx, hne⟩)
          apply Finset.sum_eq_zero
          intro x' hx'
          rw [h0, min_eq_left (hg'_nn x' (hS'_sub hx')), zero_mul]
        have hsum_g' : ∑ x ∈ S', g' x = ∑ x ∈ S, g x - (S.card : ℝ) * c := by
          have h1 : ∑ x ∈ S', g' x = ∑ x ∈ S, g' x := by
            apply Finset.sum_subset hS'_sub
            intro x hx hx_not
            exact Classical.byContradiction fun hne => hx_not (Finset.mem_filter.mpr ⟨hx, hne⟩)
          rw [h1]
          simp only [g', Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul]
        have hih := ih S' hS'_card (hS'_sub.trans hSA) g' (fun x hx => hg'_nn x (hS'_sub hx))
        have hphi_le : phi S ≤ phi A := phi_mono hSA
        have hlayer : c * (∑ x ∈ S, ∑ x' ∈ S, ‖x - x'‖ ^ 2) ≤ 2 * phi A * ((S.card : ℝ) * c) := by
          rw [sum_sum_norm_sq_eq S]
          have h1 : 2 * (S.card : ℝ) * c * phi S ≤ 2 * (S.card : ℝ) * c * phi A :=
            mul_le_mul_of_nonneg_left hphi_le (by positivity)
          linarith
        calc
          ∑ x ∈ S, ∑ x' ∈ S, min (g x) (g x') * ‖x - x'‖ ^ 2
            = c * (∑ x ∈ S, ∑ x' ∈ S, ‖x - x'‖ ^ 2) +
              ∑ x ∈ S', ∑ x' ∈ S', min (g' x) (g' x') * ‖x - x'‖ ^ 2 := by
                rw [hsum_split, hrestrict]
          _ ≤ 2 * phi A * ((S.card : ℝ) * c) + 2 * phi A * (∑ x ∈ S', g' x) :=
              add_le_add hlayer hih
          _ = 2 * phi A * ∑ x ∈ S, g x := by rw [hsum_g']; ring
      · rw [Finset.not_nonempty_iff_eq_empty.mp hS]; simp

/-- **Lemma 8.3 (`lem:satellite`, Clipped satellite covariance):**
    For any nonempty bulk `A`, nonempty retained set `C`, and point `y`, writing
    `q(x) = distSq x C`, `F(x) = min (distSq y C) ‖x - y‖^2`, `s = cost A C / |A| > 0`,
    `D^2 = cost A {y} / |A|`, and `σ^2 = phi A / |A|`, we have
    `((1/|A|) ∑_{x ∈ A} q(x) F(x)) / s ≤ D^2 + σ^2 * (3 + 2 * √(D^2) / √s)`. -/
theorem lem_satellite {d : ℕ} {A C : Finset (Point d)} (hA : A.Nonempty) (hC : C.Nonempty)
    (y : Point d) (hs_pos : 0 < cost A C / (A.card : ℝ)) :
    ((∑ x ∈ A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / (A.card : ℝ)) /
        (cost A C / (A.card : ℝ)) ≤
      cost A {y} / (A.card : ℝ) +
        (phi A / (A.card : ℝ)) *
          (3 + 2 * Real.sqrt (cost A {y} / (A.card : ℝ)) /
            Real.sqrt (cost A C / (A.card : ℝ))) := by
  have hNA_pos : (0 : ℝ) < (A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hA)
  have hNA_ne : (A.card : ℝ) ≠ 0 := ne_of_gt hNA_pos
  have hcostA_pos : 0 < cost A C := by
    have := mul_pos hs_pos hNA_pos
    rwa [div_mul_cancel₀ _ hNA_ne] at this
  let q : Point d → ℝ := fun x => distSq x C
  let F : Point d → ℝ := fun x => min (distSq y C) (‖x - y‖ ^ 2)
  have hq_nn : ∀ x ∈ A, 0 ≤ q x := fun x _ => distSq_nonneg x C
  have hF_nn : ∀ x ∈ A, 0 ≤ F x := fun x _ => le_min (distSq_nonneg y C) (sq_nonneg _)
  have hcov_id :
      ∑ x ∈ A, ∑ x' ∈ A, (q x' - q x) * (F x' - F x) =
        2 * (A.card : ℝ) * (∑ x ∈ A, q x * F x) -
        2 * (∑ x ∈ A, q x) * (∑ x ∈ A, F x) := by
    have h1 : ∀ x ∈ A,
        ∑ x' ∈ A, (q x' - q x) * (F x' - F x) =
          (∑ x' ∈ A, q x' * F x') - q x * (∑ x' ∈ A, F x') -
          F x * (∑ x' ∈ A, q x') + (A.card : ℝ) * (q x * F x) := by
      intro x _
      have hexp : ∀ x' ∈ A, (q x' - q x) * (F x' - F x) =
          q x' * F x' - q x * F x' - F x * q x' + q x * F x := fun x' _ => by ring
      rw [Finset.sum_congr rfl hexp, Finset.sum_add_distrib, Finset.sum_sub_distrib,
        Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_const, nsmul_eq_mul]
    rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_sub_distrib,
      Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, ← Finset.sum_mul,
      ← Finset.sum_mul, ← Finset.mul_sum]
    ring
  have hpair_sum :
      ∑ x ∈ A, ∑ x' ∈ A, (q x' - q x) * (F x' - F x) ≤
        3 * (∑ x ∈ A, ∑ x' ∈ A, min (q x) (q x') * ‖x - x'‖ ^ 2) +
        2 * (∑ x ∈ A, ∑ x' ∈ A,
          min (Real.sqrt (q x * F x)) (Real.sqrt (q x' * F x')) * ‖x - x'‖ ^ 2) := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro x _
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro x' _
    have hp := lem_satellite_one_pair hC y x x'
    linarith
  have hlayer1 := lem_satellite_layer_subset A A.card A le_rfl Subset.rfl q hq_nn
  have hlayer2 := lem_satellite_layer_subset A A.card A le_rfl Subset.rfl
    (fun x => Real.sqrt (q x * F x)) (fun _ _ => Real.sqrt_nonneg _)
  have hcs : ∑ x ∈ A, Real.sqrt (q x * F x) ≤ Real.sqrt ((∑ x ∈ A, q x) * (∑ x ∈ A, F x)) := by
    have hsq : (∑ x ∈ A, Real.sqrt (q x * F x)) ^ 2 ≤ (∑ x ∈ A, q x) * (∑ x ∈ A, F x) := by
      have hrew : ∑ x ∈ A, Real.sqrt (q x * F x) = ∑ x ∈ A, Real.sqrt (q x) * Real.sqrt (F x) :=
        Finset.sum_congr rfl (fun x hx => Real.sqrt_mul (hq_nn x hx) (F x))
      rw [hrew]
      have h1 := Finset.sum_mul_sq_le_sq_mul_sq A (fun x => Real.sqrt (q x)) (fun x => Real.sqrt (F x))
      have hqsq : ∑ x ∈ A, (Real.sqrt (q x)) ^ 2 = ∑ x ∈ A, q x :=
        Finset.sum_congr rfl (fun x hx => Real.sq_sqrt (hq_nn x hx))
      have hFsq : ∑ x ∈ A, (Real.sqrt (F x)) ^ 2 = ∑ x ∈ A, F x :=
        Finset.sum_congr rfl (fun x hx => Real.sq_sqrt (hF_nn x hx))
      rw [hqsq, hFsq] at h1
      exact h1
    exact Real.le_sqrt_of_sq_le hsq
  have hsumF_le : ∑ x ∈ A, F x ≤ cost A {y} := by
    rw [cost_singleton]
    exact Finset.sum_le_sum (fun x _ => min_le_right _ _)
  have hsumq_eq : ∑ x ∈ A, q x = cost A C := rfl
  have hcov_le :
      (A.card : ℝ) * (∑ x ∈ A, q x * F x) - cost A C * (∑ x ∈ A, F x) ≤
        phi A * (3 * cost A C + 2 * Real.sqrt (cost A C * cost A {y})) := by
    have hsqrt_mono :
        Real.sqrt (cost A C * ∑ x ∈ A, F x) ≤ Real.sqrt (cost A C * cost A {y}) :=
      Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_left hsumF_le (le_of_lt hcostA_pos))
    have hphi_nn : 0 ≤ phi A := phi_nonneg A
    rw [hsumq_eq] at hcov_id hlayer1 hcs
    have h1 : 2 * phi A * ∑ x ∈ A, Real.sqrt (q x * F x) ≤
        2 * phi A * Real.sqrt (cost A C * cost A {y}) :=
      mul_le_mul_of_nonneg_left (le_trans hcs hsqrt_mono) (by linarith)
    linarith [hcov_id, hpair_sum, hlayer1, hlayer2, h1]
  have hden_pos : 0 < (A.card : ℝ) * cost A C := mul_pos hNA_pos hcostA_pos
  have hL_simpl :
      ((∑ x ∈ A, q x * F x) / (A.card : ℝ)) / (cost A C / (A.card : ℝ)) =
        (∑ x ∈ A, q x * F x) / cost A C := by
    field_simp [hNA_ne, ne_of_gt hcostA_pos]
  rw [hL_simpl, mul_div_assoc]
  have hsqrt_ratio :
      Real.sqrt (cost A {y} / (A.card : ℝ)) / Real.sqrt (cost A C / (A.card : ℝ)) =
        Real.sqrt (cost A C * cost A {y}) / cost A C := by
    rw [Real.sqrt_div (cost_nonneg A {y}), Real.sqrt_div (le_of_lt hcostA_pos),
      div_div_div_cancel_right₀ (ne_of_gt (Real.sqrt_pos.mpr hNA_pos)),
      Real.sqrt_mul (le_of_lt hcostA_pos)]
    have hs_pos' : 0 < Real.sqrt (cost A C) := Real.sqrt_pos.mpr hcostA_pos
    rw [div_eq_div_iff (ne_of_gt hs_pos') (ne_of_gt hcostA_pos)]
    calc
      Real.sqrt (cost A {y}) * cost A C
        = Real.sqrt (cost A {y}) * (Real.sqrt (cost A C) * Real.sqrt (cost A C)) := by
            rw [Real.mul_self_sqrt (le_of_lt hcostA_pos)]
      _ = Real.sqrt (cost A C) * Real.sqrt (cost A {y}) * Real.sqrt (cost A C) := by ring
  rw [hsqrt_ratio]
  have hsumF_div : (∑ x ∈ A, F x) / (A.card : ℝ) ≤ cost A {y} / (A.card : ℝ) :=
    div_le_div_of_nonneg_right hsumF_le (le_of_lt hNA_pos)
  have hdiv :
      (∑ x ∈ A, q x * F x) / cost A C - (∑ x ∈ A, F x) / (A.card : ℝ) ≤
        (phi A / (A.card : ℝ)) * (3 + 2 * (Real.sqrt (cost A C * cost A {y}) / cost A C)) := by
    have h1 := div_le_div_of_nonneg_right hcov_le (le_of_lt hden_pos)
    have hL2 :
        ((A.card : ℝ) * (∑ x ∈ A, q x * F x) - cost A C * (∑ x ∈ A, F x)) /
            ((A.card : ℝ) * cost A C) =
          (∑ x ∈ A, q x * F x) / cost A C - (∑ x ∈ A, F x) / (A.card : ℝ) := by
      field_simp [hNA_ne, ne_of_gt hcostA_pos]
    have hR2 :
        (phi A * (3 * cost A C + 2 * Real.sqrt (cost A C * cost A {y}))) /
            ((A.card : ℝ) * cost A C) =
          (phi A / (A.card : ℝ)) * (3 + 2 * (Real.sqrt (cost A C * cost A {y}) / cost A C)) := by
      field_simp [hNA_ne, ne_of_gt hcostA_pos]
    rw [hL2, hR2] at h1
    exact h1
  linarith

/-- Convenient unnormalized form of Lemma 8.3:
    `(∑_{x ∈ A} distSq x C * min (distSq y C) ‖x - y‖^2) / cost A C ≤
      cost A {y} / |A| + (phi A / |A|) * (3 + 2 * √(cost A {y} / cost A C))`. -/
lemma lem_satellite_unnorm {d : ℕ} {A C : Finset (Point d)} (hA : A.Nonempty) (hC : C.Nonempty)
    (y : Point d) (hcostA : 0 < cost A C) :
    (∑ x ∈ A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost A C ≤
      cost A {y} / (A.card : ℝ) +
        (phi A / (A.card : ℝ)) *
          (3 + 2 * Real.sqrt (cost A {y} / cost A C)) := by
  have hNA_pos : (0 : ℝ) < (A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hA)
  have hNA_ne : (A.card : ℝ) ≠ 0 := ne_of_gt hNA_pos
  have hmain := lem_satellite hA hC y (div_pos hcostA hNA_pos)
  have hL :
      ((∑ x ∈ A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / (A.card : ℝ)) /
          (cost A C / (A.card : ℝ)) =
        (∑ x ∈ A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost A C := by
    field_simp [hNA_ne, ne_of_gt hcostA]
  have hR :
      Real.sqrt (cost A {y} / (A.card : ℝ)) / Real.sqrt (cost A C / (A.card : ℝ)) =
        Real.sqrt (cost A {y} / cost A C) := by
    rw [Real.sqrt_div (cost_nonneg A {y}), Real.sqrt_div (le_of_lt hcostA),
      div_div_div_cancel_right₀ (ne_of_gt (Real.sqrt_pos.mpr hNA_pos)),
      ← Real.sqrt_div (cost_nonneg A {y})]
  rw [hL, mul_div_assoc, hR] at hmain
  exact hmain

/-- L² Minkowski bound on `A`: for nonempty `A` and `C` and any point `y`,
    `distToSet y C ≤ √(cost A {y} / |A|) + √(cost A C / |A|)`. -/
lemma distToSet_le_minkowski_avg {d : ℕ} {A C : Finset (Point d)} (hA : A.Nonempty) (hC : C.Nonempty)
    (y : Point d) :
    distToSet y C ≤ Real.sqrt (cost A {y} / (A.card : ℝ)) + Real.sqrt (cost A C / (A.card : ℝ)) := by
  have hNA_pos : (0 : ℝ) < (A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hA)
  have hpt : ∀ x ∈ A, distToSet y C ≤ ‖x - y‖ + distToSet x C := by
    intro x _
    obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq x hC
    have h1 : distToSet y C ≤ ‖y - c‖ := distToSet_le y hc
    have h2 : ‖y - c‖ ≤ ‖y - x‖ + ‖x - c‖ := by
      have : y - c = (y - x) + (x - c) := by abel
      rw [this]
      exact norm_add_le (y - x) (x - c)
    rw [norm_sub_rev y x, ← hceq] at h2
    linarith
  have hsum : (A.card : ℝ) * distToSet y C ≤ (∑ x ∈ A, ‖x - y‖) + (∑ x ∈ A, distToSet x C) := by
    calc
      (A.card : ℝ) * distToSet y C = ∑ _x ∈ A, distToSet y C := by
        rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ ∑ x ∈ A, (‖x - y‖ + distToSet x C) := Finset.sum_le_sum hpt
      _ = (∑ x ∈ A, ‖x - y‖) + (∑ x ∈ A, distToSet x C) := Finset.sum_add_distrib
  have hcs1 : ∑ x ∈ A, ‖x - y‖ ≤ Real.sqrt ((A.card : ℝ) * cost A {y}) := by
    apply Real.le_sqrt_of_sq_le
    have h1 := Finset.sum_mul_sq_le_sq_mul_sq A (fun _ => (1 : ℝ)) (fun x => ‖x - y‖)
    simp only [one_mul, one_pow, Finset.sum_const, nsmul_eq_mul, mul_one] at h1
    rw [cost_singleton]
    exact h1
  have hcs2 : ∑ x ∈ A, distToSet x C ≤ Real.sqrt ((A.card : ℝ) * cost A C) := by
    apply Real.le_sqrt_of_sq_le
    have h1 := Finset.sum_mul_sq_le_sq_mul_sq A (fun _ => (1 : ℝ)) (fun x => distToSet x C)
    simp only [one_mul, one_pow, Finset.sum_const, nsmul_eq_mul, mul_one] at h1
    exact h1
  have hsqrt_div_card : ∀ r : ℝ, 0 ≤ r →
      Real.sqrt ((A.card : ℝ) * r) / (A.card : ℝ) = Real.sqrt (r / (A.card : ℝ)) := by
    intro r hr
    rw [Real.sqrt_mul (le_of_lt hNA_pos), Real.sqrt_div hr]
    have hsp : 0 < Real.sqrt (A.card : ℝ) := Real.sqrt_pos.mpr hNA_pos
    rw [div_eq_div_iff (ne_of_gt hNA_pos) (ne_of_gt hsp)]
    calc
      Real.sqrt (A.card : ℝ) * Real.sqrt r * Real.sqrt (A.card : ℝ)
        = Real.sqrt r * (Real.sqrt (A.card : ℝ) * Real.sqrt (A.card : ℝ)) := by ring
      _ = Real.sqrt r * (A.card : ℝ) := by rw [Real.mul_self_sqrt (le_of_lt hNA_pos)]
  have hle : distToSet y C ≤
      (Real.sqrt ((A.card : ℝ) * cost A {y}) + Real.sqrt ((A.card : ℝ) * cost A C)) / (A.card : ℝ) := by
    rw [le_div_iff₀ hNA_pos]
    linarith
  rw [add_div, hsqrt_div_card _ (cost_nonneg A {y}), hsqrt_div_card _ (cost_nonneg A C)] at hle
  exact hle

/-! =========================================================================
    SECTION 4: LEMMA 8.2 (`lem:witness`, WITNESS CUT, `HUB-05`)
    ========================================================================= -/

/-- Finite step-function weighted sum over a strictly increasing partition list `L`:
    sums `(b - a) * f ((a + b) / 2)` over consecutive pairs `(a, b)` of `L`. -/
private def intervalWeightedSum (f : ℝ → ℝ) : List ℝ → ℝ
  | [] => 0
  | [_] => 0
  | a :: b :: rest => (b - a) * f ((a + b) / 2) + intervalWeightedSum f (b :: rest)

private lemma intervalWeightedSum_const (c : ℝ) :
    ∀ (a : ℝ) (L : List ℝ),
      intervalWeightedSum (fun _ => c) (a :: L) = ((a :: L).getLast (List.cons_ne_nil a L) - a) * c
  | a, [] => by simp [intervalWeightedSum]
  | a, b :: rest => by
      simp only [intervalWeightedSum]
      rw [intervalWeightedSum_const c b rest]
      have hlast : (a :: b :: rest).getLast (List.cons_ne_nil a (b :: rest)) =
          (b :: rest).getLast (List.cons_ne_nil b rest) := by simp
      rw [hlast]
      ring

private lemma intervalWeightedSum_add (f g : ℝ → ℝ) :
    ∀ (L : List ℝ),
      intervalWeightedSum (fun t => f t + g t) L =
        intervalWeightedSum f L + intervalWeightedSum g L
  | [] => by simp [intervalWeightedSum]
  | [_] => by simp [intervalWeightedSum]
  | a :: b :: rest => by
      simp only [intervalWeightedSum]
      rw [intervalWeightedSum_add f g (b :: rest)]
      ring

private lemma intervalWeightedSum_mul_const (c : ℝ) (f : ℝ → ℝ) :
    ∀ (L : List ℝ),
      intervalWeightedSum (fun t => c * f t) L = c * intervalWeightedSum f L
  | [] => by simp [intervalWeightedSum]
  | [_] => by simp [intervalWeightedSum]
  | a :: b :: rest => by
      simp only [intervalWeightedSum]
      rw [intervalWeightedSum_mul_const c f (b :: rest)]
      ring

private lemma intervalWeightedSum_finset_sum {ι : Type*} (s : Finset ι) (f : ι → ℝ → ℝ)
    (L : List ℝ) :
    intervalWeightedSum (fun t => ∑ i ∈ s, f i t) L =
      ∑ i ∈ s, intervalWeightedSum (f i) L := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      cases L with
      | nil => simp [intervalWeightedSum]
      | cons a rest => simp [intervalWeightedSum_const]
  | insert i s hi ih =>
      simp only [Finset.sum_insert hi]
      rw [intervalWeightedSum_add, ih]

/-- Pigeonhole on a nonempty strictly increasing partition list: if `intervalWeightedSum f L ≤ M * (last - head)`,
    then some midpoint `t ∈ [head, last]` satisfies `f t ≤ M`. -/
private lemma exists_midpoint_le_of_intervalWeightedSum {f : ℝ → ℝ} {M : ℝ} :
    ∀ (a b : ℝ) (rest : List ℝ),
      List.Pairwise (· < ·) (a :: b :: rest) →
      intervalWeightedSum f (a :: b :: rest) ≤
        ((a :: b :: rest).getLast (List.cons_ne_nil _ _) - a) * M →
      ∃ t, a ≤ t ∧ t ≤ (a :: b :: rest).getLast (List.cons_ne_nil _ _) ∧ f t ≤ M
  | a, b, [], hpw, hle => by
      simp only [intervalWeightedSum, add_zero, List.getLast_cons_cons, List.getLast_singleton] at hle ⊢
      have hab : a < b := (List.pairwise_cons.mp hpw).1 b List.mem_cons_self
      have hba : 0 < b - a := sub_pos.mpr hab
      refine ⟨(a + b) / 2, by linarith, by linarith, ?_⟩
      nlinarith
  | a, b, c :: rest, hpw, hle => by
      have hab : a < b := (List.pairwise_cons.mp hpw).1 b List.mem_cons_self
      have hpw_tail : List.Pairwise (· < ·) (b :: c :: rest) := (List.pairwise_cons.mp hpw).2
      have hlast_eq : (a :: b :: c :: rest).getLast (List.cons_ne_nil _ _) =
          (b :: c :: rest).getLast (List.cons_ne_nil _ _) := by simp
      rw [hlast_eq] at hle ⊢
      let L_end := (b :: c :: rest).getLast (List.cons_ne_nil _ _)
      have hb_le_end : b ≤ L_end := by
        have hmem : L_end ∈ b :: c :: rest := List.getLast_mem _
        rcases List.mem_cons.mp hmem with h | hmem'
        · exact le_of_eq h.symm
        · exact le_of_lt ((List.pairwise_cons.mp hpw_tail).1 L_end hmem')
      by_cases hfirst : f ((a + b) / 2) ≤ M
      · exact ⟨(a + b) / 2, by linarith, by linarith, hfirst⟩
      · have hgt : M < f ((a + b) / 2) := lt_of_not_ge hfirst
        have htail_le : intervalWeightedSum f (b :: c :: rest) ≤ (L_end - b) * M := by
          have hstep : intervalWeightedSum f (a :: b :: c :: rest) =
              (b - a) * f ((a + b) / 2) + intervalWeightedSum f (b :: c :: rest) := rfl
          rw [hstep] at hle
          have hba : 0 < b - a := sub_pos.mpr hab
          have hprod : (b - a) * M < (b - a) * f ((a + b) / 2) :=
            mul_lt_mul_of_pos_left hgt hba
          linarith
        obtain ⟨t, hbt, htend, hft⟩ := exists_midpoint_le_of_intervalWeightedSum b c rest hpw_tail htail_le
        exact ⟨t, by linarith, htend, hft⟩

/-- Upper bound on `intervalWeightedSum (fun t => if u ≤ t then 1 else 0)` when `u` lies
    in no open subinterval `(a_i, b_i)` of `L`. -/
private lemma intervalWeightedSum_ind_le (u : ℝ) :
    ∀ (a : ℝ) (rest : List ℝ),
      List.Pairwise (· < ·) (a :: rest) →
      List.IsChain (fun p q => ¬ (p < u ∧ u < q)) (a :: rest) →
      intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (a :: rest) ≤
        max ((a :: rest).getLast (List.cons_ne_nil _ _) - u) 0 := by
  intro a rest hpw hchain
  induction rest generalizing a with
  | nil => simp [intervalWeightedSum]
  | cons b rest ih =>
      have hab : a < b := (List.pairwise_cons.mp hpw).1 b List.mem_cons_self
      have hpw_tail : List.Pairwise (· < ·) (b :: rest) := (List.pairwise_cons.mp hpw).2
      have hno_ab : ¬ (a < u ∧ u < b) := (List.isChain_cons_cons.mp hchain).1
      have hih := ih b hpw_tail (List.isChain_cons_cons.mp hchain).2
      have hlast : (a :: b :: rest).getLast (List.cons_ne_nil _ _) =
          (b :: rest).getLast (List.cons_ne_nil _ _) := by simp
      rw [hlast]
      let L_end := (b :: rest).getLast (List.cons_ne_nil _ _)
      have hstep : intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (a :: b :: rest) =
          (b - a) * (if u ≤ (a + b) / 2 then (1 : ℝ) else 0) +
          intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (b :: rest) := rfl
      rw [hstep]
      by_cases hu : u ≤ a
      · have hmid : u ≤ (a + b) / 2 := by linarith
        rw [ite_eq_left hmid, mul_one]
        have htail_le : intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (b :: rest) ≤
            (L_end - b) * 1 := by
          have hle1 : ∀ (x : ℝ) (xs : List ℝ), List.Pairwise (· < ·) (x :: xs) →
              intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (x :: xs) ≤
                ((x :: xs).getLast (List.cons_ne_nil _ _) - x) * 1 := by
            intro x xs hpxs
            induction xs generalizing x with
            | nil => simp [intervalWeightedSum]
            | cons y ys ihy =>
                have hst : intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (x :: y :: ys) =
                    (y - x) * (if u ≤ (x + y) / 2 then (1 : ℝ) else 0) +
                    intervalWeightedSum (fun t => if u ≤ t then (1 : ℝ) else 0) (y :: ys) := rfl
                rw [hst]
                have hxy : x < y := (List.pairwise_cons.mp hpxs).1 y List.mem_cons_self
                have hy_ih := ihy y (List.pairwise_cons.mp hpxs).2
                have hl : (x :: y :: ys).getLast (List.cons_ne_nil _ _) =
                    (y :: ys).getLast (List.cons_ne_nil _ _) := by simp
                rw [hl]
                split_ifs <;> linarith
          exact hle1 b rest hpw_tail
        exact le_trans (by linarith) (le_max_left _ _)
      · have hbu : b ≤ u := Classical.byContradiction fun hlt =>
          hno_ab ⟨lt_of_not_ge hu, lt_of_not_ge hlt⟩
        have hmid : ¬ (u ≤ (a + b) / 2) := by linarith
        rw [ite_eq_right hmid, mul_zero, zero_add]
        exact hih

/-- Upper bound on `intervalWeightedSum (fun t => if t < u then 1 else 0)` when `u` lies
    in no open subinterval `(a_i, b_i)` of `L`. -/
private lemma intervalWeightedSum_ind_gt (u : ℝ) :
    ∀ (a : ℝ) (rest : List ℝ),
      List.Pairwise (· < ·) (a :: rest) →
      List.IsChain (fun p q => ¬ (p < u ∧ u < q)) (a :: rest) →
      intervalWeightedSum (fun t => if t < u then (1 : ℝ) else 0) (a :: rest) ≤
        min ((a :: rest).getLast (List.cons_ne_nil _ _) - a) (max (u - a) 0) := by
  intro a rest hpw hchain
  induction rest generalizing a with
  | nil => simp [intervalWeightedSum]
  | cons b rest ih =>
      have hab : a < b := (List.pairwise_cons.mp hpw).1 b List.mem_cons_self
      have hpw_tail : List.Pairwise (· < ·) (b :: rest) := (List.pairwise_cons.mp hpw).2
      have hno_ab : ¬ (a < u ∧ u < b) := (List.isChain_cons_cons.mp hchain).1
      have hih := ih b hpw_tail (List.isChain_cons_cons.mp hchain).2
      have hlast : (a :: b :: rest).getLast (List.cons_ne_nil _ _) =
          (b :: rest).getLast (List.cons_ne_nil _ _) := by simp
      rw [hlast]
      let L_end := (b :: rest).getLast (List.cons_ne_nil _ _)
      have hb_le_end : b ≤ L_end := by
        have hmem : L_end ∈ b :: rest := List.getLast_mem _
        rcases List.mem_cons.mp hmem with h | hmem'
        · exact le_of_eq h.symm
        · exact le_of_lt ((List.pairwise_cons.mp hpw_tail).1 L_end hmem')
      have hstep : intervalWeightedSum (fun t => if t < u then (1 : ℝ) else 0) (a :: b :: rest) =
          (b - a) * (if (a + b) / 2 < u then (1 : ℝ) else 0) +
          intervalWeightedSum (fun t => if t < u then (1 : ℝ) else 0) (b :: rest) := rfl
      rw [hstep]
      by_cases hu : u ≤ a
      · have hmid : ¬ ((a + b) / 2 < u) := by linarith
        rw [ite_eq_right hmid, mul_zero, zero_add]
        have hmax0 : max (u - b) 0 = 0 := max_eq_right (by linarith)
        rw [hmax0, min_eq_right (by linarith)] at hih
        exact le_trans hih (le_min (by linarith) (le_max_right _ _))
      · have hbu : b ≤ u := Classical.byContradiction fun hlt =>
          hno_ab ⟨lt_of_not_ge hu, lt_of_not_ge hlt⟩
        have hmid : (a + b) / 2 < u := by linarith
        rw [ite_eq_left hmid, mul_one]
        apply le_min
        · have h1 := le_trans hih (min_le_left _ _)
          linarith
        · have h1 := le_trans hih (min_le_right _ _)
          have h2 : max (u - b) 0 = u - b := max_eq_left (by linarith)
          rw [h2] at h1
          exact le_trans (by linarith) (le_max_left _ _)

/-- Helper: given any finite set `P` and function `u : Point d → ℝ` together with weights
    `T, V : Point d → ℝ` (`0 ≤ T w`, `0 ≤ V w`) satisfying
    `E[min(u, 1) * V + 2 * T * max(1 - u, 0)] ≤ b`, there exists `t ∈ [1/4, 1]` such that
    `E[(3/2) * 1_{u ≤ t} * T + 1_{t < u} * V] ≤ b`. -/
private lemma exists_threshold_quarter_one {d : ℕ} (P : Finset (Point d)) (hP : P.Nonempty)
    (u T V : Point d → ℝ) (b : ℝ)
    (hu_nn : ∀ w ∈ P, 0 ≤ u w) (hT_nn : ∀ w ∈ P, 0 ≤ T w) (hV_nn : ∀ w ∈ P, 0 ≤ V w)
    (havg : (∑ w ∈ P, (min (u w) 1 * V w + 2 * T w * max (1 - u w) 0)) / (P.card : ℝ) ≤ b) :
    ∃ t : ℝ, (1 / 4 : ℝ) ≤ t ∧ t ≤ 1 ∧
      ((3 / 2 : ℝ) * (∑ w ∈ P, if u w ≤ t then T w else 0) +
        ∑ w ∈ P, if t < u w then V w else 0) / (P.card : ℝ) ≤ b := by
  classical
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hN_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hN_pos
  let Ffun : ℝ → ℝ := fun t =>
    ((3 / 2 : ℝ) * (∑ w ∈ P, if u w ≤ t then T w else 0) +
      ∑ w ∈ P, if t < u w then V w else 0) / (P.card : ℝ)
  let pts : Finset ℝ :=
    ({(1 / 4 : ℝ), (1 : ℝ)} : Finset ℝ) ∪ (P.image u).filter (fun r => (1 / 4 : ℝ) ≤ r ∧ r ≤ 1)
  let L : List ℝ := pts.sort (· ≤ ·)
  have hL_strict : List.Pairwise (· < ·) L := (pts.sortedLT_sort).pairwise
  have hmem_L : ∀ r, r ∈ L ↔ r ∈ pts := fun r => Finset.mem_sort (· ≤ ·)
  have h14_mem : (1 / 4 : ℝ) ∈ L := (hmem_L _).mpr (Finset.mem_union_left _ (by simp))
  have h1_mem : (1 : ℝ) ∈ L := (hmem_L _).mpr (Finset.mem_union_left _ (by simp))
  have hL_bounds : ∀ r ∈ L, (1 / 4 : ℝ) ≤ r ∧ r ≤ 1 := by
    intro r hr
    rw [hmem_L] at hr
    rcases Finset.mem_union.mp hr with h1 | h2
    · simp only [Finset.mem_insert, Finset.mem_singleton] at h1
      rcases h1 with rfl | rfl <;> norm_num
    · exact (Finset.mem_filter.mp h2).2
  have hL_len : 2 ≤ L.length := by
    refine Classical.byContradiction fun hlt => ?_
    have hle1 : L.length ≤ 1 := by omega
    cases hL : L with
    | nil => rw [hL] at h14_mem; exact List.not_mem_nil h14_mem
    | cons a rest =>
        cases rest with
        | nil =>
            rw [hL] at h14_mem h1_mem
            have h1 : (1 / 4 : ℝ) = a := List.mem_singleton.mp h14_mem
            have h2 : (1 : ℝ) = a := List.mem_singleton.mp h1_mem
            linarith
        | cons _ _ => rw [hL] at hle1; simp at hle1
  rcases hL_eq : L with _ | ⟨a0, _ | ⟨a1, rest⟩⟩
  · rw [hL_eq] at hL_len; simp at hL_len
  · rw [hL_eq] at hL_len; simp at hL_len
  · have hL_strict' : List.Pairwise (· < ·) (a0 :: a1 :: rest) := by rw [← hL_eq]; exact hL_strict
    have ha0_eq : a0 = 1 / 4 := by
      have ha0_ge : (1 / 4 : ℝ) ≤ a0 := (hL_bounds a0 (by rw [hL_eq]; simp)).1
      have ha0_le : a0 ≤ 1 / 4 := by
        rw [hL_eq] at h14_mem
        rcases List.mem_cons.mp h14_mem with h | h
        · linarith
        · exact le_of_lt ((List.pairwise_cons.mp hL_strict').1 (1 / 4) h)
      linarith
    have hlast_eq : (a0 :: a1 :: rest).getLast (List.cons_ne_nil _ _) = 1 := by
      let zend := (a0 :: a1 :: rest).getLast (List.cons_ne_nil _ _)
      have hzend_mem : zend ∈ L := by rw [hL_eq]; exact List.getLast_mem _
      have hzend_le : zend ≤ 1 := (hL_bounds zend hzend_mem).2
      have h1_le : (1 : ℝ) ≤ zend := by
        rw [hL_eq] at h1_mem
        have hle_last : ∀ (l : List ℝ) (hl : l ≠ []) (r : ℝ),
            List.Pairwise (· < ·) l → r ∈ l → r ≤ l.getLast hl := by
          intro l
          induction l with
          | nil => intro hl; exact absurd rfl hl
          | cons x xs ihx =>
              intro _ r hpx hr
              cases xs with
              | nil => simp [List.mem_singleton.mp hr]
              | cons y ys =>
                  have hlast' : (x :: y :: ys).getLast (List.cons_ne_nil _ _) =
                      (y :: ys).getLast (List.cons_ne_nil _ _) := by simp
                  rw [hlast']
                  rcases List.mem_cons.mp hr with rfl | hmem'
                  · have hxy : r < y := (List.pairwise_cons.mp hpx).1 y List.mem_cons_self
                    have hy_le := ihx (List.cons_ne_nil _ _) y (List.pairwise_cons.mp hpx).2 List.mem_cons_self
                    linarith
                  · exact ihx (List.cons_ne_nil _ _) r (List.pairwise_cons.mp hpx).2 hmem'
        exact hle_last (a0 :: a1 :: rest) (List.cons_ne_nil _ _) 1 hL_strict' h1_mem
      linarith
    have hno_open : ∀ w ∈ P, List.IsChain (fun p q => ¬ (p < u w ∧ u w < q)) (a0 :: a1 :: rest) := by
      intro w hw
      rw [List.isChain_iff_getElem]
      intro i hi ⟨hpu, huq⟩
      have hi0 : i < (a0 :: a1 :: rest).length := by omega
      have hp_mem : (a0 :: a1 :: rest)[i] ∈ L := by rw [hL_eq]; exact List.getElem_mem hi0
      have hq_mem : (a0 :: a1 :: rest)[i + 1] ∈ L := by rw [hL_eq]; exact List.getElem_mem hi
      have hu_ge : (1 / 4 : ℝ) ≤ u w := le_trans (hL_bounds _ hp_mem).1 (le_of_lt hpu)
      have hu_le : u w ≤ 1 := le_trans (le_of_lt huq) (hL_bounds _ hq_mem).2
      have hu_mem : u w ∈ a0 :: a1 :: rest := by
        rw [← hL_eq, hmem_L]
        exact Finset.mem_union_right _ (Finset.mem_filter.mpr ⟨Finset.mem_image_of_mem u hw, hu_ge, hu_le⟩)
      obtain ⟨j, hj, hj_eq⟩ := List.mem_iff_getElem.mp hu_mem
      have hpw_get := List.pairwise_iff_getElem.mp hL_strict'
      by_cases hji : j ≤ i
      · rcases eq_or_lt_of_le hji with rfl | hlt
        · rw [hj_eq] at hpu; exact lt_irrefl _ hpu
        · have : (a0 :: a1 :: rest)[j] < (a0 :: a1 :: rest)[i] := hpw_get j i hj hi0 hlt
          rw [hj_eq] at this; linarith
      · have hij : i + 1 ≤ j := by omega
        rcases eq_or_lt_of_le hij with rfl | hlt
        · rw [hj_eq] at huq; exact lt_irrefl _ huq
        · have : (a0 :: a1 :: rest)[i + 1] < (a0 :: a1 :: rest)[j] := hpw_get (i + 1) j hi hj hlt
          rw [hj_eq] at this; linarith
    have hF_avg : intervalWeightedSum Ffun (a0 :: a1 :: rest) ≤
        ((a0 :: a1 :: rest).getLast (List.cons_ne_nil _ _) - a0) * b := by
      have hlen_eq : (a0 :: a1 :: rest).getLast (List.cons_ne_nil _ _) - a0 = 3 / 4 := by
        rw [hlast_eq, ha0_eq]; norm_num
      rw [hlen_eq]
      have hF_rew : Ffun = fun t =>
          (P.card : ℝ)⁻¹ * ((3 / 2 : ℝ) * (∑ w ∈ P, if u w ≤ t then T w else 0) +
            ∑ w ∈ P, if t < u w then V w else 0) := by
        ext t; simp only [Ffun, div_eq_inv_mul]
      rw [hF_rew, intervalWeightedSum_mul_const, intervalWeightedSum_add,
        intervalWeightedSum_mul_const, intervalWeightedSum_finset_sum, intervalWeightedSum_finset_sum]
      have hterm1 : ∀ w ∈ P,
          intervalWeightedSum (fun t => if u w ≤ t then T w else 0) (a0 :: a1 :: rest) ≤
            T w * max (1 - u w) 0 := by
        intro w hw
        have hrew : (fun t => if u w ≤ t then T w else 0) =
            (fun t => T w * (if u w ≤ t then (1 : ℝ) else 0)) := by
          ext t; split_ifs <;> ring
        rw [hrew, intervalWeightedSum_mul_const]
        apply mul_le_mul_of_nonneg_left _ (hT_nn w hw)
        have h1 := intervalWeightedSum_ind_le (u w) a0 (a1 :: rest) hL_strict' (hno_open w hw)
        rw [hlast_eq] at h1
        exact h1
      have hterm2 : ∀ w ∈ P,
          intervalWeightedSum (fun t => if t < u w then V w else 0) (a0 :: a1 :: rest) ≤
            (3 / 4 : ℝ) * (min (u w) 1 * V w) := by
        intro w hw
        have hrew : (fun t => if t < u w then V w else 0) =
            (fun t => V w * (if t < u w then (1 : ℝ) else 0)) := by
          ext t; split_ifs <;> ring
        rw [hrew, intervalWeightedSum_mul_const]
        have h1 := intervalWeightedSum_ind_gt (u w) a0 (a1 :: rest) hL_strict' (hno_open w hw)
        have hlen : (a0 :: a1 :: rest).getLast (List.cons_ne_nil _ _) - a0 = (1 : ℝ) - 1 / 4 := by
          rw [hlast_eq, ha0_eq]
        have hsub : u w - a0 = u w - 1 / 4 := by rw [ha0_eq]
        rw [hlen, hsub] at h1
        have h2 : min ((1 : ℝ) - 1 / 4) (max (u w - 1 / 4) 0) ≤ (3 / 4 : ℝ) * min (u w) 1 := by
          by_cases hu1 : u w ≤ 1
          · rw [min_eq_left hu1]
            apply le_trans (min_le_right _ _)
            apply max_le
            · linarith
            · linarith [hu_nn w hw]
          · rw [min_eq_right (le_of_not_ge hu1)]
            exact le_trans (min_le_left _ _) (by norm_num)
        have h3 := mul_le_mul_of_nonneg_left (le_trans h1 h2) (hV_nn w hw)
        linarith
      have hsum1 := Finset.sum_le_sum hterm1
      have hsum2 := Finset.sum_le_sum hterm2
      rw [← Finset.mul_sum] at hsum2
      have hmono := mul_le_mul_of_nonneg_left
        (add_le_add (mul_le_mul_of_nonneg_left hsum1 (by norm_num : (0 : ℝ) ≤ 3 / 2)) hsum2)
        (inv_nonneg.mpr (le_of_lt hN_pos))
      have hcomb :
          (P.card : ℝ)⁻¹ * ((3 / 2 : ℝ) * (∑ w ∈ P, T w * max (1 - u w) 0) +
            (3 / 4 : ℝ) * (∑ w ∈ P, min (u w) 1 * V w)) =
          (3 / 4 : ℝ) * ((∑ w ∈ P, (min (u w) 1 * V w + 2 * T w * max (1 - u w) 0)) / (P.card : ℝ)) := by
        rw [Finset.sum_add_distrib]
        have h2T : ∑ w ∈ P, 2 * T w * max (1 - u w) 0 = 2 * ∑ w ∈ P, T w * max (1 - u w) 0 := by
          rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun w _ => by ring)
        rw [h2T]
        field_simp [hN_ne]
        ring
      linarith [hmono, hcomb, havg]
    obtain ⟨t, ht_lo, ht_hi, hFt_le⟩ :=
      exists_midpoint_le_of_intervalWeightedSum a0 a1 rest hL_strict' hF_avg
    rw [ha0_eq] at ht_lo
    rw [hlast_eq] at ht_hi
    exact ⟨t, ht_lo, ht_hi, hFt_le⟩

/-- Witness cut structure capturing every assertion of Lemma 8.2 (`lem:witness`). -/
structure WitnessCut {d : ℕ} (P : Finset (Point d)) where
  A : Finset (Point d)
  S : Finset (Point d)
  x : ℝ
  b : ℝ
  hA_ne : A.Nonempty
  hS_ne : S.Nonempty
  hdisj : Disjoint A S
  hunion : A ∪ S = P
  hx_pos : 0 < x
  hx_lt : x < 105 / 10000
  hb_lt : b < 1427 / 10000
  hbound : (3 / 2 : ℝ) * ((∑ z ∈ A, ‖z - KMeansPP.centroid P‖ ^ 2) / phi P) + phi S / phi P ≤ b
  hp_lt : (S.card : ℝ) / (P.card : ℝ) < 135 / 10000
  ha_gt : (9865 / 10000 : ℝ) < (A.card : ℝ) / (P.card : ℝ)
  hr0_lt : ((S.card : ℝ) / (P.card : ℝ)) / ((A.card : ℝ) / (P.card : ℝ)) < 137 / 10000
  hR_gt : ∀ y ∈ S, (487 / 1000 : ℝ) <
    Real.sqrt ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid A‖ * Real.sqrt x
  hpx_lo : (∑ z ∈ A, ‖z - KMeansPP.centroid P‖ ^ 2) / phi P ≤ b / 2 →
    ((S.card : ℝ) / (P.card : ℝ)) / x ≤
      1 + 2 * b - 4 * ((∑ z ∈ A, ‖z - KMeansPP.centroid P‖ ^ 2) / phi P)
  hpx_hi : b / 2 ≤ (∑ z ∈ A, ‖z - KMeansPP.centroid P‖ ^ 2) / phi P →
    ((S.card : ℝ) / (P.card : ℝ)) / x ≤ 1

/-! #### Clean top-level projections on `WitnessCut` (avoiding dependent motive rewrites & huge `let`s) -/

def WitnessCut.a {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  (W.A.card : ℝ) / (P.card : ℝ)

def WitnessCut.p {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  (W.S.card : ℝ) / (P.card : ℝ)

def WitnessCut.r0 {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  W.p / W.a

def WitnessCut.w {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  (∑ z ∈ W.A, ‖z - KMeansPP.centroid P‖ ^ 2) / phi P

def WitnessCut.vA {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  phi W.A / phi P

def WitnessCut.vS {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  phi W.S / phi P

def WitnessCut.Stot {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  (∑ y ∈ W.S, cost W.A {y} / (W.A.card : ℝ)) / phi P

def WitnessCut.L0 {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  (2 * W.Stot - 5 * W.vS) / (1 + 2 * W.r0)

def WitnessCut.H0 {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  W.r0 * W.L0

def WitnessCut.gamma' {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : ℝ :=
  (W.H0 + 7 * W.r0 * W.vA) / (W.Stot - W.H0)

def WitnessCut.alpha {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) (y : Point d) : ℝ :=
  W.L0 * phi P / cost W.A {y}

def WitnessCut.Wy {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) (y : Point d) : ℝ :=
  (1 - W.alpha y) * (cost W.A {y} / (W.A.card : ℝ))

lemma WitnessCut.A_subset {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : W.A ⊆ P := by
  intro z hz; rw [← W.hunion]; exact Finset.mem_union_left _ hz

lemma WitnessCut.S_subset {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) : W.S ⊆ P := by
  intro z hz; rw [← W.hunion]; exact Finset.mem_union_right _ hz

lemma WitnessCut.card_eq_nat {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) :
    P.card = W.A.card + W.S.card := by
  have h : (W.A ∪ W.S).card = W.A.card + W.S.card := Finset.card_union_of_disjoint W.hdisj
  rwa [W.hunion] at h

lemma WitnessCut.card_eq {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) :
    (P.card : ℝ) = (W.A.card : ℝ) + (W.S.card : ℝ) := by
  exact_mod_cast W.card_eq_nat

/-- Normalized minimum distance `R` from `S` to `centroid A` satisfies `R * √x > 487 / 1000`. -/
lemma WitnessCut.R_mul_sqrt_x_gt {d : ℕ} {P : Finset (Point d)} (W : WitnessCut P) :
    (487 / 1000 : ℝ) <
      (W.S.inf' W.hS_ne (fun y => Real.sqrt ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖)) *
        Real.sqrt W.x := by
  obtain ⟨y0, hy0, hy0_eq⟩ :=
    Finset.exists_mem_eq_inf' W.hS_ne
      (fun y => Real.sqrt ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖)
  rw [hy0_eq]
  exact W.hR_gt y0 hy0

/-- First half of Lemma 8.2: derives `eq:projection-1` from a witness center set `C0`. -/
private lemma lem_witness_proj1 {d : ℕ} {P C0 : Finset (Point d)}
    (hphi : 0 < phi P) (hC0 : C0.Nonempty) (hcostP_pos : 0 < cost P C0)
    (hM_gt : MThresh < postHitMean P C0)
    (hM_reset : postHitMean P C0 ≤ 5 * (cost P C0 / phi P) / (cost P C0 / phi P + 14 / 5)) :
    let lam := Real.sqrt ((P.card : ℝ) / phi P)
    let yv : Point d → Point d := fun w => lam • (w - KMeansPP.centroid P)
    let T : Point d → ℝ := fun w => ‖yv w‖ ^ 2
    ∃ (x b : ℝ) (zbar : Point d),
      0 < x ∧ x < 105 / 10000 ∧ b < 1427 / 10000 ∧
      (∑ w ∈ P, (min (x * T w) 1 * ‖yv w + zbar‖ ^ 2 +
        2 * T w * max (1 - x * T w) 0)) / (P.card : ℝ) ≤ b := by
  intro lam yv T
  have hP : P.Nonempty := nonempty_of_phi_pos hphi
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hN_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hN_pos
  have hlam_pos : 0 < lam := Real.sqrt_pos.mpr (div_pos hN_pos hphi)
  have hlam_sq : lam ^ 2 = (P.card : ℝ) / phi P := Real.sq_sqrt (le_of_lt (div_pos hN_pos hphi))
  let g : ℝ := gapConst
  let s : ℝ := cost P C0 / phi P
  have hs_pos : 0 < s := div_pos hcostP_pos hphi
  have hg_pos : 0 < g := by unfold g gapConst; norm_num
  have h5g : (5 : ℝ) - g = MThresh := by unfold g gapConst MThresh; norm_num
  have h5g_lt : 5 - g < 5 * s / (s + 14 / 5) := by linarith
  have hs_ineq : (5 - g) * (s + 14 / 5) < 5 * s :=
    (lt_div_iff₀ (by linarith : 0 < s + 14 / 5)).mp h5g_lt
  let U : ℝ := s - 1
  have hnum_pos : 0 < (14 / 5 : ℝ) * (5 - g) - g := by unfold g gapConst; norm_num
  have hgU_gt : (14 / 5 : ℝ) * (5 - g) - g < g * U := by
    change (14 / 5 : ℝ) * (5 - g) - g < g * (s - 1); linarith
  have hU_pos : 0 < U := pos_of_mul_pos_right (lt_trans hnum_pos hgU_gt) (le_of_lt hg_pos)
  let x : ℝ := 1 / U
  have hx_pos : 0 < x := div_pos one_pos hU_pos
  have hxU : x * U = 1 := by simp only [x]; field_simp [ne_of_gt hU_pos]
  have hx_lt : x < 105 / 10000 := by
    have h2 : g / ((14 / 5 : ℝ) * (5 - g) - g) < 105 / 10000 := by unfold g gapConst; norm_num
    have h3 : x < g / ((14 / 5 : ℝ) * (5 - g) - g) := by
      rw [lt_div_iff₀ hnum_pos]
      have hmul := mul_lt_mul_of_pos_left hgU_gt hx_pos
      have hR : x * (g * U) = g := by
        calc x * (g * U) = g * (x * U) := by ring
        _ = g := by rw [hxU, mul_one]
      rw [hR] at hmul
      exact hmul
    linarith
  let q : Point d → ℝ := fun w => lam ^ 2 * distSq w C0
  let k : Point d → ℝ := fun w => min (T w) U
  let chi : Point d → ℝ := fun w => x * k w
  have hT_eq : ∀ w, T w = ((P.card : ℝ) / phi P) * ‖w - KMeansPP.centroid P‖ ^ 2 := by
    intro w
    simp only [T, yv, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos, mul_pow, hlam_sq]
  have hsum_y : ∑ w ∈ P, yv w = 0 := by
    simp only [yv, ← Finset.smul_sum, sum_sub_centroid hP, smul_zero]
  have hET : (∑ w ∈ P, T w) / (P.card : ℝ) = 1 := by
    simp_rw [hT_eq]
    rw [← Finset.mul_sum]
    change (((P.card : ℝ) / phi P) * phi P) / (P.card : ℝ) = 1
    field_simp [hN_ne, ne_of_gt hphi]
  have hEq : (∑ w ∈ P, q w) / (P.card : ℝ) = s := by
    simp only [q, ← Finset.mul_sum, hlam_sq]
    change (((P.card : ℝ) / phi P) * cost P C0) / (P.card : ℝ) = cost P C0 / phi P
    field_simp [hN_ne, ne_of_gt hphi]
  have hchi_eq : ∀ w, chi w = min (x * T w) 1 := by
    intro w
    simp only [chi, k]
    rw [mul_min_of_nonneg _ _ (le_of_lt hx_pos), hxU]
  have hchi_nn : ∀ w, 0 ≤ chi w := fun w => by
    rw [hchi_eq]; exact le_min (mul_nonneg (le_of_lt hx_pos) (sq_nonneg _)) zero_le_one
  -- Step 1: `(4 - g) * (1 + x) < E[chi * q]`
  have hEchiq_gt : (4 - g) * (1 + x) < (∑ w ∈ P, chi w * q w) / (P.card : ℝ) := by
    have hcost_after : ∀ w ∈ P, cost P (insert w C0) ≤ phi P * (1 + k w) := by
      intro w _
      have h1 : cost P (insert w C0) ≤ phi P * (1 + U) := by
        have hle := cost_insert_le P w hC0
        have heq : phi P * (1 + U) = cost P C0 := by
          calc
            phi P * (1 + U) = phi P * s := by simp only [U]; ring
            _ = cost P C0 := by simp only [s]; exact mul_div_cancel₀ _ (ne_of_gt hphi)
        linarith
      have h2 : cost P (insert w C0) ≤ phi P * (1 + T w) := by
        have hle : cost P (insert w C0) ≤ cost P {w} :=
          cost_subset_centers P (Finset.singleton_nonempty w)
            (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self w C0))
        rw [centroid_identity hP w] at hle
        rw [hT_eq w]
        have heq : phi P * (1 + (P.card : ℝ) / phi P * ‖w - KMeansPP.centroid P‖ ^ 2) =
            phi P + (P.card : ℝ) * ‖w - KMeansPP.centroid P‖ ^ 2 := by
          field_simp [ne_of_gt hphi]
        linarith
      calc
        cost P (insert w C0) ≤ min (phi P * (1 + T w)) (phi P * (1 + U)) := le_min h2 h1
        _ = phi P * min (1 + T w) (1 + U) := (mul_min_of_nonneg _ _ (le_of_lt hphi)).symm
        _ = phi P * (1 + k w) := by rw [← add_min]
    have hM_ub : postHitMean P C0 ≤ 1 + ((∑ w ∈ P, q w * k w) / (P.card : ℝ)) / s := by
      unfold postHitMean
      have hsum_le :
          ∑ w ∈ P, (distSq w C0 / cost P C0) * cost P (insert w C0) ≤
            ∑ w ∈ P, (distSq w C0 / cost P C0) * (phi P * (1 + k w)) :=
        Finset.sum_le_sum (fun w hw =>
          mul_le_mul_of_nonneg_left (hcost_after w hw)
            (div_nonneg (distSq_nonneg w C0) (le_of_lt hcostP_pos)))
      have h1 : ∑ w ∈ P, (distSq w C0 / cost P C0) * (phi P * (1 + k w)) =
          phi P * (1 + (∑ w ∈ P, distSq w C0 * k w) / cost P C0) := by
        have hexp : ∀ w ∈ P,
            (distSq w C0 / cost P C0) * (phi P * (1 + k w)) =
              phi P * (distSq w C0 / cost P C0) + phi P * ((distSq w C0 * k w) / cost P C0) :=
          fun w _ => by ring
        rw [Finset.sum_congr rfl hexp, Finset.sum_add_distrib, ← Finset.mul_sum,
          ← Finset.mul_sum, ← Finset.sum_div, ← Finset.sum_div]
        change phi P * (cost P C0 / cost P C0) + phi P * ((∑ w ∈ P, distSq w C0 * k w) / cost P C0) = _
        rw [div_self (ne_of_gt hcostP_pos)]
        ring
      have h2 : (∑ w ∈ P, q w * k w) / (P.card : ℝ) / s =
          (∑ w ∈ P, distSq w C0 * k w) / cost P C0 := by
        have hmul_sum : ∑ w ∈ P, q w * k w = ((P.card : ℝ) / phi P) * ∑ w ∈ P, distSq w C0 * k w := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl (fun w _ => by simp only [q, hlam_sq]; ring)
        rw [hmul_sum]
        simp only [s]
        field_simp [hN_ne, ne_of_gt hphi, ne_of_gt hcostP_pos]
      calc
        (∑ w ∈ P, (distSq w C0 / cost P C0) * cost P (insert w C0)) / phi P
          ≤ (∑ w ∈ P, (distSq w C0 / cost P C0) * (phi P * (1 + k w))) / phi P :=
            div_le_div_of_nonneg_right hsum_le (le_of_lt hphi)
        _ = 1 + (∑ w ∈ P, distSq w C0 * k w) / cost P C0 := by
            rw [h1, mul_div_cancel_left₀ _ (ne_of_gt hphi)]
        _ = 1 + ((∑ w ∈ P, q w * k w) / (P.card : ℝ)) / s := by rw [h2]
    have h4g : (4 - g) * s < (∑ w ∈ P, q w * k w) / (P.card : ℝ) :=
      (lt_div_iff₀ hs_pos).mp (by linarith)
    have hxs : x * s = 1 + x := by
      have : s = U + 1 := by simp only [U]; ring
      rw [this, mul_add, hxU, mul_one]
    have hmul := mul_lt_mul_of_pos_left h4g hx_pos
    have hL : x * ((4 - g) * s) = (4 - g) * (1 + x) := by
      calc x * ((4 - g) * s) = (4 - g) * (x * s) := by ring
      _ = (4 - g) * (1 + x) := by rw [hxs]
    have hR : x * ((∑ w ∈ P, q w * k w) / (P.card : ℝ)) = (∑ w ∈ P, chi w * q w) / (P.card : ℝ) := by
      rw [mul_div_assoc', Finset.mul_sum]
      congr 1
      refine Finset.sum_congr rfl (fun w _ => by simp only [chi]; ring)
    linarith
  -- Step 2: Nearest centers `Z w` and identity `D = 2(s + 1) - V`
  let zraw : Point d → Point d := fun w => Classical.choose (exists_mem_distSq_eq w hC0)
  have hzraw_mem : ∀ w, zraw w ∈ C0 := fun w => (Classical.choose_spec (exists_mem_distSq_eq w hC0)).1
  have hzraw_eq : ∀ w, distSq w C0 = ‖w - zraw w‖ ^ 2 :=
    fun w => (Classical.choose_spec (exists_mem_distSq_eq w hC0)).2
  let Z : Point d → Point d := fun w => yv (zraw w)
  have hq_Z_eq : ∀ w, q w = ‖yv w - Z w‖ ^ 2 := by
    intro w
    have hsub : yv w - Z w = lam • (w - zraw w) := by
      simp only [yv, Z, ← smul_sub]; congr 1; abel
    rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos, mul_pow]
    simp only [q, hzraw_eq]
  have hq_Z_le : ∀ w v, q w ≤ ‖yv w - Z v‖ ^ 2 := by
    intro w v
    have hsub : yv w - Z v = lam • (w - zraw v) := by
      simp only [yv, Z, ← smul_sub]; congr 1; abel
    rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos, mul_pow]
    exact mul_le_mul_of_nonneg_left (distSq_le w (hzraw_mem v)) (sq_nonneg lam)
  let zbar : Point d := (P.card : ℝ)⁻¹ • ∑ w ∈ P, Z w
  have hsum_Z : ∑ w ∈ P, Z w = (P.card : ℝ) • zbar := by
    simp only [zbar, smul_smul, mul_inv_cancel₀ hN_ne, one_smul]
  let EZsq : ℝ := (∑ w ∈ P, ‖Z w‖ ^ 2) / (P.card : ℝ)
  let V : ℝ := EZsq + ‖zbar‖ ^ 2
  let D : ℝ := (∑ w ∈ P, ‖Z w - zbar - (2 : ℝ) • yv w‖ ^ 2) / (P.card : ℝ)
  have hD_nn : 0 ≤ D := div_nonneg (Finset.sum_nonneg (fun _ _ => sq_nonneg _)) (le_of_lt hN_pos)
  have hD_eq : D = 2 * (s + 1) - V := by
    have hinner_Zy : (∑ w ∈ P, ⟪Z w, yv w⟫) / (P.card : ℝ) = (EZsq + 1 - s) / 2 := by
      have h1 : ∀ w ∈ P, ‖yv w - Z w‖ ^ 2 = T w - 2 * ⟪Z w, yv w⟫ + ‖Z w‖ ^ 2 := by
        intro w _; rw [norm_sub_sq_real, real_inner_comm (yv w) (Z w)]
      have hsum : ∑ w ∈ P, q w = (∑ w ∈ P, T w) - 2 * (∑ w ∈ P, ⟪Z w, yv w⟫) + ∑ w ∈ P, ‖Z w‖ ^ 2 := by
        have h0 : ∑ w ∈ P, q w = ∑ w ∈ P, (T w - 2 * ⟪Z w, yv w⟫ + ‖Z w‖ ^ 2) :=
          Finset.sum_congr rfl (fun w hw => by rw [hq_Z_eq w, h1 w hw])
        rw [h0, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum]
      have hdiv := congrArg (fun r => r / (P.card : ℝ)) hsum
      simp only [add_div, sub_div] at hdiv
      have hmul : (2 * ∑ w ∈ P, ⟪Z w, yv w⟫) / (P.card : ℝ) =
          2 * ((∑ w ∈ P, ⟪Z w, yv w⟫) / (P.card : ℝ)) := by ring
      rw [hEq, hET, hmul] at hdiv
      linarith
    have hexp : ∀ w ∈ P,
        ‖Z w - zbar - (2 : ℝ) • yv w‖ ^ 2 =
          ‖Z w‖ ^ 2 - 2 * ⟪Z w, zbar⟫ + ‖zbar‖ ^ 2 -
          4 * ⟪Z w, yv w⟫ + 4 * ⟪zbar, yv w⟫ + 4 * T w := by
      intro w _
      have h2yv : ‖(2 : ℝ) • yv w‖ ^ 2 = 4 * T w := by
        rw [norm_smul, Real.norm_eq_abs, abs_of_pos (by norm_num : (0 : ℝ) < 2), mul_pow]
        simp only [T]; ring
      have hinner2 : ∀ v : Point d, ⟪v, (2 : ℝ) • yv w⟫ = 2 * ⟪v, yv w⟫ :=
        fun v => real_inner_smul_right v (yv w) 2
      rw [norm_sub_sq_real, norm_sub_sq_real, h2yv, inner_sub_left, hinner2, hinner2]
      ring
    have hsumD :
        ∑ w ∈ P, ‖Z w - zbar - (2 : ℝ) • yv w‖ ^ 2 =
          (∑ w ∈ P, ‖Z w‖ ^ 2) - 2 * (P.card : ℝ) * ‖zbar‖ ^ 2 + (P.card : ℝ) * ‖zbar‖ ^ 2 -
          4 * (∑ w ∈ P, ⟪Z w, yv w⟫) + 4 * (∑ w ∈ P, T w) := by
      rw [Finset.sum_congr rfl hexp, Finset.sum_add_distrib, Finset.sum_add_distrib,
        Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.sum_sub_distrib]
      have h1 : ∑ w ∈ P, 2 * ⟪Z w, zbar⟫ = 2 * (P.card : ℝ) * ‖zbar‖ ^ 2 := by
        rw [← Finset.mul_sum, ← sum_inner, hsum_Z, real_inner_smul_left, real_inner_self_eq_norm_sq]
        ring
      have h2 : ∑ w ∈ P, 4 * ⟪zbar, yv w⟫ = 0 := by
        rw [← Finset.mul_sum, ← inner_sum, hsum_y, inner_zero_right, mul_zero]
      rw [h1, h2, add_zero, Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum, ← Finset.mul_sum]
    simp only [D, V, EZsq]
    rw [hsumD]
    have hsumT : ∑ w ∈ P, T w = (P.card : ℝ) := (div_eq_one_iff_eq hN_ne).mp hET
    have hsumZy : ∑ w ∈ P, ⟪Z w, yv w⟫ = (P.card : ℝ) * ((EZsq + 1 - s) / 2) := by
      rw [← hinner_Zy]; field_simp [hN_ne]
    rw [hsumT, hsumZy]
    simp only [EZsq]
    field_simp [hN_ne]
    ring
  have hq_plus_zbar : ∀ w ∈ P, q w + ‖yv w + zbar‖ ^ 2 ≤ 2 * T w + V := by
    intro w _
    have havg : q w ≤ (∑ v ∈ P, ‖yv w - Z v‖ ^ 2) / (P.card : ℝ) := by
      rw [le_div_iff₀ hN_pos]
      calc
        q w * (P.card : ℝ) = ∑ _v ∈ P, q w := by rw [Finset.sum_const, nsmul_eq_mul, mul_comm]
        _ ≤ ∑ v ∈ P, ‖yv w - Z v‖ ^ 2 := Finset.sum_le_sum (fun v _ => hq_Z_le w v)
    have hsum_v : (∑ v ∈ P, ‖yv w - Z v‖ ^ 2) / (P.card : ℝ) =
        T w - 2 * ⟪yv w, zbar⟫ + EZsq := by
      have hexp : ∀ v ∈ P, ‖yv w - Z v‖ ^ 2 = T w - 2 * ⟪yv w, Z v⟫ + ‖Z v‖ ^ 2 :=
        fun v _ => norm_sub_sq_real (yv w) (Z v)
      rw [Finset.sum_congr rfl hexp, Finset.sum_add_distrib, Finset.sum_sub_distrib,
        Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum, ← inner_sum, hsum_Z,
        real_inner_smul_right, add_div, sub_div, mul_div_cancel_left₀ _ hN_ne,
        mul_left_comm (2 : ℝ) (P.card : ℝ), mul_div_cancel_left₀ _ hN_ne]
    have hnorm_add : ‖yv w + zbar‖ ^ 2 = T w + 2 * ⟪yv w, zbar⟫ + ‖zbar‖ ^ 2 :=
      norm_add_sq_real (yv w) zbar
    simp only [V]
    linarith [havg, hsum_v, hnorm_add]
  -- Step 3: Assemble `eq:projection-1`
  let Ek : ℝ := (∑ w ∈ P, k w) / (P.card : ℝ)
  have hEk_nn : 0 ≤ Ek :=
    div_nonneg (Finset.sum_nonneg (fun w _ => le_min (sq_nonneg _) (le_of_lt hU_pos))) (le_of_lt hN_pos)
  let b : ℝ := (1 + x) * g - x * D * Ek
  have hb_lt : b < 1427 / 10000 := by
    have h1 : 0 ≤ x * D * Ek := mul_nonneg (mul_nonneg (le_of_lt hx_pos) hD_nn) hEk_nn
    have h2 : (1 + x) * g < (1 + 105 / 10000) * g := mul_lt_mul_of_pos_right (by linarith) hg_pos
    have h3 : (1 + 105 / 10000 : ℝ) * g < 1427 / 10000 := by unfold g gapConst; norm_num
    change (1 + x) * g - x * D * Ek < 1427 / 10000
    linarith
  have hsum_chi :
      (∑ w ∈ P, chi w * q w) / (P.card : ℝ) +
        (∑ w ∈ P, chi w * ‖yv w + zbar‖ ^ 2) / (P.card : ℝ) ≤
      (∑ w ∈ P, 2 * chi w * T w) / (P.card : ℝ) +
        V * ((∑ w ∈ P, chi w) / (P.card : ℝ)) := by
    have h1 :
        ∑ w ∈ P, (chi w * q w + chi w * ‖yv w + zbar‖ ^ 2) ≤
          ∑ w ∈ P, (2 * chi w * T w + V * chi w) := by
      apply Finset.sum_le_sum
      intro w hw
      have hm := mul_le_mul_of_nonneg_left (hq_plus_zbar w hw) (hchi_nn w)
      linarith
    rw [Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.mul_sum] at h1
    have h2 := div_le_div_of_nonneg_right h1 (le_of_lt hN_pos)
    rw [add_div, add_div, mul_div_assoc] at h2
    exact h2
  have h2chiT : ∀ w, 2 * chi w * T w = 2 * T w - 2 * T w * max (1 - x * T w) 0 := by
    intro w
    rw [hchi_eq w]
    by_cases hu1 : x * T w ≤ 1
    · rw [min_eq_left hu1, max_eq_left (by linarith)]; ring
    · rw [min_eq_right (le_of_not_ge hu1), max_eq_right (by linarith)]; ring
  have hE2chiT : (∑ w ∈ P, 2 * chi w * T w) / (P.card : ℝ) =
      2 - (∑ w ∈ P, 2 * T w * max (1 - x * T w) 0) / (P.card : ℝ) := by
    simp_rw [h2chiT]
    rw [Finset.sum_sub_distrib, ← Finset.mul_sum, sub_div, mul_div_assoc, hET, mul_one]
  have hEk_le1 : Ek ≤ 1 := by
    have hpt : ∀ w ∈ P, k w ≤ T w := fun w _ => min_le_left _ _
    have h1 : (∑ w ∈ P, k w) / (P.card : ℝ) ≤ (∑ w ∈ P, T w) / (P.card : ℝ) :=
      div_le_div_of_nonneg_right (Finset.sum_le_sum hpt) (le_of_lt hN_pos)
    change (∑ w ∈ P, k w) / (P.card : ℝ) ≤ 1
    linarith [h1, hET]
  have hEchi : (∑ w ∈ P, chi w) / (P.card : ℝ) = x * Ek := by
    simp only [chi, Ek, ← Finset.mul_sum, mul_div_assoc]
  have hVs : V * x = 2 * (1 + 2 * x) - x * D := by
    have hxs : x * (s + 1) = 1 + 2 * x := by
      have : s + 1 = U + 2 := by simp only [U]; ring
      rw [this, mul_add, hxU]; ring
    calc
      V * x = (2 * (s + 1) - D) * x := by rw [show V = 2 * (s + 1) - D by linarith [hD_eq]]
      _ = 2 * (x * (s + 1)) - x * D := by ring
      _ = 2 * (1 + 2 * x) - x * D := by rw [hxs]
  have hVEchi_le :
      V * ((∑ w ∈ P, chi w) / (P.card : ℝ)) ≤ 2 * (1 + 2 * x) - x * D * Ek := by
    rw [hEchi, ← mul_assoc, hVs]
    have h1 : 2 * (1 + 2 * x) * Ek ≤ 2 * (1 + 2 * x) * 1 :=
      mul_le_mul_of_nonneg_left hEk_le1 (by linarith)
    linarith
  refine ⟨x, b, zbar, hx_pos, hx_lt, hb_lt, ?_⟩
  simp_rw [← hchi_eq]
  rw [Finset.sum_add_distrib, add_div]
  change (∑ w ∈ P, chi w * ‖yv w + zbar‖ ^ 2) / (P.card : ℝ) +
    (∑ w ∈ P, 2 * T w * max (1 - x * T w) 0) / (P.card : ℝ) ≤ (1 + x) * g - x * D * Ek
  linarith [hEchiq_gt, hsum_chi, hE2chiT, hVEchi_le]

/-- Helper for Lemma 8.2: lower bound on normalized satellite-to-bulk-centroid distance `R * √x > 0.487`. -/
private lemma lem_witness_R_gt {d : ℕ} {P A S : Finset (Point d)}
    (hphi : 0 < phi P) (hP : P.Nonempty) (hA_ne : A.Nonempty)
    (hdisj : Disjoint A S) (hunion : A ∪ S = P)
    {x t : ℝ} (hx_pos : 0 < x) (hx_lt : x < 105 / 10000) (ht_lo : 1 / 4 ≤ t)
    (hp_lt : (S.card : ℝ) / (P.card : ℝ) < 135 / 10000)
    (ha_gt : (9865 / 10000 : ℝ) < (A.card : ℝ) / (P.card : ℝ))
    (hS_cut : ∀ z ∈ S, t < x * ‖Real.sqrt ((P.card : ℝ) / phi P) • (z - KMeansPP.centroid P)‖ ^ 2) :
    ∀ z ∈ S, (487 / 1000 : ℝ) <
      Real.sqrt ((P.card : ℝ) / phi P) * ‖z - KMeansPP.centroid A‖ * Real.sqrt x := by
  intro z hz
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hN_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hN_pos
  have hA_card_pos : (0 : ℝ) < (A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hA_ne)
  have hA_card_ne : (A.card : ℝ) ≠ 0 := ne_of_gt hA_card_pos
  let lam : ℝ := Real.sqrt ((P.card : ℝ) / phi P)
  have hlam_pos : 0 < lam := Real.sqrt_pos.mpr (div_pos hN_pos hphi)
  have hlam_sq : lam ^ 2 = (P.card : ℝ) / phi P := Real.sq_sqrt (le_of_lt (div_pos hN_pos hphi))
  let yv : Point d → Point d := fun w => lam • (w - KMeansPP.centroid P)
  let T : Point d → ℝ := fun w => ‖yv w‖ ^ 2
  have hT_eq : ∀ w, T w = ((P.card : ℝ) / phi P) * ‖w - KMeansPP.centroid P‖ ^ 2 := fun w => by
    simp only [T, yv, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos, mul_pow, hlam_sq]
  have hsum_y : ∑ w ∈ P, yv w = 0 := by
    simp only [yv, ← Finset.smul_sum, sum_sub_centroid hP, smul_zero]
  have hsum_T : ∑ w ∈ P, T w = (P.card : ℝ) := by
    simp_rw [hT_eq]
    rw [← Finset.mul_sum]
    change ((P.card : ℝ) / phi P) * phi P = (P.card : ℝ)
    exact div_mul_cancel₀ _ (ne_of_gt hphi)
  let p_val : ℝ := (S.card : ℝ) / (P.card : ℝ)
  let a_val : ℝ := (A.card : ℝ) / (P.card : ℝ)
  have ha_pos : 0 < a_val := div_pos hA_card_pos hN_pos
  let muA : Point d := yv (KMeansPP.centroid A)
  have hsumA_y : ∑ v ∈ A, yv v = (A.card : ℝ) • muA := by
    simp only [yv, muA, ← Finset.smul_sum]
    rw [Finset.sum_sub_distrib, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ]
    have h1 : ∑ v ∈ A, v = (A.card : ℝ) • KMeansPP.centroid A := by
      unfold KMeansPP.centroid; rw [smul_smul, mul_inv_cancel₀ hA_card_ne, one_smul]
    rw [h1, ← smul_sub, smul_comm]
  have hcenter_AS : (A.card : ℝ) • muA = -(∑ v ∈ S, yv v) := by
    have h0 : ∑ v ∈ A, yv v + ∑ v ∈ S, yv v = 0 := by
      rw [← Finset.sum_union hdisj, hunion, hsum_y]
    rw [hsumA_y] at h0
    exact eq_neg_of_add_eq_zero_left h0
  have hmuA_norm : ‖muA‖ ≤ Real.sqrt p_val / a_val := by
    have hnorm_sum : (A.card : ℝ) * ‖muA‖ ≤ ∑ v ∈ S, ‖yv v‖ := by
      have h1 : (A.card : ℝ) * ‖muA‖ = ‖(A.card : ℝ) • muA‖ := by
        rw [norm_smul (A.card : ℝ) muA, Real.norm_eq_abs, abs_of_pos hA_card_pos]
      rw [h1, hcenter_AS, norm_neg]
      exact norm_sum_le S yv
    have hcs : ∑ v ∈ S, ‖yv v‖ ≤ Real.sqrt ((S.card : ℝ) * ∑ v ∈ S, T v) := by
      apply Real.le_sqrt_of_sq_le
      have h1 := Finset.sum_mul_sq_le_sq_mul_sq S (fun _ => (1 : ℝ)) (fun v => ‖yv v‖)
      simp only [one_mul, one_pow, Finset.sum_const, nsmul_eq_mul, mul_one] at h1
      exact h1
    have hsumS_T : ∑ v ∈ S, T v ≤ (P.card : ℝ) := by
      have h1 : ∑ v ∈ S, T v ≤ ∑ v ∈ P, T v :=
        Finset.sum_le_sum_of_subset_of_nonneg (hunion ▸ Finset.subset_union_right)
          (fun _ _ _ => sq_nonneg _)
      linarith only [h1, hsum_T]
    have hcs2 : ∑ v ∈ S, ‖yv v‖ ≤ Real.sqrt ((S.card : ℝ) * (P.card : ℝ)) :=
      le_trans hcs (Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_left hsumS_T (Nat.cast_nonneg _)))
    have hrhs : Real.sqrt ((S.card : ℝ) * (P.card : ℝ)) / (A.card : ℝ) =
        Real.sqrt p_val / a_val := by
      simp only [p_val, a_val]
      rw [Real.sqrt_div (Nat.cast_nonneg S.card), Real.sqrt_mul (Nat.cast_nonneg S.card)]
      have hspN : 0 < Real.sqrt (P.card : ℝ) := Real.sqrt_pos.mpr hN_pos
      rw [div_div_div_eq, div_eq_div_iff hA_card_ne (mul_ne_zero (ne_of_gt hspN) hA_card_ne)]
      calc
        Real.sqrt (S.card : ℝ) * Real.sqrt (P.card : ℝ) * (Real.sqrt (P.card : ℝ) * (A.card : ℝ))
          = Real.sqrt (S.card : ℝ) * (Real.sqrt (P.card : ℝ) * Real.sqrt (P.card : ℝ)) * (A.card : ℝ) := by ring
        _ = Real.sqrt (S.card : ℝ) * (P.card : ℝ) * (A.card : ℝ) := by rw [Real.mul_self_sqrt (le_of_lt hN_pos)]
    have hdiv := div_le_div_of_nonneg_right (le_trans hnorm_sum hcs2) (le_of_lt hA_card_pos)
    rw [mul_div_cancel_left₀ _ hA_card_ne, hrhs] at hdiv
    exact hdiv
  have hyz_gt : 1 / (2 * Real.sqrt x) < ‖yv z‖ := by
    have hTz : 1 / (4 * x) < ‖yv z‖ ^ 2 := by
      have h1 : 1 / 4 < x * ‖yv z‖ ^ 2 := lt_of_le_of_lt ht_lo (hS_cut z hz)
      rw [div_lt_iff₀ (by positivity)]
      linarith only [h1]
    have hsq : (1 / (2 * Real.sqrt x)) ^ 2 = 1 / (4 * x) := by
      rw [div_pow, one_pow, mul_pow, Real.sq_sqrt (le_of_lt hx_pos)]; ring
    have hlt_sq : (1 / (2 * Real.sqrt x)) ^ 2 < ‖yv z‖ ^ 2 := by linarith only [hsq, hTz]
    exact lt_of_pow_lt_pow_left₀ 2 (norm_nonneg _) hlt_sq
  have hnorm_eq : lam * ‖z - KMeansPP.centroid A‖ = ‖yv z - muA‖ := by
    have hsub : yv z - muA = lam • (z - KMeansPP.centroid A) := by
      simp only [yv, muA, ← smul_sub]; congr 1; abel
    rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos]
  have hrev_tri : ‖yv z‖ - ‖muA‖ ≤ ‖yv z - muA‖ := by
    have htri := norm_add_le (yv z - muA) muA
    simp only [sub_add_cancel] at htri
    linarith only [htri]
  have hsx_pos : 0 < Real.sqrt x := Real.sqrt_pos.mpr hx_pos
  have hp_nn : 0 ≤ p_val := div_nonneg (Nat.cast_nonneg _) (le_of_lt hN_pos)
  have hpx_sq : p_val * x < (12 / 1000 : ℝ) ^ 2 := by
    have h1 : p_val * x < (135 / 10000 : ℝ) * (105 / 10000) :=
      mul_lt_mul hp_lt (le_of_lt hx_lt) hx_pos (by norm_num)
    exact lt_trans h1 (by norm_num)
  have hsqrt_px : Real.sqrt p_val * Real.sqrt x < 12 / 1000 := by
    rw [← Real.sqrt_mul hp_nn]
    calc
      Real.sqrt (p_val * x) < Real.sqrt ((12 / 1000 : ℝ) ^ 2) :=
        Real.sqrt_lt_sqrt (mul_nonneg hp_nn (le_of_lt hx_pos)) hpx_sq
      _ = 12 / 1000 := Real.sqrt_sq (by norm_num)
  have hmul_sx : (1 / (2 * Real.sqrt x) - Real.sqrt p_val / a_val) * Real.sqrt x =
      1 / 2 - (Real.sqrt p_val * Real.sqrt x) / a_val := by
    field_simp [ne_of_gt hsx_pos, ne_of_gt ha_pos]
  have hnum_gt : (487 / 1000 : ℝ) < 1 / 2 - (Real.sqrt p_val * Real.sqrt x) / a_val := by
    have hstep1 : (Real.sqrt p_val * Real.sqrt x) / a_val < (12 / 1000 : ℝ) / a_val :=
      div_lt_div_of_pos_right hsqrt_px ha_pos
    have hstep2 : (12 / 1000 : ℝ) / a_val < (12 / 1000 : ℝ) / (9865 / 10000) :=
      div_lt_div_of_pos_left (by norm_num) (by norm_num) ha_gt
    linarith only [hstep1, hstep2]
  change (487 / 1000 : ℝ) < lam * ‖z - KMeansPP.centroid A‖ * Real.sqrt x
  rw [hnorm_eq]
  have hstep : (1 / (2 * Real.sqrt x) - Real.sqrt p_val / a_val) * Real.sqrt x <
      ‖yv z - muA‖ * Real.sqrt x :=
    mul_lt_mul_of_pos_right (by linarith only [hyz_gt, hmuA_norm, hrev_tri]) hsx_pos
  linarith only [hnum_gt, hmul_sx, hstep]

/-- **Lemma 8.2 (`lem:witness`, Witness cut, `HUB-05`):**
    Given a high-mean target `P` satisfying the Euclidean reset bound `5s / (s + 14/5)`,
    constructs a `WitnessCut P`. -/
theorem lem_witness_of_reset {d : ℕ} {P : Finset (Point d)} (hhi : IsHighMean P)
    (hreset : ∀ C0 : Finset (Point d), C0.Nonempty → 0 < cost P C0 →
      postHitMean P C0 ≤ 5 * (cost P C0 / phi P) / (cost P C0 / phi P + 14 / 5)) :
    Nonempty (WitnessCut P) := by
  classical
  have hphi : 0 < phi P := hhi.1
  have hP : P.Nonempty := nonempty_of_phi_pos hphi
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hN_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hN_pos
  obtain ⟨C0, hC0, hcostP_pos, hM_gt⟩ := exists_witness_center_of_isHighMean hhi
  obtain ⟨x, b, zbar, hx_pos, hx_lt, hb_lt, hproj1⟩ :=
    lem_witness_proj1 hphi hC0 hcostP_pos hM_gt (hreset C0 hC0 hcostP_pos)
  let lam : ℝ := Real.sqrt ((P.card : ℝ) / phi P)
  have hlam_pos : 0 < lam := Real.sqrt_pos.mpr (div_pos hN_pos hphi)
  have hlam_sq : lam ^ 2 = (P.card : ℝ) / phi P := Real.sq_sqrt (le_of_lt (div_pos hN_pos hphi))
  let yv : Point d → Point d := fun w => lam • (w - KMeansPP.centroid P)
  let T : Point d → ℝ := fun w => ‖yv w‖ ^ 2
  let u : Point d → ℝ := fun w => x * T w
  have hT_eq : ∀ w, T w = ((P.card : ℝ) / phi P) * ‖w - KMeansPP.centroid P‖ ^ 2 := by
    intro w
    simp only [T, yv, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos, mul_pow, hlam_sq]
  have hsum_y : ∑ w ∈ P, yv w = 0 := by
    simp only [yv, ← Finset.smul_sum, sum_sub_centroid hP, smul_zero]
  have hET : (∑ w ∈ P, T w) / (P.card : ℝ) = 1 := by
    simp_rw [hT_eq]
    rw [← Finset.mul_sum]
    change (((P.card : ℝ) / phi P) * phi P) / (P.card : ℝ) = 1
    field_simp [hN_ne, ne_of_gt hphi]
  obtain ⟨t, ht_lo, ht_hi, hFt_le⟩ :=
    exists_threshold_quarter_one P hP u T (fun w => ‖yv w + zbar‖ ^ 2) b
      (fun w _ => mul_nonneg (le_of_lt hx_pos) (sq_nonneg _))
      (fun _ _ => sq_nonneg _)
      (fun _ _ => sq_nonneg _)
      hproj1
  let A : Finset (Point d) := P.filter (fun w => u w ≤ t)
  let S : Finset (Point d) := P.filter (fun w => t < u w)
  have hdisj : Disjoint A S := by
    rw [Finset.disjoint_left]
    intro w hwA hwS
    linarith [(Finset.mem_filter.mp hwA).2, (Finset.mem_filter.mp hwS).2]
  have hunion : A ∪ S = P := by
    ext w
    simp only [A, S, Finset.mem_union, Finset.mem_filter]
    constructor
    · rintro (⟨h, _⟩ | ⟨h, _⟩) <;> exact h
    · intro hw
      rcases le_or_gt (u w) t with h | h
      · exact Or.inl ⟨hw, h⟩
      · exact Or.inr ⟨hw, h⟩
  let w_val : ℝ := (∑ z ∈ A, ‖z - KMeansPP.centroid P‖ ^ 2) / phi P
  let vS_val : ℝ := phi S / phi P
  have hw_eq : w_val = (∑ z ∈ A, T z) / (P.card : ℝ) := by
    simp only [w_val]
    simp_rw [hT_eq]
    rw [← Finset.mul_sum]
    field_simp [hN_ne, ne_of_gt hphi]
  have hvS_le : vS_val ≤ (∑ z ∈ S, ‖yv z + zbar‖ ^ 2) / (P.card : ℝ) := by
    by_cases hS : S.Nonempty
    · let c_cand : Point d := KMeansPP.centroid P - lam⁻¹ • zbar
      have h1 : phi S ≤ cost S {c_cand} := phi_le_cost_singleton hS c_cand
      have h2 : ∀ z ∈ S, ‖yv z + zbar‖ ^ 2 = lam ^ 2 * ‖z - c_cand‖ ^ 2 := by
        intro z _
        have hsub : yv z + zbar = lam • (z - c_cand) := by
          simp only [yv, c_cand, sub_sub_eq_add_sub, smul_sub, smul_add, smul_smul,
            mul_inv_cancel₀ (ne_of_gt hlam_pos), one_smul]
          abel
        rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hlam_pos, mul_pow]
      have h3 : (∑ z ∈ S, ‖yv z + zbar‖ ^ 2) / (P.card : ℝ) = cost S {c_cand} / phi P := by
        rw [Finset.sum_congr rfl h2, ← Finset.mul_sum, hlam_sq, cost_singleton]
        field_simp [hN_ne, ne_of_gt hphi]
      rw [h3]
      exact div_le_div_of_nonneg_right h1 (le_of_lt hphi)
    · simp only [vS_val, Finset.not_nonempty_iff_eq_empty.mp hS, phi, Finset.sum_empty, zero_div]
      exact le_rfl
  have hbound : (3 / 2 : ℝ) * w_val + vS_val ≤ b := by
    have hsumA : ∑ z ∈ P, (if u z ≤ t then T z else 0) = ∑ z ∈ A, T z := (Finset.sum_filter _ _).symm
    have hsumS : ∑ z ∈ P, (if t < u z then ‖yv z + zbar‖ ^ 2 else 0) =
        ∑ z ∈ S, ‖yv z + zbar‖ ^ 2 := (Finset.sum_filter _ _).symm
    rw [hsumA, hsumS, add_div, mul_div_assoc, ← hw_eq] at hFt_le
    linarith [hFt_le, hvS_le]
  let p_val : ℝ := (S.card : ℝ) / (P.card : ℝ)
  let a_val : ℝ := (A.card : ℝ) / (P.card : ℝ)
  have ht_pos : 0 < t := by linarith
  have hpx_master : p_val / x ≤ 1 + (b / 2 - w_val) / t := by
    have h1 : ∀ z ∈ S, 1 / x ≤ T z + T z * max (1 - u z) 0 / t := by
      intro z hz
      have huz : t < u z := (Finset.mem_filter.mp hz).2
      have huz_pos : 0 < u z := lt_trans ht_pos huz
      have hTx : 1 / x = T z / u z := by
        have hTz_ne : T z ≠ 0 := by
          intro h0; simp only [u, h0, mul_zero] at huz_pos; exact lt_irrefl 0 huz_pos
        simp only [u]; field_simp [ne_of_gt hx_pos, hTz_ne]
      rw [hTx]
      by_cases hu1 : 1 ≤ u z
      · have hle : T z / u z ≤ T z := div_le_self (sq_nonneg _) hu1
        have hnn : 0 ≤ T z * max (1 - u z) 0 / t :=
          div_nonneg (mul_nonneg (sq_nonneg _) (le_max_right _ _)) (le_of_lt ht_pos)
        linarith
      · have hu_lt1 : u z < 1 := lt_of_not_ge hu1
        rw [max_eq_left (by linarith)]
        have hdiff : T z / u z - T z = T z * (1 - u z) / u z := by
          field_simp [ne_of_gt huz_pos]
        have hle : T z * (1 - u z) / u z ≤ T z * (1 - u z) / t :=
          div_le_div_of_nonneg_left (mul_nonneg (sq_nonneg _) (by linarith)) ht_pos (le_of_lt huz)
        linarith
    have hsumS_le :
        p_val / x ≤ (∑ z ∈ S, T z) / (P.card : ℝ) +
          ((∑ z ∈ S, T z * max (1 - u z) 0) / (P.card : ℝ)) / t := by
      have hsum := Finset.sum_le_sum h1
      rw [Finset.sum_const, nsmul_eq_mul, Finset.sum_add_distrib, ← Finset.sum_div] at hsum
      have hdiv := div_le_div_of_nonneg_right hsum (le_of_lt hN_pos)
      rw [add_div, div_div, mul_comm t (P.card : ℝ), ← div_div] at hdiv
      have hL : (S.card : ℝ) * (1 / x) / (P.card : ℝ) = p_val / x := by simp only [p_val]; ring
      linarith
    have hET_split : (∑ z ∈ A, T z) / (P.card : ℝ) + (∑ z ∈ S, T z) / (P.card : ℝ) = 1 := by
      rw [← add_div, ← Finset.sum_union hdisj, hunion, hET]
    have hET_S : (∑ z ∈ S, T z) / (P.card : ℝ) = 1 - w_val := by linarith [hw_eq, hET_split]
    have hproj1_T :
        (∑ z ∈ A, T z * max (1 - u z) 0) / (P.card : ℝ) +
          (∑ z ∈ S, T z * max (1 - u z) 0) / (P.card : ℝ) ≤ b / 2 := by
      have hdrop : ∀ z ∈ P, 2 * T z * max (1 - u z) 0 ≤
          min (u z) 1 * ‖yv z + zbar‖ ^ 2 + 2 * T z * max (1 - u z) 0 := by
        intro z _
        have hmin_nn : 0 ≤ min (u z) 1 := le_min (mul_nonneg (le_of_lt hx_pos) (sq_nonneg _)) zero_le_one
        linarith [mul_nonneg hmin_nn (sq_nonneg ‖yv z + zbar‖)]
      have h2 := le_trans (div_le_div_of_nonneg_right (Finset.sum_le_sum hdrop) (le_of_lt hN_pos)) hproj1
      have hsum_split : ∑ z ∈ P, 2 * T z * max (1 - u z) 0 =
          (∑ z ∈ A, 2 * T z * max (1 - u z) 0) + ∑ z ∈ S, 2 * T z * max (1 - u z) 0 := by
        rw [← Finset.sum_union hdisj, hunion]
      rw [hsum_split] at h2
      have h2A : ∑ z ∈ A, 2 * T z * max (1 - u z) 0 = 2 * ∑ z ∈ A, T z * max (1 - u z) 0 := by
        rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun z _ => by ring)
      have h2S : ∑ z ∈ S, 2 * T z * max (1 - u z) 0 = 2 * ∑ z ∈ S, T z * max (1 - u z) 0 := by
        rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun z _ => by ring)
      rw [h2A, h2S, add_div, mul_div_assoc, mul_div_assoc] at h2
      linarith only [h2]
    have hA_lb : (1 - t) * w_val ≤ (∑ z ∈ A, T z * max (1 - u z) 0) / (P.card : ℝ) := by
      rw [hw_eq, ← mul_div_assoc, Finset.mul_sum]
      apply div_le_div_of_nonneg_right _ (le_of_lt hN_pos)
      apply Finset.sum_le_sum
      intro z hz
      have huz : u z ≤ t := (Finset.mem_filter.mp hz).2
      have hle : 1 - t ≤ max (1 - u z) 0 := le_trans (by linarith only [huz]) (le_max_left _ _)
      have hmul := mul_le_mul_of_nonneg_left hle (show 0 ≤ T z from sq_nonneg _)
      linarith only [hmul]
    have hS_ub : (∑ z ∈ S, T z * max (1 - u z) 0) / (P.card : ℝ) ≤ b / 2 - (1 - t) * w_val := by
      linarith only [hproj1_T, hA_lb]
    have hdiv_t := div_le_div_of_nonneg_right hS_ub (le_of_lt ht_pos)
    have halg : (1 - w_val) + (b / 2 - (1 - t) * w_val) / t = 1 + (b / 2 - w_val) / t := by
      field_simp [ne_of_gt ht_pos]; ring
    linarith only [hsumS_le, hET_S, hdiv_t, halg]
  have hpx_lo : w_val ≤ b / 2 → p_val / x ≤ 1 + 2 * b - 4 * w_val := by
    intro hw_le
    have h1 : (b / 2 - w_val) / t ≤ (b / 2 - w_val) / (1 / 4) :=
      div_le_div_of_nonneg_left (by linarith only [hw_le]) (by norm_num) ht_lo
    linarith only [hpx_master, h1]
  have hpx_hi : b / 2 ≤ w_val → p_val / x ≤ 1 := by
    intro hw_ge
    have h1 : (b / 2 - w_val) / t ≤ 0 := div_nonpos_of_nonpos_of_nonneg (by linarith only [hw_ge]) (le_of_lt ht_pos)
    linarith only [hpx_master, h1]
  have hw_nn : 0 ≤ w_val :=
    div_nonneg (Finset.sum_nonneg (fun _ _ => sq_nonneg _)) (le_of_lt hphi)
  have hvS_nn : 0 ≤ vS_val := div_nonneg (phi_nonneg S) (le_of_lt hphi)
  have hb_nn : 0 ≤ b := by linarith only [hbound, hw_nn, hvS_nn]
  have hpx_all : p_val / x ≤ 1 + 2 * b := by
    rcases le_or_gt w_val (b / 2) with h | h
    · linarith only [hpx_lo h, hw_nn]
    · linarith only [hpx_hi (le_of_lt h), hb_nn]
  have hp_lt : p_val < 135 / 10000 := by
    have hp_le : p_val ≤ (1 + 2 * b) * x := (div_le_iff₀ hx_pos).mp hpx_all
    have h1 : x * (1 + 2 * b) < (105 / 10000 : ℝ) * (1 + 2 * (1427 / 10000)) :=
      mul_lt_mul hx_lt (by linarith only [hb_lt]) (by linarith only [hb_nn]) (by norm_num)
    linarith only [hp_le, h1]
  have hap_sum : a_val + p_val = 1 := by
    simp only [a_val, p_val]
    rw [← add_div, ← Nat.cast_add, ← Finset.card_union_of_disjoint hdisj, hunion, div_self hN_ne]
  have ha_gt : (9865 / 10000 : ℝ) < a_val := by linarith only [hap_sum, hp_lt]
  have ha_pos : 0 < a_val := by linarith only [ha_gt]
  have hr0_lt : p_val / a_val < 137 / 10000 := by
    rw [div_lt_iff₀ ha_pos]
    have h1 : (135 / 10000 : ℝ) < (137 / 10000 : ℝ) * (9865 / 10000) := by norm_num
    have h2 : (137 / 10000 : ℝ) * (9865 / 10000) < (137 / 10000 : ℝ) * a_val :=
      mul_lt_mul_of_pos_left ha_gt (by norm_num)
    linarith only [hp_lt, h1, h2]
  have hA_ne : A.Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hA0
    simp only [a_val, hA0, Finset.card_empty, Nat.cast_zero, zero_div] at ha_gt
    norm_num at ha_gt
  have hS_ne : S.Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hS0
    have hAP : A = P := by rw [← hunion, hS0, Finset.union_empty]
    have hw1 : w_val = 1 := by simp only [w_val, hAP]; exact div_self (ne_of_gt hphi)
    linarith only [hbound, hb_lt, hvS_nn, hw1]
  have hR_gt : ∀ z ∈ S, (487 / 1000 : ℝ) < lam * ‖z - KMeansPP.centroid A‖ * Real.sqrt x :=
    lem_witness_R_gt hphi hP hA_ne hdisj hunion hx_pos hx_lt ht_lo hp_lt ha_gt
      (fun z hz => (Finset.mem_filter.mp hz).2)
  exact ⟨⟨A, S, x, b, hA_ne, hS_ne, hdisj, hunion, hx_pos, hx_lt, hb_lt,
    hbound, hp_lt, ha_gt, hr0_lt, hR_gt, hpx_lo, hpx_hi⟩⟩

/-- **Lemma 8.2 (`lem:witness`, Witness cut, `HUB-05`, unconditional via `V3.Reset`):**
    Every high-mean target `P` admits a `WitnessCut P`. -/
theorem lem_witness {d : ℕ} {P : Finset (Point d)} (hhi : IsHighMean P) :
    Nonempty (WitnessCut P) :=
  lem_witness_of_reset hhi (fun _C0 hC0 hcost =>
    le_trans (thm_reset_target_any_dim hC0 hhi.1 hcost)
      (le_trans (min_le_right _ _) (min_le_right _ _)))

/-! =========================================================================
    SECTION 5: COMPLEMENT-FRESH DUALITY, BINARY ACCOUNT, AND THEOREMS 8.4–8.5
    ========================================================================= -/

/-- **Complement-fresh exchange identity for ANY subset `D ⊆ X`:**
    `d2Expect X C r (coveredChargeFrom D C Q_live) = d2Expect X C r (exteriorFreshSumFrom D C Q_live)`. -/
theorem d2Expect_coveredCharge_eq_exteriorFreshSum {d : ℕ} {X D : Finset (Point d)} (hDX : D ⊆ X) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      IsDisjointGroups X Q_live →
      d2Expect X C r (coveredChargeFrom D C Q_live) =
        d2Expect X C r (exteriorFreshSumFrom D C Q_live)
  | 0, _, _, _ => by simp [d2Expect, coveredChargeFrom, exteriorFreshSumFrom]
  | r + 1, C, Q_live, hQ => by
      rw [d2Expect, d2Expect]
      split_ifs with hX
      · have hL_split :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r (fun rest => coveredChargeFrom D C Q_live (some y :: rest)) =
              (∑ y ∈ X, (distSq y C / cost X C) * (if hitGroup D (some y) then groupMeanCost Q_live C else 0)) +
              (∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (coveredChargeFrom D (insert y C) (Q_live.filter (fun G => ¬ hitGroup G (some y))))) := by
          rw [← Finset.sum_add_distrib]
          refine Finset.sum_congr rfl (fun y _ => ?_)
          rw [← mul_add]; congr 1
          simp only [coveredChargeFrom, addDraw]
          rw [d2Expect_add, d2Expect_const]
        have hR_split :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r (fun rest => exteriorFreshSumFrom D C Q_live (some y :: rest)) =
              (∑ y ∈ X, (distSq y C / cost X C) *
                (if ∃ G ∈ Q_live, hitGroup G (some y) then cost D C / (Q_live.card : ℝ) else 0)) +
              (∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (exteriorFreshSumFrom D (insert y C) (Q_live.filter (fun G => ¬ hitGroup G (some y))))) := by
          rw [← Finset.sum_add_distrib]
          refine Finset.sum_congr rfl (fun y _ => ?_)
          rw [← mul_add]; congr 1
          simp only [exteriorFreshSumFrom, addDraw]
          rw [d2Expect_add, d2Expect_const]
        rw [hL_split, hR_split]
        have htail :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (coveredChargeFrom D (insert y C) (Q_live.filter (fun G => ¬ hitGroup G (some y)))) =
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) r
                  (exteriorFreshSumFrom D (insert y C) (Q_live.filter (fun G => ¬ hitGroup G (some y)))) := by
          refine Finset.sum_congr rfl (fun y _ => ?_)
          congr 1
          have hQ' : IsDisjointGroups X (Q_live.filter (fun G => ¬ hitGroup G (some y))) :=
            ⟨fun G hG => hQ.subset_X G (Finset.mem_of_mem_filter G hG),
             fun G hG => hQ.nonempty_mem G (Finset.mem_of_mem_filter G hG),
             hQ.pairwiseDisjoint.subset (Finset.filter_subset _ _)⟩
          exact d2Expect_coveredCharge_eq_exteriorFreshSum hDX r (insert y C) _ hQ'
        have hheadL :
            ∑ y ∈ X, (distSq y C / cost X C) *
                (if hitGroup D (some y) then groupMeanCost Q_live C else 0) =
              (cost D C / cost X C) * groupMeanCost Q_live C := by
          have h1 : ∀ y ∈ X,
              (distSq y C / cost X C) * (if hitGroup D (some y) then groupMeanCost Q_live C else 0) =
                if y ∈ D then (distSq y C / cost X C) * groupMeanCost Q_live C else 0 := by
            intro y _; by_cases hy : y ∈ D <;> simp [hitGroup, hy]
          rw [Finset.sum_congr rfl h1, ← Finset.sum_filter, Finset.filter_mem_eq_inter,
            Finset.inter_eq_right.mpr hDX, ← Finset.sum_mul, ← Finset.sum_div]
          rfl
        have hheadR :
            ∑ y ∈ X, (distSq y C / cost X C) *
                (if ∃ G ∈ Q_live, hitGroup G (some y) then cost D C / (Q_live.card : ℝ) else 0) =
              (cost D C / cost X C) * groupMeanCost Q_live C := by
          have h1 : ∀ y ∈ X,
              (distSq y C / cost X C) *
                  (if ∃ G ∈ Q_live, hitGroup G (some y) then cost D C / (Q_live.card : ℝ) else 0) =
                if y ∈ Q_live.biUnion id then
                  (distSq y C / cost X C) * (cost D C / (Q_live.card : ℝ))
                else 0 := by
            intro y _
            have hiff : (∃ G ∈ Q_live, hitGroup G (some y)) ↔ y ∈ Q_live.biUnion id := by
              simp [hitGroup]
            by_cases hy : y ∈ Q_live.biUnion id
            · rw [ite_eq_left (hiff.mpr hy), ite_eq_left hy]
            · rw [ite_eq_right (fun h => hy (hiff.mp h)), ite_eq_right hy, mul_zero]
          have hbi_sub : Q_live.biUnion id ⊆ X := by
            intro y hy
            rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
            exact hQ.subset_X G hG hyG
          rw [Finset.sum_congr rfl h1, ← Finset.sum_filter, Finset.filter_mem_eq_inter,
            Finset.inter_eq_right.mpr hbi_sub, ← Finset.sum_mul, ← Finset.sum_div]
          change (cost (Q_live.biUnion id) C / cost X C) * (cost D C / (Q_live.card : ℝ)) =
            (cost D C / cost X C) * groupMeanCost Q_live C
          rw [cost_biUnion Q_live id hQ.pairwiseDisjoint C]
          simp only [id_eq]
          unfold groupMeanCost
          split_ifs with h0
          · rw [Finset.card_eq_zero.mp h0]; simp
          · ring
        rw [hheadL, hheadR, htail]
      · have hL :
            d2Expect X C r (fun rest => coveredChargeFrom D C Q_live (none :: rest)) =
              d2Expect X C r (coveredChargeFrom D C Q_live) := by
          apply d2Expect_congr; intro rest _
          simp [coveredChargeFrom, hitGroup, addDraw]
        have hR :
            d2Expect X C r (fun rest => exteriorFreshSumFrom D C Q_live (none :: rest)) =
              d2Expect X C r (exteriorFreshSumFrom D C Q_live) := by
          apply d2Expect_congr; intro rest _
          simp [exteriorFreshSumFrom, hitGroup, addDraw]
        rw [hL, hR]
        exact d2Expect_coveredCharge_eq_exteriorFreshSum hDX r C Q_live hQ

/-- **Theorem 5.1(b) (`thm:restoration`(b), Complement-fresh duality for arbitrary subset `D ⊆ X`):**
    For any `C.Nonempty`, `D ⊆ X`, disjoint live names `Q_live`, and `r ≤ Q_live.card`,
    `coveredCost X C D Q_live r ≤ (1 + H_{|Q_live|} - H_{|Q_live| - r}) * cost D C`. -/
theorem coveredCost_le_harmonic {d : ℕ} {X C D : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} {r : ℕ}
    (hC : C.Nonempty) (hDX : D ⊆ X) (hQ : IsDisjointGroups X Q_live) (hr : r ≤ Q_live.card) :
    coveredCost X C D Q_live r ≤
      (1 + harmonic Q_live.card - harmonic (Q_live.card - r)) * cost D C := by
  unfold coveredCost coveredOcc
  rw [d2Expect_coveredCharge_eq_exteriorFreshSum hDX r C Q_live hQ, ← d2Expect_add]
  calc
    d2Expect X C r (fun ω => exteriorFreshSumFrom D C Q_live ω + cost D (centersAfter C ω))
      ≤ d2Expect X C r (fun _ => (1 + harmonic Q_live.card - harmonic (Q_live.card - r)) * cost D C) := by
        apply d2Expect_mono
        intro ω hlen
        have h := exterior_total_le_harmonic (E := D) hC hQ (hlen ▸ hr)
        unfold exteriorFreshSum at h
        rw [hlen] at h
        linarith
    _ = (1 + harmonic Q_live.card - harmonic (Q_live.card - r)) * cost D C :=
        d2Expect_const _ _ _ _

/-- Exact pathwise identity connecting covered cost, stopped payment, and full delayed charge. -/
lemma covered_add_terminal_eq_stopped_add_full {d : ℕ} (A : Finset (Point d)) :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      coveredChargeFrom A C Q_live ω + cost A (centersAfter C ω) =
        stoppedPaymentFrom A C Q_live ω + fullCharge C A Q_live ω
  | [], C, Q_live => by
      simp [coveredChargeFrom, stoppedPaymentFrom, fullCharge, visited, repeatCharge,
        repeatChargeFrom, centersAfter]
  | a :: rest, C, Q_live => by
      simp only [coveredChargeFrom, stoppedPaymentFrom, fullCharge, repeatCharge, repeatChargeFrom,
        centersAfter, Bool.false_and, Bool.false_or, Bool.false_eq_true, ↓reduceIte, zero_add]
      by_cases hhit : hitGroup A a
      · have hvis : visited A (a :: rest) := ⟨a, List.mem_cons_self, hhit⟩
        have hrep_cov : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d)))
            (ω' : List (Option (Point d))),
            repeatChargeFrom A C' true Q' ω' = coveredChargeFrom A C' Q' ω' := by
          intro C' Q' ω'
          induction ω' generalizing C' Q' with
          | nil => simp [repeatChargeFrom, coveredChargeFrom]
          | cons b bs ih =>
              simp only [repeatChargeFrom, coveredChargeFrom, Bool.true_and, Bool.true_or, ih]
              by_cases hb : hitGroup A b <;> simp [hb]
        simp only [hhit, decide_true, hvis, ↓reduceIte, hrep_cov]
        ring
      · have hvis : visited A (a :: rest) ↔ visited A rest := by simp [visited, hhit]
        simp only [hhit, decide_false, hvis, ↓reduceIte, zero_add]
        have hih := covered_add_terminal_eq_stopped_add_full A rest (addDraw C a)
          (Q_live.filter (fun G => ¬ hitGroup G a))
        unfold fullCharge repeatCharge at hih
        exact hih

/-- `fullCharge` is always nonnegative. -/
private lemma proj_fullCharge_nonneg {d : ℕ} (C0 P : Finset (Point d))
    (Q : Finset (Finset (Point d))) (ω : List (Option (Point d))) :
    0 ≤ fullCharge C0 P Q ω := by
  have hrep : ∀ (C : Finset (Point d)) (seen : Bool) (Q_live : Finset (Finset (Point d)))
      (l : List (Option (Point d))), 0 ≤ repeatChargeFrom P C seen Q_live l := by
    intro C seen Q_live l
    induction l generalizing C seen Q_live with
    | nil => simp [repeatChargeFrom]
    | cons a rest ih =>
        simp only [repeatChargeFrom]
        have h1 : 0 ≤ (if seen && decide (hitGroup P a) then groupMeanCost Q_live C else 0) := by
          split_ifs
          · exact groupMeanCost_nonneg Q_live C
          · exact le_rfl
        linarith [h1, ih (addDraw C a) (seen || decide (hitGroup P a))
          (Q_live.filter (fun G => ¬ hitGroup G a))]
  unfold fullCharge repeatCharge
  have h1 : 0 ≤ (if visited P ω then cost P (centersAfter C0 ω) else 0) := by
    split_ifs
    · exact cost_nonneg _ _
    · exact le_rfl
  linarith [h1, hrep C0 false Q ω]

/-- Stopped payment is bounded by covered cost and hence by `(1 + H_n - H_{n - r}) * cost A C`. -/
lemma expectedStopped_le_harmonic {d : ℕ} {X C A : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} {r : ℕ}
    (hC : C.Nonempty) (hAX : A ⊆ X) (hQ : IsDisjointGroups X Q_live) (hr : r ≤ Q_live.card) :
    expectedStopped X C A Q_live r ≤
      (1 + harmonic Q_live.card - harmonic (Q_live.card - r)) * cost A C := by
  have h1 : expectedStopped X C A Q_live r ≤ coveredCost X C A Q_live r := by
    unfold expectedStopped coveredCost coveredOcc
    rw [← d2Expect_add]
    apply d2Expect_mono
    intro ω _
    have hid := covered_add_terminal_eq_stopped_add_full A ω C Q_live
    linarith [proj_fullCharge_nonneg C A Q_live ω]
  exact le_trans h1 (coveredCost_le_harmonic hC hAX hQ hr)

/-- Additivity of `coveredChargeFrom` over disjoint `A` and `S`. -/
lemma coveredChargeFrom_union_disjoint {d : ℕ} {A S : Finset (Point d)} (hdisj : Disjoint A S) :
    ∀ (ω : List (Option (Point d))) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      coveredChargeFrom (A ∪ S) C Q_live ω =
        coveredChargeFrom A C Q_live ω + coveredChargeFrom S C Q_live ω
  | [], _, _ => by simp [coveredChargeFrom]
  | a :: rest, C, Q_live => by
      simp only [coveredChargeFrom]
      rw [coveredChargeFrom_union_disjoint hdisj rest]
      have hhead :
          (if hitGroup (A ∪ S) a then groupMeanCost Q_live C else 0) =
            (if hitGroup A a then groupMeanCost Q_live C else 0) +
            (if hitGroup S a then groupMeanCost Q_live C else 0) := by
        cases a with
        | none => simp [hitGroup]
        | some y =>
            simp only [hitGroup, Finset.mem_union]
            by_cases hyA : y ∈ A
            · have hyS : y ∉ S := Finset.disjoint_left.mp hdisj hyA
              simp [hyA, hyS]
            · by_cases hyS : y ∈ S <;> simp [hyA, hyS]
      linarith

/-- Filter `Q_live` after hitting a point `y` outside all groups in `Q_live` leaves `Q_live` unchanged. -/
lemma filter_Q_live_of_disjoint {d : ℕ} {Q_live : Finset (Finset (Point d))} {y : Point d}
    (h : ∀ G ∈ Q_live, y ∉ G) :
    Q_live.filter (fun G => ¬ hitGroup G (some y)) = Q_live := by
  ext G
  rw [Finset.mem_filter]
  simp only [hitGroup, and_iff_left_iff_imp]
  exact h G

/-- Filter `Q_live` after hitting a point `y ∈ G` (for `G ∈ Q_live` in a disjoint family) equals `Q_live.erase G`. -/
lemma filter_Q_live_of_mem {d : ℕ} {X : Finset (Point d)} {Q_live : Finset (Finset (Point d))}
    (hQ : IsDisjointGroups X Q_live) {G : Finset (Point d)} (hG : G ∈ Q_live) {y : Point d} (hy : y ∈ G) :
    Q_live.filter (fun H => ¬ hitGroup H (some y)) = Q_live.erase G := by
  ext H
  rw [Finset.mem_filter, Finset.mem_erase]
  simp only [hitGroup]
  constructor
  · rintro ⟨hH, hyH⟩
    refine ⟨?_, hH⟩
    rintro rfl
    exact hyH hy
  · rintro ⟨hne, hH⟩
    refine ⟨hH, ?_⟩
    intro hyH
    exact Finset.disjoint_left.mp (hQ.pairwiseDisjoint hH hG hne) hyH hy

/-- When `cost A C = 0` (`A ⊆ C`), `delayedCost X C (A ∪ S) Q_live (r + 1)` is bounded by
    `5 * (1 + H_n - H_{n - r}) * phi S`. -/
lemma delayedCost_of_costA_zero {d : ℕ} {X A S : Finset (Point d)}
    (hAX : A ⊆ X) (hSX : S ⊆ X) (hS_ne : S.Nonempty) (hdisj : Disjoint A S) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X Q_live →
      (∀ G ∈ Q_live, Disjoint (A ∪ S) G) →
      r ≤ Q_live.card → cost A C = 0 →
      delayedCost X C (A ∪ S) Q_live (r + 1) ≤
        5 * (1 + harmonic Q_live.card - harmonic (Q_live.card - r)) * phi S := by
  intro r
  induction r with
  | zero =>
      intro C Q_live hC hQ hQP _ hA0
      rw [Nat.sub_zero, add_sub_cancel_right, mul_one, zero_add, delayedCost_one_eq_terminal]
      rw [d2Expect]
      split_ifs with hX
      · have hdistA0 : ∀ x ∈ A, distSq x C = 0 :=
          (Finset.sum_eq_zero_iff_of_nonneg (fun x _ => distSq_nonneg x C)).mp hA0
        have hcostA_ins : ∀ z, cost A (insert z C) = 0 := fun z =>
          le_antisymm (le_trans (cost_insert_le A z hC) (le_of_eq hA0)) (cost_nonneg A _)
        have hsum :
            ∑ y ∈ X, (distSq y C / cost X C) *
                d2Expect X (insert y C) 0
                  (fun rest => if visited (A ∪ S) (some y :: rest) then cost (A ∪ S) (centersAfter C (some y :: rest)) else 0) =
              ∑ y ∈ S, (distSq y C / cost X C) * cost S (insert y C) := by
          have h1 : ∀ y ∈ X,
              (distSq y C / cost X C) *
                  d2Expect X (insert y C) 0
                    (fun rest => if visited (A ∪ S) (some y :: rest) then cost (A ∪ S) (centersAfter C (some y :: rest)) else 0) =
                if y ∈ S then (distSq y C / cost X C) * cost S (insert y C) else 0 := by
            intro y _
            by_cases hyS : y ∈ S
            · have hyP : y ∈ A ∪ S := Finset.mem_union_right _ hyS
              simp only [d2Expect, visited, List.mem_singleton, exists_eq_left, hitGroup, hyP, hyS, ↓reduceIte,
                centersAfter, addDraw, cost_union_disjoint hdisj, hcostA_ins y, zero_add]
            · by_cases hyA : y ∈ A
              · simp [hyS, hdistA0 y hyA]
              · have hyP : y ∉ A ∪ S := by simp [hyA, hyS]
                simp [d2Expect, visited, hitGroup, hyA, hyS]
          rw [Finset.sum_congr rfl h1, ← Finset.sum_filter, Finset.filter_mem_eq_inter,
            Finset.inter_eq_right.mpr hSX]
        rw [hsum]
        by_cases hSpos : 0 < cost S C
        · have hfac :
              ∑ y ∈ S, (distSq y C / cost X C) * cost S (insert y C) =
                (cost S C / cost X C) *
                  ∑ y ∈ S, (distSq y C / cost S C) * cost S (insert y C) := by
            rw [Finset.mul_sum]
            refine Finset.sum_congr rfl (fun y _ => ?_)
            field_simp [ne_of_gt hX, ne_of_gt hSpos]
          rw [hfac]
          have h1 := lemma_cost_after_hit hC hS_ne hSpos
          have h2 : cost S C / cost X C ≤ 1 := (div_le_one hX).mpr (cost_mono_left hSX)
          have h3 : 0 ≤ cost S C / cost X C := div_nonneg (le_of_lt hSpos) (le_of_lt hX)
          calc
            (cost S C / cost X C) * ∑ y ∈ S, (distSq y C / cost S C) * cost S (insert y C)
              ≤ (cost S C / cost X C) * (5 * phi S) := mul_le_mul_of_nonneg_left h1 h3
            _ ≤ 1 * (5 * phi S) := mul_le_mul_of_nonneg_right h2 (by linarith [phi_nonneg S])
            _ = 5 * phi S := one_mul _
        · have hS0 : cost S C = 0 := le_antisymm (not_lt.mp hSpos) (cost_nonneg S C)
          have hd0 : ∀ y ∈ S, distSq y C = 0 :=
            (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => distSq_nonneg y C)).mp hS0
          rw [Finset.sum_eq_zero (fun y hy => by simp [hd0 y hy])]
          linarith [phi_nonneg S]
      · simp only [d2Expect]
        have hnv : ¬ visited (A ∪ S) [none] := by simp [visited, hitGroup]
        rw [ite_eq_right hnv]
        linarith [phi_nonneg S]
  | succ r ih =>
      intro C Q_live hC hQ hQP hr hA0
      let n := Q_live.card
      let K' := 1 + harmonic n - harmonic (n - (r + 1))
      have hK'_nn : 0 ≤ K' := by
        change 0 ≤ 1 + harmonic n - harmonic (n - (r + 1))
        linarith [harmonic_mono_le (Nat.sub_le n (r + 1))]
      unfold delayedCost
      rw [d2Expect]
      split_ifs with hX
      · have hdistA0 : ∀ x ∈ A, distSq x C = 0 :=
          (Finset.sum_eq_zero_iff_of_nonneg (fun x _ => distSq_nonneg x C)).mp hA0
        have hcostA_ins : ∀ z, cost A (insert z C) = 0 := fun z =>
          le_antisymm (le_trans (cost_insert_le A z hC) (le_of_eq hA0)) (cost_nonneg A _)
        have hPX : A ∪ S ⊆ X := Finset.union_subset hAX hSX
        rw [← Finset.sum_sdiff hSX, add_comm]
        -- Part 1: `y ∈ S`
        have hPartS :
            ∑ y ∈ S, (distSq y C / cost X C) *
                d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) ≤
              (cost S C / cost X C) * (5 * K' * phi S) := by
          have h1 : ∀ y ∈ S,
              d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) ≤
                K' * cost S (insert y C) := by
            intro y hyS
            have hyP : y ∈ A ∪ S := Finset.mem_union_right _ hyS
            have hQ_fix : Q_live.filter (fun G => ¬ hitGroup G (some y)) = Q_live :=
              filter_Q_live_of_disjoint (fun G hG => Finset.disjoint_left.mp (hQP G hG) hyP)
            simp only [hitGroup] at hQ_fix
            have hcongr :
                d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) =
                  coveredCost X (insert y C) (A ∪ S) Q_live (r + 1) := by
              unfold coveredCost coveredOcc
              rw [← d2Expect_add]
              apply d2Expect_congr
              intro rest _
              have hvis : visited (A ∪ S) (some y :: rest) := ⟨some y, List.mem_cons_self, hyP⟩
              have hrep_cov : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d)))
                  (ω' : List (Option (Point d))),
                  repeatChargeFrom (A ∪ S) C' true Q' ω' = coveredChargeFrom (A ∪ S) C' Q' ω' := by
                intro C' Q' ω'
                induction ω' generalizing C' Q' with
                | nil => simp [repeatChargeFrom, coveredChargeFrom]
                | cons b bs ihb =>
                    simp only [repeatChargeFrom, coveredChargeFrom, Bool.true_and, Bool.true_or, ihb]
                    by_cases hb : hitGroup (A ∪ S) b <;> simp [hb]
              simp only [fullCharge, repeatCharge, repeatChargeFrom, hvis, hyP, hitGroup,
                decide_true, Bool.false_and, Bool.false_or, Bool.false_eq_true, ↓reduceIte,
                zero_add, addDraw, centersAfter, hQ_fix, hrep_cov]
              ring
            rw [hcongr]
            have hcov := coveredCost_le_harmonic (Finset.insert_nonempty y C) hPX hQ hr
            rw [cost_union_disjoint hdisj, hcostA_ins y, zero_add] at hcov
            exact hcov
          have hsum_le :
              ∑ y ∈ S, (distSq y C / cost X C) *
                  d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) ≤
                ∑ y ∈ S, (distSq y C / cost X C) * (K' * cost S (insert y C)) :=
            Finset.sum_le_sum (fun y hy =>
              mul_le_mul_of_nonneg_left (h1 y hy) (div_nonneg (distSq_nonneg y C) (le_of_lt hX)))
          apply le_trans hsum_le
          by_cases hSpos : 0 < cost S C
          · have hfac :
                ∑ y ∈ S, (distSq y C / cost X C) * (K' * cost S (insert y C)) =
                  (cost S C / cost X C) * K' *
                    ∑ y ∈ S, (distSq y C / cost S C) * cost S (insert y C) := by
              rw [Finset.mul_sum]
              refine Finset.sum_congr rfl (fun y _ => ?_)
              field_simp [ne_of_gt hX, ne_of_gt hSpos]
            rw [hfac]
            have h2 := lemma_cost_after_hit hC hS_ne hSpos
            have h3 : 0 ≤ (cost S C / cost X C) * K' :=
              mul_nonneg (div_nonneg (le_of_lt hSpos) (le_of_lt hX)) hK'_nn
            calc
              (cost S C / cost X C) * K' * ∑ y ∈ S, (distSq y C / cost S C) * cost S (insert y C)
                ≤ (cost S C / cost X C) * K' * (5 * phi S) := mul_le_mul_of_nonneg_left h2 h3
              _ = (cost S C / cost X C) * (5 * K' * phi S) := by ring
          · have hS0 : cost S C = 0 := le_antisymm (not_lt.mp hSpos) (cost_nonneg S C)
            have hd0 : ∀ y ∈ S, distSq y C = 0 :=
              (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => distSq_nonneg y C)).mp hS0
            rw [Finset.sum_eq_zero (fun y hy => by simp [hd0 y hy]), hS0, zero_div, zero_mul]
        -- Part 2: `y ∈ X \ S`
        have hPartRest :
            ∑ y ∈ X \ S, (distSq y C / cost X C) *
                d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) ≤
              (cost (X \ S) C / cost X C) * (5 * K' * phi S) := by
          have hpt : ∀ y ∈ X \ S,
              (distSq y C / cost X C) *
                  d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) ≤
                (distSq y C / cost X C) * (5 * K' * phi S) := by
            intro y hyXS
            have hyS : y ∉ S := (Finset.mem_sdiff.mp hyXS).2
            by_cases hyA : y ∈ A
            · simp [hdistA0 y hyA]
            · have hyP : y ∉ A ∪ S := by simp [hyA, hyS]
              let Q' := Q_live.filter (fun G => ¬ hitGroup G (some y))
              have hcongr :
                  d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest)) =
                    delayedCost X (insert y C) (A ∪ S) Q' (r + 1) := by
                unfold delayedCost
                apply d2Expect_congr
                intro rest _
                have hvis : visited (A ∪ S) (some y :: rest) ↔ visited (A ∪ S) rest := by
                  simp [visited, hitGroup, hyA, hyS]
                simp only [fullCharge, repeatCharge, repeatChargeFrom, hvis, hitGroup, hyP,
                  decide_false, Bool.false_and, Bool.false_or, Bool.false_eq_true, ↓reduceIte,
                  zero_add, addDraw, centersAfter, Q']
              rw [hcongr]
              apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
              have hQ'_disj : IsDisjointGroups X Q' :=
                ⟨fun G hG => hQ.subset_X G (Finset.mem_of_mem_filter G hG),
                 fun G hG => hQ.nonempty_mem G (Finset.mem_of_mem_filter G hG),
                 hQ.pairwiseDisjoint.subset (Finset.filter_subset _ _)⟩
              have hQ'_P : ∀ G ∈ Q', Disjoint (A ∪ S) G :=
                fun G hG => hQP G (Finset.mem_of_mem_filter G hG)
              by_cases hhitQ : ∃ G ∈ Q_live, y ∈ G
              · rcases hhitQ with ⟨G, hG, hyG⟩
                have hQ'_eq : Q' = Q_live.erase G := filter_Q_live_of_mem hQ hG hyG
                have hcard' : Q'.card = n - 1 := by rw [hQ'_eq, Finset.card_erase_of_mem hG]
                have hr' : r ≤ Q'.card := by omega
                have hih := ih (insert y C) Q' (Finset.insert_nonempty y C) hQ'_disj hQ'_P hr' (hcostA_ins y)
                have hK'_le : 1 + harmonic Q'.card - harmonic (Q'.card - r) ≤ K' := by
                  rw [hcard']
                  have hsub : n - 1 - r = n - (r + 1) := by omega
                  rw [hsub]
                  change 1 + harmonic (n - 1) - harmonic (n - (r + 1)) ≤ 1 + harmonic n - harmonic (n - (r + 1))
                  linarith [harmonic_mono_le (Nat.sub_le n 1)]
                calc
                  delayedCost X (insert y C) (A ∪ S) Q' (r + 1)
                    ≤ 5 * (1 + harmonic Q'.card - harmonic (Q'.card - r)) * phi S := hih
                  _ ≤ 5 * K' * phi S := mul_le_mul_of_nonneg_right (by linarith) (phi_nonneg S)
              · push Not at hhitQ
                have hQ'_eq : Q' = Q_live := filter_Q_live_of_disjoint hhitQ
                have hcard' : Q'.card = n := by rw [hQ'_eq]
                have hr' : r ≤ Q'.card := by omega
                have hih := ih (insert y C) Q' (Finset.insert_nonempty y C) hQ'_disj hQ'_P hr' (hcostA_ins y)
                have hK'_le : 1 + harmonic Q'.card - harmonic (Q'.card - r) ≤ K' := by
                  rw [hcard']
                  change 1 + harmonic n - harmonic (n - r) ≤ 1 + harmonic n - harmonic (n - (r + 1))
                  linarith [harmonic_mono_le (show n - (r + 1) ≤ n - r by omega)]
                calc
                  delayedCost X (insert y C) (A ∪ S) Q' (r + 1)
                    ≤ 5 * (1 + harmonic Q'.card - harmonic (Q'.card - r)) * phi S := hih
                  _ ≤ 5 * K' * phi S := mul_le_mul_of_nonneg_right (by linarith) (phi_nonneg S)
          calc
            ∑ y ∈ X \ S, (distSq y C / cost X C) *
                d2Expect X (insert y C) (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (some y :: rest))
              ≤ ∑ y ∈ X \ S, (distSq y C / cost X C) * (5 * K' * phi S) := Finset.sum_le_sum hpt
            _ = (cost (X \ S) C / cost X C) * (5 * K' * phi S) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        have hcost_sum : cost S C / cost X C + cost (X \ S) C / cost X C = 1 := by
          rw [← add_div, add_comm, cost_sdiff_add hSX, div_self (ne_of_gt hX)]
        have htot := add_le_add hPartS hPartRest
        have hfactor :
            (cost S C / cost X C) * (5 * K' * phi S) + (cost (X \ S) C / cost X C) * (5 * K' * phi S) =
              5 * K' * phi S := by
          rw [← add_mul, hcost_sum, one_mul]
        linarith
      · have hzero :
            d2Expect X C (r + 1) (fun rest => fullCharge C (A ∪ S) Q_live (none :: rest)) =
              delayedCost X C (A ∪ S) Q_live (r + 1) := by
          unfold delayedCost
          apply d2Expect_congr
          intro rest _
          have hvis : visited (A ∪ S) (none :: rest) ↔ visited (A ∪ S) rest := by
            simp [visited, hitGroup]
          have hnh : decide (hitGroup (A ∪ S) none) = false := decide_eq_false (by simp [hitGroup])
          have hQnone : Q_live.filter (fun G => ¬ hitGroup G none) = Q_live := by simp [hitGroup]
          simp [fullCharge, repeatCharge, repeatChargeFrom, hvis, addDraw, centersAfter, hnh, hQnone]
        rw [hzero]
        have hih := ih C Q_live hC hQ hQP (by omega) hA0
        have hK'_le : 1 + harmonic n - harmonic (n - r) ≤ K' := by
          change 1 + harmonic n - harmonic (n - r) ≤ 1 + harmonic n - harmonic (n - (r + 1))
          linarith [harmonic_mono_le (show n - (r + 1) ≤ n - r by omega)]
        calc
          delayedCost X C (A ∪ S) Q_live (r + 1)
            ≤ 5 * (1 + harmonic n - harmonic (n - r)) * phi S := hih
          _ ≤ 5 * K' * phi S := mul_le_mul_of_nonneg_right (by linarith) (phi_nonneg S)

/-! #### Concrete Binary Account (verbatim interface #37 / #39) -/

/-- Unopened binary account on the actual `d2Expect` process (aligned verbatim with `V3.BinaryPure`). -/
def projBinAccount {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (S_stop : Finset (Point d)) (R_tier b_tier γ : ℝ) :
    Finset (Point d) → Finset (Finset (Point d)) → ℕ → ℝ
  | _, _, 0 => 0
  | C, Q_live, r + 1 =>
    if cost X C ≤ 0 then 0
    else if cost A C ≤ 0 then
      2 * (1 + harmonic Q_live.card - harmonic (Q_live.card - r))
    else
      let u_y := cost A {y}
      let K' := 1 + harmonic Q_live.card - harmonic (Q_live.card - r)
      let b_cur := if cost A C ≤ R_tier ^ 2 * u_y then b_tier else 0
      (cost A C / cost X C) * ((1 + b_cur + γ) * K') +
      ((A.card : ℝ) * distSq y C / cost X C) * (expectedStopped X (insert y C) A Q_live r / u_y) +
      (cost S_stop C / cost X C) * (2 * K') +
      (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
        projBinAccount X A y S_stop R_tier b_tier γ (insert x C) (Q_live.erase G) r) +
      (∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
        projBinAccount X A y S_stop R_tier b_tier γ (insert x C) Q_live r)

/-- Exact affineness of `projBinAccount` in the heavy-award fraction `γ`. -/
lemma projBinAccount_affine_gamma {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (S_stop : Finset (Point d)) (R_tier b_tier γ1 γ2 t : ℝ) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      projBinAccount X A y S_stop R_tier b_tier ((1 - t) * γ1 + t * γ2) C Q_live h =
        (1 - t) * projBinAccount X A y S_stop R_tier b_tier γ1 C Q_live h +
        t * projBinAccount X A y S_stop R_tier b_tier γ2 C Q_live h
  | 0, _, _ => by simp [projBinAccount]
  | r + 1, C, Q_live => by
      simp only [projBinAccount]
      by_cases h1 : cost X C ≤ 0
      · simp [h1]
      · simp only [h1, ↓reduceIte]
        by_cases h2 : cost A C ≤ 0
        · simp only [h2, ↓reduceIte]; ring
        · simp only [h2, ↓reduceIte]
          simp_rw [projBinAccount_affine_gamma X A y S_stop R_tier b_tier γ1 γ2 t r]
          have hsum1 :
              ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                ((1 - t) * projBinAccount X A y S_stop R_tier b_tier γ1 (insert x C) (Q_live.erase G) r +
                 t * projBinAccount X A y S_stop R_tier b_tier γ2 (insert x C) (Q_live.erase G) r) =
              (1 - t) * (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                projBinAccount X A y S_stop R_tier b_tier γ1 (insert x C) (Q_live.erase G) r) +
              t * (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                projBinAccount X A y S_stop R_tier b_tier γ2 (insert x C) (Q_live.erase G) r) := by
            simp_rw [mul_add, Finset.sum_add_distrib, Finset.mul_sum]
            congr 1 <;> refine Finset.sum_congr rfl (fun G _ => Finset.sum_congr rfl (fun x _ => by ring))
          have hsum2 :
              ∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                ((1 - t) * projBinAccount X A y S_stop R_tier b_tier γ1 (insert x C) Q_live r +
                 t * projBinAccount X A y S_stop R_tier b_tier γ2 (insert x C) Q_live r) =
              (1 - t) * (∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                projBinAccount X A y S_stop R_tier b_tier γ1 (insert x C) Q_live r) +
              t * (∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                projBinAccount X A y S_stop R_tier b_tier γ2 (insert x C) Q_live r) := by
            simp_rw [mul_add, Finset.sum_add_distrib, Finset.mul_sum]
            congr 1 <;> refine Finset.sum_congr rfl (fun x _ => by ring)
          rw [hsum1, hsum2]
          ring

/-- Helper: splitting a sum over `X` into the four disjoint regions
    `A`, `S`, `Q_live.biUnion id`, and `X \ (A ∪ S ∪ Q_live.biUnion id)`. -/
private lemma sum_split_four {d : ℕ} {X A S : Finset (Point d)}
    {Q_live : Finset (Finset (Point d))} (f : Point d → ℝ)
    (hAX : A ⊆ X) (hSX : S ⊆ X) (hAS : Disjoint A S)
    (hQ : IsDisjointGroups X Q_live) (hQP : ∀ G ∈ Q_live, Disjoint (A ∪ S) G) :
    ∑ x ∈ X, f x =
      (∑ x ∈ A, f x) + (∑ x ∈ S, f x) + (∑ G ∈ Q_live, ∑ x ∈ G, f x) +
      (∑ x ∈ X \ (A ∪ S ∪ Q_live.biUnion id), f x) := by
  have hQsub : Q_live.biUnion id ⊆ X := by
    intro x hx; rcases Finset.mem_biUnion.mp hx with ⟨G, hG, hxG⟩; exact hQ.subset_X G hG hxG
  have hall_sub : A ∪ S ∪ Q_live.biUnion id ⊆ X :=
    Finset.union_subset (Finset.union_subset hAX hSX) hQsub
  have hdisj_PQ : Disjoint (A ∪ S) (Q_live.biUnion id) := by
    rw [Finset.disjoint_left]
    intro x hxP hxQ
    rcases Finset.mem_biUnion.mp hxQ with ⟨G, hG, hxG⟩
    exact Finset.disjoint_left.mp (hQP G hG) hxP hxG
  have h1 := (Finset.sum_sdiff (f := f) hall_sub).symm
  rw [Finset.sum_union hdisj_PQ, Finset.sum_union hAS,
    Finset.sum_biUnion hQ.pairwiseDisjoint] at h1
  simp only [id_eq] at h1
  linarith

/-! #### Witness-cut algebraic & numerical bounds (`HUB-05`) -/

private lemma witness_Stot_eq {d : ℕ} {P : Finset (Point d)}
    (hphi : 0 < phi P) (W : WitnessCut P) :
    W.Stot = 1 - W.vA + W.r0 * (1 - W.vS) := by
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hN_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hN_pos
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hA_ne : (W.A.card : ℝ) ≠ 0 := ne_of_gt hA_pos
  have hr0_eq : W.r0 = (W.S.card : ℝ) / (W.A.card : ℝ) := by
    unfold WitnessCut.r0 WitnessCut.p WitnessCut.a
    field_simp [hN_ne, hA_ne]
  have hsum_cost :
      ∑ y ∈ W.S, cost W.A {y} =
        (W.S.card : ℝ) * phi W.A +
        (W.A.card : ℝ) * (phi W.S + (W.S.card : ℝ) * ‖KMeansPP.centroid W.S - KMeansPP.centroid W.A‖ ^ 2) := by
    have h1 : ∀ y ∈ W.S, cost W.A {y} = phi W.A + (W.A.card : ℝ) * ‖y - KMeansPP.centroid W.A‖ ^ 2 :=
      fun y _ => centroid_identity W.hA_ne y
    rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
      ← Finset.mul_sum]
    have h2 : ∑ y ∈ W.S, ‖y - KMeansPP.centroid W.A‖ ^ 2 =
        phi W.S + (W.S.card : ℝ) * ‖KMeansPP.centroid W.S - KMeansPP.centroid W.A‖ ^ 2 := by
      rw [← cost_singleton, centroid_identity W.hS_ne (KMeansPP.centroid W.A), norm_sub_rev]
    rw [h2]
  have hpar := phi_union_disjoint W.hA_ne W.hS_ne W.hdisj
  rw [W.hunion] at hpar
  have hcross : (W.A.card : ℝ) * (W.S.card : ℝ) * ‖KMeansPP.centroid W.S - KMeansPP.centroid W.A‖ ^ 2 =
      (P.card : ℝ) * (phi P - phi W.A - phi W.S) := by
    have h1 : (W.A.card : ℝ) * (W.S.card : ℝ) / (P.card : ℝ) *
        ‖KMeansPP.centroid W.S - KMeansPP.centroid W.A‖ ^ 2 = phi P - phi W.A - phi W.S := by linarith
    have h2 := congrArg (fun r => (P.card : ℝ) * r) h1
    field_simp [hN_ne] at h2 ⊢
    linarith
  have hsum_div : ∑ y ∈ W.S, cost W.A {y} / (W.A.card : ℝ) =
      (∑ y ∈ W.S, cost W.A {y}) / (W.A.card : ℝ) := (Finset.sum_div _ _ _).symm
  unfold WitnessCut.Stot WitnessCut.vA WitnessCut.vS
  rw [hsum_div, hsum_cost, hr0_eq]
  have hrew : (W.S.card : ℝ) * phi W.A +
      (W.A.card : ℝ) * (phi W.S + (W.S.card : ℝ) * ‖KMeansPP.centroid W.S - KMeansPP.centroid W.A‖ ^ 2) =
      (W.S.card : ℝ) * phi W.A + (W.A.card : ℝ) * phi W.S +
      (P.card : ℝ) * (phi P - phi W.A - phi W.S) := by linarith [hcross]
  rw [hrew, W.card_eq]
  field_simp [hA_ne, ne_of_gt hphi]
  ring

private lemma witness_core_params {d : ℕ} {P : Finset (Point d)}
    (hphi : 0 < phi P) (W : WitnessCut P) :
    0 < W.L0 ∧ W.L0 ≤ 2 ∧ 0 < W.Stot - W.H0 ∧
    (1 - W.w) / (1 + 2 * W.r0) ≤ W.Stot - W.H0 ∧
    0 ≤ W.gamma' ∧ W.gamma' < 1 / 25 := by
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hS_pos : (0 : ℝ) < (W.S.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hS_ne)
  have ha_pos : 0 < W.a := div_pos hA_pos hN_pos
  have hp_pos : 0 < W.p := div_pos hS_pos hN_pos
  have hr0_pos : 0 < W.r0 := div_pos hp_pos ha_pos
  have h1_2r0_pos : 0 < 1 + 2 * W.r0 := by linarith
  have hw_nn : 0 ≤ W.w := div_nonneg (Finset.sum_nonneg (fun _ _ => sq_nonneg _)) (le_of_lt hphi)
  have hvA_nn : 0 ≤ W.vA := div_nonneg (phi_nonneg W.A) (le_of_lt hphi)
  have hvS_nn : 0 ≤ W.vS := div_nonneg (phi_nonneg W.S) (le_of_lt hphi)
  have hvA_le_w : W.vA ≤ W.w := by
    apply div_le_div_of_nonneg_right _ (le_of_lt hphi)
    have h1 := phi_le_cost_singleton W.hA_ne (KMeansPP.centroid P)
    rwa [cost_singleton] at h1
  have hbound : (3 / 2 : ℝ) * W.w + W.vS ≤ W.b := W.hbound
  have hb_lt : W.b < 1427 / 10000 := W.hb_lt
  have hb_nn : 0 ≤ W.b := by linarith
  have hw_lt : W.w < (2 / 3 : ℝ) * (1427 / 10000) := by linarith
  have hvS_lt : W.vS < 1427 / 10000 := by linarith
  have hStot_eq := witness_Stot_eq hphi W
  have hL0_pos : 0 < W.L0 := by
    apply div_pos _ h1_2r0_pos
    rw [hStot_eq]
    have h1 : 0 < W.r0 * (1 - W.vS) := mul_pos hr0_pos (by linarith)
    linarith
  have hL0_le2 : W.L0 ≤ 2 := by
    rw [WitnessCut.L0, div_le_iff₀ h1_2r0_pos, hStot_eq]
    have h1 : 0 ≤ W.r0 * W.vS := mul_nonneg (le_of_lt hr0_pos) hvS_nn
    linarith
  have hL0_mul : (1 + 2 * W.r0) * W.L0 = 2 * W.Stot - 5 * W.vS := by
    unfold WitnessCut.L0; field_simp [ne_of_gt h1_2r0_pos]
  have hH0_mul : (1 + 2 * W.r0) * W.H0 = W.r0 * (2 * W.Stot - 5 * W.vS) := by
    unfold WitnessCut.H0; rw [← mul_assoc, mul_comm (1 + 2 * W.r0) W.r0, mul_assoc, hL0_mul]
  have hSH_id : (1 + 2 * W.r0) * (W.Stot - W.H0) = 1 - W.vA + W.r0 + 4 * W.r0 * W.vS := by
    rw [mul_sub, hH0_mul, hStot_eq]; ring
  have hSH_lb : (1 - W.w) / (1 + 2 * W.r0) ≤ W.Stot - W.H0 := by
    rw [div_le_iff₀ h1_2r0_pos]
    have h1 : 0 ≤ W.r0 * W.vS := mul_nonneg (le_of_lt hr0_pos) hvS_nn
    linarith [hSH_id, hvA_le_w, hr0_pos, h1]
  have hSH_pos : 0 < W.Stot - W.H0 :=
    lt_of_lt_of_le (div_pos (by linarith) h1_2r0_pos) hSH_lb
  have hSH_eq_half : 2 * (W.Stot - W.H0) = W.L0 + 5 * W.vS := by
    have h1 : (1 + 2 * W.r0) * (2 * (W.Stot - W.H0)) = (1 + 2 * W.r0) * (W.L0 + 5 * W.vS) := by
      calc
        (1 + 2 * W.r0) * (2 * (W.Stot - W.H0))
          = 2 * ((1 + 2 * W.r0) * W.Stot - (1 + 2 * W.r0) * W.H0) := by ring
        _ = 2 * ((1 + 2 * W.r0) * W.Stot - W.r0 * (2 * W.Stot - 5 * W.vS)) := by rw [hH0_mul]
        _ = (2 * W.Stot - 5 * W.vS) + (1 + 2 * W.r0) * (5 * W.vS) := by ring
        _ = (1 + 2 * W.r0) * W.L0 + (1 + 2 * W.r0) * (5 * W.vS) := by rw [hL0_mul]
        _ = (1 + 2 * W.r0) * (W.L0 + 5 * W.vS) := by ring
    exact mul_left_cancel₀ (ne_of_gt h1_2r0_pos) h1
  have hγ'_nn : 0 ≤ W.gamma' := by
    unfold WitnessCut.gamma' WitnessCut.H0
    exact div_nonneg (add_nonneg (mul_nonneg (le_of_lt hr0_pos) (le_of_lt hL0_pos))
      (mul_nonneg (mul_nonneg (by norm_num) (le_of_lt hr0_pos)) hvA_nn)) (le_of_lt hSH_pos)
  have hγ'_lt : W.gamma' < 1 / 25 := by
    have hterm1 : W.H0 / (W.Stot - W.H0) ≤ 2 * W.r0 := by
      rw [div_le_iff₀ hSH_pos]
      have h1 : W.L0 ≤ 2 * (W.Stot - W.H0) := by linarith [hSH_eq_half, hvS_nn]
      have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hr0_pos)
      change W.r0 * W.L0 ≤ 2 * W.r0 * (W.Stot - W.H0)
      linarith
    have h1mw_pos : 0 < 1 - W.w := by linarith
    have hK_lt8 : 7 * (1 + 2 * W.r0) / (1 - W.w) < 8 := by
      rw [div_lt_iff₀ h1mw_pos]
      have hr0_lt : W.r0 < 137 / 10000 := W.hr0_lt
      linarith
    have hterm2 : 7 * W.r0 * W.vA / (W.Stot - W.H0) ≤ 8 * W.r0 * W.w := by
      have hnum : 7 * W.r0 * W.vA ≤ 7 * W.r0 * W.w :=
        mul_le_mul_of_nonneg_left hvA_le_w (by linarith)
      have h1 : 7 * W.r0 * W.vA / (W.Stot - W.H0) ≤ 7 * W.r0 * W.w / ((1 - W.w) / (1 + 2 * W.r0)) :=
        le_trans (div_le_div_of_nonneg_right hnum (le_of_lt hSH_pos))
          (div_le_div_of_nonneg_left (mul_nonneg (by linarith) hw_nn) (div_pos h1mw_pos h1_2r0_pos) hSH_lb)
      have h2 : 7 * W.r0 * W.w / ((1 - W.w) / (1 + 2 * W.r0)) =
          (7 * (1 + 2 * W.r0) / (1 - W.w)) * (W.r0 * W.w) := by
        field_simp [ne_of_gt h1mw_pos, ne_of_gt h1_2r0_pos]
      rw [h2] at h1
      have h3 : (7 * (1 + 2 * W.r0) / (1 - W.w)) * (W.r0 * W.w) ≤ 8 * (W.r0 * W.w) :=
        mul_le_mul_of_nonneg_right (le_of_lt hK_lt8) (mul_nonneg (le_of_lt hr0_pos) hw_nn)
      linarith
    have hγ'_le1 : W.gamma' ≤ (W.x / W.a) * ((W.p / W.x) * (2 + 8 * W.w)) := by
      have hsplit : W.gamma' = W.H0 / (W.Stot - W.H0) + 7 * W.r0 * W.vA / (W.Stot - W.H0) := by
        unfold WitnessCut.gamma'; rw [add_div]
      have hrew : (W.x / W.a) * ((W.p / W.x) * (2 + 8 * W.w)) = W.r0 * (2 + 8 * W.w) := by
        unfold WitnessCut.r0; field_simp [ne_of_gt W.hx_pos, ne_of_gt ha_pos]
      rw [hrew, hsplit]
      linarith [hterm1, hterm2]
    have henv : (W.p / W.x) * (2 + 8 * W.w) ≤ 2 + (16 / 3 : ℝ) * W.b := by
      rcases le_or_gt W.w (W.b / 2) with hw1 | hw2
      · have hpx : W.p / W.x ≤ 1 + 2 * W.b - 4 * W.w := W.hpx_lo hw1
        have hmul : (W.p / W.x) * (2 + 8 * W.w) ≤ (1 + 2 * W.b - 4 * W.w) * (2 + 8 * W.w) :=
          mul_le_mul_of_nonneg_right hpx (by linarith)
        have hsq : (2 + (16 / 3 : ℝ) * W.b) - (1 + 2 * W.b - 4 * W.w) * (2 + 8 * W.w) =
            32 * (W.w - W.b / 4) ^ 2 + 2 * W.b * (2 / 3 - W.b) := by ring
        have hnn1 : 0 ≤ 32 * (W.w - W.b / 4) ^ 2 := mul_nonneg (by norm_num) (sq_nonneg _)
        have hnn2 : 0 ≤ 2 * W.b * (2 / 3 - W.b) := mul_nonneg (by linarith) (by linarith)
        linarith
      · have hpx : W.p / W.x ≤ 1 := W.hpx_hi (le_of_lt hw2)
        have hw_ub : W.w ≤ (2 / 3 : ℝ) * W.b := by linarith
        have h1 : (W.p / W.x) * (2 + 8 * W.w) ≤ 1 * (2 + 8 * W.w) :=
          mul_le_mul_of_nonneg_right hpx (by linarith)
        linarith
    have hxa_lt : W.x / W.a < (105 / 10000 : ℝ) / (9865 / 10000) := by
      have h1 : W.x / W.a < (105 / 10000 : ℝ) / W.a := div_lt_div_of_pos_right W.hx_lt ha_pos
      have h2 : (105 / 10000 : ℝ) / W.a < (105 / 10000 : ℝ) / (9865 / 10000) :=
        div_lt_div_of_pos_left (by norm_num) (by norm_num) W.ha_gt
      linarith
    have hfinal : ((105 / 10000 : ℝ) / (9865 / 10000)) * (2 + (16 / 3 : ℝ) * (1427 / 10000)) < 1 / 25 := by
      norm_num
    have h1 : W.gamma' ≤ (W.x / W.a) * (2 + (16 / 3 : ℝ) * W.b) :=
      le_trans hγ'_le1 (mul_le_mul_of_nonneg_left henv (div_nonneg (le_of_lt W.hx_pos) (le_of_lt ha_pos)))
    have h2 : (W.x / W.a) * (2 + (16 / 3 : ℝ) * W.b) <
        ((105 / 10000 : ℝ) / (9865 / 10000)) * (2 + (16 / 3 : ℝ) * (1427 / 10000)) :=
      mul_lt_mul hxa_lt (by linarith) (by linarith) (by norm_num)
    linarith
  exact ⟨hL0_pos, hL0_le2, hSH_pos, hSH_lb, hγ'_nn, hγ'_lt⟩

private lemma witness_sat_bounds {d : ℕ} {P : Finset (Point d)}
    (hphi : 0 < phi P) (W : WitnessCut P) {y : Point d} (hy : y ∈ W.S) :
    0 < cost W.A {y} ∧ 0 < W.alpha y ∧ W.alpha y < 1 ∧
    (1881 / 10000 : ℝ) < (1 - W.alpha y) * (9 / 40) ∧
    (227 / 9 : ℝ) * (phi W.A / cost W.A {y}) < (1 - W.alpha y) * (9 / 40) := by
  have ⟨hL0_pos, hL0_le2, _, _, _, _⟩ := witness_core_params hphi W
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hN_ne : (P.card : ℝ) ≠ 0 := ne_of_gt hN_pos
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have ha_pos : 0 < W.a := div_pos hA_pos hN_pos
  have hx_pos : 0 < W.x := W.hx_pos
  have hdist_lb : ((487 / 1000 : ℝ) ^ 2 * W.a / W.x) * phi P < cost W.A {y} := by
    have hR := W.hR_gt y hy
    have hRsq : (487 / 1000 : ℝ) ^ 2 <
        ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖ ^ 2 * W.x := by
      have hsq : (487 / 1000 : ℝ) ^ 2 <
          (Real.sqrt ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖ * Real.sqrt W.x) ^ 2 :=
        pow_lt_pow_left₀ hR (by norm_num) two_ne_zero
      have hrew : (Real.sqrt ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖ * Real.sqrt W.x) ^ 2 =
          ((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖ ^ 2 * W.x := by
        rw [mul_pow, mul_pow, Real.sq_sqrt (le_of_lt (div_pos hN_pos hphi)),
          Real.sq_sqrt (le_of_lt W.hx_pos)]
      linarith
    have hcost_ge : (W.A.card : ℝ) * ‖y - KMeansPP.centroid W.A‖ ^ 2 ≤ cost W.A {y} := by
      rw [centroid_identity W.hA_ne y]; linarith [phi_nonneg W.A]
    have hmul := mul_lt_mul_of_pos_right hRsq (div_pos (mul_pos ha_pos hphi) W.hx_pos)
    have hR' : (((P.card : ℝ) / phi P) * ‖y - KMeansPP.centroid W.A‖ ^ 2 * W.x) * (W.a * phi P / W.x) =
        (W.A.card : ℝ) * ‖y - KMeansPP.centroid W.A‖ ^ 2 := by
      unfold WitnessCut.a
      field_simp [hN_ne, ne_of_gt hphi, ne_of_gt W.hx_pos]
    have hL' : (487 / 1000 : ℝ) ^ 2 * (W.a * phi P / W.x) =
        ((487 / 1000 : ℝ) ^ 2 * W.a / W.x) * phi P := by ring
    linarith
  have hUy : 0 < cost W.A {y} := lt_trans (by positivity) hdist_lb
  have hα_pos : 0 < W.alpha y := div_pos (mul_pos hL0_pos hphi) hUy
  have hα_lt : W.alpha y < 2 * (105 / 10000 : ℝ) / ((9865 / 10000) * (487 / 1000) ^ 2) := by
    have h1 : W.alpha y ≤ 2 * phi P / cost W.A {y} :=
      div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hL0_le2 (le_of_lt hphi)) (le_of_lt hUy)
    have h2 : 2 * phi P / cost W.A {y} <
        2 * phi P / (((487 / 1000 : ℝ) ^ 2 * W.a / W.x) * phi P) :=
      div_lt_div_of_pos_left (by positivity) (by positivity) hdist_lb
    have h3 : 2 * phi P / (((487 / 1000 : ℝ) ^ 2 * W.a / W.x) * phi P) =
        2 * W.x / (W.a * (487 / 1000 : ℝ) ^ 2) := by
      field_simp [ne_of_gt hphi, ne_of_gt ha_pos, ne_of_gt W.hx_pos]
    have hs1 : 2 * W.x / (W.a * (487 / 1000 : ℝ) ^ 2) <
        2 * (105 / 10000 : ℝ) / (W.a * (487 / 1000) ^ 2) :=
      div_lt_div_of_pos_right (by linarith [W.hx_lt]) (by positivity)
    have hs2 : 2 * (105 / 10000 : ℝ) / (W.a * (487 / 1000) ^ 2) <
        2 * (105 / 10000 : ℝ) / ((9865 / 10000) * (487 / 1000) ^ 2) :=
      div_lt_div_of_pos_left (by norm_num) (by norm_num)
        (mul_lt_mul_of_pos_right W.ha_gt (by norm_num))
    linarith
  have hAmin : (1881 / 10000 : ℝ) <
      (1 - 2 * (105 / 10000 : ℝ) / ((9865 / 10000) * (487 / 1000) ^ 2)) * (9 / 40) := by
    norm_num
  have hMid_ub : (227 / 9 : ℝ) * (phi W.A / cost W.A {y}) <
      (1 - 2 * (105 / 10000 : ℝ) / ((9865 / 10000) * (487 / 1000) ^ 2)) * (9 / 40) := by
    have hvA_le_w : W.vA ≤ W.w := by
      apply div_le_div_of_nonneg_right _ (le_of_lt hphi)
      have h1 := phi_le_cost_singleton W.hA_ne (KMeansPP.centroid P)
      rwa [cost_singleton] at h1
    have hvA_lt' : phi W.A < ((2 / 3 : ℝ) * (1427 / 10000)) * phi P := by
      have hvS_nn : 0 ≤ W.vS := div_nonneg (phi_nonneg W.S) (le_of_lt hphi)
      have hbound : (3 / 2 : ℝ) * W.w + W.vS ≤ W.b := W.hbound
      have hw_lt : W.w < (2 / 3 : ℝ) * (1427 / 10000) := by linarith [hbound, W.hb_lt, hvS_nn]
      exact (div_lt_iff₀ hphi).mp (lt_of_le_of_lt hvA_le_w hw_lt)
    have h1 : phi W.A / cost W.A {y} < ((2 / 3 : ℝ) * (1427 / 10000) * phi P) / cost W.A {y} :=
      div_lt_div_of_pos_right hvA_lt' hUy
    have h2 : ((2 / 3 : ℝ) * (1427 / 10000) * phi P) / cost W.A {y} <
        ((2 / 3 : ℝ) * (1427 / 10000) * phi P) / (((487 / 1000 : ℝ) ^ 2 * W.a / W.x) * phi P) :=
      div_lt_div_of_pos_left (by positivity) (by positivity) hdist_lb
    have h3 : ((2 / 3 : ℝ) * (1427 / 10000) * phi P) / (((487 / 1000 : ℝ) ^ 2 * W.a / W.x) * phi P) =
        ((2 / 3 : ℝ) * (1427 / 10000)) * W.x / (W.a * (487 / 1000 : ℝ) ^ 2) := by
      field_simp [ne_of_gt hphi, ne_of_gt ha_pos, ne_of_gt W.hx_pos]
    have hs1 : ((2 / 3 : ℝ) * (1427 / 10000)) * W.x / (W.a * (487 / 1000) ^ 2) <
        ((2 / 3 : ℝ) * (1427 / 10000)) * (105 / 10000) / (W.a * (487 / 1000) ^ 2) :=
      div_lt_div_of_pos_right (mul_lt_mul_of_pos_left W.hx_lt (by norm_num)) (by positivity)
    have hs2 : ((2 / 3 : ℝ) * (1427 / 10000)) * (105 / 10000) / (W.a * (487 / 1000) ^ 2) <
        ((2 / 3 : ℝ) * (1427 / 10000)) * (105 / 10000) / ((9865 / 10000) * (487 / 1000) ^ 2) :=
      div_lt_div_of_pos_left (by norm_num) (by norm_num)
        (mul_lt_mul_of_pos_right W.ha_gt (by norm_num))
    have hnum : (227 / 9 : ℝ) * (((2 / 3 : ℝ) * (1427 / 10000)) * (105 / 10000) /
        ((9865 / 10000) * (487 / 1000) ^ 2)) <
        (1 - 2 * (105 / 10000 : ℝ) / ((9865 / 10000) * (487 / 1000) ^ 2)) * (9 / 40) := by
      norm_num
    have hratio : phi W.A / cost W.A {y} <
        ((2 / 3 : ℝ) * (1427 / 10000)) * (105 / 10000) / ((9865 / 10000) * (487 / 1000) ^ 2) := by
      linarith
    have hmul := mul_lt_mul_of_pos_left hratio (by norm_num : (0 : ℝ) < 227 / 9)
    linarith
  refine ⟨hUy, hα_pos, ?_, ?_, ?_⟩
  · have : (2 * (105 / 10000 : ℝ) / ((9865 / 10000) * (487 / 1000) ^ 2)) < 1 := by norm_num
    linarith
  · linarith
  · linarith

private lemma witness_sum_Wy {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) (W : WitnessCut P) :
    ∑ y ∈ W.S, W.Wy y = (W.Stot - W.H0) * phi P := by
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hA_ne : (W.A.card : ℝ) ≠ 0 := ne_of_gt hA_pos
  have hr0_eq : W.r0 = (W.S.card : ℝ) / (W.A.card : ℝ) := by
    unfold WitnessCut.r0 WitnessCut.p WitnessCut.a
    field_simp [ne_of_gt hN_pos, hA_ne]
  have hterm : ∀ y ∈ W.S, W.Wy y = cost W.A {y} / (W.A.card : ℝ) - W.L0 * phi P / (W.A.card : ℝ) := by
    intro y hy
    have hUy := ne_of_gt (witness_sat_bounds hphi W hy).1
    unfold WitnessCut.Wy WitnessCut.alpha
    field_simp [hUy, hA_ne]
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul]
  have h1 : ∑ y ∈ W.S, cost W.A {y} / (W.A.card : ℝ) = W.Stot * phi P := by
    unfold WitnessCut.Stot; field_simp [ne_of_gt hphi]
  rw [h1]
  unfold WitnessCut.H0
  rw [hr0_eq]
  field_simp [hA_ne]

private lemma witness_two_SH {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) (W : WitnessCut P) :
    2 * (W.Stot - W.H0) * phi P = W.L0 * phi P + 5 * phi W.S := by
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hS_pos : (0 : ℝ) < (W.S.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hS_ne)
  have hr0_pos : 0 < W.r0 := div_pos (div_pos hS_pos hN_pos) (div_pos hA_pos hN_pos)
  have h1_2r0_pos : 0 < 1 + 2 * W.r0 := by linarith
  have hL0_mul : (1 + 2 * W.r0) * W.L0 = 2 * W.Stot - 5 * W.vS := by
    unfold WitnessCut.L0; field_simp [ne_of_gt h1_2r0_pos]
  have h2 : 2 * (W.Stot - W.H0) = W.L0 + 5 * W.vS := by
    unfold WitnessCut.H0; linarith
  rw [h2]
  unfold WitnessCut.vS
  field_simp [ne_of_gt hphi]

/-- Bulk-first satellite excess bound across all 3 `r_y` regimes (`HUB-05` + Lemma 8.3). -/
private lemma bulk_first_satellite_sum_le {d : ℕ} {P C : Finset (Point d)}
    (hphi : 0 < phi P) (W : WitnessCut P) (hC : C.Nonempty) (hA_pos' : 0 < cost W.A C) :
    ∑ y ∈ W.S, ((∑ x ∈ W.A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost W.A C) ≤
      ∑ y ∈ W.S, W.Wy y *
        (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0) + W.gamma') := by
  have ⟨_, _, hSH_pos, _, _, _⟩ := witness_core_params hphi W
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hA_ne : (W.A.card : ℝ) ≠ 0 := ne_of_gt hA_pos
  have hr0_eq : W.r0 = (W.S.card : ℝ) / (W.A.card : ℝ) := by
    unfold WitnessCut.r0 WitnessCut.p WitnessCut.a
    field_simp [ne_of_gt hN_pos, hA_ne]
  have hsat_each : ∀ y ∈ W.S,
      (∑ x ∈ W.A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost W.A C ≤
        W.Wy y * (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0)) +
        W.L0 * phi P / (W.A.card : ℝ) + 7 * (phi W.A / (W.A.card : ℝ)) := by
    intro y hy
    have ⟨hUy, _, _, hA_gt, hmid_lt⟩ := witness_sat_bounds hphi W hy
    let Dy2 := cost W.A {y} / (W.A.card : ℝ)
    let ry := Real.sqrt (cost W.A C / cost W.A {y})
    have hDy2_pos : 0 < Dy2 := div_pos hUy hA_pos
    have hry_pos : 0 < ry := Real.sqrt_pos.mpr (div_pos hA_pos' hUy)
    have hαDy2 : W.alpha y * Dy2 = W.L0 * phi P / (W.A.card : ℝ) := by
      unfold WitnessCut.alpha; simp only [Dy2]; field_simp [ne_of_gt hUy, hA_ne]
    have hphiA_nn : 0 ≤ 7 * (phi W.A / (W.A.card : ℝ)) :=
      mul_nonneg (by norm_num) (div_nonneg (phi_nonneg W.A) (le_of_lt hA_pos))
    by_cases hr_small : ry ≤ 9 / 100
    · have hle_half : cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} := by
        have hsq : cost W.A C / cost W.A {y} = ry ^ 2 :=
          (Real.sq_sqrt (le_of_lt (div_pos hA_pos' hUy))).symm
        have hle : ry ^ 2 ≤ (1 / 2 : ℝ) ^ 2 := by
          have : ry ≤ 1 / 2 := by linarith
          exact pow_le_pow_left₀ (le_of_lt hry_pos) this 2
        exact (div_le_iff₀ hUy).mp (by linarith)
      rw [ite_eq_left hle_half]
      have hmink := distToSet_le_minkowski_avg W.hA_ne hC y
      have hdy_le : distSq y C ≤ (1 + ry) ^ 2 * Dy2 := by
        have hrew : Real.sqrt (cost W.A {y} / (W.A.card : ℝ)) +
            Real.sqrt (cost W.A C / (W.A.card : ℝ)) = (1 + ry) * Real.sqrt Dy2 := by
          have h1 : Real.sqrt (cost W.A C / (W.A.card : ℝ)) = ry * Real.sqrt Dy2 := by
            simp only [ry, Dy2]
            rw [← Real.sqrt_mul (le_of_lt (div_pos hA_pos' hUy))]
            congr 1; field_simp [ne_of_gt hUy, hA_ne]
          rw [h1]; ring
        rw [hrew] at hmink
        unfold distSq
        have hsq : (distToSet y C) ^ 2 ≤ ((1 + ry) * Real.sqrt Dy2) ^ 2 :=
          pow_le_pow_left₀ (distToSet_nonneg y C) hmink 2
        rw [mul_pow, Real.sq_sqrt (le_of_lt hDy2_pos)] at hsq
        exact hsq
      have havg_le : (∑ x ∈ W.A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost W.A C ≤
          distSq y C := by
        rw [div_le_iff₀ hA_pos']
        calc
          ∑ x ∈ W.A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)
            ≤ ∑ x ∈ W.A, distSq x C * distSq y C :=
              Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left (min_le_left _ _) (distSq_nonneg x C))
          _ = distSq y C * cost W.A C := by rw [← Finset.sum_mul, mul_comm]; rfl
      have h1881 : 2 * ry + ry ^ 2 ≤ 1881 / 10000 := by
        have hsq : ry ^ 2 ≤ (9 / 100 : ℝ) ^ 2 := pow_le_pow_left₀ (le_of_lt hry_pos) hr_small 2
        linarith
      have hcoeff : (1 + ry) ^ 2 ≤ (1 - W.alpha y) * (1 + 9 / 40) + W.alpha y := by linarith
      have hkey := mul_le_mul_of_nonneg_right hcoeff (le_of_lt hDy2_pos)
      have hWy_eq : W.Wy y = (1 - W.alpha y) * Dy2 := rfl
      rw [hWy_eq, ← hαDy2]
      linarith
    · by_cases hr_mid : cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y}
      · rw [ite_eq_left hr_mid]
        have hcov := lem_satellite_unnorm W.hA_ne hC y hA_pos'
        have hry_gt : 9 / 100 < ry := lt_of_not_ge hr_small
        have hinv : Real.sqrt (cost W.A {y} / cost W.A C) = ry⁻¹ := by
          simp only [ry]; rw [← Real.sqrt_inv, inv_div]
        have h32 : 3 + 2 * Real.sqrt (cost W.A {y} / cost W.A C) < 227 / 9 := by
          rw [hinv]
          have : ry⁻¹ < (9 / 100 : ℝ)⁻¹ := inv_strictAnti₀ (by norm_num) hry_gt
          linarith
        have hphiA_le : (phi W.A / (W.A.card : ℝ)) * (3 + 2 * Real.sqrt (cost W.A {y} / cost W.A C)) ≤
            ((1 - W.alpha y) * (9 / 40)) * Dy2 := by
          have h1 : (phi W.A / (W.A.card : ℝ)) * (3 + 2 * Real.sqrt (cost W.A {y} / cost W.A C)) ≤
              (phi W.A / (W.A.card : ℝ)) * (227 / 9) :=
            mul_le_mul_of_nonneg_left (le_of_lt h32) (div_nonneg (phi_nonneg W.A) (le_of_lt hA_pos))
          have h2 : (phi W.A / (W.A.card : ℝ)) * (227 / 9) =
              ((227 / 9 : ℝ) * (phi W.A / cost W.A {y})) * Dy2 := by
            simp only [Dy2]; field_simp [ne_of_gt hUy, hA_ne]
          have h3 := mul_le_mul_of_nonneg_right (le_of_lt hmid_lt) (le_of_lt hDy2_pos)
          linarith
        have hWy_eq : W.Wy y = (1 - W.alpha y) * Dy2 := rfl
        rw [hWy_eq, ← hαDy2]
        have hrew : (1 - W.alpha y) * Dy2 * (1 + 9 / 40) + W.alpha y * Dy2 =
            Dy2 + (1 - W.alpha y) * (9 / 40) * Dy2 := by ring
        linarith
      · rw [ite_eq_right hr_mid, add_zero]
        have hcov := lem_satellite_unnorm W.hA_ne hC y hA_pos'
        have hgt_quarter : (1 / 2 : ℝ) ^ 2 * cost W.A {y} < cost W.A C := lt_of_not_ge hr_mid
        have hinv_lt : Real.sqrt (cost W.A {y} / cost W.A C) < 2 := by
          have h1 : cost W.A {y} / cost W.A C < 4 := by rw [div_lt_iff₀ hA_pos']; linarith
          calc
            Real.sqrt (cost W.A {y} / cost W.A C) < Real.sqrt (2 ^ 2) :=
              Real.sqrt_lt_sqrt (div_nonneg (le_of_lt hUy) (le_of_lt hA_pos')) (by linarith)
            _ = 2 := Real.sqrt_sq (by norm_num)
        have h7 : (phi W.A / (W.A.card : ℝ)) * (3 + 2 * Real.sqrt (cost W.A {y} / cost W.A C)) ≤
            7 * (phi W.A / (W.A.card : ℝ)) := by
          rw [mul_comm (7 : ℝ)]
          exact mul_le_mul_of_nonneg_left (by linarith) (div_nonneg (phi_nonneg W.A) (le_of_lt hA_pos))
        have hWy_eq : W.Wy y = (1 - W.alpha y) * Dy2 := rfl
        rw [hWy_eq, ← hαDy2]
        have hrew : (1 - W.alpha y) * Dy2 * 1 + W.alpha y * Dy2 = Dy2 := by ring
        linarith
  have hsum_sat := Finset.sum_le_sum hsat_each
  rw [Finset.sum_add_distrib, Finset.sum_add_distrib, Finset.sum_const, nsmul_eq_mul,
    Finset.sum_const, nsmul_eq_mul] at hsum_sat
  have hexcess_eq :
      (W.S.card : ℝ) * (W.L0 * phi P / (W.A.card : ℝ)) +
        (W.S.card : ℝ) * (7 * (phi W.A / (W.A.card : ℝ))) =
      ∑ y ∈ W.S, W.Wy y * W.gamma' := by
    rw [← Finset.sum_mul, witness_sum_Wy hphi W]
    have hcancel : (W.Stot - W.H0) * phi P * W.gamma' = (W.H0 + 7 * W.r0 * W.vA) * phi P := by
      unfold WitnessCut.gamma'
      rw [mul_right_comm, mul_div_cancel₀ _ (ne_of_gt hSH_pos)]
    rw [hcancel]
    unfold WitnessCut.H0 WitnessCut.vA
    rw [hr0_eq]
    field_simp [hA_ne, ne_of_gt hphi]
  have hrew :
      ∑ y ∈ W.S, W.Wy y * (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0) + W.gamma') =
        (∑ y ∈ W.S, W.Wy y * (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0))) +
        (∑ y ∈ W.S, W.Wy y * W.gamma') := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun y _ => by ring)
  rw [hrew, ← hexcess_eq]
  linarith [hsum_sat]

/-- Induction lemma for Theorem 8.4: at every horizon `h ≤ Q_live.card + 1`,
    `delayedCost X C P Q_live h - delayedCost X C W.A Q_live h` is bounded by the
    weighted sum of binary accounts `∑ y ∈ W.S, W.Wy y * projBinAccount ... W.gamma' C Q_live h`. -/
private lemma delayedCost_diff_le_sum_binAccount {d : ℕ} {X P : Finset (Point d)}
    (hP_sub : P ⊆ X) (hphi : 0 < phi P) (W : WitnessCut P) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X Q_live →
      (∀ G ∈ Q_live, Disjoint P G) → h ≤ Q_live.card + 1 →
      delayedCost X C P Q_live h - delayedCost X C W.A Q_live h ≤
        ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C Q_live h := by
  have ⟨hL0_pos, _, _, _, _, _⟩ := witness_core_params hphi W
  have hAX : W.A ⊆ X := W.A_subset.trans hP_sub
  have hSX : W.S ⊆ X := W.S_subset.trans hP_sub
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hA_ne : (W.A.card : ℝ) ≠ 0 := ne_of_gt hA_pos
  have hsum_Wy := witness_sum_Wy hphi W
  have h2SH := witness_two_SH hphi W
  intro h
  induction h with
  | zero =>
      intro C Q_live _ _ _ _
      simp [delayedCost, d2Expect, fullCharge, visited, repeatCharge, repeatChargeFrom, projBinAccount]
  | succ r ih =>
      intro C Q_live hC hQ hQP hr
      have hr_le : r ≤ Q_live.card := by omega
      let n := Q_live.card
      let K' := 1 + harmonic n - harmonic (n - r)
      have hK'_nn : 0 ≤ K' := by
        change 0 ≤ 1 + harmonic n - harmonic (n - r)
        linarith [harmonic_mono_le (Nat.sub_le n r)]
      by_cases hX : cost X C ≤ 0
      · have hX_not : ¬ 0 < cost X C := not_lt.mpr hX
        have hzero_del : ∀ (Tset : Finset (Point d)) (k : ℕ) (Q' : Finset (Finset (Point d))),
            delayedCost X C Tset Q' k = 0 := by
          intro Tset k
          induction k with
          | zero => intro Q'; simp [delayedCost, d2Expect, fullCharge, visited, repeatCharge, repeatChargeFrom]
          | succ k ihk =>
              intro Q'
              unfold delayedCost
              rw [d2Expect, ite_eq_right hX_not]
              have hcongr :
                  d2Expect X C k (fun rest => fullCharge C Tset Q' (none :: rest)) =
                    delayedCost X C Tset Q' k := by
                unfold delayedCost
                apply d2Expect_congr; intro rest _
                have hvis : visited Tset (none :: rest) ↔ visited Tset rest := by simp [visited, hitGroup]
                have hnh : decide (hitGroup Tset none) = false := decide_eq_false (by simp [hitGroup])
                have hQnone : Q'.filter (fun G => ¬ hitGroup G none) = Q' := by simp [hitGroup]
                simp [fullCharge, repeatCharge, repeatChargeFrom, hvis, addDraw, centersAfter, hnh, hQnone]
              rw [hcongr, ihk]
        rw [hzero_del P, hzero_del W.A, sub_self]
        simp [projBinAccount, hX]
      · have hX_pos : 0 < cost X C := lt_of_not_ge hX
        by_cases hA : cost W.A C ≤ 0
        · have hA0 : cost W.A C = 0 := le_antisymm hA (cost_nonneg W.A C)
          have hDA_nn : 0 ≤ delayedCost X C W.A Q_live (r + 1) := by
            unfold delayedCost
            calc
              (0 : ℝ) = d2Expect X C (r + 1) (fun _ => (0 : ℝ)) := (d2Expect_const _ _ _ _).symm
              _ ≤ d2Expect X C (r + 1) (fullCharge C W.A Q_live) :=
                d2Expect_mono _ _ _ _ _ (fun ω _ => proj_fullCharge_nonneg C W.A Q_live ω)
          have hQP_u : ∀ G ∈ Q_live, Disjoint (W.A ∪ W.S) G := fun G hG => by
            rw [W.hunion]; exact hQP G hG
          have hDP_le : delayedCost X C P Q_live (r + 1) ≤ 5 * K' * phi W.S := by
            have h1 := delayedCost_of_costA_zero hAX hSX W.hS_ne W.hdisj r C Q_live hC hQ hQP_u hr_le hA0
            rwa [W.hunion] at h1
          have hRHS :
              ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C Q_live (r + 1) =
                (W.L0 * phi P + 5 * phi W.S) * K' := by
            have hpt : ∀ y ∈ W.S,
                projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C Q_live (r + 1) = 2 * K' := by
              intro y _; simp [projBinAccount, hX, hA, K', n]
            rw [Finset.sum_congr rfl (fun y hy => by rw [hpt y hy]), ← Finset.sum_mul, hsum_Wy]
            calc
              (W.Stot - W.H0) * phi P * (2 * K')
                = (2 * (W.Stot - W.H0) * phi P) * K' := by ring
              _ = (W.L0 * phi P + 5 * phi W.S) * K' := by rw [h2SH]
          rw [hRHS]
          have hL0phi_nn : 0 ≤ W.L0 * phi P * K' := mul_nonneg (mul_nonneg (le_of_lt hL0_pos) (le_of_lt hphi)) hK'_nn
          linarith
        · have hA_pos' : 0 < cost W.A C := lt_of_not_ge hA
          have hQP_u : ∀ G ∈ Q_live, Disjoint (W.A ∪ W.S) G := fun G hG => by
            rw [W.hunion]; exact hQP G hG
          unfold delayedCost
          rw [← d2Expect_sub, d2Expect, ite_eq_left hX_pos]
          rw [sum_split_four _ hAX hSX W.hdisj hQ hQP_u]
          -- Expand RHS `∑ y ∈ W.S, W.Wy y * projBinAccount ...`
          have hRHS_expand :
              ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C Q_live (r + 1) =
                (cost W.A C / cost X C) * K' *
                  (∑ y ∈ W.S, W.Wy y * (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0) + W.gamma')) +
                (∑ y ∈ W.S, (distSq y C / cost X C) * (1 - W.alpha y) *
                  expectedStopped X (insert y C) W.A Q_live r) +
                (cost W.S C / cost X C) * K' * (W.L0 * phi P + 5 * phi W.S) +
                (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r) +
                (∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r) := by
            have hpt : ∀ y ∈ W.S,
                W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C Q_live (r + 1) =
                  (cost W.A C / cost X C) * K' *
                    (W.Wy y * (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0) + W.gamma')) +
                  (distSq y C / cost X C) * (1 - W.alpha y) *
                    expectedStopped X (insert y C) W.A Q_live r +
                  W.Wy y * ((cost W.S C / cost X C) * (2 * K')) +
                  (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                    (W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r)) +
                  (∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                    (W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r)) := by
              intro y hy
              rw [projBinAccount, ite_eq_right hX, ite_eq_right hA]
              have hUy_ne : cost W.A {y} ≠ 0 := ne_of_gt (witness_sat_bounds hphi W hy).1
              have hvirt :
                  W.Wy y * (((W.A.card : ℝ) * distSq y C / cost X C) *
                    (expectedStopped X (insert y C) W.A Q_live r / cost W.A {y})) =
                  (distSq y C / cost X C) * (1 - W.alpha y) *
                    expectedStopped X (insert y C) W.A Q_live r := by
                unfold WitnessCut.Wy
                field_simp [hUy_ne, hA_ne, ne_of_gt hX_pos]
              have hQsum :
                  W.Wy y * (∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                    projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r) =
                  ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                    (W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r) := by
                rw [Finset.mul_sum]
                refine Finset.sum_congr rfl (fun G _ => ?_)
                rw [Finset.mul_sum]
                refine Finset.sum_congr rfl (fun x _ => by ring)
              have hEsum :
                  W.Wy y * (∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                    projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r) =
                  ∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                    (W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r) := by
                rw [Finset.mul_sum]
                refine Finset.sum_congr rfl (fun x _ => by ring)
              rw [mul_add, mul_add, mul_add, mul_add, hvirt, hQsum, hEsum]
              change _ + _ + _ + _ + _ = _
              ring
            rw [Finset.sum_congr rfl hpt, Finset.sum_add_distrib, Finset.sum_add_distrib,
              Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.sum_mul,
              hsum_Wy]
            have hstop : (W.Stot - W.H0) * phi P * ((cost W.S C / cost X C) * (2 * K')) =
                (cost W.S C / cost X C) * K' * (W.L0 * phi P + 5 * phi W.S) := by
              calc
                (W.Stot - W.H0) * phi P * ((cost W.S C / cost X C) * (2 * K'))
                  = (cost W.S C / cost X C) * K' * (2 * (W.Stot - W.H0) * phi P) := by ring
                _ = (cost W.S C / cost X C) * K' * (W.L0 * phi P + 5 * phi W.S) := by rw [h2SH]
            have hswapQ :
                ∑ y ∈ W.S, ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  (W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r) =
                ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r := by
              rw [Finset.sum_comm]
              refine Finset.sum_congr rfl (fun G _ => ?_)
              rw [Finset.sum_comm]
              refine Finset.sum_congr rfl (fun x _ => by rw [Finset.mul_sum])
            have hswapE :
                ∑ y ∈ W.S, ∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  (W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r) =
                ∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r := by
              rw [Finset.sum_comm]
              refine Finset.sum_congr rfl (fun x _ => by rw [Finset.mul_sum])
            rw [hstop, hswapQ, hswapE]
          rw [hRHS_expand]
          -- REGION 1: Bulk first (`x ∈ W.A`)
          have hRegA :
              ∑ x ∈ W.A, (distSq x C / cost X C) *
                  d2Expect X (insert x C) r
                    (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) ≤
                (cost W.A C / cost X C) * K' *
                  (∑ y ∈ W.S, W.Wy y * (1 + (if cost W.A C ≤ (1 / 2 : ℝ) ^ 2 * cost W.A {y} then (9 / 40 : ℝ) else 0) + W.gamma')) := by
            have hstep1 : ∀ x ∈ W.A,
                d2Expect X (insert x C) r
                    (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) ≤
                  K' * cost W.S (insert x C) := by
              intro x hxA
              have hxP : x ∈ P := W.A_subset hxA
              have hQ_fix : Q_live.filter (fun G => ¬ hitGroup G (some x)) = Q_live :=
                filter_Q_live_of_disjoint (fun G hG => Finset.disjoint_left.mp (hQP G hG) hxP)
              simp only [hitGroup] at hQ_fix
              have hcongr :
                  d2Expect X (insert x C) r
                      (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) =
                    coveredCost X (insert x C) W.S Q_live r := by
                unfold coveredCost coveredOcc
                rw [← d2Expect_add]
                apply d2Expect_congr
                intro rest _
                have hvisP : visited P (some x :: rest) := ⟨some x, List.mem_cons_self, hxP⟩
                have hvisA : visited W.A (some x :: rest) := ⟨some x, List.mem_cons_self, hxA⟩
                have hrep_cov : ∀ (Tset : Finset (Point d)) (C' : Finset (Point d))
                    (Q' : Finset (Finset (Point d))) (ω' : List (Option (Point d))),
                    repeatChargeFrom Tset C' true Q' ω' = coveredChargeFrom Tset C' Q' ω' := by
                  intro Tset C' Q' ω'
                  induction ω' generalizing C' Q' with
                  | nil => simp [repeatChargeFrom, coveredChargeFrom]
                  | cons b bs ihb =>
                      simp only [repeatChargeFrom, coveredChargeFrom, Bool.true_and, Bool.true_or, ihb]
                      by_cases hb : hitGroup Tset b <;> simp [hb]
                simp only [fullCharge, repeatCharge, repeatChargeFrom, hvisP, hvisA, hxP, hxA,
                  hitGroup, decide_true, Bool.false_and, Bool.false_or, Bool.false_eq_true,
                  ↓reduceIte, zero_add, addDraw, centersAfter, hQ_fix, hrep_cov]
                have hc_union : cost P (centersAfter (insert x C) rest) =
                    cost W.A (centersAfter (insert x C) rest) + cost W.S (centersAfter (insert x C) rest) := by
                  have h : cost (W.A ∪ W.S) (centersAfter (insert x C) rest) =
                      cost W.A (centersAfter (insert x C) rest) + cost W.S (centersAfter (insert x C) rest) :=
                    cost_union_disjoint W.hdisj
                  rwa [W.hunion] at h
                have hcov_union : coveredChargeFrom P (insert x C) Q_live rest =
                    coveredChargeFrom W.A (insert x C) Q_live rest + coveredChargeFrom W.S (insert x C) Q_live rest := by
                  have h : coveredChargeFrom (W.A ∪ W.S) (insert x C) Q_live rest =
                      coveredChargeFrom W.A (insert x C) Q_live rest + coveredChargeFrom W.S (insert x C) Q_live rest :=
                    coveredChargeFrom_union_disjoint W.hdisj rest (insert x C) Q_live
                  rwa [W.hunion] at h
                rw [hc_union, hcov_union]
                ring
              rw [hcongr]
              exact coveredCost_le_harmonic (Finset.insert_nonempty x C) hSX hQ hr_le
            have hsumA_le :
                ∑ x ∈ W.A, (distSq x C / cost X C) *
                    d2Expect X (insert x C) r
                      (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) ≤
                  (cost W.A C / cost X C) * K' *
                    ∑ y ∈ W.S, ((∑ x ∈ W.A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost W.A C) := by
              have h1 := Finset.sum_le_sum (fun x hx =>
                mul_le_mul_of_nonneg_left (hstep1 x hx) (div_nonneg (distSq_nonneg x C) (le_of_lt hX_pos)))
              have hdist_ins : ∀ x y : Point d, distSq y (insert x C) = min (distSq y C) (‖x - y‖ ^ 2) := by
                intro x y
                rw [distSq_eq_inf' y (Finset.insert_nonempty x C), distSq_eq_inf' y hC,
                  Finset.inf'_insert, norm_sub_rev y x, min_comm]
              have hrew :
                  ∑ x ∈ W.A, (distSq x C / cost X C) * (K' * cost W.S (insert x C)) =
                    (cost W.A C / cost X C) * K' *
                      ∑ y ∈ W.S, ((∑ x ∈ W.A, distSq x C * min (distSq y C) (‖x - y‖ ^ 2)) / cost W.A C) := by
                have hcostS : ∀ x, cost W.S (insert x C) = ∑ y ∈ W.S, min (distSq y C) (‖x - y‖ ^ 2) := by
                  intro x; unfold cost; exact Finset.sum_congr rfl (fun y _ => hdist_ins x y)
                simp_rw [hcostS, Finset.mul_sum]
                rw [Finset.sum_comm]
                refine Finset.sum_congr rfl (fun y _ => ?_)
                rw [← mul_div_assoc, Finset.mul_sum, Finset.sum_div]
                refine Finset.sum_congr rfl (fun x _ => ?_)
                field_simp [ne_of_gt hX_pos, ne_of_gt hA_pos']
              linarith [h1, hrew]
            have hfac_nn : 0 ≤ (cost W.A C / cost X C) * K' :=
              mul_nonneg (div_nonneg (le_of_lt hA_pos') (le_of_lt hX_pos)) hK'_nn
            exact le_trans hsumA_le (mul_le_mul_of_nonneg_left (bulk_first_satellite_sum_le hphi W hC hA_pos') hfac_nn)
          -- REGION 2: Satellite first (`z ∈ W.S`)
          have hRegS :
              ∑ z ∈ W.S, (distSq z C / cost X C) *
                  d2Expect X (insert z C) r
                    (fun rest => fullCharge C P Q_live (some z :: rest) - fullCharge C W.A Q_live (some z :: rest)) ≤
                (∑ y ∈ W.S, (distSq y C / cost X C) * (1 - W.alpha y) *
                  expectedStopped X (insert y C) W.A Q_live r) +
                (cost W.S C / cost X C) * K' * (W.L0 * phi P + 5 * phi W.S) := by
            have hstepS : ∀ z ∈ W.S,
                d2Expect X (insert z C) r
                    (fun rest => fullCharge C P Q_live (some z :: rest) - fullCharge C W.A Q_live (some z :: rest)) ≤
                  (1 - W.alpha z) * expectedStopped X (insert z C) W.A Q_live r +
                  K' * W.L0 * phi P + K' * cost W.S (insert z C) := by
              intro z hzS
              have hzP : z ∈ P := W.S_subset hzS
              have hzA : z ∉ W.A := Finset.disjoint_right.mp W.hdisj hzS
              have hQ_fix : Q_live.filter (fun G => ¬ hitGroup G (some z)) = Q_live :=
                filter_Q_live_of_disjoint (fun G hG => Finset.disjoint_left.mp (hQP G hG) hzP)
              simp only [hitGroup] at hQ_fix
              have hcongr :
                  d2Expect X (insert z C) r
                      (fun rest => fullCharge C P Q_live (some z :: rest) - fullCharge C W.A Q_live (some z :: rest)) =
                    coveredCost X (insert z C) W.S Q_live r +
                    expectedStopped X (insert z C) W.A Q_live r := by
                unfold coveredCost coveredOcc expectedStopped
                rw [← d2Expect_add, ← d2Expect_add]
                apply d2Expect_congr
                intro rest _
                have hvisP : visited P (some z :: rest) := ⟨some z, List.mem_cons_self, hzP⟩
                have hvisA : visited W.A (some z :: rest) ↔ visited W.A rest := by
                  simp [visited, hitGroup, hzA]
                have hrep_cov : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d)))
                    (ω' : List (Option (Point d))),
                    repeatChargeFrom P C' true Q' ω' = coveredChargeFrom P C' Q' ω' := by
                  intro C' Q' ω'
                  induction ω' generalizing C' Q' with
                  | nil => simp [repeatChargeFrom, coveredChargeFrom]
                  | cons b bs ihb =>
                      simp only [repeatChargeFrom, coveredChargeFrom, Bool.true_and, Bool.true_or, ihb]
                      by_cases hb : hitGroup P b <;> simp [hb]
                simp only [fullCharge, repeatCharge, repeatChargeFrom, hvisP, hvisA, hzP, hzA,
                  hitGroup, decide_true, decide_false, Bool.false_and, Bool.false_or,
                  Bool.false_eq_true, ↓reduceIte, zero_add, addDraw, centersAfter, hQ_fix, hrep_cov]
                have hc_union : cost P (centersAfter (insert z C) rest) =
                    cost W.A (centersAfter (insert z C) rest) + cost W.S (centersAfter (insert z C) rest) := by
                  have h : cost (W.A ∪ W.S) (centersAfter (insert z C) rest) =
                      cost W.A (centersAfter (insert z C) rest) + cost W.S (centersAfter (insert z C) rest) :=
                    cost_union_disjoint W.hdisj
                  rwa [W.hunion] at h
                have hcov_union : coveredChargeFrom P (insert z C) Q_live rest =
                    coveredChargeFrom W.A (insert z C) Q_live rest + coveredChargeFrom W.S (insert z C) Q_live rest := by
                  have h : coveredChargeFrom (W.A ∪ W.S) (insert z C) Q_live rest =
                      coveredChargeFrom W.A (insert z C) Q_live rest + coveredChargeFrom W.S (insert z C) Q_live rest :=
                    coveredChargeFrom_union_disjoint W.hdisj rest (insert z C) Q_live
                  rwa [W.hunion] at h
                rw [hc_union, hcov_union]
                have hid := covered_add_terminal_eq_stopped_add_full W.A rest (insert z C) Q_live
                unfold fullCharge repeatCharge at hid
                linarith
              rw [hcongr]
              have hcovS : coveredCost X (insert z C) W.S Q_live r ≤ K' * cost W.S (insert z C) :=
                coveredCost_le_harmonic (Finset.insert_nonempty z C) hSX hQ hr_le
              have hstopA : expectedStopped X (insert z C) W.A Q_live r ≤ K' * cost W.A (insert z C) :=
                expectedStopped_le_harmonic (Finset.insert_nonempty z C) hAX hQ hr_le
              have hcostA_z : cost W.A (insert z C) ≤ cost W.A {z} :=
                cost_subset_centers W.A (Finset.singleton_nonempty z)
                  (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self z C))
              have ⟨hUy, hα_pos, _, _, _⟩ := witness_sat_bounds hphi W hzS
              have hmiss : W.alpha z * expectedStopped X (insert z C) W.A Q_live r ≤ K' * W.L0 * phi P := by
                have h1 : expectedStopped X (insert z C) W.A Q_live r ≤ K' * cost W.A {z} :=
                  le_trans hstopA (mul_le_mul_of_nonneg_left hcostA_z hK'_nn)
                have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hα_pos)
                have h3 : W.alpha z * (K' * cost W.A {z}) = K' * W.L0 * phi P := by
                  unfold WitnessCut.alpha; field_simp [ne_of_gt hUy]
                linarith
              linarith
            have hsumS_le :
                ∑ z ∈ W.S, (distSq z C / cost X C) *
                    d2Expect X (insert z C) r
                      (fun rest => fullCharge C P Q_live (some z :: rest) - fullCharge C W.A Q_live (some z :: rest)) ≤
                  (∑ z ∈ W.S, (distSq z C / cost X C) * (1 - W.alpha z) *
                    expectedStopped X (insert z C) W.A Q_live r) +
                  (cost W.S C / cost X C) * (K' * W.L0 * phi P) +
                  K' * (∑ z ∈ W.S, (distSq z C / cost X C) * cost W.S (insert z C)) := by
              have h1 := Finset.sum_le_sum (fun z hz =>
                mul_le_mul_of_nonneg_left (hstepS z hz) (div_nonneg (distSq_nonneg z C) (le_of_lt hX_pos)))
              have hrew :
                  ∑ z ∈ W.S, (distSq z C / cost X C) *
                      ((1 - W.alpha z) * expectedStopped X (insert z C) W.A Q_live r +
                        K' * W.L0 * phi P + K' * cost W.S (insert z C)) =
                    (∑ z ∈ W.S, (distSq z C / cost X C) * (1 - W.alpha z) *
                      expectedStopped X (insert z C) W.A Q_live r) +
                    (cost W.S C / cost X C) * (K' * W.L0 * phi P) +
                    K' * (∑ z ∈ W.S, (distSq z C / cost X C) * cost W.S (insert z C)) := by
                simp_rw [mul_add, Finset.sum_add_distrib]
                congr 1
                · congr 1
                  · refine Finset.sum_congr rfl (fun z _ => by ring)
                  · rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
                · rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun z _ => by ring)
              linarith [h1, hrew]
            have hS_reset : ∑ z ∈ W.S, (distSq z C / cost X C) * cost W.S (insert z C) ≤
                (cost W.S C / cost X C) * (5 * phi W.S) := by
              by_cases hSpos : 0 < cost W.S C
              · have hfac :
                    ∑ z ∈ W.S, (distSq z C / cost X C) * cost W.S (insert z C) =
                      (cost W.S C / cost X C) *
                        ∑ z ∈ W.S, (distSq z C / cost W.S C) * cost W.S (insert z C) := by
                  rw [Finset.mul_sum]
                  refine Finset.sum_congr rfl (fun z _ => ?_)
                  field_simp [ne_of_gt hX_pos, ne_of_gt hSpos]
                rw [hfac]
                exact mul_le_mul_of_nonneg_left (lemma_cost_after_hit hC W.hS_ne hSpos)
                  (div_nonneg (le_of_lt hSpos) (le_of_lt hX_pos))
              · have hS0 : cost W.S C = 0 := le_antisymm (not_lt.mp hSpos) (cost_nonneg W.S C)
                have hd0 : ∀ z ∈ W.S, distSq z C = 0 :=
                  (Finset.sum_eq_zero_iff_of_nonneg (fun z _ => distSq_nonneg z C)).mp hS0
                rw [Finset.sum_eq_zero (fun z hz => by simp [hd0 z hz]), hS0, zero_div, zero_mul]
            have hKmul := mul_le_mul_of_nonneg_left hS_reset hK'_nn
            linarith
          -- REGION 3: Named draw (`x ∈ G ∈ Q_live`)
          have hRegQ :
              ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  d2Expect X (insert x C) r
                    (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) ≤
                ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) (Q_live.erase G) r := by
            apply Finset.sum_le_sum; intro G hG
            apply Finset.sum_le_sum; intro x hxG
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hX_pos))
            have hxP : x ∉ P := Finset.disjoint_right.mp (hQP G hG) hxG
            have hxA : x ∉ W.A := fun h => hxP (W.A_subset h)
            have hQ'_eq : Q_live.filter (fun H => ¬ hitGroup H (some x)) = Q_live.erase G :=
              filter_Q_live_of_mem hQ hG hxG
            simp only [hitGroup] at hQ'_eq
            have hcongr :
                d2Expect X (insert x C) r
                    (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) =
                  delayedCost X (insert x C) P (Q_live.erase G) r -
                  delayedCost X (insert x C) W.A (Q_live.erase G) r := by
              unfold delayedCost
              rw [← d2Expect_sub]
              apply d2Expect_congr; intro rest _
              have hvisP : visited P (some x :: rest) ↔ visited P rest := by simp [visited, hitGroup, hxP]
              have hvisA : visited W.A (some x :: rest) ↔ visited W.A rest := by simp [visited, hitGroup, hxA]
              simp only [fullCharge, repeatCharge, repeatChargeFrom, hvisP, hvisA, hxP, hxA,
                hitGroup, decide_false, Bool.false_and, Bool.false_or, Bool.false_eq_true,
                ↓reduceIte, zero_add, addDraw, centersAfter, hQ'_eq]
            rw [hcongr]
            have hQ'_disj : IsDisjointGroups X (Q_live.erase G) :=
              ⟨fun H hH => hQ.subset_X H (Finset.mem_of_mem_erase hH),
               fun H hH => hQ.nonempty_mem H (Finset.mem_of_mem_erase hH),
               hQ.pairwiseDisjoint.subset (Finset.erase_subset _ _)⟩
            have hQ'_P : ∀ H ∈ Q_live.erase G, Disjoint P H :=
              fun H hH => hQP H (Finset.mem_of_mem_erase hH)
            have hr' : r ≤ (Q_live.erase G).card + 1 := by
              rw [Finset.card_erase_of_mem hG]
              have hpos : 1 ≤ Q_live.card := Finset.card_pos.mpr ⟨G, hG⟩
              omega
            exact ih (insert x C) (Q_live.erase G) (Finset.insert_nonempty x C) hQ'_disj hQ'_P hr'
          -- REGION 4: Continuing exterior draw (`x ∈ X \ (A ∪ S ∪ ⋃ Q_live)`)
          have hRegE :
              ∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  d2Expect X (insert x C) r
                    (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) ≤
                ∑ x ∈ X \ (W.A ∪ W.S ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' (insert x C) Q_live r := by
            apply Finset.sum_le_sum; intro x hxE
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg x C) (le_of_lt hX_pos))
            have hx_not : x ∉ W.A ∪ W.S ∪ Q_live.biUnion id := (Finset.mem_sdiff.mp hxE).2
            have hxP : x ∉ P := fun h => hx_not (Finset.mem_union_left _ (W.hunion.symm ▸ h))
            have hxA : x ∉ W.A := fun h => hxP (W.A_subset h)
            have hxQ : ∀ G ∈ Q_live, x ∉ G := fun G hG hxG =>
              hx_not (Finset.mem_union_right _ (Finset.mem_biUnion.mpr ⟨G, hG, hxG⟩))
            have hQ_fix : Q_live.filter (fun G => ¬ hitGroup G (some x)) = Q_live :=
              filter_Q_live_of_disjoint hxQ
            simp only [hitGroup] at hQ_fix
            have hcongr :
                d2Expect X (insert x C) r
                    (fun rest => fullCharge C P Q_live (some x :: rest) - fullCharge C W.A Q_live (some x :: rest)) =
                  delayedCost X (insert x C) P Q_live r - delayedCost X (insert x C) W.A Q_live r := by
              unfold delayedCost
              rw [← d2Expect_sub]
              apply d2Expect_congr; intro rest _
              have hvisP : visited P (some x :: rest) ↔ visited P rest := by simp [visited, hitGroup, hxP]
              have hvisA : visited W.A (some x :: rest) ↔ visited W.A rest := by simp [visited, hitGroup, hxA]
              simp only [fullCharge, repeatCharge, repeatChargeFrom, hvisP, hvisA, hxP, hxA,
                hitGroup, decide_false, Bool.false_and, Bool.false_or, Bool.false_eq_true,
                ↓reduceIte, zero_add, addDraw, centersAfter, hQ_fix]
            rw [hcongr]
            exact ih (insert x C) Q_live (Finset.insert_nonempty x C) hQ hQP (by omega)
          linarith [hRegA, hRegS, hRegQ, hRegE]

/-- **Theorem 8.4 (`thm:projection`, Two-event projection):**
    Given `1 ≤ m ≤ 16`, a high-mean target `P ⊆ X` with witness cut `W : WitnessCut P`,
    the proper-subtarget bound on `W.A`, and the binary comparison theorem at `m` for
    `γ ∈ {0, 1/25}`, proves the strict slack bound
    `delayedCost X C0 P Q (m + 1) / (JVal (m + 2) * phi P) ≤ 1 - (12/1000) * (W.r0 / (1 + 2 * W.r0)) ≤ 1`. -/
theorem thm_projection_of_bin {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {m : ℕ}
    (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hphi : 0 < phi P)
    (W : WitnessCut P)
    (hQ : IsDisjointGroups X Q) (hQP : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = m)
    (hsub_A : delayedCost X C0 W.A Q (m + 1) ≤ JVal (m + 2) * phi W.A)
    (hbin : ∀ y ∈ W.S, ∀ γ : ℝ, γ = 0 ∨ γ = 1 / 25 →
      projBinAccount X W.A y W.S (1 / 2) (9 / 40) γ C0 Q (m + 1) ≤ JVal (m + 2) + γ * hPrem m) :
    delayedCost X C0 P Q (m + 1) / (JVal (m + 2) * phi P) ≤
      1 - (12 / 1000 : ℝ) * (W.r0 / (1 + 2 * W.r0)) ∧
    delayedCost X C0 P Q (m + 1) ≤ JVal (m + 2) * phi P := by
  have ⟨_, _, hSH_pos, _, hγ'_nn, hγ'_lt⟩ := witness_core_params hphi W
  have hStot_eq := witness_Stot_eq hphi W
  have hN_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr (nonempty_of_phi_pos hphi))
  have hA_pos : (0 : ℝ) < (W.A.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hA_ne)
  have hS_pos : (0 : ℝ) < (W.S.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr W.hS_ne)
  have hr0_pos : 0 < W.r0 := div_pos (div_pos hS_pos hN_pos) (div_pos hA_pos hN_pos)
  have h1_2r0_pos : 0 < 1 + 2 * W.r0 := by linarith
  have hJ_pos : 0 < JVal (m + 2) := JVal_pos_of_le16 hm1 hm16
  have hJphi_pos : 0 < JVal (m + 2) * phi P := mul_pos hJ_pos hphi
  have hdiff := delayedCost_diff_le_sum_binAccount hP_sub hphi W (m + 1) C0 Q hC0 hQ hQP (by omega)
  have hbin_each : ∀ y ∈ W.S,
      projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C0 Q (m + 1) ≤
        JVal (m + 2) * (1 + (5 / 16 : ℝ) * W.gamma') := by
    intro y hy
    let t : ℝ := 25 * W.gamma'
    have ht_nn : 0 ≤ t := by simp only [t]; linarith
    have ht_le1 : t ≤ 1 := by simp only [t]; linarith
    have hγ_eq : W.gamma' = (1 - t) * 0 + t * (1 / 25 : ℝ) := by simp only [t]; ring
    rw [hγ_eq, projBinAccount_affine_gamma]
    have h0 := hbin y hy 0 (Or.inl rfl)
    have h4 := hbin y hy (1 / 25) (Or.inr rfl)
    rw [zero_mul, add_zero] at h0
    have h4' : projBinAccount X W.A y W.S (1 / 2) (9 / 40) (1 / 25) C0 Q (m + 1) ≤
        (81 / 80 : ℝ) * JVal (m + 2) := by
      have hprem := cor_premium_81_80 hm1 hm16
      unfold sigmaPrem at hprem
      linarith
    have hcomb :
        (1 - t) * projBinAccount X W.A y W.S (1 / 2) (9 / 40) 0 C0 Q (m + 1) +
        t * projBinAccount X W.A y W.S (1 / 2) (9 / 40) (1 / 25) C0 Q (m + 1) ≤
        (1 - t) * JVal (m + 2) + t * ((81 / 80 : ℝ) * JVal (m + 2)) :=
      add_le_add (mul_le_mul_of_nonneg_left h0 (by linarith)) (mul_le_mul_of_nonneg_left h4' ht_nn)
    have hrew : (1 - t) * JVal (m + 2) + t * ((81 / 80 : ℝ) * JVal (m + 2)) =
        JVal (m + 2) * (1 + (5 / 16 : ℝ) * W.gamma') := by simp only [t]; ring
    linarith
  have hWy_nn : ∀ y ∈ W.S, 0 ≤ W.Wy y := by
    intro y hy
    have ⟨hUy, _, hα1, _, _⟩ := witness_sat_bounds hphi W hy
    unfold WitnessCut.Wy
    exact mul_nonneg (by linarith) (div_nonneg (le_of_lt hUy) (le_of_lt hA_pos))
  have hsum_bin :
      ∑ y ∈ W.S, W.Wy y * projBinAccount X W.A y W.S (1 / 2) (9 / 40) W.gamma' C0 Q (m + 1) ≤
        JVal (m + 2) * phi P * (W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA) := by
    have h1 := Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hbin_each y hy) (hWy_nn y hy))
    rw [← Finset.sum_mul, witness_sum_Wy hphi W] at h1
    have h2 : (W.Stot - W.H0) * phi P * (JVal (m + 2) * (1 + (5 / 16 : ℝ) * W.gamma')) =
        JVal (m + 2) * phi P * (W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA) := by
      unfold WitnessCut.gamma'
      field_simp [ne_of_gt hSH_pos]
      ring
    linarith
  have hZ_ub :
      delayedCost X C0 P Q (m + 1) / (JVal (m + 2) * phi P) ≤
        W.vA + W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA := by
    have hphiA : JVal (m + 2) * phi W.A = JVal (m + 2) * phi P * W.vA := by
      unfold WitnessCut.vA; field_simp [ne_of_gt hphi]
    have htot : delayedCost X C0 P Q (m + 1) ≤
        JVal (m + 2) * phi P * (W.vA + W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA) := by
      have hrew : JVal (m + 2) * phi P * W.vA +
          JVal (m + 2) * phi P * (W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA) =
          JVal (m + 2) * phi P * (W.vA + W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA) := by
        ring
      linarith [hdiff, hsum_bin, hsub_A, hphiA, hrew]
    exact (div_le_iff₀ hJphi_pos).mpr (by linarith)
  have hbracket :
      (1 + 2 * W.r0) * (W.vA + W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA - 1) ≤
        -(12 / 1000 : ℝ) * W.r0 := by
    have hL0_mul : (1 + 2 * W.r0) * W.L0 = 2 * W.Stot - 5 * W.vS := by
      unfold WitnessCut.L0; field_simp [ne_of_gt h1_2r0_pos]
    have hH0_mul : (1 + 2 * W.r0) * W.H0 = W.r0 * (2 * W.Stot - 5 * W.vS) := by
      unfold WitnessCut.H0; rw [← mul_assoc, mul_comm (1 + 2 * W.r0) W.r0, mul_assoc, hL0_mul]
    have hexact :
        (1 + 2 * W.r0) * (W.vA + W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA - 1) =
          W.r0 * (2 * (5 / 16 : ℝ) * (1 + W.r0) - 1 +
            (2 + (5 + 14 * W.r0) * (5 / 16 : ℝ)) * W.vA +
            (4 - 5 * (5 / 16 : ℝ) - 2 * (5 / 16 : ℝ) * W.r0) * W.vS) := by
      calc
        (1 + 2 * W.r0) * (W.vA + W.Stot - (1 - (5 / 16 : ℝ)) * W.H0 + 7 * (5 / 16 : ℝ) * W.r0 * W.vA - 1)
          = (1 + 2 * W.r0) * (W.vA + W.Stot + 7 * (5 / 16 : ℝ) * W.r0 * W.vA - 1) -
            (1 - (5 / 16 : ℝ)) * ((1 + 2 * W.r0) * W.H0) := by ring
        _ = (1 + 2 * W.r0) * (W.vA + (1 - W.vA + W.r0 * (1 - W.vS)) + 7 * (5 / 16 : ℝ) * W.r0 * W.vA - 1) -
            (1 - (5 / 16 : ℝ)) * (W.r0 * (2 * (1 - W.vA + W.r0 * (1 - W.vS)) - 5 * W.vS)) := by
              rw [hH0_mul, hStot_eq]
        _ = W.r0 * (2 * (5 / 16 : ℝ) * (1 + W.r0) - 1 +
            (2 + (5 + 14 * W.r0) * (5 / 16 : ℝ)) * W.vA +
            (4 - 5 * (5 / 16 : ℝ) - 2 * (5 / 16 : ℝ) * W.r0) * W.vS) := by ring
    rw [hexact]
    have hvA_nn : 0 ≤ W.vA := div_nonneg (phi_nonneg W.A) (le_of_lt hphi)
    have hvS_nn : 0 ≤ W.vS := div_nonneg (phi_nonneg W.S) (le_of_lt hphi)
    have hvA_le_w : W.vA ≤ W.w := by
      apply div_le_div_of_nonneg_right _ (le_of_lt hphi)
      have h1 := phi_le_cost_singleton W.hA_ne (KMeansPP.centroid P)
      rwa [cost_singleton] at h1
    have hcomb_v : (3 / 2 : ℝ) * W.vA + W.vS ≤ 1427 / 10000 := by
      have hbound : (3 / 2 : ℝ) * W.w + W.vS ≤ W.b := W.hbound
      linarith [hbound, W.hb_lt, hvA_le_w]
    have hr0_lt : W.r0 < 137 / 10000 := W.hr0_lt
    have hface : 2 + (5 + 14 * W.r0) * (5 / 16 : ℝ) ≤ (3 / 2 : ℝ) * (39 / 16 : ℝ) := by linarith
    have h1 : (2 + (5 + 14 * W.r0) * (5 / 16 : ℝ)) * W.vA ≤ (3 / 2 : ℝ) * (39 / 16 : ℝ) * W.vA :=
      mul_le_mul_of_nonneg_right hface hvA_nn
    have h2 : (4 - 5 * (5 / 16 : ℝ) - 2 * (5 / 16 : ℝ) * W.r0) * W.vS ≤ (39 / 16 : ℝ) * W.vS :=
      mul_le_mul_of_nonneg_right (by linarith) hvS_nn
    have hbr_le :
        2 * (5 / 16 : ℝ) * (1 + W.r0) - 1 +
          (2 + (5 + 14 * W.r0) * (5 / 16 : ℝ)) * W.vA +
          (4 - 5 * (5 / 16 : ℝ) - 2 * (5 / 16 : ℝ) * W.r0) * W.vS ≤
        -(12 / 1000 : ℝ) := by linarith
    have hmul := mul_le_mul_of_nonneg_left hbr_le (le_of_lt hr0_pos)
    linarith
  have hmain :
      delayedCost X C0 P Q (m + 1) / (JVal (m + 2) * phi P) ≤
        1 - (12 / 1000 : ℝ) * (W.r0 / (1 + 2 * W.r0)) := by
    have hdiv := div_le_div_of_nonneg_right hbracket (le_of_lt h1_2r0_pos)
    rw [mul_div_cancel_left₀ _ (ne_of_gt h1_2r0_pos)] at hdiv
    have hrhs : -(12 / 1000 : ℝ) * W.r0 / (1 + 2 * W.r0) =
        -(12 / 1000 : ℝ) * (W.r0 / (1 + 2 * W.r0)) := by ring
    linarith [hZ_ub, hdiv, hrhs]
  refine ⟨hmain, ?_⟩
  have hle1 : delayedCost X C0 P Q (m + 1) / (JVal (m + 2) * phi P) ≤ 1 := by
    have hpos_pen : 0 ≤ (12 / 1000 : ℝ) * (W.r0 / (1 + 2 * W.r0)) := by positivity
    linarith
  exact (div_le_one hJphi_pos).mp hle1

/-- **Theorem 8.5 (`thm:high-mean`, High-mean targets):**
    For any `1 ≤ m ≤ 16`, given a low-mean stock `IsStockOn IsLowMean m (JVal (m + 2))`
    and the binary comparison bound at ambient rank `m` (`γ ∈ {0, 1/25}`),
    proves `IsStockOn IsHighMean m (JVal (m + 2))` by strong induction on `P.card`
    (using `lem_witness` unconditionally from `V3.Reset`). -/
theorem thm_high_mean_of_bin {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    (hlow : IsStockOn IsLowMean m (JVal (m + 2)))
    (hbin : ∀ {d : ℕ} {X C A S_stop : Finset (Point d)} {y : Point d}
      {Q : Finset (Finset (Point d))} {γ : ℝ},
      (γ = 0 ∨ γ = 1 / 25) →
      C.Nonempty → A ⊆ X → A.Nonempty → 0 < cost A {y} →
      S_stop ⊆ X → Disjoint A S_stop →
      IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint A G) → (∀ G ∈ Q, Disjoint S_stop G) →
      Q.card = m →
      projBinAccount X A y S_stop (1 / 2) (9 / 40) γ C Q (m + 1) ≤ JVal (m + 2) + γ * hPrem m) :
    IsStockOn IsHighMean m (JVal (m + 2)) := by
  intro d hd X C0 P Q hC0 hP_sub hP_ne hhi hQ hQP hQcard
  suffices hstrong : ∀ (n : ℕ) (P' : Finset (Point d)), P'.card = n →
      P' ⊆ X → P'.Nonempty → (∀ G ∈ Q, Disjoint P' G) →
      delayedCost X C0 P' Q (m + 1) ≤ JVal (m + 2) * phi P' by
    exact hstrong P.card P rfl hP_sub hP_ne hQP
  intro n
  induction n using Nat.strong_induction_on with
  | ind n ih =>
      intro P' hcard hP'_sub hP'_ne hQ_P'
      by_cases hhi' : IsHighMean P'
      · obtain ⟨W⟩ := lem_witness hhi'
        have hA_ssub : W.A ⊂ P' := by
          rw [Finset.ssubset_iff_subset_ne]
          refine ⟨W.A_subset, ?_⟩
          intro heq
          obtain ⟨y, hyS⟩ := W.hS_ne
          have hyP' : y ∈ P' := W.S_subset hyS
          rw [← heq] at hyP'
          exact Finset.disjoint_left.mp W.hdisj hyP' hyS
        have hA_card_lt : W.A.card < n := by rw [← hcard]; exact Finset.card_lt_card hA_ssub
        have hA_sub_X : W.A ⊆ X := W.A_subset.trans hP'_sub
        have hS_sub_X : W.S ⊆ X := W.S_subset.trans hP'_sub
        have hQ_A : ∀ G ∈ Q, Disjoint W.A G := fun G hG =>
          Finset.disjoint_of_subset_left W.A_subset (hQ_P' G hG)
        have hQ_S : ∀ G ∈ Q, Disjoint W.S G := fun G hG =>
          Finset.disjoint_of_subset_left W.S_subset (hQ_P' G hG)
        have hsub_A : delayedCost X C0 W.A Q (m + 1) ≤ JVal (m + 2) * phi W.A :=
          ih W.A.card hA_card_lt W.A rfl hA_sub_X W.hA_ne hQ_A
        have hproj := thm_projection_of_bin hm1 hm16 hC0 hP'_sub hhi'.1 W hQ hQ_P' hQcard hsub_A
          (fun y hy γ hγ => hbin hγ hC0 hA_sub_X W.hA_ne (witness_sat_bounds hhi'.1 W hy).1
            hS_sub_X W.hdisj hQ hQ_A hQ_S hQcard)
        exact hproj.2
      · exact hlow hd X C0 P' Q hC0 hP'_sub hP'_ne (isLowMean_of_not_isHighMean hhi') hQ hQ_P' hQcard

/-- Corollary combining low-mean and high-mean stocks into a universal stock `IsStock m (JVal (m + 2))`. -/
theorem isStock_of_lowMean_and_highMean {m : ℕ} {C_low : ℝ}
    (hlow : IsStockOn IsLowMean m C_low)
    (hC_le : C_low ≤ JVal (m + 2))
    (hhigh : IsStockOn IsHighMean m (JVal (m + 2))) :
    IsStock m (JVal (m + 2)) := by
  intro d hd X C0 P Q hC0 hP_sub hP_ne _ hQ hQP hQcard
  by_cases hhi : IsHighMean P
  · exact hhigh hd X C0 P Q hC0 hP_sub hP_ne hhi hQ hQP hQcard
  · have h1 := hlow hd X C0 P Q hC0 hP_sub hP_ne (isLowMean_of_not_isHighMean hhi) hQ hQP hQcard
    exact le_trans h1 (mul_le_mul_of_nonneg_right hC_le (phi_nonneg P))

/-- Helper: monotonicity of `IsStockOn` in the stock constant. -/
lemma isStockOn_mono {𝒯 : ∀ {d : ℕ}, Finset (Point d) → Prop} {j : ℕ} {C1 C2 : ℝ}
    (h1 : IsStockOn 𝒯 j C1) (hle : C1 ≤ C2) : IsStockOn 𝒯 j C2 := by
  intro d hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard
  exact le_trans (h1 hd X C0 P Q hC0 hP_sub hP_ne hT hQ hQP hQcard)
    (mul_le_mul_of_nonneg_right hle (phi_nonneg P))

/-! =========================================================================
    SECTION 6: BINARY ACCOUNT BRIDGE & UNCONDITIONAL RANK-1 PROJECTION (`R_3 = 185/32`)
    ========================================================================= -/

/-- `projBinAccount` coincides identically with `V3.binAccount` from `V3.BinaryPure`. -/
theorem projBinAccount_eq_binAccount {d : ℕ} (X A : Finset (Point d)) (y : Point d)
    (S_stop : Finset (Point d)) (R_tier b_tier γ : ℝ) :
    ∀ (h : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      projBinAccount X A y S_stop R_tier b_tier γ C Q_live h =
        binAccount X A y S_stop R_tier b_tier γ C Q_live h
  | 0, _, _ => by simp [projBinAccount, binAccount]
  | r + 1, C, Q_live => by
      simp only [projBinAccount, binAccount]
      by_cases h1 : cost X C ≤ 0
      · simp [h1]
      · by_cases h2 : cost A C ≤ 0
        · simp [h1, h2]
        · simp only [h1, h2, ↓reduceIte]
          have hQ :
              ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  projBinAccount X A y S_stop R_tier b_tier γ (insert x C) (Q_live.erase G) r =
              ∑ G ∈ Q_live, ∑ x ∈ G, (distSq x C / cost X C) *
                  binAccount X A y S_stop R_tier b_tier γ (insert x C) (Q_live.erase G) r :=
            Finset.sum_congr rfl (fun G _ => Finset.sum_congr rfl (fun x _ => by
              rw [projBinAccount_eq_binAccount X A y S_stop R_tier b_tier γ r (insert x C) (Q_live.erase G)]))
          have hE :
              ∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  projBinAccount X A y S_stop R_tier b_tier γ (insert x C) Q_live r =
              ∑ x ∈ X \ (A ∪ S_stop ∪ Q_live.biUnion id), (distSq x C / cost X C) *
                  binAccount X A y S_stop R_tier b_tier γ (insert x C) Q_live r :=
            Finset.sum_congr rfl (fun x _ => by
              rw [projBinAccount_eq_binAccount X A y S_stop R_tier b_tier γ r (insert x C) Q_live])
          rw [hQ, hE]

/-- **Unconditional Theorem 8.4 at ambient rank `m = 1`** (wired directly to
    `V3.BinaryComparison.thm_binary_rank1`). -/
theorem thm_projection_rank1 {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hphi : 0 < phi P) (W : WitnessCut P)
    (hQ : IsDisjointGroups X Q) (hQP : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = 1)
    (hsub : delayedCost X C0 W.A Q 2 ≤ JVal 3 * phi W.A) :
    delayedCost X C0 P Q 2 / (JVal 3 * phi P) ≤
      1 - (12 / 1000 : ℝ) * (W.r0 / (1 + 2 * W.r0)) ∧
    delayedCost X C0 P Q 2 ≤ JVal 3 * phi P := by
  have hA_sub : W.A ⊆ X := W.A_subset.trans hP_sub
  have hS_sub : W.S ⊆ X := W.S_subset.trans hP_sub
  have hQA : ∀ G ∈ Q, Disjoint W.A G := fun G hG => Finset.disjoint_of_subset_left W.A_subset (hQP G hG)
  have hQS : ∀ G ∈ Q, Disjoint W.S G := fun G hG => Finset.disjoint_of_subset_left W.S_subset (hQP G hG)
  exact thm_projection_of_bin (m := 1) le_rfl (by omega) hC0 hP_sub hphi W hQ hQP hQcard hsub
    (fun y hy γ hγ => by
      rw [projBinAccount_eq_binAccount]
      exact V3.BinaryComparison.thm_binary_rank1
        (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))) hγ hC0 hA_sub hS_sub W.hdisj
        (witness_sat_bounds hphi W hy).1 hQ hQA hQS hQcard)

/-- **Unconditional Theorem 8.5 at ambient rank `m = 1`**:
    lifts any rank-1 low-mean stock `≤ JVal 3` to `IsStockOn IsHighMean 1 (JVal 3)`. -/
theorem thm_high_mean_rank1
    (hlow : IsStockOn IsLowMean 1 (JVal 3)) :
    IsStockOn IsHighMean 1 (JVal 3) :=
  thm_high_mean_of_bin (m := 1) le_rfl (by omega) hlow
    (fun hγ hC hA_sub _ hUy hS_sub hdisj hQ hQA hQS hQcard => by
      rw [projBinAccount_eq_binAccount]
      exact V3.BinaryComparison.thm_binary_rank1
        (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))) hγ hC hA_sub hS_sub hdisj
        hUy hQ hQA hQS hQcard)

/-- **Universal Rank-1 Stock `IsStock 1 (185 / 32)` (`R_3 = 185/32` checkpoint)**:
    combines any `IsStockOn IsLowMean 1 (CStock 1)` (e.g. `V3.isStockOn_lowMean_1`)
    with `thm_high_mean_rank1` and `JVal 3 = 185 / 32`. -/
theorem isStock_rank1_of_lowMean
    (hlow : IsStockOn IsLowMean 1 (CStock 1)) :
    IsStock 1 (185 / 32) := by
  have hC1_le : CStock 1 ≤ JVal 3 := by
    rw [JVal_three]
    simp only [CStock]
    norm_num
  have hlowJ : IsStockOn IsLowMean 1 (JVal 3) := isStockOn_mono hlow hC1_le
  have hstockJ : IsStock 1 (JVal 3) :=
    isStock_of_lowMean_and_highMean hlow hC1_le (thm_high_mean_rank1 hlowJ)
  rwa [JVal_three] at hstockJ

/-! =========================================================================
    SECTION 7: UNCONDITIONAL THEOREMS 8.4 & 8.5 FOR ALL `1 ≤ m ≤ 16`
    ========================================================================= -/

/-- **Theorem 8.4 (`thm:projection`, Unconditional Two-Event Projection, `1 ≤ m ≤ 16`):**
    Wired directly to `V3.BinaryComparison.thm_binary` and `V3.Reset`. -/
theorem thm_projection {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {m : ℕ}
    (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hphi : 0 < phi P) (W : WitnessCut P)
    (hQ : IsDisjointGroups X Q) (hQP : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = m)
    (hsub : delayedCost X C0 W.A Q (m + 1) ≤ JVal (m + 2) * phi W.A) :
    delayedCost X C0 P Q (m + 1) / (JVal (m + 2) * phi P) ≤
      1 - (12 / 1000 : ℝ) * (W.r0 / (1 + 2 * W.r0)) ∧
    delayedCost X C0 P Q (m + 1) ≤ JVal (m + 2) * phi P := by
  have hA_sub : W.A ⊆ X := W.A_subset.trans hP_sub
  have hS_sub : W.S ⊆ X := W.S_subset.trans hP_sub
  have hQA : ∀ G ∈ Q, Disjoint W.A G := fun G hG => Finset.disjoint_of_subset_left W.A_subset (hQP G hG)
  have hQS : ∀ G ∈ Q, Disjoint W.S G := fun G hG => Finset.disjoint_of_subset_left W.S_subset (hQP G hG)
  exact thm_projection_of_bin hm1 hm16 hC0 hP_sub hphi W hQ hQP hQcard hsub
    (fun y hy γ hγ => by
      rw [projBinAccount_eq_binAccount]
      exact V3.BinaryComparison.thm_binary hm1 hm16
        (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))) hγ hC0 hA_sub hS_sub W.hdisj
        (witness_sat_bounds hphi W hy).1 hQ hQA hQS hQcard)

/-- **Theorem 8.5 (`thm:high-mean`, Unconditional High-Mean Targets, `1 ≤ m ≤ 16`):**
    For every `1 ≤ m ≤ 16`, lifts any low-mean stock `IsStockOn IsLowMean m (JVal (m + 2))`
    to `IsStockOn IsHighMean m (JVal (m + 2))` by strong induction on `P.card`,
    using `V3.Reset` (`lem_witness`) and `V3.BinaryComparison.thm_binary`. -/
theorem thm_high_mean {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    (hlow : IsStockOn IsLowMean m (JVal (m + 2))) :
    IsStockOn IsHighMean m (JVal (m + 2)) :=
  thm_high_mean_of_bin hm1 hm16 hlow
    (fun hγ hC hA_sub _ hUy hS_sub hdisj hQ hQA hQS hQcard => by
      rw [projBinAccount_eq_binAccount]
      exact V3.BinaryComparison.thm_binary hm1 hm16
        (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))) hγ hC hA_sub hS_sub hdisj
        hUy hQ hQA hQS hQcard)

/-- **Combined Hub Stock Lift (`1 ≤ m ≤ 16`):**
    Given `IsStockOn IsLowMean m (CStock m)` with `CStock m ≤ JVal (m + 2)`,
    produces both `IsStockOn IsHighMean m (JVal (m + 2))` and the universal stock
    `IsStock m (JVal (m + 2))`. -/
theorem isStock_hub_of_lowMean {m : ℕ} (hm1 : 1 ≤ m) (hm16 : m ≤ 16)
    (hlow : IsStockOn IsLowMean m (CStock m))
    (hC_le : CStock m ≤ JVal (m + 2)) :
    IsStockOn IsHighMean m (JVal (m + 2)) ∧ IsStock m (JVal (m + 2)) := by
  have hhigh : IsStockOn IsHighMean m (JVal (m + 2)) :=
    thm_high_mean hm1 hm16 (isStockOn_mono hlow hC_le)
  exact ⟨hhigh, isStock_of_lowMean_and_highMean hlow hC_le hhigh⟩

end

end V3


==> anc/V3/Race.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.ProbFramework
import KMeansPP.Sampling
import KMeansPP.RepeatBound
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-!
# The Race Between Repair and Collection (Section 6 + HUB-04 of Submitted v3)

This module proves all results of Section 6 of the submitted v3 manuscript:
* **`coveredCost_one_name_le` (`eq:one-name`)**: Direct 1-name covered-query bound
  `coveredCost X C0 P Q 1 / u ≤ (2 * x + φ) / (1 + x)`.
* **Theorem 6.1 (`thm_transfer`)**: Transfer inequality reducing `coveredCost` to
  `expectedStopped` and `H_j + π_j(x)` under any post-hit ratio bound `φ ∈ [0, 1]`.
* **Lemma 6.2 (`lem_retirement`, `HUB-04`)**: Size-biased retirement moment contraction
  `𝔼[(L')^q] ≤ L^q` for all `0 < q ≤ n + 1`, and for `n = 3` also `q = 50 / 11`.
* **Theorem 6.3 (`thm_stopped`, `HUB-04`)**: Stopped-price comparison
  `expectedStopped X C0 P Q j / v ≤ x + (a - x) π_j(x) + (1 - a) μ_j x`
  under arbitrary unequal shrinking prices and exterior draws.
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP

namespace V3

noncomputable section

/-! ### Section 1: Elementary calculus, continuity, and finite Jensen helpers -/

lemma continuousOn_rpow_const_Ici {q : ℝ} (hq : 0 < q) :
    ContinuousOn (fun x : ℝ => x ^ q) (Ici 0) := by
  intro x hx
  rcases eq_or_lt_of_le (show (0 : ℝ) ≤ x from hx) with rfl | hx_pos
  · rw [Metric.continuousWithinAt_iff]
    intro ε hε
    refine ⟨ε ^ (q⁻¹), Real.rpow_pos_of_pos hε _, ?_⟩
    intro y hy hdist
    have hy0 : 0 ≤ y := hy
    rw [Real.dist_eq, sub_zero, abs_of_nonneg hy0] at hdist
    rw [Real.dist_eq, Real.zero_rpow (ne_of_gt hq), sub_zero,
      abs_of_nonneg (Real.rpow_nonneg hy0 q)]
    calc
      y ^ q < (ε ^ q⁻¹) ^ q := Real.rpow_lt_rpow hy0 hdist hq
      _ = ε ^ (q⁻¹ * q) := (Real.rpow_mul (le_of_lt hε) _ _).symm
      _ = ε := by rw [inv_mul_cancel₀ (ne_of_gt hq), Real.rpow_one]
  · exact (hasDerivAt_rpow_const_real q hx_pos).continuousAt.continuousWithinAt

lemma continuousOn_rpow_const_Ioi {q : ℝ} :
    ContinuousOn (fun x : ℝ => x ^ q) (Ioi 0) := fun _ hx =>
  (hasDerivAt_rpow_const_real q hx).continuousAt.continuousWithinAt

lemma hasDerivAt_piecewise_glue {f f₁ f₂ : ℝ → ℝ} {d c : ℝ}
    (heq : f₁ c = f₂ c)
    (hleft : ∀ x ≤ c, f x = f₁ x)
    (hright : ∀ x ≥ c, f x = f₂ x)
    (hd₁ : HasDerivAt f₁ d c) (hd₂ : HasDerivAt f₂ d c) :
    HasDerivAt f d c := by
  rw [hasDerivAt_iff_tendsto] at hd₁ hd₂ ⊢
  have hfc : f c = f₁ c := hleft c le_rfl
  have hfc2 : f c = f₂ c := hfc.trans heq
  have h0 : Tendsto
      (fun x => ‖x - c‖⁻¹ * ‖f₁ x - f₁ c - (x - c) • d‖ +
        ‖x - c‖⁻¹ * ‖f₂ x - f₂ c - (x - c) • d‖) (𝓝 c) (𝓝 0) := by
    simpa using hd₁.add hd₂
  refine squeeze_zero (fun x => by positivity) (fun x => ?_) h0
  rcases le_total x c with hx | hx
  · rw [hleft x hx, hfc]
    have hnn : 0 ≤ ‖x - c‖⁻¹ * ‖f₂ x - f₂ c - (x - c) • d‖ := by positivity
    linarith
  · rw [hright x hx, hfc2]
    have hnn : 0 ≤ ‖x - c‖⁻¹ * ‖f₁ x - f₁ c - (x - c) • d‖ := by positivity
    linarith

lemma convex_sum_mem {ι : Type*} [DecidableEq ι] {s : Finset ι} {D : Set ℝ}
    (hD : Convex ℝ D) {w x : ι → ℝ}
    (hw : ∀ i ∈ s, 0 ≤ w i) (hsum : ∑ i ∈ s, w i = 1) (hx : ∀ i ∈ s, x i ∈ D) :
    ∑ i ∈ s, w i * x i ∈ D := by
  induction s using Finset.induction_on generalizing w with
  | empty => simp at hsum
  | insert b t hb iht =>
      rw [Finset.sum_insert hb] at hsum ⊢
      have hwb : 0 ≤ w b := hw b (Finset.mem_insert_self b t)
      have hwt : 0 ≤ ∑ i ∈ t, w i :=
        Finset.sum_nonneg (fun i hi => hw i (Finset.mem_insert_of_mem hi))
      rcases eq_or_lt_of_le hwt with ht0 | ht_pos
      · have hwb1 : w b = 1 := by linarith
        have hwi0 : ∀ i ∈ t, w i = 0 :=
          (Finset.sum_eq_zero_iff_of_nonneg
            (fun i hi => hw i (Finset.mem_insert_of_mem hi))).mp ht0.symm
        have h1 : ∑ i ∈ t, w i * x i = 0 :=
          Finset.sum_eq_zero (fun i hi => by rw [hwi0 i hi, zero_mul])
        rw [hwb1, h1, one_mul, add_zero]
        exact hx b (Finset.mem_insert_self b t)
      · set Wt := ∑ i ∈ t, w i
        have hWt_ne : Wt ≠ 0 := ne_of_gt ht_pos
        have ht_mem : ∑ i ∈ t, (w i / Wt) * x i ∈ D :=
          iht (fun i hi => div_nonneg (hw i (Finset.mem_insert_of_mem hi)) (le_of_lt ht_pos))
            (by rw [← Finset.sum_div, div_self hWt_ne])
            (fun i hi => hx i (Finset.mem_insert_of_mem hi))
        have hcomb := hD (hx b (Finset.mem_insert_self b t)) ht_mem hwb (le_of_lt ht_pos) hsum
        have hrew : w b • x b + Wt • ∑ i ∈ t, (w i / Wt) * x i =
            w b * x b + ∑ i ∈ t, w i * x i := by
          simp only [smul_eq_mul, Finset.mul_sum]
          congr 1
          refine Finset.sum_congr rfl (fun i _ => ?_)
          field_simp [hWt_ne]
        rwa [hrew] at hcomb

lemma convexOn_sum_le {ι : Type*} [DecidableEq ι] {s : Finset ι} {D : Set ℝ} {f : ℝ → ℝ}
    (hf : ConvexOn ℝ D f) {w x : ι → ℝ}
    (hw : ∀ i ∈ s, 0 ≤ w i) (hsum : ∑ i ∈ s, w i = 1) (hx : ∀ i ∈ s, x i ∈ D) :
    f (∑ i ∈ s, w i * x i) ≤ ∑ i ∈ s, w i * f (x i) := by
  induction s using Finset.induction_on generalizing w with
  | empty => simp at hsum
  | insert a s ha ih =>
      rw [Finset.sum_insert ha] at hsum ⊢
      rw [Finset.sum_insert ha]
      have hwa : 0 ≤ w a := hw a (Finset.mem_insert_self a s)
      have hws : 0 ≤ ∑ i ∈ s, w i := Finset.sum_nonneg (fun i hi => hw i (Finset.mem_insert_of_mem hi))
      rcases eq_or_lt_of_le hws with hs0 | hs_pos
      · have hwa1 : w a = 1 := by linarith
        have hwi0 : ∀ i ∈ s, w i = 0 :=
          (Finset.sum_eq_zero_iff_of_nonneg
            (fun i hi => hw i (Finset.mem_insert_of_mem hi))).mp hs0.symm
        have h1 : ∑ i ∈ s, w i * x i = 0 :=
          Finset.sum_eq_zero (fun i hi => by rw [hwi0 i hi, zero_mul])
        have h2 : ∑ i ∈ s, w i * f (x i) = 0 :=
          Finset.sum_eq_zero (fun i hi => by rw [hwi0 i hi, zero_mul])
        rw [hwa1, h1, h2, one_mul, add_zero, one_mul, add_zero]
      · set W := ∑ i ∈ s, w i
        have hW_ne : W ≠ 0 := ne_of_gt hs_pos
        let w' : ι → ℝ := fun i => w i / W
        have hw' : ∀ i ∈ s, 0 ≤ w' i := fun i hi =>
          div_nonneg (hw i (Finset.mem_insert_of_mem hi)) (le_of_lt hs_pos)
        have hsum' : ∑ i ∈ s, w' i = 1 := by
          dsimp [w']; rw [← Finset.sum_div, div_self hW_ne]
        have hx_s : ∀ i ∈ s, x i ∈ D := fun i hi => hx i (Finset.mem_insert_of_mem hi)
        have hih := ih hw' hsum' hx_s
        have hxbar_mem : ∑ i ∈ s, w' i * x i ∈ D := convex_sum_mem hf.1 hw' hsum' hx_s
        have hstep := hf.2 (hx a (Finset.mem_insert_self a s)) hxbar_mem hwa (le_of_lt hs_pos) hsum
        have hrew1 : w a • x a + W • ∑ i ∈ s, w' i * x i = w a * x a + ∑ i ∈ s, w i * x i := by
          simp only [smul_eq_mul, w', Finset.mul_sum]
          congr 1
          refine Finset.sum_congr rfl (fun i _ => ?_)
          field_simp [hW_ne]
        have hrew2 : W * ∑ i ∈ s, w' i * f (x i) = ∑ i ∈ s, w i * f (x i) := by
          simp only [w', Finset.mul_sum]
          refine Finset.sum_congr rfl (fun i _ => ?_)
          field_simp [hW_ne]
        rw [hrew1] at hstep
        simp only [smul_eq_mul] at hstep
        have hmul := mul_le_mul_of_nonneg_left hih (le_of_lt hs_pos)
        linarith

lemma concaveOn_sum_le {ι : Type*} [DecidableEq ι] {s : Finset ι} {D : Set ℝ} {f : ℝ → ℝ}
    (hf : ConcaveOn ℝ D f) {w x : ι → ℝ}
    (hw : ∀ i ∈ s, 0 ≤ w i) (hsum : ∑ i ∈ s, w i = 1) (hx : ∀ i ∈ s, x i ∈ D) :
    ∑ i ∈ s, w i * f (x i) ≤ f (∑ i ∈ s, w i * x i) := by
  have hconv : ConvexOn ℝ D (fun t => -f t) := by
    refine ⟨hf.1, ?_⟩
    intro a ha b hb u v hu hv huv
    have h := hf.2 ha hb hu hv huv
    simp only [smul_eq_mul] at h ⊢
    linarith
  have h := convexOn_sum_le hconv hw hsum hx
  simp only [mul_neg, Finset.sum_neg_distrib] at h
  linarith

lemma concaveOn_of_hasDerivAt_antitoneOn {D : Set ℝ} (hD : Convex ℝ D)
    {f f' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hanti : AntitoneOn f' (interior D)) :
    ConcaveOn ℝ D f := by
  have hconv : ConvexOn ℝ D (fun x => -f x) :=
    convexOn_of_hasDerivAt_monotoneOn hD hf.neg
      (fun x hx => hasDerivAt_neg (hf' x hx))
      (fun a ha b hb hab => by linarith [hanti ha hb hab])
  refine ⟨hD, ?_⟩
  intro x hx y hy a b ha hb hab
  have h := hconv.2 hx hy ha hb hab
  simp only [smul_eq_mul] at h ⊢
  linarith

lemma rpow_convexOn_Ici {p : ℝ} (hp : 1 ≤ p) :
    ConvexOn ℝ (Ici 0) (fun u : ℝ => u ^ p) := by
  refine convexOn_of_hasDerivAt_monotoneOn (f' := fun u => p * u ^ (p - 1)) (convex_Ici 0)
    (continuousOn_rpow_const_Ici (by linarith)) ?_ ?_
  · intro x hx
    rw [interior_Ici] at hx
    exact hasDerivAt_rpow_const_real p hx
  · intro a ha b hb hab
    rw [interior_Ici] at ha hb
    exact mul_le_mul_of_nonneg_left
      (Real.rpow_le_rpow (le_of_lt ha) hab (by linarith)) (by linarith)

/-- Elementary 1D bound: for `n ≥ 2` and `t ∈ [0, 1]`,
    `t * (1 - t)^(n - 1) ≤ (1 / n) * (1 - 1 / n)^(n - 1)`. -/
lemma mul_one_sub_pow_le {n : ℕ} (hn : 2 ≤ n) {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    t * (1 - t) ^ (n - 1) ≤ (1 / (n : ℝ)) * (1 - 1 / (n : ℝ)) ^ (n - 1) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 2 := ⟨n - 2, by omega⟩
  have hn_pos : (0 : ℝ) < ((m + 2 : ℕ) : ℝ) := Nat.cast_pos.mpr (by omega)
  have h1n_ge : (0 : ℝ) ≤ 1 / ((m + 2 : ℕ) : ℝ) := by positivity
  have h1n_le : 1 / ((m + 2 : ℕ) : ℝ) ≤ 1 := by
    rw [div_le_one hn_pos]; exact_mod_cast (by omega : 1 ≤ m + 2)
  let g : ℝ → ℝ := fun u => u * (1 - u) ^ (m + 1)
  let g' : ℝ → ℝ := fun u => (1 - u) ^ m * (1 - ((m + 2 : ℕ) : ℝ) * u)
  have hgc : Continuous g :=
    continuous_id.mul ((continuous_const.sub continuous_id).pow (m + 1))
  have hgd : ∀ u : ℝ, HasDerivAt g (g' u) u := by
    intro u
    have h1 : HasDerivAt (fun x : ℝ => 1 - x) (-1) u := by
      simpa using hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id u)
    have h2 : HasDerivAt (fun x : ℝ => (1 - x) ^ (m + 1))
        (((m + 1 : ℕ) : ℝ) * (1 - u) ^ m * (-1)) u := by
      convert h1.pow (m + 1) using 1
      simp
    have h3 := (hasDerivAt_id u).mul h2
    have hval : 1 * (1 - u) ^ (m + 1) + u * (((m + 1 : ℕ) : ℝ) * (1 - u) ^ m * (-1)) = g' u := by
      dsimp [g']; push_cast; ring
    dsimp only [id_eq] at h3
    rw [hval] at h3
    exact h3
  change g t ≤ g (1 / ((m + 2 : ℕ) : ℝ))
  rcases le_total t (1 / ((m + 2 : ℕ) : ℝ)) with hle | hge
  · have hmono : MonotoneOn g (Icc 0 (1 / ((m + 2 : ℕ) : ℝ))) :=
      monotoneOn_of_hasDerivAt_nonneg (convex_Icc _ _) hgc.continuousOn
        (fun u _ => hgd u) (fun u hu => by
          rw [interior_Icc] at hu
          have h1u : 0 ≤ 1 - u := by linarith [hu.2, h1n_le]
          have h2u : 0 ≤ 1 - ((m + 2 : ℕ) : ℝ) * u := by
            have := (le_div_iff₀ hn_pos).mp (le_of_lt hu.2)
            linarith
          exact mul_nonneg (pow_nonneg h1u m) h2u)
    exact hmono ⟨ht0, hle⟩ ⟨h1n_ge, le_rfl⟩ hle
  · have hanti : AntitoneOn g (Icc (1 / ((m + 2 : ℕ) : ℝ)) 1) :=
      antitoneOn_of_hasDerivAt_nonpos (convex_Icc _ _) hgc.continuousOn
        (fun u _ => hgd u) (fun u hu => by
          rw [interior_Icc] at hu
          have h1u : 0 ≤ 1 - u := by linarith [hu.2]
          have h2u : 1 - ((m + 2 : ℕ) : ℝ) * u ≤ 0 := by
            have := (div_le_iff₀ hn_pos).mp (le_of_lt hu.1)
            linarith
          exact mul_nonpos_of_nonneg_of_nonpos (pow_nonneg h1u m) h2u)
    exact hanti ⟨le_rfl, h1n_le⟩ ⟨hge, ht1⟩ hge

/-! ### Section 2: `piFun`, `piShort`, and derivative/concavity properties -/

private lemma piFun_zero (p : ℝ) : piFun 0 p = 1 := by simp [piFun]

private lemma piFun_succ (m : ℕ) (p : ℝ) :
    piFun (m + 1) p = piFun m p * ((((m + 1 : ℕ) : ℝ) * p) / (1 + ((m + 1 : ℕ) : ℝ) * p)) := by
  unfold piFun
  rw [Finset.prod_range_succ]

lemma piFun_nonneg {m : ℕ} {p : ℝ} (hp : 0 ≤ p) : 0 ≤ piFun m p := by
  unfold piFun
  exact Finset.prod_nonneg (fun _ _ => by positivity)

private lemma piFun_pos {m : ℕ} {p : ℝ} (hp : 0 < p) : 0 < piFun m p := by
  unfold piFun
  exact Finset.prod_pos (fun _ _ => by positivity)

private lemma piFun_le_one {m : ℕ} {p : ℝ} (hp : 0 ≤ p) : piFun m p ≤ 1 := by
  unfold piFun
  refine Finset.prod_le_one₀ (fun _ _ => by positivity) (fun i _ => ?_)
  have hden : 0 < 1 + ((i + 1 : ℕ) : ℝ) * p := by positivity
  rw [div_le_one hden]
  linarith

lemma piFun_mono (m : ℕ) : MonotoneOn (piFun m) (Ici 0) := by
  intro x hx y hy hxy
  have hx0 : 0 ≤ x := hx
  have hy0 : 0 ≤ y := hy
  unfold piFun
  refine Finset.prod_le_prod₀ (fun _ _ => by positivity) (fun i _ => ?_)
  have h1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * x := by positivity
  have h2 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * y := by positivity
  rw [div_le_div_iff₀ h1 h2]
  have hi : (0 : ℝ) ≤ ((i + 1 : ℕ) : ℝ) := Nat.cast_nonneg _
  nlinarith

lemma piFun_eq_piShort (m : ℕ) (p : ℝ) : piFun m p = piShort m 0 p := by
  induction m with
  | zero => simp [piFun, piShort]
  | succ m ih =>
      rw [piFun_succ, ih]
      unfold piShort
      have hIcc : Finset.Icc 1 (m + 1) = insert (m + 1) (Finset.Icc 1 m) := by
        ext k; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
      have hnm : m + 1 ∉ Finset.Icc 1 m := by simp
      rw [hIcc, Finset.prod_insert hnm, mul_comm]

lemma piShort_of_le {n d : ℕ} (h : n ≤ d) (z : ℝ) : piShort n d z = 1 := by
  unfold piShort
  have hemp : Finset.Icc (d + 1) n = ∅ := Finset.Icc_eq_empty (by omega)
  simp [hemp]

lemma piShort_succ_of_le {n d : ℕ} (h : d ≤ n) (z : ℝ) :
    piShort (n + 1) d z =
      piShort n d z * ((((n + 1 : ℕ) : ℝ) * z) / (1 + ((n + 1 : ℕ) : ℝ) * z)) := by
  unfold piShort
  have hIcc : Finset.Icc (d + 1) (n + 1) = insert (n + 1) (Finset.Icc (d + 1) n) := by
    ext k; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  have hnm : n + 1 ∉ Finset.Icc (d + 1) n := by simp
  rw [hIcc, Finset.prod_insert hnm, mul_comm]

lemma piShort_nonneg {n d : ℕ} {z : ℝ} (hz : 0 ≤ z) : 0 ≤ piShort n d z := by
  unfold piShort
  exact Finset.prod_nonneg (fun _ _ => by positivity)

lemma piShort_pos {n d : ℕ} {z : ℝ} (hz : 0 < z) : 0 < piShort n d z := by
  unfold piShort
  refine Finset.prod_pos (fun k hk => ?_)
  have hk1 : 1 ≤ k := by have := (Finset.mem_Icc.mp hk).1; omega
  have hk_pos : (0 : ℝ) < (k : ℝ) := Nat.cast_pos.mpr (by omega)
  positivity

lemma piShort_le_one {n d : ℕ} {z : ℝ} (hz : 0 ≤ z) : piShort n d z ≤ 1 := by
  unfold piShort
  refine Finset.prod_le_one₀ (fun _ _ => by positivity) (fun k _ => ?_)
  have hden : 0 < 1 + (k : ℝ) * z := by positivity
  rw [div_le_one hden]; linarith

lemma piShort_lt_one_of_lt {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 ≤ z) :
    piShort n d z < 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  rw [piShort_succ_of_le (by omega)]
  have h1 : piShort m d z ≤ 1 := piShort_le_one hz
  have h2 : 0 ≤ piShort m d z := piShort_nonneg hz
  have hden : 0 < 1 + ((m + 1 : ℕ) : ℝ) * z := by positivity
  have hfac : ((m + 1 : ℕ) : ℝ) * z / (1 + ((m + 1 : ℕ) : ℝ) * z) < 1 := by
    rw [div_lt_one hden]; linarith
  have hfac_nn : 0 ≤ ((m + 1 : ℕ) : ℝ) * z / (1 + ((m + 1 : ℕ) : ℝ) * z) := by positivity
  nlinarith

/-- Logarithmic derivative sum `S_{n,d}(z) = ∑_{k=d+1}^n (1 + k z)⁻¹`. -/
def piLogSum (n d : ℕ) (z : ℝ) : ℝ :=
  ∑ k ∈ Finset.Icc (d + 1) n, (1 + (k : ℝ) * z)⁻¹

lemma piLogSum_of_le {n d : ℕ} (h : n ≤ d) (z : ℝ) : piLogSum n d z = 0 := by
  unfold piLogSum
  have hemp : Finset.Icc (d + 1) n = ∅ := Finset.Icc_eq_empty (by omega)
  simp [hemp]

lemma piLogSum_succ_of_le {n d : ℕ} (h : d ≤ n) (z : ℝ) :
    piLogSum (n + 1) d z = piLogSum n d z + (1 + ((n + 1 : ℕ) : ℝ) * z)⁻¹ := by
  unfold piLogSum
  have hIcc : Finset.Icc (d + 1) (n + 1) = insert (n + 1) (Finset.Icc (d + 1) n) := by
    ext k; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  have hnm : n + 1 ∉ Finset.Icc (d + 1) n := by simp
  rw [hIcc, Finset.sum_insert hnm, add_comm]

lemma piLogSum_nonneg {n d : ℕ} {z : ℝ} (hz : 0 ≤ z) : 0 ≤ piLogSum n d z := by
  unfold piLogSum
  exact Finset.sum_nonneg (fun _ _ => by positivity)

lemma piLogSum_pos {n d : ℕ} (hdn : d < n) {z : ℝ} (hz : 0 ≤ z) : 0 < piLogSum n d z := by
  unfold piLogSum
  refine Finset.sum_pos (fun _ _ => by positivity) ?_
  exact ⟨n, Finset.mem_Icc.mpr ⟨by omega, le_rfl⟩⟩

lemma continuousOn_piShort (n d : ℕ) : ContinuousOn (piShort n d) (Ici 0) := by
  induction n with
  | zero =>
      have heq : piShort 0 d = fun _ => 1 := by funext z; exact piShort_of_le (Nat.zero_le d) z
      rw [heq]
      exact continuousOn_const
  | succ n ih =>
      by_cases hdn : d ≤ n
      · have heq : piShort (n + 1) d =
            fun z => piShort n d z * ((((n + 1 : ℕ) : ℝ) * z) / (1 + ((n + 1 : ℕ) : ℝ) * z)) := by
          funext z; exact piShort_succ_of_le hdn z
        rw [heq]
        refine ih.mul (ContinuousOn.div (continuousOn_const.mul continuousOn_id)
          (continuousOn_const.add (continuousOn_const.mul continuousOn_id)) ?_)
        intro z hz; have hz0 : 0 ≤ z := hz; change 1 + ((n + 1 : ℕ) : ℝ) * z ≠ 0; positivity
      · have heq : piShort (n + 1) d = fun _ => 1 := by
          funext z; exact piShort_of_le (by omega) z
        rw [heq]
        exact continuousOn_const

lemma hasDerivAt_piShort {n d : ℕ} {z : ℝ} (hz : 0 < z) :
    HasDerivAt (piShort n d) (piShort n d z * piLogSum n d z / z) z := by
  induction n with
  | zero =>
      have h1 : piShort 0 d = fun _ => 1 := by funext t; exact piShort_of_le (Nat.zero_le d) t
      rw [h1, piLogSum_of_le (Nat.zero_le d), mul_zero, zero_div]
      exact hasDerivAt_const z 1
  | succ n ih =>
      by_cases hdn : d ≤ n
      · have hfn : piShort (n + 1) d =
            fun t => piShort n d t * ((((n + 1 : ℕ) : ℝ) * t) / (1 + ((n + 1 : ℕ) : ℝ) * t)) := by
          funext t; exact piShort_succ_of_le hdn t
        rw [hfn]
        set c : ℝ := ((n + 1 : ℕ) : ℝ)
        have hden : 1 + c * z ≠ 0 := by positivity
        have hfac : HasDerivAt (fun t => (c * t) / (1 + c * t)) (c / (1 + c * z) ^ 2) z := by
          have hnum : HasDerivAt (fun t => c * t) c z := by simpa using (hasDerivAt_id z).const_mul c
          have hd : HasDerivAt (fun t => 1 + c * t) c z := hasDerivAt_const_add 1 hnum
          have hq := hasDerivAt_div_real hnum hd hden
          have hval : (c * (1 + c * z) - c * z * c) / (1 + c * z) ^ 2 = c / (1 + c * z) ^ 2 := by ring
          rwa [hval] at hq
        have hmul := ih.mul hfac
        have hval :
            (piShort n d z * piLogSum n d z / z) * (c * z / (1 + c * z)) +
              piShort n d z * (c / (1 + c * z) ^ 2) =
            (piShort n d z * (c * z / (1 + c * z))) * piLogSum (n + 1) d z / z := by
          rw [piLogSum_succ_of_le hdn]
          have hz_ne : z ≠ 0 := ne_of_gt hz
          dsimp [c] at hden ⊢
          field_simp [hz_ne, hden]
        rwa [hval] at hmul
      · have h1 : piShort (n + 1) d = fun _ => 1 := by
          funext t; exact piShort_of_le (by omega) t
        rw [h1, piLogSum_of_le (by omega), mul_zero, zero_div]
        exact hasDerivAt_const z 1

lemma piFun_eq_pow_mul_prod (m : ℕ) (z : ℝ) :
    piFun m z = z ^ m * ∏ i ∈ Finset.range m, ((i + 1 : ℕ) : ℝ) / (1 + ((i + 1 : ℕ) : ℝ) * z) := by
  induction m with
  | zero => simp [piFun]
  | succ m ih =>
      rw [piFun_succ, ih, Finset.prod_range_succ, pow_succ]
      ring

/-- Concavity of `t ↦ π_m(t^{1/m})` on `[0, ∞)` for `m ≥ 1` (used in Theorem 6.1). -/
lemma piFun_concave_in_pow {m : ℕ} (hm : 1 ≤ m) :
    ConcaveOn ℝ (Ici 0) (fun t : ℝ => piFun m (t ^ ((m : ℝ)⁻¹))) := by
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hm_ne : (m : ℝ) ≠ 0 := ne_of_gt hm_pos
  have hinv_pos : (0 : ℝ) < (m : ℝ)⁻¹ := inv_pos.mpr hm_pos
  have hcont : ContinuousOn (fun t : ℝ => piFun m (t ^ ((m : ℝ)⁻¹))) (Ici 0) := by
    have h1 : ContinuousOn (piFun m) (Ici 0) := by
      have heq : piFun m = piShort m 0 := by funext z; exact piFun_eq_piShort m z
      rw [heq]; exact continuousOn_piShort m 0
    exact h1.comp (continuousOn_rpow_const_Ici hinv_pos) (fun t ht => Real.rpow_nonneg ht _)
  let g' : ℝ → ℝ := fun t =>
    (m : ℝ)⁻¹ *
      (∏ i ∈ Finset.range m,
        ((i + 1 : ℕ) : ℝ) / (1 + ((i + 1 : ℕ) : ℝ) * (t ^ ((m : ℝ)⁻¹)))) *
      piLogSum m 0 (t ^ ((m : ℝ)⁻¹))
  refine concaveOn_of_hasDerivAt_antitoneOn (f' := g') (convex_Ici 0) hcont ?_ ?_
  · intro t ht
    rw [interior_Ici] at ht
    set z := t ^ ((m : ℝ)⁻¹)
    have hz_pos : 0 < z := Real.rpow_pos_of_pos ht _
    have hz_ne : z ≠ 0 := ne_of_gt hz_pos
    have ht_ne : t ≠ 0 := ne_of_gt ht
    have hzm : z ^ m = t := by
      rw [← Real.rpow_natCast z m, ← Real.rpow_mul (le_of_lt ht), inv_mul_cancel₀ hm_ne, Real.rpow_one]
    have hpow : HasDerivAt (fun s : ℝ => s ^ ((m : ℝ)⁻¹)) ((m : ℝ)⁻¹ * t ^ ((m : ℝ)⁻¹ - 1)) t :=
      hasDerivAt_rpow_const_real ((m : ℝ)⁻¹) ht
    have hpi : HasDerivAt (piFun m) (piFun m z * piLogSum m 0 z / z) z := by
      have heq : piFun m = piShort m 0 := by funext s; exact piFun_eq_piShort m s
      rw [heq]; exact hasDerivAt_piShort hz_pos
    have hcomp := hpi.comp t hpow
    have hval : (piFun m z * piLogSum m 0 z / z) * ((m : ℝ)⁻¹ * t ^ ((m : ℝ)⁻¹ - 1)) = g' t := by
      have htrpow : t ^ ((m : ℝ)⁻¹ - 1) = z / t := by
        rw [Real.rpow_sub ht, Real.rpow_one]
      rw [htrpow, piFun_eq_pow_mul_prod m z, hzm]
      set P := ∏ i ∈ Finset.range m, ((i + 1 : ℕ) : ℝ) / (1 + ((i + 1 : ℕ) : ℝ) * z)
      change (t * P * piLogSum m 0 z / z) * ((m : ℝ)⁻¹ * (z / t)) = ((m : ℝ)⁻¹ * P) * piLogSum m 0 z
      field_simp [hz_ne, ht_ne, hm_ne]
    simpa only [Function.comp_def, hval] using hcomp
  · intro a ha b hb hab
    rw [interior_Ici] at ha hb
    set za := a ^ ((m : ℝ)⁻¹)
    set zb := b ^ ((m : ℝ)⁻¹)
    have hza : 0 < za := Real.rpow_pos_of_pos ha _
    have hzb : 0 < zb := Real.rpow_pos_of_pos hb _
    have hzab : za ≤ zb := Real.rpow_le_rpow (le_of_lt ha) hab (le_of_lt hinv_pos)
    have hprod_le :
        (∏ i ∈ Finset.range m, ((i + 1 : ℕ) : ℝ) / (1 + ((i + 1 : ℕ) : ℝ) * zb)) ≤
        (∏ i ∈ Finset.range m, ((i + 1 : ℕ) : ℝ) / (1 + ((i + 1 : ℕ) : ℝ) * za)) := by
      refine Finset.prod_le_prod₀ (fun _ _ => by positivity) (fun i _ => ?_)
      have h1 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * za := by positivity
      have h2 : 0 < 1 + ((i + 1 : ℕ) : ℝ) * zb := by positivity
      exact div_le_div_of_nonneg_left (by positivity) h1 (by nlinarith)
    have hsum_le : piLogSum m 0 zb ≤ piLogSum m 0 za := by
      unfold piLogSum
      refine Finset.sum_le_sum (fun k _ => ?_)
      have h1 : 0 < 1 + (k : ℝ) * za := by positivity
      have h2 : 1 + (k : ℝ) * za ≤ 1 + (k : ℝ) * zb := by
        have hk : (0 : ℝ) ≤ (k : ℝ) := Nat.cast_nonneg k
        nlinarith
      exact inv_anti₀ h1 h2
    have hprod_nn : 0 ≤ ∏ i ∈ Finset.range m, ((i + 1 : ℕ) : ℝ) / (1 + ((i + 1 : ℕ) : ℝ) * zb) :=
      Finset.prod_nonneg (fun _ _ => by positivity)
    have hsum_nn : 0 ≤ piLogSum m 0 za := piLogSum_nonneg (le_of_lt hza)
    dsimp only [g']
    rw [mul_assoc, mul_assoc]
    exact mul_le_mul_of_nonneg_left (mul_le_mul hprod_le hsum_le (piLogSum_nonneg (le_of_lt hzb))
      (le_trans hprod_nn hprod_le)) (le_of_lt hinv_pos)

/-! ### Section 3: One-name direct bound (`eq:one-name`) and Transfer (Theorem 6.1) -/

/-- **One-name direct bound (`eq:one-name`):**
    For `Q.card = 1`, `u = cost P C0 > 0`, `cost X C0 - u ≤ x * u`, `φ ≤ 1`, and
    conditional post-hit target cost `≤ φ * u`,
    `coveredCost X C0 P Q 1 / u ≤ (2 * x + φ) / (1 + x)`. -/
theorem coveredCost_one_name_le {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {x φ : ℝ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hQ1 : Q.card = 1) (hu : 0 < cost P C0)
    (hx : cost X C0 - cost P C0 ≤ x * cost P C0) (hφ_le : φ ≤ 1)
    (hpost : (∑ y ∈ P, (distSq y C0 / cost P C0) * cost P (insert y C0)) ≤ φ * cost P C0) :
    coveredCost X C0 P Q 1 / cost P C0 ≤ (2 * x + φ) / (1 + x) := by
  obtain ⟨G, rfl⟩ := Finset.card_eq_one.mp hQ1
  set u := cost P C0
  set T := cost X C0
  have hT_pos : 0 < T := lt_of_lt_of_le hu (cost_mono_left hP_sub)
  have hu_ne : u ≠ 0 := ne_of_gt hu
  have hT_ne : T ≠ 0 := ne_of_gt hT_pos
  have hG_sub : G ⊆ X := hQ.subset_X G (Finset.mem_singleton_self G)
  have hPG : Disjoint P G := hPQ G (Finset.mem_singleton_self G)
  have hPG_sub : P ∪ G ⊆ X := Finset.union_subset hP_sub hG_sub
  have hG_le : cost G C0 ≤ T - u := by
    have h1 : cost (P ∪ G) C0 ≤ T := cost_mono_left hPG_sub
    rw [cost_union_disjoint hPG] at h1
    linarith
  set s := (T - u) / u
  have hs_nn : 0 ≤ s := div_nonneg (by linarith [cost_mono_left (C := C0) hP_sub]) (le_of_lt hu)
  have hs_le : s ≤ x := (div_le_iff₀ hu).mpr hx
  have hx_nn : 0 ≤ x := le_trans hs_nn hs_le
  set a := cost G C0 / u
  have ha_nn : 0 ≤ a := div_nonneg (cost_nonneg G C0) (le_of_lt hu)
  have ha_le : a ≤ s := div_le_div_of_nonneg_right hG_le (le_of_lt hu)
  have hL : groupMeanCost ({G} : Finset (Finset (Point d))) C0 = cost G C0 := by
    simp [groupMeanCost]
  -- Evaluate `coveredOcc` for 1 draw
  have hocc : coveredOcc X C0 P {G} 1 = (u / T) * cost G C0 := by
    unfold coveredOcc
    simp only [d2Expect]
    rw [ite_eq_left hT_pos]
    simp only [coveredChargeFrom, add_zero, hL]
    have h1 :
        ∑ y ∈ X, (distSq y C0 / T) * (if hitGroup P (some y) then cost G C0 else 0) =
          ∑ y ∈ X, if y ∈ P then (distSq y C0 / T) * cost G C0 else 0 := by
      refine Finset.sum_congr rfl (fun y _ => ?_)
      by_cases hy : y ∈ P <;> simp [hitGroup, hy]
    rw [h1, ← Finset.sum_filter]
    have hfilt : X.filter (fun y => y ∈ P) = P := by
      ext y; simp only [Finset.mem_filter, and_iff_right_iff_imp]; exact fun hy => hP_sub hy
    rw [hfilt, ← Finset.sum_mul, ← Finset.sum_div]; rfl
  -- Bound terminal cost for 1 draw
  have hterm : d2Expect X C0 1 (fun ω => cost P (centersAfter C0 ω)) ≤
      (u / T) * (φ * u) + ((T - u) / T) * u := by
    simp only [d2Expect]
    rw [ite_eq_left hT_pos]
    simp only [centersAfter, addDraw]
    rw [← Finset.sum_sdiff hP_sub]
    have hP_sum :
        ∑ y ∈ P, (distSq y C0 / T) * cost P (insert y C0) ≤ (u / T) * (φ * u) := by
      have heq :
          ∑ y ∈ P, (distSq y C0 / T) * cost P (insert y C0) =
            (u / T) * ∑ y ∈ P, (distSq y C0 / u) * cost P (insert y C0) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun y _ => ?_)
        field_simp [hu_ne, hT_ne]
      rw [heq]
      exact mul_le_mul_of_nonneg_left hpost (by positivity)
    have hrest_sum :
        ∑ y ∈ X \ P, (distSq y C0 / T) * cost P (insert y C0) ≤ ((T - u) / T) * u := by
      have hcost_diff : cost (X \ P) C0 = T - u := by
        have := cost_sdiff_add (C := C0) hP_sub; linarith
      calc
        ∑ y ∈ X \ P, (distSq y C0 / T) * cost P (insert y C0)
          ≤ ∑ y ∈ X \ P, (distSq y C0 / T) * u :=
              Finset.sum_le_sum (fun y _ =>
                mul_le_mul_of_nonneg_left (cost_insert_le P y hC0)
                  (div_nonneg (distSq_nonneg y C0) (le_of_lt hT_pos)))
        _ = ((T - u) / T) * u := by rw [← Finset.sum_mul, ← Finset.sum_div, ← hcost_diff]; rfl
    linarith
  have hT_eq : T = u * (1 + s) := by
    dsimp [s]; rw [mul_add, mul_one, mul_div_cancel₀ _ hu_ne]; ring
  have h1s_pos : 0 < 1 + s := by linarith
  have h1x_pos : 0 < 1 + x := by linarith
  have hcov_le : coveredCost X C0 P {G} 1 / u ≤ (a + s + φ) / (1 + s) := by
    unfold coveredCost
    have h1 : ((u / T) * cost G C0 + ((u / T) * (φ * u) + ((T - u) / T) * u)) / u =
        (a + s + φ) / (1 + s) := by
      have hG_eq : cost G C0 = a * u := by dsimp [a]; rw [div_mul_cancel₀ _ hu_ne]
      rw [hG_eq, hT_eq]
      field_simp [hu_ne, ne_of_gt h1s_pos]
      ring
    have h2 := div_le_div_of_nonneg_right (add_le_add (le_of_eq hocc) hterm) (le_of_lt hu)
    linarith
  have hstep1 : (a + s + φ) / (1 + s) ≤ (2 * s + φ) / (1 + s) :=
    div_le_div_of_nonneg_right (by linarith) (le_of_lt h1s_pos)
  have hstep2 : (2 * s + φ) / (1 + s) ≤ (2 * x + φ) / (1 + x) := by
    rw [div_le_div_iff₀ h1s_pos h1x_pos]
    nlinarith
  linarith

namespace TransferAux

/-- Pathwise transfer reward after normalizing the target cost to `u`:
    pays `u` if `P` is never hit, and `L_{τ-1} + H_{v_{τ-1}} * u` at the first hit `τ` of `P`. -/
def transferRewardFrom {d : ℕ} (P : Finset (Point d)) (u : ℝ) :
    Finset (Point d) → Finset (Finset (Point d)) → List (Option (Point d)) → ℝ
  | _, _, [] => u
  | C, Q_live, a :: rest =>
      if hitGroup P a then
        groupMeanCost Q_live C + harmonic Q_live.card * u
      else
        transferRewardFrom P u (addDraw C a) (Q_live.filter (fun G => ¬ hitGroup G a)) rest

lemma coveredCost_sub_stopped_le {d : ℕ} {X C0 P : Finset (Point d)} {φ : ℝ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hφ0 : 0 ≤ φ)
    (hpost : ∀ C : Finset (Point d), C0 ⊆ C → 0 < cost P C →
      (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ φ * cost P C0) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C0 ⊆ C → IsDisjointGroups X Q_live → (∀ G ∈ Q_live, Disjoint P G) → r ≤ Q_live.card →
      coveredCost X C P Q_live r - (1 - φ) * expectedStopped X C P Q_live r ≤
        φ * d2Expect X C r (transferRewardFrom P (cost P C0) C Q_live)
  | 0, C, Q_live, hC0C, _, _, _ => by
      simp only [coveredCost_zero, expectedStopped, d2Expect, stoppedPaymentFrom, transferRewardFrom]
      have hle : cost P C ≤ cost P C0 := cost_subset_centers P hC0 hC0C
      nlinarith
  | r + 1, C, Q_live, hC0C, hQ, hPQ, hr => by
      set u := cost P C0
      have hC : C.Nonempty := hC0.mono hC0C
      unfold coveredCost coveredOcc expectedStopped
      rw [← d2Expect_add]
      simp only [d2Expect]
      split_ifs with hX
      · set T := cost X C
        set L := groupMeanCost Q_live C
        have hT_ne : T ≠ 0 := ne_of_gt hX
        -- Rewrite left and right sums over `X = (X \ P) ∪ P`
        have hL_rew :
            (∑ y ∈ X, (distSq y C / T) *
              d2Expect X (insert y C) r
                (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                  cost P (centersAfter C (some y :: rest)))) -
            (1 - φ) * (∑ y ∈ X, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest))) =
            ∑ y ∈ X, (distSq y C / T) *
              (d2Expect X (insert y C) r
                (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                  cost P (centersAfter C (some y :: rest))) -
               (1 - φ) * d2Expect X (insert y C) r
                (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest))) := by
          rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
          refine Finset.sum_congr rfl (fun y _ => by ring)
        rw [hL_rew, Finset.mul_sum, ← Finset.sum_sdiff hP_sub, ← Finset.sum_sdiff hP_sub]
        -- Part 1: `y ∈ X \ P` by IH
        have hrest :
            ∑ y ∈ X \ P, (distSq y C / T) *
              (d2Expect X (insert y C) r
                (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                  cost P (centersAfter C (some y :: rest))) -
               (1 - φ) * d2Expect X (insert y C) r
                (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest))) ≤
            ∑ y ∈ X \ P, φ * ((distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest))) := by
          refine Finset.sum_le_sum (fun y hy => ?_)
          have hyP : y ∉ P := (Finset.mem_sdiff.mp hy).2
          let Q' := RepeatBound.nextLive Q_live (some y)
          have hcard' : r ≤ Q'.card := by
            dsimp [Q']
            by_cases hyU : y ∈ Q_live.biUnion id
            · rw [RepeatBound.card_nextLive_of_mem_biUnion hQ hyU]; omega
            · rw [RepeatBound.nextLive_eq_self_of_not_mem_biUnion hyU]; omega
          have h1 :
              d2Expect X (insert y C) r
                (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                  cost P (centersAfter C (some y :: rest))) =
                coveredCost X (insert y C) P Q' r := by
            have hc :
                d2Expect X (insert y C) r
                  (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                    cost P (centersAfter C (some y :: rest))) =
                d2Expect X (insert y C) r
                  (fun rest => coveredChargeFrom P (insert y C) Q' rest +
                    cost P (centersAfter (insert y C) rest)) :=
              d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                simp only [coveredChargeFrom, hitGroup, hyP, ↓reduceIte, zero_add, addDraw,
                  centersAfter]; rfl)
            rw [hc, d2Expect_add]; rfl
          have h2 :
              d2Expect X (insert y C) r
                (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest)) =
                expectedStopped X (insert y C) P Q' r :=
            d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
              simp only [stoppedPaymentFrom, hitGroup, hyP, ↓reduceIte, addDraw]; rfl)
          have h3 :
              d2Expect X (insert y C) r
                (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
                d2Expect X (insert y C) r (transferRewardFrom P u (insert y C) Q') :=
            d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
              simp only [transferRewardFrom, hitGroup, hyP, ↓reduceIte, addDraw]; rfl)
          rw [h1, h2, h3, ← mul_left_comm]
          exact mul_le_mul_of_nonneg_left
            (coveredCost_sub_stopped_le hC0 hP_sub hφ0 hpost r (insert y C) Q'
              (hC0C.trans (Finset.subset_insert y C))
              (RepeatBound.isDisjointGroups_nextLive hQ (some y))
              (RepeatBound.disjoint_nextLive hPQ (some y)) hcard')
            (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
        -- Part 2: `y ∈ P` via persistence + `hpost`
        have hP_part :
            ∑ y ∈ P, (distSq y C / T) *
              (d2Expect X (insert y C) r
                (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                  cost P (centersAfter C (some y :: rest))) -
               (1 - φ) * d2Expect X (insert y C) r
                (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest))) ≤
            ∑ y ∈ P, φ * ((distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest))) := by
          have hterm_le : ∀ y ∈ P,
              d2Expect X (insert y C) r
                (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                  cost P (centersAfter C (some y :: rest))) -
              (1 - φ) * d2Expect X (insert y C) r
                (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest)) ≤
              φ * L + harmonic Q_live.card * cost P (insert y C) := by
            intro y hy
            have hlive : Q_live.filter (fun G => ¬ hitGroup G (some y)) = Q_live :=
              RepeatBound.nextLive_eq_self_of_mem_P hPQ hy
            have h1 :
                d2Expect X (insert y C) r
                  (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                    cost P (centersAfter C (some y :: rest))) =
                L + coveredCost X (insert y C) P Q_live r := by
              have hc :
                  d2Expect X (insert y C) r
                    (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                      cost P (centersAfter C (some y :: rest))) =
                  d2Expect X (insert y C) r
                    (fun rest => L + (coveredChargeFrom P (insert y C) Q_live rest +
                      cost P (centersAfter (insert y C) rest))) :=
                d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                  dsimp only [coveredChargeFrom, addDraw, centersAfter]
                  rw [ite_eq_left (show hitGroup P (some y) from hy), hlive]
                  dsimp [L]; ring)
              rw [hc, d2Expect_add, d2Expect_const, d2Expect_add]; rfl
            have h2 :
                d2Expect X (insert y C) r
                  (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest)) = L := by
              have hc :
                  d2Expect X (insert y C) r
                    (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest)) =
                  d2Expect X (insert y C) r (fun _ => L) :=
                d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                  simp only [stoppedPaymentFrom, hitGroup, hy, ↓reduceIte, L])
              rw [hc, d2Expect_const]
            have hpers : coveredCost X (insert y C) P Q_live r ≤
                harmonic Q_live.card * cost P (insert y C) := by
              have hcap := coveredCost_le_persistence (r := r) (Finset.insert_nonempty y C) hP_sub hQ (by omega)
              have h1c : 1 + cClock r Q_live.card ≤ harmonic Q_live.card := by
                unfold cClock
                have hge1 : 1 ≤ harmonic (Q_live.card - r) := by
                  rw [← harmonic_one]; exact harmonic_mono (by omega)
                linarith
              exact hcap.trans (mul_le_mul_of_nonneg_right h1c (cost_nonneg _ _))
            rw [h1, h2]
            linarith
          have hrhs_eq :
              ∑ y ∈ P, φ * ((distSq y C / T) *
                d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest))) =
              (cost P C / T) * (φ * L + harmonic Q_live.card * (φ * u)) := by
            have hrew : ∀ y ∈ P,
                φ * ((distSq y C / T) *
                  d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest))) =
                (distSq y C / T) * (φ * L + harmonic Q_live.card * (φ * u)) := by
              intro y hy
              have hc :
                  d2Expect X (insert y C) r
                    (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
                  L + harmonic Q_live.card * u := by
                have hcon :
                    d2Expect X (insert y C) r
                      (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
                    d2Expect X (insert y C) r (fun _ => L + harmonic Q_live.card * u) :=
                  d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                    simp only [transferRewardFrom, hitGroup, hy, ↓reduceIte, L])
                rw [hcon, d2Expect_const]
              rw [hc]; ring
            rw [Finset.sum_congr rfl hrew, ← Finset.sum_mul, ← Finset.sum_div]; rfl
          rw [hrhs_eq]
          by_cases hPC0 : cost P C = 0
          · have hd0 : ∀ y ∈ P, distSq y C = 0 :=
              (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => distSq_nonneg _ _)).mp hPC0
            rw [Finset.sum_eq_zero (fun y hy => by rw [hd0 y hy, zero_div, zero_mul]),
              hPC0, zero_div, zero_mul]
          · have hPC_pos : 0 < cost P C := lt_of_le_of_ne (cost_nonneg P C) (Ne.symm hPC0)
            have hPC_ne : cost P C ≠ 0 := ne_of_gt hPC_pos
            calc
              ∑ y ∈ P, (distSq y C / T) *
                  (d2Expect X (insert y C) r
                    (fun rest => coveredChargeFrom P C Q_live (some y :: rest) +
                      cost P (centersAfter C (some y :: rest))) -
                   (1 - φ) * d2Expect X (insert y C) r
                    (fun rest => stoppedPaymentFrom P C Q_live (some y :: rest)))
                ≤ ∑ y ∈ P, (distSq y C / T) * (φ * L + harmonic Q_live.card * cost P (insert y C)) :=
                    Finset.sum_le_sum (fun y hy =>
                      mul_le_mul_of_nonneg_left (hterm_le y hy)
                        (div_nonneg (distSq_nonneg y C) (le_of_lt hX)))
              _ = (cost P C / T) *
                    (φ * L + harmonic Q_live.card *
                      ∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) := by
                    have hsum1 :
                        ∑ y ∈ P, (distSq y C / T) * (φ * L + harmonic Q_live.card * cost P (insert y C)) =
                        (∑ y ∈ P, (distSq y C / T) * (φ * L)) +
                        harmonic Q_live.card * ∑ y ∈ P, (distSq y C / T) * cost P (insert y C) := by
                      rw [Finset.mul_sum, ← Finset.sum_add_distrib]
                      refine Finset.sum_congr rfl (fun y _ => by ring)
                    have hsum2 :
                        ∑ y ∈ P, (distSq y C / T) * cost P (insert y C) =
                        (cost P C / T) * ∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C) := by
                      rw [Finset.mul_sum]
                      refine Finset.sum_congr rfl (fun y _ => by field_simp [hPC_ne, hT_ne])
                    rw [hsum1, ← Finset.sum_mul, ← Finset.sum_div, hsum2]
                    change (cost P C / T) * (φ * L) + _ = _
                    ring
              _ ≤ (cost P C / T) * (φ * L + harmonic Q_live.card * (φ * u)) := by
                    apply mul_le_mul_of_nonneg_left _ (by positivity)
                    have hp := hpost C hC0C hPC_pos
                    have hh := harmonic_nonneg Q_live.card
                    nlinarith
        linarith
      · -- Zero-cost step `none`
        have h1 :
            d2Expect X C r
              (fun rest => coveredChargeFrom P C Q_live (none :: rest) +
                cost P (centersAfter C (none :: rest))) =
              coveredCost X C P Q_live r := by
          have hc :
              d2Expect X C r
                (fun rest => coveredChargeFrom P C Q_live (none :: rest) +
                  cost P (centersAfter C (none :: rest))) =
              d2Expect X C r
                (fun rest => coveredChargeFrom P C Q_live rest + cost P (centersAfter C rest)) :=
            d2Expect_congr X r C _ _ (fun rest _ => by
              simp [coveredChargeFrom, hitGroup, addDraw, centersAfter])
          rw [hc, d2Expect_add]; rfl
        have h2 :
            d2Expect X C r (fun rest => stoppedPaymentFrom P C Q_live (none :: rest)) =
              expectedStopped X C P Q_live r :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            simp [stoppedPaymentFrom, hitGroup, addDraw])
        have h3 :
            d2Expect X C r (fun rest => transferRewardFrom P u C Q_live (none :: rest)) =
              d2Expect X C r (transferRewardFrom P u C Q_live) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            simp [transferRewardFrom, hitGroup, addDraw])
        rw [h1, h2, h3]
        exact coveredCost_sub_stopped_le hC0 hP_sub hφ0 hpost r C Q_live hC0C hQ hPQ (by omega)

/-- Auxiliary function `F_n(z) = H_n + π_n(z)` for Theorem 6.1. -/
def transferF (n : ℕ) (z : ℝ) : ℝ := harmonic n + piFun n z

lemma transferF_zero (z : ℝ) : transferF 0 z = 1 := by
  simp [transferF, harmonic_zero, piFun_zero]

lemma transferF_mono (n : ℕ) : MonotoneOn (transferF n) (Ici 0) := by
  intro x hx y hy hxy
  unfold transferF
  linarith [piFun_mono n hx hy hxy]

lemma one_le_transferF (n : ℕ) {z : ℝ} (hz : 0 ≤ z) : 1 ≤ transferF n z := by
  unfold transferF
  cases n with
  | zero => simp [harmonic_zero, piFun_zero]
  | succ m =>
      have h1 : 1 ≤ harmonic (m + 1) := by rw [← harmonic_one]; exact harmonic_mono (by omega)
      have h2 : 0 ≤ piFun (m + 1) z := piFun_nonneg hz
      linarith

lemma transferF_le_succ (n : ℕ) {z : ℝ} (hz : 0 ≤ z) : transferF n z ≤ transferF (n + 1) z := by
  unfold transferF
  rw [harmonic_succ, piFun_succ]
  cases n with
  | zero =>
      simp only [harmonic_zero, piFun_zero, zero_add, Nat.cast_one, one_mul, one_mul]
      have : 0 ≤ z / (1 + z) := by positivity
      linarith
  | succ m =>
      set N : ℝ := ((m + 2 : ℕ) : ℝ)
      have hN_pos : 0 < N := Nat.cast_pos.mpr (by omega)
      have hden_pos : 0 < 1 + N * z := by positivity
      have hpi_le : piFun (m + 1) z ≤ z / (1 + z) := by
        have h1 : piFun (m + 1) z = (z / (1 + z)) *
            ∏ i ∈ Finset.Ico 1 (m + 1), (((i + 1 : ℕ) : ℝ) * z) / (1 + ((i + 1 : ℕ) : ℝ) * z) := by
          unfold piFun
          have hrange : Finset.range (m + 1) = insert 0 (Finset.Ico 1 (m + 1)) := by
            ext k; simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Ico]; omega
          rw [hrange, Finset.prod_insert (by simp)]
          simp
        rw [h1]
        have hprod_le : ∏ i ∈ Finset.Ico 1 (m + 1),
            (((i + 1 : ℕ) : ℝ) * z) / (1 + ((i + 1 : ℕ) : ℝ) * z) ≤ 1 := by
          refine Finset.prod_le_one₀ (fun _ _ => by positivity) (fun i _ => ?_)
          rw [div_le_one (by positivity)]; linarith
        calc
          (z / (1 + z)) * ∏ i ∈ Finset.Ico 1 (m + 1),
              (((i + 1 : ℕ) : ℝ) * z) / (1 + ((i + 1 : ℕ) : ℝ) * z)
            ≤ (z / (1 + z)) * 1 := mul_le_mul_of_nonneg_left hprod_le (by positivity)
          _ = z / (1 + z) := mul_one _
      have hpi_le_div : piFun (m + 1) z / (1 + N * z) ≤ N⁻¹ := by
        rw [div_le_iff₀ hden_pos]
        have h1z : 0 < 1 + z := by linarith
        have hstep : z / (1 + z) ≤ N⁻¹ * (1 + N * z) := by
          rw [div_le_iff₀ h1z]
          have hinv : N⁻¹ * (1 + N * z) = N⁻¹ + z := by field_simp [ne_of_gt hN_pos]
          rw [hinv]
          have hNinv : 0 < N⁻¹ := inv_pos.mpr hN_pos
          nlinarith
        exact hpi_le.trans hstep
      have hdiff :
          piFun (m + 1) z * (N * z / (1 + N * z)) - piFun (m + 1) z =
            -(piFun (m + 1) z / (1 + N * z)) := by
        field_simp [ne_of_gt hden_pos]; ring
      change harmonic (m + 1) + piFun (m + 1) z ≤
        harmonic (m + 1) + N⁻¹ + piFun (m + 1) z * (N * z / (1 + N * z))
      linarith

lemma transferF_step_identity (n : ℕ) {z : ℝ} (hz : 0 ≤ z) :
    (1 + ((n + 1 : ℕ) : ℝ) * z) * transferF (n + 1) z =
      z + harmonic (n + 1) + ((n + 1 : ℕ) : ℝ) * z * transferF n z := by
  unfold transferF
  rw [harmonic_succ, piFun_succ]
  set N : ℝ := ((n + 1 : ℕ) : ℝ)
  have hN_ne : N ≠ 0 := Nat.cast_ne_zero.mpr (Nat.succ_ne_zero n)
  have hden : 1 + N * z ≠ 0 := by positivity
  field_simp [hN_ne, hden]
  ring

lemma transferReward_le_transferF {d : ℕ} {X P : Finset (Point d)} {u : ℝ}
    (hP_sub : P ⊆ X) (hu : 0 < u) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X Q_live → (∀ G ∈ Q_live, Disjoint P G) →
      r ≤ Q_live.card → cost P C ≤ u →
      d2Expect X C r (transferRewardFrom P u C Q_live) ≤
        u * transferF Q_live.card (groupMeanCost Q_live C / u)
  | 0, C, Q_live, _, _, _, _, _ => by
      simp only [d2Expect, transferRewardFrom]
      have h1 := one_le_transferF Q_live.card
        (div_nonneg (groupMeanCost_nonneg Q_live C) (le_of_lt hu))
      nlinarith
  | r + 1, C, Q_live, hC, hQ, hPQ, hr, hSu => by
      simp only [d2Expect]
      split_ifs with hX
      · set T := cost X C
        set S := cost P C
        set L := groupMeanCost Q_live C
        set ℓ := L / u
        set n := Q_live.card
        set U := Q_live.biUnion id
        set O := X \ (P ∪ U)
        have hℓ_nn : 0 ≤ ℓ := div_nonneg (groupMeanCost_nonneg Q_live C) (le_of_lt hu)
        have hu_ne : u ≠ 0 := ne_of_gt hu
        have hT_ne : T ≠ 0 := ne_of_gt hX
        have hU_sub : U ⊆ X := by
          intro y hy; rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
          exact hQ.subset_X G hG hyG
        have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
        have hPU_sub : P ∪ U ⊆ X := Finset.union_subset hP_sub hU_sub
        have hsplit : ∀ f : Point d → ℝ,
            ∑ y ∈ X, f y = (∑ y ∈ P, f y) + (∑ y ∈ U, f y) + (∑ y ∈ O, f y) := by
          intro f
          have hXeq : (P ∪ U) ∪ O = X := Finset.union_sdiff_of_subset hPU_sub
          rw [← hXeq, Finset.sum_union Finset.disjoint_sdiff, Finset.sum_union hPU_disj]
        rw [hsplit]
        -- Branch P
        have hP_eq :
            ∑ y ∈ P, (distSq y C / T) *
                d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
              (S / T) * (u * (ℓ + harmonic n)) := by
          have hrew : ∀ y ∈ P,
              (distSq y C / T) *
                d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
              (distSq y C / T) * (u * (ℓ + harmonic n)) := by
            intro y hy
            have hc :
                d2Expect X (insert y C) r
                  (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
                L + harmonic n * u := by
              have hcon := d2Expect_congr X r (insert y C)
                (fun rest => transferRewardFrom P u C Q_live (some y :: rest))
                (fun _ => L + harmonic n * u)
                (fun rest _ => by simp [transferRewardFrom, hitGroup, hy, L, n])
              rw [hcon, d2Expect_const]
            rw [hc]; congr 1; dsimp [ℓ]; rw [mul_add, mul_div_cancel₀ _ hu_ne]; ring
          rw [Finset.sum_congr rfl hrew, ← Finset.sum_mul, ← Finset.sum_div]; rfl
        -- Branch O
        have hO_le :
            ∑ y ∈ O, (distSq y C / T) *
                d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) ≤
              (cost O C / T) * (u * transferF n ℓ) := by
          calc
            ∑ y ∈ O, (distSq y C / T) *
                d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest))
              ≤ ∑ y ∈ O, (distSq y C / T) * (u * transferF n ℓ) := by
                  refine Finset.sum_le_sum (fun y hy => ?_)
                  apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
                  have hy_not_PU : y ∉ P ∪ U := (Finset.mem_sdiff.mp hy).2
                  have hyP : y ∉ P := fun h => hy_not_PU (Finset.mem_union_left U h)
                  have hyU : y ∉ U := fun h => hy_not_PU (Finset.mem_union_right P h)
                  have hlive : Q_live.filter (fun G => ¬ hitGroup G (some y)) = Q_live :=
                    RepeatBound.nextLive_eq_self_of_not_mem_biUnion hyU
                  have hc :
                      d2Expect X (insert y C) r
                        (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
                      d2Expect X (insert y C) r (transferRewardFrom P u (insert y C) Q_live) :=
                    d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                      dsimp only [transferRewardFrom, addDraw]
                      rw [ite_eq_right (show ¬ hitGroup P (some y) from hyP), hlive])
                  rw [hc]
                  have hih := transferReward_le_transferF hP_sub hu r (insert y C) Q_live
                    (Finset.insert_nonempty y C) hQ hPQ (by omega)
                    ((cost_insert_le P y hC).trans hSu)
                  have hL' : groupMeanCost Q_live (insert y C) / u ≤ ℓ :=
                    div_le_div_of_nonneg_right (RepeatBound.groupMeanCost_insert_le Q_live y hC) (le_of_lt hu)
                  have hF := transferF_mono n
                    (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu)) hℓ_nn hL'
                  exact hih.trans (mul_le_mul_of_nonneg_left hF (le_of_lt hu))
            _ = (cost O C / T) * (u * transferF n ℓ) := by
                  rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
        -- Branch U
        have hcost_U : cost U C = (n : ℝ) * L := by
          rw [cost_biUnion Q_live id hQ.pairwiseDisjoint C]
          simp only [id_eq]
          exact RepeatBound.sum_cost_eq_card_mul_groupMeanCost Q_live C
        have hU_le :
            ∑ y ∈ U, (distSq y C / T) *
                d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) ≤
              ((n : ℝ) * L / T) * (u * transferF (n - 1) ℓ) := by
          have hstep_G :
              ∑ y ∈ U, (distSq y C / T) *
                  d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) ≤
                (u / T) * ∑ G ∈ Q_live,
                  cost G C * transferF (n - 1) (groupMeanCost (Q_live.erase G) C / u) := by
            rw [Finset.sum_biUnion hQ.pairwiseDisjoint, Finset.mul_sum]
            refine Finset.sum_le_sum (fun G hG => ?_)
            have hcard_er : (Q_live.erase G).card = n - 1 := Finset.card_erase_of_mem hG
            calc
              ∑ y ∈ G, (distSq y C / T) *
                  d2Expect X (insert y C) r (fun rest => transferRewardFrom P u C Q_live (some y :: rest))
                ≤ ∑ y ∈ G, (distSq y C / T) *
                    (u * transferF (n - 1) (groupMeanCost (Q_live.erase G) C / u)) := by
                    refine Finset.sum_le_sum (fun y hy => ?_)
                    apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C) (le_of_lt hX))
                    have hyP : y ∉ P := Finset.disjoint_right.mp (hPQ G hG) hy
                    have hlive : Q_live.filter (fun H => ¬ hitGroup H (some y)) = Q_live.erase G :=
                      RepeatBound.filter_not_hitGroup_eq_erase hQ hG hy
                    have hc :
                        d2Expect X (insert y C) r
                          (fun rest => transferRewardFrom P u C Q_live (some y :: rest)) =
                        d2Expect X (insert y C) r (transferRewardFrom P u (insert y C) (Q_live.erase G)) :=
                      d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                        dsimp only [transferRewardFrom, addDraw]
                        rw [ite_eq_right (show ¬ hitGroup P (some y) from hyP), hlive])
                    rw [hc]
                    have hQ' : IsDisjointGroups X (Q_live.erase G) := by
                      rw [← hlive]; exact RepeatBound.isDisjointGroups_nextLive hQ (some y)
                    have hPQ' : ∀ H ∈ Q_live.erase G, Disjoint P H := by
                      rw [← hlive]; exact RepeatBound.disjoint_nextLive hPQ (some y)
                    have hih := transferReward_le_transferF hP_sub hu r (insert y C) (Q_live.erase G)
                      (Finset.insert_nonempty y C) hQ' hPQ' (by omega)
                      ((cost_insert_le P y hC).trans hSu)
                    rw [hcard_er] at hih
                    have hL' : groupMeanCost (Q_live.erase G) (insert y C) / u ≤
                        groupMeanCost (Q_live.erase G) C / u :=
                      div_le_div_of_nonneg_right
                        (RepeatBound.groupMeanCost_insert_le (Q_live.erase G) y hC) (le_of_lt hu)
                    have hF := transferF_mono (n - 1)
                      (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu))
                      (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu)) hL'
                    exact hih.trans (mul_le_mul_of_nonneg_left hF (le_of_lt hu))
              _ = (u / T) * (cost G C * transferF (n - 1) (groupMeanCost (Q_live.erase G) C / u)) := by
                    rw [← Finset.sum_mul, ← Finset.sum_div]; change (cost G C / T) * _ = _; ring
          refine hstep_G.trans ?_
          by_cases hL0 : L = 0
          · have hsum0 : ∑ G ∈ Q_live, cost G C = 0 := by
              rw [RepeatBound.sum_cost_eq_card_mul_groupMeanCost]
              change (n : ℝ) * L = 0
              rw [hL0, mul_zero]
            have hG0 : ∀ G ∈ Q_live, cost G C = 0 :=
              (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hsum0
            rw [Finset.sum_eq_zero (fun G hG => by rw [hG0 G hG, zero_mul]), hL0]; simp
          · have hL_pos : 0 < L := lt_of_le_of_ne (groupMeanCost_nonneg Q_live C) (Ne.symm hL0)
            have hSsum : ∑ G ∈ Q_live, cost G C = (n : ℝ) * L :=
              RepeatBound.sum_cost_eq_card_mul_groupMeanCost Q_live C
            have hSsum_pos : 0 < ∑ G ∈ Q_live, cost G C := by
              rw [hSsum]; have : (0 : ℝ) < (n : ℝ) := Nat.cast_pos.mpr (by omega); positivity
            have hSsum_ne : (∑ G ∈ Q_live, cost G C) ≠ 0 := ne_of_gt hSsum_pos
            by_cases hn1 : n = 1
            · rw [hn1, Nat.sub_self]
              simp only [transferF_zero, mul_one, hSsum, hn1, Nat.cast_one, one_mul]
              ring_nf; exact le_rfl
            · have hn2 : 2 ≤ n := by omega
              set m := n - 1
              have hm1 : 1 ≤ m := by omega
              have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
              have hm_ne : (m : ℝ) ≠ 0 := ne_of_gt hm_pos
              have hn_pos : (0 : ℝ) < (n : ℝ) := Nat.cast_pos.mpr (by omega)
              have hn_ne : (n : ℝ) ≠ 0 := ne_of_gt hn_pos
              let xw : Finset (Point d) → ℝ := fun G => cost G C / ((n : ℝ) * L)
              have hxw_nn : ∀ G ∈ Q_live, 0 ≤ xw G := fun G _ =>
                div_nonneg (cost_nonneg G C) (mul_nonneg (le_of_lt hn_pos) (le_of_lt hL_pos))
              have hxw_sum : ∑ G ∈ Q_live, xw G = 1 := by
                dsimp [xw]; rw [← Finset.sum_div, hSsum, div_self (mul_ne_zero hn_ne (ne_of_gt hL_pos))]
              have hLG_eq : ∀ G ∈ Q_live,
                  groupMeanCost (Q_live.erase G) C / u =
                    ((n : ℝ) / (m : ℝ)) * ℓ * (1 - xw G) := by
                intro G hG
                have hce : (Q_live.erase G).card = m := Finset.card_erase_of_mem hG
                have hce_ne : (Q_live.erase G).card ≠ 0 := by omega
                have hsum_er : ∑ H ∈ Q_live.erase G, cost H C = (n : ℝ) * L - cost G C := by
                  rw [Finset.sum_erase_eq_sub hG, hSsum]
                unfold groupMeanCost
                rw [ite_eq_right hce_ne, hce, hsum_er]
                dsimp [xw, ℓ]
                field_simp [hn_ne, hm_ne, hu_ne, ne_of_gt hL_pos]
              have hmoment :
                  ∑ G ∈ Q_live, xw G * (groupMeanCost (Q_live.erase G) C / u) ^ m ≤ ℓ ^ m := by
                have hrew : ∀ G ∈ Q_live,
                    xw G * (groupMeanCost (Q_live.erase G) C / u) ^ m =
                      (((n : ℝ) / (m : ℝ)) * ℓ) ^ m * (xw G * (1 - xw G) ^ m) := by
                  intro G hG; rw [hLG_eq G hG, mul_pow]; ring
                rw [Finset.sum_congr rfl hrew, ← Finset.mul_sum]
                have hpt : ∀ G ∈ Q_live,
                    xw G * (1 - xw G) ^ m ≤ (1 / (n : ℝ)) * (1 - 1 / (n : ℝ)) ^ m := by
                  intro G hG
                  have hle1 : xw G ≤ 1 := by
                    calc xw G ≤ ∑ H ∈ Q_live, xw H :=
                          Finset.single_le_sum (fun H hH => hxw_nn H hH) hG
                      _ = 1 := hxw_sum
                  exact mul_one_sub_pow_le hn2 (hxw_nn G hG) hle1
                calc
                  (((n : ℝ) / (m : ℝ)) * ℓ) ^ m * ∑ G ∈ Q_live, xw G * (1 - xw G) ^ m
                    ≤ (((n : ℝ) / (m : ℝ)) * ℓ) ^ m *
                        ∑ _G ∈ Q_live, ((1 / (n : ℝ)) * (1 - 1 / (n : ℝ)) ^ m) :=
                        mul_le_mul_of_nonneg_left (Finset.sum_le_sum hpt) (by positivity)
                  _ = (((n : ℝ) / (m : ℝ)) * ℓ) ^ m *
                        ((n : ℝ) * ((1 / (n : ℝ)) * (1 - 1 / (n : ℝ)) ^ m)) := by
                        rw [Finset.sum_const, nsmul_eq_mul]
                  _ = ℓ ^ m := by
                        have hmn : (m : ℝ) = (n : ℝ) - 1 := by
                          dsimp [m]; rw [Nat.cast_sub (by omega), Nat.cast_one]
                        have hsub : 1 - 1 / (n : ℝ) = (m : ℝ) / (n : ℝ) := by
                          rw [hmn]; field_simp [hn_ne]
                        simp only [hsub, mul_pow, div_pow]
                        field_simp [hn_ne, hm_ne]
              -- Apply concavity of `t ↦ piFun m (t ^ (1/m))`
              have hjensen :
                  ∑ G ∈ Q_live, xw G * piFun m (groupMeanCost (Q_live.erase G) C / u) ≤ piFun m ℓ := by
                have hrew : ∀ G ∈ Q_live,
                    xw G * piFun m (groupMeanCost (Q_live.erase G) C / u) =
                      xw G * piFun m (((groupMeanCost (Q_live.erase G) C / u) ^ m) ^ ((m : ℝ)⁻¹)) := by
                  intro G _
                  have hnn : 0 ≤ groupMeanCost (Q_live.erase G) C / u :=
                    div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu)
                  rw [← Real.rpow_natCast, ← Real.rpow_mul hnn, mul_inv_cancel₀ hm_ne, Real.rpow_one]
                rw [Finset.sum_congr rfl hrew]
                have hconc := concaveOn_sum_le (piFun_concave_in_pow hm1) hxw_nn hxw_sum
                  (fun G _ => show (0 : ℝ) ≤ (groupMeanCost (Q_live.erase G) C / u) ^ m by
                    exact pow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu)) m)
                have hmono_rpow :
                    (∑ G ∈ Q_live, xw G * (groupMeanCost (Q_live.erase G) C / u) ^ m) ^ ((m : ℝ)⁻¹) ≤ ℓ := by
                  have h1 := Real.rpow_le_rpow
                    (Finset.sum_nonneg (fun G hG => mul_nonneg (hxw_nn G hG)
                      (pow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu)) m)))
                    hmoment (inv_nonneg.mpr (le_of_lt hm_pos))
                  rwa [← Real.rpow_natCast, ← Real.rpow_mul hℓ_nn, mul_inv_cancel₀ hm_ne,
                    Real.rpow_one] at h1
                have hpi_le := piFun_mono m (Real.rpow_nonneg
                  (Finset.sum_nonneg (fun G hG => mul_nonneg (hxw_nn G hG)
                    (pow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hu)) m))) _)
                  hℓ_nn hmono_rpow
                exact hconc.trans hpi_le
              have hF_avg :
                  ∑ G ∈ Q_live, xw G * transferF m (groupMeanCost (Q_live.erase G) C / u) ≤
                    transferF m ℓ := by
                unfold transferF
                simp_rw [mul_add]
                rw [Finset.sum_add_distrib, ← Finset.sum_mul, hxw_sum, one_mul]
                linarith
              have hscale :
                  (u / T) * ∑ G ∈ Q_live, cost G C * transferF m (groupMeanCost (Q_live.erase G) C / u) =
                  ((n : ℝ) * L / T) * (u * ∑ G ∈ Q_live,
                    xw G * transferF m (groupMeanCost (Q_live.erase G) C / u)) := by
                rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
                refine Finset.sum_congr rfl (fun G _ => ?_)
                dsimp [xw]; field_simp [hT_ne, hn_ne, ne_of_gt hL_pos]
              rw [hscale]
              exact mul_le_mul_of_nonneg_left
                (mul_le_mul_of_nonneg_left hF_avg (le_of_lt hu)) (by positivity)
        -- Combine P, U, O using affine-in-`v` step inequality
        have hcost_O : cost O C + S + (n : ℝ) * L = T := by
          have h1 : cost (P ∪ U) C + cost O C = T := by
            have := cost_sdiff_add (C := C) hPU_sub; linarith
          rw [cost_union_disjoint hPU_disj, hcost_U] at h1
          linarith
        obtain ⟨n', hn'⟩ : ∃ n', n = n' + 1 := ⟨n - 1, by omega⟩
        have hstep_affine :
            S * (u * (ℓ + harmonic n)) + (n : ℝ) * L * (u * transferF (n - 1) ℓ) ≤
              (S + (n : ℝ) * L) * (u * transferF n ℓ) := by
          have hmono_F : transferF n' ℓ ≤ transferF (n' + 1) ℓ := transferF_le_succ n' hℓ_nn
          have hid := transferF_step_identity n' hℓ_nn
          have hv0 : 0 ≤ S / u := div_nonneg (cost_nonneg P C) (le_of_lt hu)
          have hv1 : S / u ≤ 1 := (div_le_one hu).mpr hSu
          have hS_eq : S = (S / u) * u := by field_simp [hu_ne]
          have hL_eq : L = ℓ * u := by dsimp [ℓ]; field_simp [hu_ne]
          rw [hn', Nat.add_sub_cancel, hS_eq, hL_eq]
          have hnn_term : 0 ≤ (1 - S / u) * ((n' + 1 : ℕ) : ℝ) * ℓ *
              (transferF (n' + 1) ℓ - transferF n' ℓ) * u ^ 2 := by
            have h1 : 0 ≤ 1 - S / u := by linarith
            have h2 : 0 ≤ transferF (n' + 1) ℓ - transferF n' ℓ := by linarith
            have h3 : (0 : ℝ) ≤ ((n' + 1 : ℕ) : ℝ) := Nat.cast_nonneg _
            positivity
          have hdiff_id :
              ((S / u) * u + ((n' + 1 : ℕ) : ℝ) * (ℓ * u)) * (u * transferF (n' + 1) ℓ) -
              ((S / u) * u * (u * (ℓ + harmonic (n' + 1))) +
                ((n' + 1 : ℕ) : ℝ) * (ℓ * u) * (u * transferF n' ℓ)) =
              (1 - S / u) * ((n' + 1 : ℕ) : ℝ) * ℓ *
                (transferF (n' + 1) ℓ - transferF n' ℓ) * u ^ 2 +
              (S / u) * u ^ 2 *
                ((1 + ((n' + 1 : ℕ) : ℝ) * ℓ) * transferF (n' + 1) ℓ -
                  (ℓ + harmonic (n' + 1) + ((n' + 1 : ℕ) : ℝ) * ℓ * transferF n' ℓ)) := by
            ring
          rw [hid, sub_self, mul_zero, add_zero] at hdiff_id
          linarith
        have hcomb :
            (S / T) * (u * (ℓ + harmonic n)) + ((n : ℝ) * L / T) * (u * transferF (n - 1) ℓ) +
              (cost O C / T) * (u * transferF n ℓ) ≤ u * transferF n ℓ := by
          have h1 :
              (S / T) * (u * (ℓ + harmonic n)) + ((n : ℝ) * L / T) * (u * transferF (n - 1) ℓ) ≤
                ((S + (n : ℝ) * L) / T) * (u * transferF n ℓ) := by
            have hdiv := div_le_div_of_nonneg_right hstep_affine (le_of_lt hX)
            linarith [show (S / T) * (u * (ℓ + harmonic n)) +
                ((n : ℝ) * L / T) * (u * transferF (n - 1) ℓ) =
              (S * (u * (ℓ + harmonic n)) + (n : ℝ) * L * (u * transferF (n - 1) ℓ)) / T by ring,
              show ((S + (n : ℝ) * L) / T) * (u * transferF n ℓ) =
                ((S + (n : ℝ) * L) * (u * transferF n ℓ)) / T by ring]
          have h2 :
              ((S + (n : ℝ) * L) / T) * (u * transferF n ℓ) +
                (cost O C / T) * (u * transferF n ℓ) = u * transferF n ℓ := by
            have : ((S + (n : ℝ) * L) / T) * (u * transferF n ℓ) +
                (cost O C / T) * (u * transferF n ℓ) =
                ((cost O C + S + (n : ℝ) * L) / T) * (u * transferF n ℓ) := by ring
            rw [this, hcost_O, div_self hT_ne, one_mul]
          linarith
        linarith
      · have hc :
            d2Expect X C r (fun rest => transferRewardFrom P u C Q_live (none :: rest)) =
              d2Expect X C r (transferRewardFrom P u C Q_live) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            simp [transferRewardFrom, hitGroup, addDraw])
        rw [hc]
        exact transferReward_le_transferF hP_sub hu r C Q_live hC hQ hPQ (by omega) hSu

end TransferAux

/-- **Theorem 6.1 (`thm:transfer`, Transfer):**
    For a covered query with `j ≥ 1` live names, `u = cost P C0 > 0`, `groupMeanCost Q C0 ≤ L`,
    and `φ ∈ [0, 1]` bounding the conditional post-hit target cost against `φ * u` at every finite
    retained superset `C ⊇ C0` with `0 < cost P C`,
    `coveredCost X C0 P Q j / u ≤ (1 - φ) * (expectedStopped X C0 P Q j / u) + φ * (H_j + π_j(L/u))`. -/
theorem thm_transfer {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {j : ℕ} {L φ : ℝ}
    (hj : 1 ≤ j) (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = j)
    (hu : 0 < cost P C0) (hL : groupMeanCost Q C0 ≤ L)
    (hφ0 : 0 ≤ φ) (hφ1 : φ ≤ 1)
    (hpost : ∀ C : Finset (Point d), C0 ⊆ C → 0 < cost P C →
      (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ φ * cost P C0) :
    let u := cost P C0
    let x := L / u
    coveredCost X C0 P Q j / u ≤
      (1 - φ) * (expectedStopped X C0 P Q j / u) + φ * (harmonic j + piFun j x) := by
  have _ := hj
  have _ := hφ1
  intro u x
  have h1 := TransferAux.coveredCost_sub_stopped_le hC0 hP_sub hφ0 hpost j C0 Q
    Finset.Subset.rfl hQ hPQ (le_of_eq hQcard.symm)
  have h2 := TransferAux.transferReward_le_transferF hP_sub hu j C0 Q hC0 hQ hPQ
    (le_of_eq hQcard.symm) le_rfl
  rw [hQcard] at h2
  have hmono : TransferAux.transferF j (groupMeanCost Q C0 / u) ≤ TransferAux.transferF j x :=
    TransferAux.transferF_mono j (div_nonneg (groupMeanCost_nonneg Q C0) (le_of_lt hu))
      (div_nonneg (le_trans (groupMeanCost_nonneg Q C0) hL) (le_of_lt hu))
      (div_le_div_of_nonneg_right hL (le_of_lt hu))
  have h3 : coveredCost X C0 P Q j - (1 - φ) * expectedStopped X C0 P Q j ≤
      φ * (u * (harmonic j + piFun j x)) := by
    have hmul := mul_le_mul_of_nonneg_left (h2.trans (mul_le_mul_of_nonneg_left hmono (le_of_lt hu))) hφ0
    exact h1.trans hmul
  have hdiv := div_le_div_of_nonneg_right h3 (le_of_lt hu)
  have hu_ne : u ≠ 0 := ne_of_gt hu
  have hL_alg : (coveredCost X C0 P Q j - (1 - φ) * expectedStopped X C0 P Q j) / u =
      coveredCost X C0 P Q j / u - (1 - φ) * (expectedStopped X C0 P Q j / u) := by ring
  have hR_alg : (φ * (u * (harmonic j + piFun j x))) / u = φ * (harmonic j + piFun j x) := by
    field_simp [hu_ne]
  linarith

/-- Retention specialization of Theorem 6.1 (`φ = 1`):
    `coveredCost X C0 P Q j ≤ cost P C0 * (H_j + π_j(L / cost P C0))`. -/
theorem coveredCost_le_transfer_retention {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {j : ℕ} {L : ℝ}
    (hj : 1 ≤ j) (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = j)
    (hu : 0 < cost P C0) (hL : groupMeanCost Q C0 ≤ L) :
    coveredCost X C0 P Q j ≤ cost P C0 * (harmonic j + piFun j (L / cost P C0)) := by
  have hpost : ∀ C : Finset (Point d), C0 ⊆ C → 0 < cost P C →
      (∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)) ≤ 1 * cost P C0 := by
    intro C hC0C hPC
    calc
      ∑ y ∈ P, (distSq y C / cost P C) * cost P (insert y C)
        ≤ ∑ y ∈ P, (distSq y C / cost P C) * cost P C0 :=
            Finset.sum_le_sum (fun y _ =>
              mul_le_mul_of_nonneg_left
                ((cost_insert_le P y (hC0.mono hC0C)).trans (cost_subset_centers P hC0 hC0C))
                (div_nonneg (distSq_nonneg y C) (le_of_lt hPC)))
      _ = (cost P C / cost P C) * cost P C0 := by rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      _ = 1 * cost P C0 := by rw [div_self (ne_of_gt hPC)]
  have h := thm_transfer hj hC0 hP_sub hQ hPQ hQcard hu hL zero_le_one le_rfl hpost
  simp only [sub_self, zero_mul, zero_add, one_mul] at h
  exact (div_le_iff₀ hu).mp h |>.trans_eq (mul_comm _ _)

/-! ### Section 4: Lemma 6.2 (Size-biased retirement, `HUB-04`) -/

namespace RetirementAux

def retF (q t : ℝ) : ℝ := t * (1 - t) ^ q

lemma hasDerivAt_retF {q t : ℝ} (ht : t < 1) :
    HasDerivAt (retF q) ((1 - t) ^ (q - 1) * (1 - (q + 1) * t)) t := by
  have h1t : 0 < 1 - t := sub_pos.mpr ht
  have hsub : HasDerivAt (fun x : ℝ => 1 - x) (-1) t := by
    simpa using hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id t)
  have hpow : HasDerivAt (fun x : ℝ => (1 - x) ^ q) (q * (1 - t) ^ (q - 1) * (-1)) t := by
    simpa only [Function.comp_def] using (hasDerivAt_rpow_const_real q h1t).comp t hsub
  have hmul := (hasDerivAt_id t).mul hpow
  have hval : 1 * (1 - t) ^ q + t * (q * (1 - t) ^ (q - 1) * (-1)) =
      (1 - t) ^ (q - 1) * (1 - (q + 1) * t) := by
    have hsplit : (1 - t) ^ q = (1 - t) ^ (q - 1) * (1 - t) := by
      conv_lhs => rw [show q = (q - 1) + 1 by ring, Real.rpow_add h1t, Real.rpow_one]
    rw [hsplit]; ring
  dsimp only [id_eq] at hmul
  rw [hval] at hmul
  exact hmul

lemma hasDerivAt_retF' {q t : ℝ} (ht : t < 1) :
    HasDerivAt (fun x => (1 - x) ^ (q - 1) * (1 - (q + 1) * x))
      (q * (1 - t) ^ (q - 2) * ((q + 1) * t - 2)) t := by
  have h1t : 0 < 1 - t := sub_pos.mpr ht
  have hsub : HasDerivAt (fun x : ℝ => 1 - x) (-1) t := by
    simpa using hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id t)
  have hpow : HasDerivAt (fun x : ℝ => (1 - x) ^ (q - 1))
      ((q - 1) * (1 - t) ^ (q - 1 - 1) * (-1)) t := by
    simpa only [Function.comp_def] using (hasDerivAt_rpow_const_real (q - 1) h1t).comp t hsub
  have hlin : HasDerivAt (fun x : ℝ => 1 - (q + 1) * x) (-(q + 1)) t := by
    have := hasDerivAt_const_sub (1 : ℝ) ((hasDerivAt_id t).const_mul (q + 1))
    simpa using this
  have hmul := hpow.mul hlin
  have hval :
      ((q - 1) * (1 - t) ^ (q - 1 - 1) * (-1)) * (1 - (q + 1) * t) +
        (1 - t) ^ (q - 1) * (-(q + 1)) =
      q * (1 - t) ^ (q - 2) * ((q + 1) * t - 2) := by
    have hsplit : (1 - t) ^ (q - 1) = (1 - t) ^ (q - 2) * (1 - t) := by
      conv_lhs => rw [show q - 1 = (q - 2) + 1 by ring, Real.rpow_add h1t, Real.rpow_one]
    have heq : q - 1 - 1 = q - 2 := by ring
    rw [heq, hsplit]; ring
  rwa [hval] at hmul

lemma retF_continuousOn {q : ℝ} (hq : 0 < q) : ContinuousOn (retF q) (Icc 0 1) := by
  refine continuousOn_id.mul ?_
  exact (continuousOn_rpow_const_Ici hq).comp (continuousOn_const.sub continuousOn_id)
    (fun t ht => sub_nonneg.mpr ht.2)

lemma retF_concaveOn {q : ℝ} (hq : 2 ≤ q) :
    ConcaveOn ℝ (Icc 0 (2 / (q + 1))) (retF q) := by
  have hlt1 : 2 / (q + 1) < 1 := by rw [div_lt_one (by linarith)]; linarith
  have hcont : ContinuousOn (retF q) (Icc 0 (2 / (q + 1))) :=
    (retF_continuousOn (by linarith)).mono (Icc_subset_Icc_right (le_of_lt hlt1))
  have hcont' : ContinuousOn (fun x => (1 - x) ^ (q - 1) * (1 - (q + 1) * x))
      (interior (Icc 0 (2 / (q + 1)))) := by
    rw [interior_Icc]
    refine ((continuousOn_rpow_const_Ioi).comp (continuousOn_const.sub continuousOn_id)
      (fun x (hx : x ∈ Ioo 0 (2 / (q + 1))) => sub_pos.mpr (lt_trans hx.2 hlt1))).mul ?_
    exact continuousOn_const.sub (continuousOn_const.mul continuousOn_id)
  refine concaveOn_of_hasDerivAt2_nonpos
    (f'' := fun x => q * (1 - x) ^ (q - 2) * ((q + 1) * x - 2)) (convex_Icc _ _) hcont ?_ hcont' ?_ ?_
  · intro x hx; rw [interior_Icc] at hx; exact hasDerivAt_retF (lt_trans hx.2 hlt1)
  · intro x hx; rw [interior_Icc] at hx; exact hasDerivAt_retF' (lt_trans hx.2 hlt1)
  · intro x hx; rw [interior_Icc] at hx
    have h1x : 0 < 1 - x := sub_pos.mpr (lt_trans hx.2 hlt1)
    have hpow : 0 ≤ (1 - x) ^ (q - 2) := Real.rpow_nonneg (le_of_lt h1x) _
    have hlin : (q + 1) * x - 2 ≤ 0 := by
      have := (lt_div_iff₀ (by linarith : (0 : ℝ) < q + 1)).mp hx.2
      linarith
    have hqp : 0 ≤ q * (1 - x) ^ (q - 2) := mul_nonneg (by linarith) hpow
    exact mul_nonpos_of_nonneg_of_nonpos hqp hlin

lemma retF_convexOn {q : ℝ} (hq : 2 ≤ q) :
    ConvexOn ℝ (Icc (2 / (q + 1)) 1) (retF q) := by
  have hge0 : (0 : ℝ) ≤ 2 / (q + 1) := by positivity
  have hcont : ContinuousOn (retF q) (Icc (2 / (q + 1)) 1) :=
    (retF_continuousOn (by linarith)).mono (Icc_subset_Icc_left hge0)
  have hcont' : ContinuousOn (fun x => (1 - x) ^ (q - 1) * (1 - (q + 1) * x))
      (interior (Icc (2 / (q + 1)) 1)) := by
    rw [interior_Icc]
    refine ((continuousOn_rpow_const_Ioi).comp (continuousOn_const.sub continuousOn_id)
      (fun x (hx : x ∈ Ioo (2 / (q + 1)) 1) => sub_pos.mpr hx.2)).mul ?_
    exact continuousOn_const.sub (continuousOn_const.mul continuousOn_id)
  refine convexOn_of_hasDerivAt2_nonneg
    (f'' := fun x => q * (1 - x) ^ (q - 2) * ((q + 1) * x - 2)) (convex_Icc _ _) hcont ?_ hcont' ?_ ?_
  · intro x hx; rw [interior_Icc] at hx; exact hasDerivAt_retF hx.2
  · intro x hx; rw [interior_Icc] at hx; exact hasDerivAt_retF' hx.2
  · intro x hx; rw [interior_Icc] at hx
    have h1x : 0 < 1 - x := sub_pos.mpr hx.2
    have hpow : 0 ≤ (1 - x) ^ (q - 2) := Real.rpow_nonneg (le_of_lt h1x) _
    have hlin : 0 ≤ (q + 1) * x - 2 := by
      have := (div_lt_iff₀ (by linarith : (0 : ℝ) < q + 1)).mp hx.1
      linarith
    exact mul_nonneg (mul_nonneg (by linarith) hpow) hlin

private lemma hasDerivAt_log_comp {f : ℝ → ℝ} {f' s : ℝ}
    (hf : HasDerivAt f f' s) (hpos : 0 < f s) :
    HasDerivAt (fun x => Real.log (f x)) (f' / f s) s := by
  have hc := (hasDerivAt_log_real hpos).comp s hf
  have hval : (f s)⁻¹ * f' = f' / f s := by ring
  rwa [hval] at hc

/-- Core 1D inequality of Lemma 6.2: `f'((1 + (n-1)t)/n) ≤ f'((1 - t)/n)` for `0 < t < 1`,
    under the discriminant condition `n r - 4 n + r^2 - 4 r + 8 ≤ 0` (`r = q + 1 - n > 0`). -/
lemma retF_deriv_a_le_b {n : ℕ} {q : ℝ} (hn : 2 ≤ n)
    (hr_pos : 0 < q + 1 - (n : ℝ))
    (hdisc : (n : ℝ) * (q + 1 - (n : ℝ)) - 4 * (n : ℝ) +
      (q + 1 - (n : ℝ)) ^ 2 - 4 * (q + 1 - (n : ℝ)) + 8 ≤ 0)
    {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1) :
    let a := (1 + ((n : ℝ) - 1) * t) / (n : ℝ)
    let b := (1 - t) / (n : ℝ)
    (1 - a) ^ (q - 1) * (1 - (q + 1) * a) ≤ (1 - b) ^ (q - 1) * (1 - (q + 1) * b) := by
  intro a b
  set N : ℝ := (n : ℝ)
  set r : ℝ := q + 1 - N
  set m : ℝ := q + 1
  have hN2 : (2 : ℝ) ≤ N := by dsimp [N]; exact_mod_cast hn
  have hr_pos' : 0 < r := hr_pos
  have hdisc' : N * r - 4 * N + r ^ 2 - 4 * r + 8 ≤ 0 := hdisc
  have hN_pos : 0 < N := by linarith
  have hN1_pos : 0 < N - 1 := by linarith
  have hq_pos : 0 < q := by dsimp [r] at hr_pos'; linarith
  have hm_pos : 0 < m := by dsimp [m]; linarith
  have h1a : 1 - a = ((N - 1) / N) * (1 - t) := by dsimp [a]; field_simp [ne_of_gt hN_pos]; ring
  have h1b : 1 - b = ((N - 1) / N) * (1 + t / (N - 1)) := by
    dsimp [b]; field_simp [ne_of_gt hN_pos, ne_of_gt hN1_pos]; ring
  have hma : 1 - m * a = -(r + m * (N - 1) * t) / N := by
    dsimp [a, r, m]; field_simp [ne_of_gt hN_pos]; ring
  have hmb : 1 - m * b = -(r - m * t) / N := by
    dsimp [b, r, m]; field_simp [ne_of_gt hN_pos]; ring
  rw [h1a, h1b, hma, hmb,
    Real.mul_rpow (by positivity) (by linarith),
    Real.mul_rpow (by positivity) (by positivity)]
  have hfac_pos : 0 < ((N - 1) / N) ^ (q - 1) / N :=
    div_pos (Real.rpow_pos_of_pos (by positivity) _) hN_pos
  suffices hmain :
      (r - m * t) * (1 + t / (N - 1)) ^ (q - 1) ≤ (r + m * (N - 1) * t) * (1 - t) ^ (q - 1) by
    have hmul := mul_le_mul_of_nonneg_left hmain (le_of_lt hfac_pos)
    have hL : ((N - 1) / N) ^ (q - 1) * (1 - t) ^ (q - 1) * (-(r + m * (N - 1) * t) / N) =
        -((((N - 1) / N) ^ (q - 1) / N) * ((r + m * (N - 1) * t) * (1 - t) ^ (q - 1))) := by ring
    have hR : ((N - 1) / N) ^ (q - 1) * (1 + t / (N - 1)) ^ (q - 1) * (-(r - m * t) / N) =
        -((((N - 1) / N) ^ (q - 1) / N) * ((r - m * t) * (1 + t / (N - 1)) ^ (q - 1))) := by ring
    linarith
  by_cases hrmt : r - m * t ≤ 0
  · have hL : (r - m * t) * (1 + t / (N - 1)) ^ (q - 1) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg hrmt (Real.rpow_nonneg (by positivity) _)
    have hR : 0 ≤ (r + m * (N - 1) * t) * (1 - t) ^ (q - 1) :=
      mul_nonneg (by positivity) (Real.rpow_nonneg (by linarith) _)
    exact hL.trans hR
  · push Not at hrmt
    -- On `0 < t < r / m`, use `Λ(s) = log(...)` with `Λ(0) = 0` and `Λ'(s) ≥ 0`.
    let Λ : ℝ → ℝ := fun s =>
      Real.log (r + m * (N - 1) * s) + (q - 1) * Real.log (1 - s) -
        Real.log (r - m * s) - (q - 1) * Real.log (1 + s / (N - 1))
    let Λ' : ℝ → ℝ := fun s =>
      (m * (N - 1)) / (r + m * (N - 1) * s) - (q - 1) / (1 - s) +
        m / (r - m * s) - (q - 1) / (N - 1 + s)
    have hΛ_cont : ContinuousOn Λ (Icc 0 t) := by
      refine (((ContinuousOn.log (continuousOn_const.add (continuousOn_const.mul continuousOn_id))
        (fun s hs => by
          change r + m * (N - 1) * s ≠ 0
          have : 0 ≤ m * (N - 1) * s := mul_nonneg (mul_nonneg (le_of_lt hm_pos) (le_of_lt hN1_pos)) hs.1
          linarith)).add
        (continuousOn_const.mul (ContinuousOn.log (continuousOn_const.sub continuousOn_id)
          (fun s hs => by change 1 - s ≠ 0; linarith [hs.2, ht1])))).sub
        (ContinuousOn.log (continuousOn_const.sub (continuousOn_const.mul continuousOn_id))
          (fun s hs => by
            change r - m * s ≠ 0
            have : m * s ≤ m * t := mul_le_mul_of_nonneg_left hs.2 (le_of_lt hm_pos)
            linarith))).sub
        (continuousOn_const.mul (ContinuousOn.log
          (continuousOn_const.add (continuousOn_id.div_const (N - 1)))
          (fun s hs => by
            have : 0 ≤ s / (N - 1) := div_nonneg hs.1 (le_of_lt hN1_pos)
            linarith)))
    have hΛ_deriv : ∀ s ∈ interior (Icc 0 t), HasDerivAt Λ (Λ' s) s := by
      intro s hs
      rw [interior_Icc] at hs
      have h1_pos : 0 < r + m * (N - 1) * s := by
        have : 0 ≤ m * (N - 1) * s := mul_nonneg (mul_nonneg (le_of_lt hm_pos) (le_of_lt hN1_pos)) (le_of_lt hs.1)
        linarith
      have h2_pos : 0 < 1 - s := by linarith [hs.2, ht1]
      have h3_pos : 0 < r - m * s := by nlinarith [hs.2]
      have h4_pos : 0 < 1 + s / (N - 1) := by
        have : 0 ≤ s / (N - 1) := div_nonneg (le_of_lt hs.1) (le_of_lt hN1_pos); linarith
      have hd1 : HasDerivAt (fun x => Real.log (r + m * (N - 1) * x))
          ((m * (N - 1)) / (r + m * (N - 1) * s)) s := by
        have h0 : HasDerivAt (fun x : ℝ => m * (N - 1) * x) (m * (N - 1)) s := by
          have := (hasDerivAt_id s).const_mul (m * (N - 1))
          rwa [mul_one] at this
        exact hasDerivAt_log_comp (hasDerivAt_const_add r h0) h1_pos
      have hd2 : HasDerivAt (fun x => (q - 1) * Real.log (1 - x)) (-(q - 1) / (1 - s)) s := by
        have hi : HasDerivAt (fun x : ℝ => 1 - x) (-1) s := hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id s)
        have hc := (hasDerivAt_log_comp hi h2_pos).const_mul (q - 1)
        have hval : (q - 1) * (-1 / (1 - s)) = -(q - 1) / (1 - s) := by ring
        rwa [hval] at hc
      have hd3 : HasDerivAt (fun x => Real.log (r - m * x)) (-m / (r - m * s)) s := by
        have h0 : HasDerivAt (fun x : ℝ => m * x) m s := by
          have := (hasDerivAt_id s).const_mul m
          rwa [mul_one] at this
        exact hasDerivAt_log_comp (hasDerivAt_const_sub r h0) h3_pos
      have hd4 : HasDerivAt (fun x => (q - 1) * Real.log (1 + x / (N - 1)))
          ((q - 1) / (N - 1 + s)) s := by
        have h0 : HasDerivAt (fun x : ℝ => x / (N - 1)) ((N - 1)⁻¹) s := by
          have := (hasDerivAt_id s).div_const (N - 1)
          rwa [one_div] at this
        have hc := (hasDerivAt_log_comp (hasDerivAt_const_add 1 h0) h4_pos).const_mul (q - 1)
        have hval : (q - 1) * ((N - 1)⁻¹ / (1 + s / (N - 1))) = (q - 1) / (N - 1 + s) := by
          have hprod : (1 + s / (N - 1)) * (N - 1) = N - 1 + s := by
            rw [add_mul, one_mul, div_mul_cancel₀ _ (ne_of_gt hN1_pos)]
          rw [div_eq_mul_inv, ← mul_inv_rev, hprod, div_eq_mul_inv]
        rwa [hval] at hc
      have htot := hasDerivAt_sub (hasDerivAt_sub (hasDerivAt_add hd1 hd2) hd3) hd4
      have hval :
          (m * (N - 1)) / (r + m * (N - 1) * s) + -(q - 1) / (1 - s) -
            -m / (r - m * s) - (q - 1) / (N - 1 + s) = Λ' s := by
        dsimp [Λ']; ring
      rwa [hval] at htot
    have hΛ'_nn : ∀ s ∈ interior (Icc 0 t), 0 ≤ Λ' s := by
      intro s hs
      rw [interior_Icc] at hs
      have h1_pos : 0 < r + m * (N - 1) * s := by
        have : 0 ≤ m * (N - 1) * s := mul_nonneg (mul_nonneg (le_of_lt hm_pos) (le_of_lt hN1_pos)) (le_of_lt hs.1)
        linarith
      have h2_pos : 0 < 1 - s := by linarith [hs.2, ht1]
      have h3_pos : 0 < r - m * s := by
        have : m * s ≤ m * t := mul_le_mul_of_nonneg_left (le_of_lt hs.2) (le_of_lt hm_pos)
        linarith
      have h4_pos : 0 < N - 1 + s := by linarith [hs.1]
      have hden_pos : 0 < (r + m * (N - 1) * s) * (r - m * s) * (1 - s) * (N - 1 + s) := by
        positivity
      set A := (N + r) * (N ^ 2 + N * r - 2 * N - r)
      set B := -r * (N - 2) * (N + r)
      set C := r * (N - r)
      have hA_pos : 0 < A := by
        have h1 : 0 < N + r := by linarith
        have h2 : 0 < N ^ 2 + N * r - 2 * N - r := by
          rw [show N ^ 2 + N * r - 2 * N - r = N * (N - 2) + (N - 1) * r by ring]
          have h1' : 0 ≤ N * (N - 2) := mul_nonneg (le_of_lt hN_pos) (by linarith)
          have h2' : 0 < (N - 1) * r := mul_pos hN1_pos hr_pos'
          linarith
        exact mul_pos h1 h2
      have hquad_nn : 0 ≤ A * s ^ 2 + B * s + C := by
        have hsq : 4 * A * (A * s ^ 2 + B * s + C) = (2 * A * s + B) ^ 2 + (4 * A * C - B ^ 2) := by
          ring
        have hdisc_id : 4 * A * C - B ^ 2 =
            -(N ^ 2 * r * (N + r) * (N * r - 4 * N + r ^ 2 - 4 * r + 8)) := by
          dsimp [A, B, C]; ring
        have h4AC : 0 ≤ 4 * A * C - B ^ 2 := by
          rw [hdisc_id]
          have hpre : 0 ≤ N ^ 2 * r * (N + r) := by positivity
          exact neg_nonneg.mpr (mul_nonpos_of_nonneg_of_nonpos hpre hdisc')
        have h4A_pos : 0 < 4 * A := by linarith
        have h4A_mul : 0 ≤ 4 * A * (A * s ^ 2 + B * s + C) := by
          rw [hsq]; exact add_nonneg (sq_nonneg (2 * A * s + B)) h4AC
        exact nonneg_of_mul_nonneg_right h4A_mul h4A_pos
      have hmul_id :
          (r + m * (N - 1) * s) * (r - m * s) * (1 - s) * (N - 1 + s) * Λ' s =
            N * q * (A * s ^ 2 + B * s + C) := by
        have hpair1 : (m * (N - 1)) / (r + m * (N - 1) * s) + m / (r - m * s) =
            (m * N * r) / ((r + m * (N - 1) * s) * (r - m * s)) := by
          field_simp [ne_of_gt h1_pos, ne_of_gt h3_pos]; ring
        have hpair2 : (q - 1) / (1 - s) + (q - 1) / (N - 1 + s) =
            ((q - 1) * N) / ((1 - s) * (N - 1 + s)) := by
          field_simp [ne_of_gt h2_pos, ne_of_gt h4_pos]; ring
        have hΛ'_eq : Λ' s =
            (m * N * r) / ((r + m * (N - 1) * s) * (r - m * s)) -
              ((q - 1) * N) / ((1 - s) * (N - 1 + s)) := by
          dsimp [Λ']; linarith [hpair1, hpair2]
        rw [hΛ'_eq, mul_sub]
        have hterm1 :
            (r + m * (N - 1) * s) * (r - m * s) * (1 - s) * (N - 1 + s) *
              ((m * N * r) / ((r + m * (N - 1) * s) * (r - m * s))) =
            (1 - s) * (N - 1 + s) * (m * N * r) := by
          have h13 : (r + m * (N - 1) * s) * (r - m * s) ≠ 0 :=
            mul_ne_zero (ne_of_gt h1_pos) (ne_of_gt h3_pos)
          field_simp [h13]
        have hterm2 :
            (r + m * (N - 1) * s) * (r - m * s) * (1 - s) * (N - 1 + s) *
              (((q - 1) * N) / ((1 - s) * (N - 1 + s))) =
            (r + m * (N - 1) * s) * (r - m * s) * ((q - 1) * N) := by
          have h24 : (1 - s) * (N - 1 + s) ≠ 0 :=
            mul_ne_zero (ne_of_gt h2_pos) (ne_of_gt h4_pos)
          field_simp [h24]
        rw [hterm1, hterm2]
        dsimp [A, B, C, m, r]
        ring
      have hprod_nn : 0 ≤ (r + m * (N - 1) * s) * (r - m * s) * (1 - s) * (N - 1 + s) * Λ' s := by
        rw [hmul_id]; exact mul_nonneg (by positivity) hquad_nn
      exact nonneg_of_mul_nonneg_right hprod_nn hden_pos
    have hmono := monotoneOn_of_hasDerivAt_nonneg (convex_Icc 0 t) hΛ_cont hΛ_deriv hΛ'_nn
    have hΛ0 : Λ 0 = 0 := by simp [Λ]
    have hΛt : 0 ≤ Λ t := by rw [← hΛ0]; exact hmono ⟨le_rfl, le_of_lt ht0⟩ ⟨le_of_lt ht0, le_rfl⟩ (le_of_lt ht0)
    have hL_pos : 0 < (r - m * t) * (1 + t / (N - 1)) ^ (q - 1) :=
      mul_pos hrmt (Real.rpow_pos_of_pos (by positivity) _)
    have hR_pos : 0 < (r + m * (N - 1) * t) * (1 - t) ^ (q - 1) :=
      mul_pos (by positivity) (Real.rpow_pos_of_pos (by linarith) _)
    have hlog_le : Real.log ((r - m * t) * (1 + t / (N - 1)) ^ (q - 1)) ≤
        Real.log ((r + m * (N - 1) * t) * (1 - t) ^ (q - 1)) := by
      rw [Real.log_mul (ne_of_gt hrmt) (ne_of_gt (Real.rpow_pos_of_pos (by positivity) _)),
        Real.log_mul (by positivity) (ne_of_gt (Real.rpow_pos_of_pos (by linarith) _)),
        Real.log_rpow (by positivity), Real.log_rpow (by linarith)]
      dsimp [Λ] at hΛt
      linarith
    exact (Real.log_le_log_iff hL_pos hR_pos).mp hlog_le

/-- 1D two-value upper bound: `f(a(t)) + (n - 1) f(b(t)) ≤ (1 - 1/n)^q` on `[0, 1]`. -/
lemma retF_two_value_le {n : ℕ} {q : ℝ} (hn : 2 ≤ n)
    (hr_pos : 0 < q + 1 - (n : ℝ))
    (hdisc : (n : ℝ) * (q + 1 - (n : ℝ)) - 4 * (n : ℝ) +
      (q + 1 - (n : ℝ)) ^ 2 - 4 * (q + 1 - (n : ℝ)) + 8 ≤ 0)
    {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    retF q ((1 + ((n : ℝ) - 1) * t) / (n : ℝ)) +
      ((n : ℝ) - 1) * retF q ((1 - t) / (n : ℝ)) ≤ (1 - 1 / (n : ℝ)) ^ q := by
  set N : ℝ := (n : ℝ)
  have hN2 : (2 : ℝ) ≤ N := by dsimp [N]; exact_mod_cast hn
  have hN_pos : 0 < N := by linarith
  have hN1_pos : 0 < N - 1 := by linarith
  have hq_pos : 0 < q := by linarith
  let h : ℝ → ℝ := fun s => retF q ((1 + (N - 1) * s) / N) + (N - 1) * retF q ((1 - s) / N)
  have hcont : ContinuousOn h (Icc 0 1) := by
    have ha_maps : MapsTo (fun s : ℝ => (1 + (N - 1) * s) / N) (Icc 0 1) (Icc 0 1) := by
      intro s hs; constructor
      · exact div_nonneg (by nlinarith [hs.1]) (le_of_lt hN_pos)
      · rw [div_le_one hN_pos]; nlinarith [hs.2]
    have hb_maps : MapsTo (fun s : ℝ => (1 - s) / N) (Icc 0 1) (Icc 0 1) := by
      intro s hs; constructor
      · exact div_nonneg (by linarith [hs.2]) (le_of_lt hN_pos)
      · rw [div_le_one hN_pos]; linarith [hs.1]
    exact ((retF_continuousOn hq_pos).comp
      ((continuousOn_const.add (continuousOn_const.mul continuousOn_id)).div_const N) ha_maps).add
      (continuousOn_const.mul ((retF_continuousOn hq_pos).comp
        ((continuousOn_const.sub continuousOn_id).div_const N) hb_maps))
  let h' : ℝ → ℝ := fun s =>
    ((N - 1) / N) *
      ((1 - (1 + (N - 1) * s) / N) ^ (q - 1) * (1 - (q + 1) * ((1 + (N - 1) * s) / N)) -
        (1 - (1 - s) / N) ^ (q - 1) * (1 - (q + 1) * ((1 - s) / N)))
  have hderiv : ∀ s ∈ interior (Icc 0 1), HasDerivAt h (h' s) s := by
    intro s hs
    rw [interior_Icc] at hs
    have ha_lt : (1 + (N - 1) * s) / N < 1 := by rw [div_lt_one hN_pos]; nlinarith [hs.2]
    have hb_lt : (1 - s) / N < 1 := by rw [div_lt_one hN_pos]; nlinarith [hs.1]
    have hda : HasDerivAt (fun x => (1 + (N - 1) * x) / N) ((N - 1) / N) s := by
      have h1 : HasDerivAt (fun x => 1 + (N - 1) * x) (N - 1) s := by
        simpa using hasDerivAt_const_add 1 ((hasDerivAt_id s).const_mul (N - 1))
      simpa [div_eq_mul_inv] using h1.mul_const N⁻¹
    have hdb : HasDerivAt (fun x => (1 - x) / N) (-1 / N) s := by
      have h1 : HasDerivAt (fun x => 1 - x) (-1) s := by
        simpa using hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id s)
      simpa [div_eq_mul_inv] using h1.mul_const N⁻¹
    have hfa := (hasDerivAt_retF (q := q) ha_lt).comp s hda
    have hfb := ((hasDerivAt_retF (q := q) hb_lt).comp s hdb).const_mul (N - 1)
    have htot := hasDerivAt_add hfa hfb
    have hval :
        (1 - (1 + (N - 1) * s) / N) ^ (q - 1) * (1 - (q + 1) * ((1 + (N - 1) * s) / N)) *
          ((N - 1) / N) +
        (N - 1) * ((1 - (1 - s) / N) ^ (q - 1) * (1 - (q + 1) * ((1 - s) / N)) * (-1 / N)) =
        h' s := by dsimp [h']; ring
    simpa only [h, Function.comp_def, hval] using htot
  have hanti := antitoneOn_of_hasDerivAt_nonpos (convex_Icc 0 1) hcont hderiv (fun s hs => by
    rw [interior_Icc] at hs
    have hle := retF_deriv_a_le_b hn hr_pos hdisc hs.1 hs.2
    dsimp [h']
    exact mul_nonpos_of_nonneg_of_nonpos (by positivity) (sub_nonpos.mpr hle))
  have h0 : h 0 = (1 - 1 / N) ^ q := by
    dsimp [h, retF]
    have h1 : (1 + (N - 1) * 0) / N = 1 / N := by ring
    have h2 : (1 - (0 : ℝ)) / N = 1 / N := by ring
    rw [h1, h2]
    field_simp [ne_of_gt hN_pos]; ring
  have := hanti ⟨le_rfl, zero_le_one⟩ ⟨ht0, ht1⟩ ht0
  rwa [h0] at this

/-- Convex push-out: reduce any simplex vector on `S` to at most one coordinate `> t_inf`. -/
lemma push_out_convex {ι : Type*} [DecidableEq ι] {S : Finset ι} {q : ℝ} (hq : 2 ≤ q) :
    ∀ (k : ℕ) (x : ι → ℝ),
      (∀ i ∈ S, 0 ≤ x i) → ∑ i ∈ S, x i = 1 →
      (S.filter (fun i => 2 / (q + 1) < x i)).card ≤ k →
      ∃ y : ι → ℝ, (∀ i ∈ S, 0 ≤ y i) ∧ ∑ i ∈ S, y i = 1 ∧
        (S.filter (fun i => 2 / (q + 1) < y i)).card ≤ 1 ∧
        ∑ i ∈ S, retF q (x i) ≤ ∑ i ∈ S, retF q (y i)
  | 0, x, hx0, hsum, hk => ⟨x, hx0, hsum, by omega, le_rfl⟩
  | k + 1, x, hx0, hsum, hk => by
      set t_inf := 2 / (q + 1)
      let Iconv := S.filter (fun i => t_inf < x i)
      by_cases h1 : Iconv.card ≤ 1
      · exact ⟨x, hx0, hsum, h1, le_rfl⟩
      · have h2 : 1 < Iconv.card := by omega
        obtain ⟨i, hi, j, hj, hij⟩ := Finset.one_lt_card.mp h2
        rcases Finset.mem_filter.mp hi with ⟨hiS, hxi⟩
        rcases Finset.mem_filter.mp hj with ⟨hjS, hxj⟩
        have hti_pos : 0 < t_inf := by dsimp [t_inf]; positivity
        have hxi_le1 : x i ≤ 1 := by
          calc x i ≤ ∑ l ∈ S, x l := Finset.single_le_sum hx0 hiS
            _ = 1 := hsum
        have hxj_le1 : x j ≤ 1 := by
          calc x j ≤ ∑ l ∈ S, x l := Finset.single_le_sum hx0 hjS
            _ = 1 := hsum
        have hxij_le1 : x i + x j ≤ 1 := by
          have hpair : ({i, j} : Finset ι) ⊆ S := by
            intro l hl; simp only [Finset.mem_insert, Finset.mem_singleton] at hl
            rcases hl with rfl | rfl <;> assumption
          calc
            x i + x j = ∑ l ∈ ({i, j} : Finset ι), x l := by rw [Finset.sum_pair hij]
            _ ≤ ∑ l ∈ S, x l := Finset.sum_le_sum_of_subset_of_nonneg hpair (fun l hl _ => hx0 l hl)
            _ = 1 := hsum
        let y : ι → ℝ := fun l => if l = i then t_inf else if l = j then x i + x j - t_inf else x l
        have hyi : y i = t_inf := by simp [y]
        have hyj : y j = x i + x j - t_inf := by simp [y, hij.symm]
        have hy_other : ∀ l, l ≠ i → l ≠ j → y l = x l := fun l h1 h2 => by simp [y, h1, h2]
        have hy0 : ∀ l ∈ S, 0 ≤ y l := by
          intro l hl; dsimp [y]; split_ifs
          · exact le_of_lt hti_pos
          · linarith
          · exact hx0 l hl
        have hysum : ∑ l ∈ S, y l = 1 := by
          have hS_er : ∑ l ∈ S, y l = y i + y j + ∑ l ∈ (S.erase i).erase j, y l := by
            rw [← Finset.add_sum_erase S y hiS,
              ← Finset.add_sum_erase (S.erase i) y (Finset.mem_erase.mpr ⟨hij.symm, hjS⟩)]
            ring
          have hX_er : ∑ l ∈ S, x l = x i + x j + ∑ l ∈ (S.erase i).erase j, x l := by
            rw [← Finset.add_sum_erase S x hiS,
              ← Finset.add_sum_erase (S.erase i) x (Finset.mem_erase.mpr ⟨hij.symm, hjS⟩)]
            ring
          have hrest_eq : ∑ l ∈ (S.erase i).erase j, y l = ∑ l ∈ (S.erase i).erase j, x l := by
            refine Finset.sum_congr rfl (fun l hl => ?_)
            rcases Finset.mem_erase.mp hl with ⟨hlj, hl'⟩
            rcases Finset.mem_erase.mp hl' with ⟨hli, _⟩
            exact hy_other l hli hlj
          rw [hS_er, hyi, hyj, hrest_eq]; linarith
        have hconv_pair : retF q (x i) + retF q (x j) ≤ retF q (y i) + retF q (y j) := by
          have hconv := retF_convexOn hq
          set D := x i + x j - 2 * t_inf
          have hD_pos : 0 < D := by dsimp [D]; linarith
          set lam := (x i - t_inf) / D
          have hlam0 : 0 ≤ lam := div_nonneg (by linarith) (le_of_lt hD_pos)
          have hlam1 : lam ≤ 1 := by rw [div_le_one hD_pos]; dsimp [D]; linarith
          have hyj_mem : y j ∈ Icc t_inf 1 := ⟨by linarith, by linarith⟩
          have hti_mem : t_inf ∈ Icc t_inf 1 := ⟨le_rfl, by dsimp [t_inf]; rw [div_le_one (by linarith)]; linarith⟩
          have h1 := hconv.2 hti_mem hyj_mem (by linarith : 0 ≤ 1 - lam) hlam0 (by ring)
          have h2 := hconv.2 hti_mem hyj_mem hlam0 (by linarith : 0 ≤ 1 - lam) (by ring)
          have hD_ne : D ≠ 0 := ne_of_gt hD_pos
          have hxi_eq : (1 - lam) • t_inf + lam • y j = x i := by
            simp only [smul_eq_mul, hyj, lam]; field_simp [hD_ne]; dsimp [D]; ring
          have hxj_eq : lam • t_inf + (1 - lam) • y j = x j := by
            simp only [smul_eq_mul, hyj, lam]; field_simp [hD_ne]; dsimp [D]; ring
          rw [hxi_eq] at h1; rw [hxj_eq] at h2
          simp only [smul_eq_mul] at h1 h2
          rw [hyi]; linarith
        have hf_le : ∑ l ∈ S, retF q (x l) ≤ ∑ l ∈ S, retF q (y l) := by
          have hS_y : ∑ l ∈ S, retF q (y l) =
              retF q (y i) + retF q (y j) + ∑ l ∈ (S.erase i).erase j, retF q (y l) := by
            rw [← Finset.add_sum_erase S (fun l => retF q (y l)) hiS,
              ← Finset.add_sum_erase (S.erase i) (fun l => retF q (y l))
                (Finset.mem_erase.mpr ⟨hij.symm, hjS⟩)]
            ring
          have hS_x : ∑ l ∈ S, retF q (x l) =
              retF q (x i) + retF q (x j) + ∑ l ∈ (S.erase i).erase j, retF q (x l) := by
            rw [← Finset.add_sum_erase S (fun l => retF q (x l)) hiS,
              ← Finset.add_sum_erase (S.erase i) (fun l => retF q (x l))
                (Finset.mem_erase.mpr ⟨hij.symm, hjS⟩)]
            ring
          have hrest_eq : ∑ l ∈ (S.erase i).erase j, retF q (y l) =
              ∑ l ∈ (S.erase i).erase j, retF q (x l) := by
            refine Finset.sum_congr rfl (fun l hl => ?_)
            rcases Finset.mem_erase.mp hl with ⟨hlj, hl'⟩
            rcases Finset.mem_erase.mp hl' with ⟨hli, _⟩
            rw [hy_other l hli hlj]
          rw [hS_y, hS_x, hrest_eq]; linarith
        have hfilt_eq : S.filter (fun l => t_inf < y l) = Iconv.erase i := by
          ext l
          simp only [Iconv, Finset.mem_filter, Finset.mem_erase]
          have hxj' : t_inf < x i + x j - t_inf := by linarith
          by_cases hli : l = i
          · subst hli; simp [hyi]
          · by_cases hlj : l = j
            · subst hlj; simp [hyj, hli, hxj, hxj']
            · simp [hy_other l hli hlj, hli]
        have hcard_lt : (S.filter (fun l => t_inf < y l)).card ≤ k := by
          have hk' : Iconv.card ≤ k + 1 := hk
          rw [hfilt_eq, Finset.card_erase_of_mem hi]; omega
        obtain ⟨z, hz0, hzsum, hzcard, hzf⟩ := push_out_convex hq k y hy0 hysum hcard_lt
        exact ⟨z, hz0, hzsum, hzcard, hf_le.trans hzf⟩

/-- Simplex core for any valid top exponent `(n, q)` satisfying the discriminant bound. -/
lemma simplex_top_exponent {ι : Type*} [DecidableEq ι] {S : Finset ι} {x : ι → ℝ} {q : ℝ}
    (hn : 2 ≤ S.card) (hx0 : ∀ i ∈ S, 0 ≤ x i) (hsum : ∑ i ∈ S, x i = 1)
    (hq2 : 2 ≤ q)
    (hr_pos : 0 < q + 1 - (S.card : ℝ))
    (hti_ge : 1 / (S.card : ℝ) ≤ 2 / (q + 1))
    (hdisc : (S.card : ℝ) * (q + 1 - (S.card : ℝ)) - 4 * (S.card : ℝ) +
      (q + 1 - (S.card : ℝ)) ^ 2 - 4 * (q + 1 - (S.card : ℝ)) + 8 ≤ 0) :
    ∑ i ∈ S, retF q (x i) ≤ (1 - 1 / (S.card : ℝ)) ^ q := by
  set n := S.card
  set N : ℝ := (n : ℝ)
  have hN2 : (2 : ℝ) ≤ N := by dsimp [N, n]; exact_mod_cast hn
  have hN_pos : 0 < N := by linarith
  have hN1_pos : 0 < N - 1 := by linarith
  obtain ⟨y, hy0, hysum, hycard, hyf⟩ := push_out_convex hq2 (S.filter _).card x hx0 hsum le_rfl
  refine hyf.trans ?_
  set t_inf := 2 / (q + 1)
  have hti_lt1 : t_inf < 1 := by dsimp [t_inf]; rw [div_lt_one (by linarith)]; linarith
  let Iconv := S.filter (fun i => t_inf < y i)
  by_cases hI0 : Iconv.card = 0
  · -- All coordinates in `[0, t_inf]`, apply concavity Jensen directly!
    have hall : ∀ i ∈ S, y i ∈ Icc 0 t_inf := by
      intro i hi
      refine ⟨hy0 i hi, ?_⟩
      by_contra hle
      have hgt : t_inf < y i := lt_of_not_ge hle
      have hmem : i ∈ Iconv := Finset.mem_filter.mpr ⟨hi, hgt⟩
      have hpos : 0 < Iconv.card := Finset.card_pos.mpr ⟨i, hmem⟩
      omega
    have hj := concaveOn_sum_le (retF_concaveOn hq2)
      (s := S) (w := fun _ => N⁻¹) (x := y)
      (fun _ _ => inv_nonneg.mpr (le_of_lt hN_pos))
      (by rw [Finset.sum_const, nsmul_eq_mul, mul_inv_cancel₀ (ne_of_gt hN_pos)])
      hall
    rw [← Finset.mul_sum, ← Finset.mul_sum, hysum, mul_one] at hj
    have hmul := mul_le_mul_of_nonneg_left hj (le_of_lt hN_pos)
    rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hN_pos), one_mul] at hmul
    have hrhs : N * retF q N⁻¹ = (1 - 1 / N) ^ q := by
      unfold retF; rw [one_div]; field_simp [ne_of_gt hN_pos]
    linarith
  · -- Exactly one coordinate `i0` in `(t_inf, 1]`, the other `n - 1` in `[0, t_inf]`.
    have hycard' : Iconv.card ≤ 1 := hycard
    have hI1 : Iconv.card = 1 := by omega
    obtain ⟨i0, hi0_eq⟩ := Finset.card_eq_one.mp hI1
    have hi0_mem : i0 ∈ Iconv := by rw [hi0_eq]; exact Finset.mem_singleton_self i0
    rcases Finset.mem_filter.mp hi0_mem with ⟨hi0S, hyi0⟩
    have hyi0_le1 : y i0 ≤ 1 := by
      calc y i0 ≤ ∑ l ∈ S, y l := Finset.single_le_sum hy0 hi0S
        _ = 1 := hysum
    have her_card : (S.erase i0).card = n - 1 := Finset.card_erase_of_mem hi0S
    have her_cast : ((S.erase i0).card : ℝ) = N - 1 := by
      rw [her_card, Nat.cast_sub (by omega), Nat.cast_one]
    have hrest_mem : ∀ i ∈ S.erase i0, y i ∈ Icc 0 t_inf := by
      intro i hi
      rcases Finset.mem_erase.mp hi with ⟨hne, hiS⟩
      refine ⟨hy0 i hiS, ?_⟩
      by_contra hle
      have hgt : t_inf < y i := lt_of_not_ge hle
      have hmem : i ∈ Iconv := Finset.mem_filter.mpr ⟨hiS, hgt⟩
      rw [hi0_eq, Finset.mem_singleton] at hmem
      exact hne hmem
    have hrest_sum : ∑ i ∈ S.erase i0, y i = 1 - y i0 := by
      rw [Finset.sum_erase_eq_sub hi0S, hysum]
    have hj := concaveOn_sum_le (retF_concaveOn hq2)
      (s := S.erase i0) (w := fun _ => (N - 1)⁻¹) (x := y)
      (fun _ _ => inv_nonneg.mpr (le_of_lt hN1_pos))
      (by rw [Finset.sum_const, nsmul_eq_mul, her_cast, mul_inv_cancel₀ (ne_of_gt hN1_pos)])
      hrest_mem
    rw [← Finset.mul_sum, ← Finset.mul_sum, hrest_sum] at hj
    have hmul := mul_le_mul_of_nonneg_left hj (le_of_lt hN1_pos)
    rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hN1_pos), one_mul] at hmul
    set t := (N * y i0 - 1) / (N - 1)
    have ht0 : 0 ≤ t := by
      dsimp [t]; apply div_nonneg _ (le_of_lt hN1_pos)
      have h1 : 1 / N ≤ y i0 := le_trans hti_ge (le_of_lt hyi0)
      have := (div_le_iff₀ hN_pos).mp h1
      linarith
    have ht1 : t ≤ 1 := by
      dsimp [t]; rw [div_le_one hN1_pos]; nlinarith
    have ha_eq : y i0 = (1 + (N - 1) * t) / N := by
      have ht_mul : (N - 1) * t = N * y i0 - 1 := mul_div_cancel₀ _ (ne_of_gt hN1_pos)
      rw [ht_mul, show 1 + (N * y i0 - 1) = N * y i0 by ring, mul_div_cancel_left₀ _ (ne_of_gt hN_pos)]
    have hb_eq : (N - 1)⁻¹ * (1 - y i0) = (1 - t) / N := by
      have h1 : (1 - t) / N = (1 - y i0) / (N - 1) := by
        dsimp [t]; field_simp [ne_of_gt hN_pos, ne_of_gt hN1_pos]; ring
      rw [h1, div_eq_inv_mul]
    rw [← Finset.add_sum_erase S (fun i => retF q (y i)) hi0S]
    calc
      retF q (y i0) + ∑ i ∈ S.erase i0, retF q (y i)
        ≤ retF q (y i0) + (N - 1) * retF q ((N - 1)⁻¹ * (1 - y i0)) := by linarith
      _ = retF q ((1 + (N - 1) * t) / N) + (N - 1) * retF q ((1 - t) / N) := by rw [hb_eq, ha_eq]
      _ ≤ (1 - 1 / N) ^ q := retF_two_value_le hn hr_pos hdisc ht0 ht1

end RetirementAux

/-- **Lemma 6.2 (`lem:retirement`, simplex form, `HUB-04`):**
    For `S.card ≥ 2`, `x_i ≥ 0`, `∑ x_i = 1`, `0 < q ≤ |S| + 1` (or `|S| = 3` and `q = 50 / 11`),
    `∑ i ∈ S, x_i * (1 - x_i)^q ≤ (1 - 1 / |S|)^q`. -/
theorem lem_retirement_simplex {ι : Type*} [DecidableEq ι] {S : Finset ι} {x : ι → ℝ} {q : ℝ}
    (hn : 2 ≤ S.card) (hx0 : ∀ i ∈ S, 0 ≤ x i) (hsum : ∑ i ∈ S, x i = 1)
    (hq_pos : 0 < q) (hq_le : q ≤ (S.card : ℝ) + 1 ∨ (S.card = 3 ∧ q = 50 / 11)) :
    ∑ i ∈ S, x i * (1 - x i) ^ q ≤ (1 - 1 / (S.card : ℝ)) ^ q := by
  have htop_n1 : ∑ i ∈ S, x i * (1 - x i) ^ ((S.card : ℝ) + 1) ≤
      (1 - 1 / (S.card : ℝ)) ^ ((S.card : ℝ) + 1) := by
    have hN2 : (2 : ℝ) ≤ (S.card : ℝ) := by exact_mod_cast hn
    refine RetirementAux.simplex_top_exponent hn hx0 hsum (by linarith) (by linarith) ?_ (by nlinarith)
    rw [div_le_div_iff₀ (by linarith) (by linarith)]; linarith
  rcases hq_le with hq_std | ⟨hcard3, hq50⟩
  · -- Power-mean reduction from `q` to `Q = |S| + 1` via `rpow_convexOn_Ici`
    set Q : ℝ := (S.card : ℝ) + 1
    set p : ℝ := Q / q
    have hp1 : 1 ≤ p := (one_le_div hq_pos).mpr hq_std
    have hp_pos : 0 < p := by linarith
    have hxi_le1 : ∀ i ∈ S, x i ≤ 1 := fun i hi => by
      calc x i ≤ ∑ j ∈ S, x j := Finset.single_le_sum hx0 hi
        _ = 1 := hsum
    have hj := convexOn_sum_le (rpow_convexOn_Ici hp1) (x := fun i => (1 - x i) ^ q) hx0 hsum
      (fun i hi => Real.rpow_nonneg (by linarith [hxi_le1 i hi]) q)
    have hpow_eq : ∑ i ∈ S, x i * ((1 - x i) ^ q) ^ p = ∑ i ∈ S, x i * (1 - x i) ^ Q := by
      refine Finset.sum_congr rfl (fun i hi => ?_)
      rw [← Real.rpow_mul (by linarith [hxi_le1 i hi])]
      dsimp [p]; rw [mul_div_cancel₀ _ (ne_of_gt hq_pos)]
    have hR_eq : ((1 - 1 / (S.card : ℝ)) ^ q) ^ p = (1 - 1 / (S.card : ℝ)) ^ Q := by
      have hnn : 0 ≤ 1 - 1 / (S.card : ℝ) := by
        have hN : (1 : ℝ) ≤ (S.card : ℝ) := by exact_mod_cast (by omega : 1 ≤ S.card)
        rw [sub_nonneg, div_le_one (by linarith)]; exact hN
      rw [← Real.rpow_mul hnn]; dsimp [p]; rw [mul_div_cancel₀ _ (ne_of_gt hq_pos)]
    have hle_p : (∑ i ∈ S, x i * (1 - x i) ^ q) ^ p ≤ ((1 - 1 / (S.card : ℝ)) ^ q) ^ p := by
      rw [hpow_eq] at hj; rw [hR_eq]; exact hj.trans htop_n1
    have hLHS_nn : 0 ≤ ∑ i ∈ S, x i * (1 - x i) ^ q :=
      Finset.sum_nonneg (fun i hi => mul_nonneg (hx0 i hi) (Real.rpow_nonneg (by linarith [hxi_le1 i hi]) q))
    have hRHS_nn : 0 ≤ (1 - 1 / (S.card : ℝ)) ^ q := by
      have hN : (1 : ℝ) ≤ (S.card : ℝ) := by exact_mod_cast (by omega : 1 ≤ S.card)
      exact Real.rpow_nonneg (by rw [sub_nonneg, div_le_one (by linarith)]; exact hN) q
    have hback := Real.rpow_le_rpow (Real.rpow_nonneg hLHS_nn p) hle_p (inv_nonneg.mpr (le_of_lt hp_pos))
    rwa [← Real.rpow_mul hLHS_nn, ← Real.rpow_mul hRHS_nn, mul_inv_cancel₀ (ne_of_gt hp_pos),
      Real.rpow_one, Real.rpow_one] at hback
  · -- Exceptional `n = 3, q = 50 / 11` (`HUB-04` bracket = `-8 / 121 < 0`)
    subst hq50
    refine RetirementAux.simplex_top_exponent hn hx0 hsum (by norm_num) ?_ ?_ ?_
    · rw [hcard3]; norm_num
    · rw [hcard3]; norm_num
    · rw [hcard3]; norm_num

/-- **Lemma 6.2 (`lem:retirement`, Size-biased retirement, `HUB-04`):**
    For `n ≥ 2` nonnegative reals `s_i` with positive sum and mean `L`, deleting `s_i` with
    probability `s_i / (n L)` gives `𝔼[(L')^q] ≤ L^q` for all `0 < q ≤ n + 1`, and for
    `n = 3` also `q = 50 / 11` (and hence any `0 < q ≤ 50 / 11`). -/
theorem lem_retirement {ι : Type*} [DecidableEq ι] {S : Finset ι} {s : ι → ℝ} {q : ℝ}
    (hn : 2 ≤ S.card) (hs : ∀ i ∈ S, 0 ≤ s i) (hsum_pos : 0 < ∑ i ∈ S, s i)
    (hq_pos : 0 < q)
    (hq_le : q ≤ (S.card : ℝ) + 1 ∨ (S.card = 3 ∧ q ≤ 50 / 11)) :
    let L := (∑ i ∈ S, s i) / (S.card : ℝ)
    ∑ i ∈ S, (s i / (∑ j ∈ S, s j)) * (((∑ j ∈ S.erase i, s j) / ((S.card : ℝ) - 1)) ^ q) ≤ L ^ q := by
  intro L
  set T := ∑ j ∈ S, s j
  set N : ℝ := (S.card : ℝ)
  have hN2 : (2 : ℝ) ≤ N := by dsimp [N]; exact_mod_cast hn
  have hN_pos : 0 < N := by linarith
  have hN1_pos : 0 < N - 1 := by linarith
  have hL_pos : 0 < L := div_pos hsum_pos hN_pos
  let x : ι → ℝ := fun i => s i / T
  have hx0 : ∀ i ∈ S, 0 ≤ x i := fun i hi => div_nonneg (hs i hi) (le_of_lt hsum_pos)
  have hxsum : ∑ i ∈ S, x i = 1 := by dsimp [x]; rw [← Finset.sum_div, div_self (ne_of_gt hsum_pos)]
  have hsimp : ∑ i ∈ S, x i * (1 - x i) ^ q ≤ (1 - 1 / N) ^ q := by
    rcases hq_le with h1 | ⟨h3, hq50⟩
    · exact lem_retirement_simplex hn hx0 hxsum hq_pos (Or.inl h1)
    · -- Power-mean reduction from `q ≤ 50/11` to `50/11` at `n = 3`
      have h50 := lem_retirement_simplex hn hx0 hxsum (by norm_num : (0 : ℝ) < 50 / 11)
        (Or.inr ⟨h3, rfl⟩)
      set p : ℝ := (50 / 11 : ℝ) / q
      have hp1 : 1 ≤ p := (one_le_div hq_pos).mpr hq50
      have hp_pos : 0 < p := by linarith
      have hxi_le1 : ∀ i ∈ S, x i ≤ 1 := fun i hi => by
        calc x i ≤ ∑ j ∈ S, x j := Finset.single_le_sum hx0 hi
          _ = 1 := hxsum
      have hj := convexOn_sum_le (rpow_convexOn_Ici hp1) (x := fun i => (1 - x i) ^ q) hx0 hxsum
        (fun i hi => Real.rpow_nonneg (by linarith [hxi_le1 i hi]) q)
      have hpow_eq : ∑ i ∈ S, x i * ((1 - x i) ^ q) ^ p = ∑ i ∈ S, x i * (1 - x i) ^ (50 / 11 : ℝ) := by
        refine Finset.sum_congr rfl (fun i hi => ?_)
        rw [← Real.rpow_mul (by linarith [hxi_le1 i hi])]
        dsimp [p]; rw [mul_div_cancel₀ _ (ne_of_gt hq_pos)]
      have hnn : 0 ≤ 1 - 1 / N := by rw [sub_nonneg, div_le_one hN_pos]; linarith
      have hR_eq : ((1 - 1 / N) ^ q) ^ p = (1 - 1 / N) ^ (50 / 11 : ℝ) := by
        rw [← Real.rpow_mul hnn]; dsimp [p]; rw [mul_div_cancel₀ _ (ne_of_gt hq_pos)]
      have hle_p : (∑ i ∈ S, x i * (1 - x i) ^ q) ^ p ≤ ((1 - 1 / N) ^ q) ^ p := by
        rw [hpow_eq] at hj; rw [hR_eq]; exact hj.trans h50
      have hLHS_nn : 0 ≤ ∑ i ∈ S, x i * (1 - x i) ^ q :=
        Finset.sum_nonneg (fun i hi => mul_nonneg (hx0 i hi)
          (Real.rpow_nonneg (by linarith [hxi_le1 i hi]) q))
      have hRHS_nn : 0 ≤ (1 - 1 / N) ^ q := Real.rpow_nonneg hnn q
      have hback := Real.rpow_le_rpow (Real.rpow_nonneg hLHS_nn p) hle_p (inv_nonneg.mpr (le_of_lt hp_pos))
      rwa [← Real.rpow_mul hLHS_nn, ← Real.rpow_mul hRHS_nn, mul_inv_cancel₀ (ne_of_gt hp_pos),
        Real.rpow_one, Real.rpow_one] at hback
  have hterm : ∀ i ∈ S,
      (s i / T) * (((∑ j ∈ S.erase i, s j) / (N - 1)) ^ q) =
        ((N / (N - 1)) * L) ^ q * (x i * (1 - x i) ^ q) := by
    intro i hi
    have hxi_le1 : x i ≤ 1 := by
      calc x i ≤ ∑ j ∈ S, x j := Finset.single_le_sum hx0 hi
        _ = 1 := hxsum
    have her : (∑ j ∈ S.erase i, s j) / (N - 1) = ((N / (N - 1)) * L) * (1 - x i) := by
      rw [Finset.sum_erase_eq_sub hi]
      have hT_ne : (∑ j ∈ S, s j) ≠ 0 := ne_of_gt hsum_pos
      have hN_ne : (S.card : ℝ) ≠ 0 := ne_of_gt hN_pos
      have hN1_ne : (S.card : ℝ) - 1 ≠ 0 := ne_of_gt hN1_pos
      dsimp [x, L, T, N]
      field_simp [hT_ne, hN_ne, hN1_ne]
    rw [her, Real.mul_rpow (by positivity) (by linarith)]
    dsimp [x]; ring
  rw [Finset.sum_congr rfl hterm, ← Finset.mul_sum]
  calc
    ((N / (N - 1)) * L) ^ q * ∑ i ∈ S, x i * (1 - x i) ^ q
      ≤ ((N / (N - 1)) * L) ^ q * (1 - 1 / N) ^ q :=
          mul_le_mul_of_nonneg_left hsimp (Real.rpow_nonneg (by positivity) q)
    _ = (((N / (N - 1)) * L) * (1 - 1 / N)) ^ q := by
          rw [← Real.mul_rpow (by positivity) (by rw [sub_nonneg, div_le_one hN_pos]; linarith)]
    _ = L ^ q := by
          congr 1; field_simp [ne_of_gt hN_pos, ne_of_gt hN1_pos]

/-- Group-level specialization of Lemma 6.2 (handles `groupMeanCost = 0` automatically). -/
lemma lem_retirement_groups_weighted {d : ℕ} {Q_live : Finset (Finset (Point d))}
    {C : Finset (Point d)} {q : ℝ}
    (hn : 2 ≤ Q_live.card) (hq_pos : 0 < q)
    (hq_le : q ≤ (Q_live.card : ℝ) + 1 ∨ (Q_live.card = 3 ∧ q ≤ 50 / 11)) :
    ∑ G ∈ Q_live, cost G C * (groupMeanCost (Q_live.erase G) C) ^ q ≤
      (∑ G ∈ Q_live, cost G C) * (groupMeanCost Q_live C) ^ q := by
  by_cases hsum0 : ∑ G ∈ Q_live, cost G C = 0
  · have hG0 : ∀ G ∈ Q_live, cost G C = 0 :=
      (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hsum0
    rw [Finset.sum_eq_zero (fun G hG => by rw [hG0 G hG, zero_mul]), hsum0, zero_mul]
  · have hsum_pos : 0 < ∑ G ∈ Q_live, cost G C :=
      lt_of_le_of_ne (Finset.sum_nonneg (fun _ _ => cost_nonneg _ _)) (Ne.symm hsum0)
    have hret := lem_retirement hn (fun G _ => cost_nonneg G C) hsum_pos hq_pos hq_le
    have hL_eq : (∑ G ∈ Q_live, cost G C) / (Q_live.card : ℝ) = groupMeanCost Q_live C := by
      unfold groupMeanCost; rw [ite_eq_right (by omega)]
    have her_eq : ∀ G ∈ Q_live,
        (∑ H ∈ Q_live.erase G, cost H C) / ((Q_live.card : ℝ) - 1) =
          groupMeanCost (Q_live.erase G) C := by
      intro G hG
      have hc : (Q_live.erase G).card = Q_live.card - 1 := Finset.card_erase_of_mem hG
      unfold groupMeanCost
      rw [ite_eq_right (by omega), hc, Nat.cast_sub (by omega), Nat.cast_one]
    rw [hL_eq] at hret
    have hrew :
        ∑ G ∈ Q_live, (cost G C / ∑ H ∈ Q_live, cost H C) *
            ((∑ H ∈ Q_live.erase G, cost H C) / ((Q_live.card : ℝ) - 1)) ^ q =
        (∑ G ∈ Q_live, cost G C * (groupMeanCost (Q_live.erase G) C) ^ q) /
          (∑ H ∈ Q_live, cost H C) := by
      rw [Finset.sum_div]
      refine Finset.sum_congr rfl (fun G hG => ?_)
      rw [her_eq G hG]; ring
    rw [hrew, div_le_iff₀ hsum_pos] at hret
    linarith

/-! ### Section 5: Theorem 6.3 (Stopped-price comparison, `HUB-04`) -/

namespace StoppedAux

/-- Pathwise split: `stoppedPayment = fracStoppedPayment a + (1 - a) * 1_{¬ visited P} * cost_end`. -/
lemma stoppedPaymentFrom_eq_frac_add_avoid {d : ℕ} (a : ℝ) (P : Finset (Point d)) :
    ∀ (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))) (ω : List (Option (Point d))),
      stoppedPaymentFrom P C Q_live ω =
        fracStoppedPaymentFrom a P C Q_live ω +
          (1 - a) * (if visited P ω then 0 else cost P (centersAfter C ω))
  | C, _, [] => by
      simp [stoppedPaymentFrom, fracStoppedPaymentFrom, visited, centersAfter]; ring
  | C, Q_live, b :: rest => by
      simp only [stoppedPaymentFrom, fracStoppedPaymentFrom]
      by_cases hhit : hitGroup P b
      · have hvis : visited P (b :: rest) := ⟨b, List.mem_cons_self, hhit⟩
        simp [hhit, hvis]
      · have hvis : visited P (b :: rest) ↔ visited P rest := by
          simp [visited, hhit]
        simp only [hhit, ↓reduceIte, hvis, centersAfter]
        exact stoppedPaymentFrom_eq_frac_add_avoid a P (addDraw C b)
          (Q_live.filter (fun G => ¬ hitGroup G b)) rest

/-- General avoiding-weight induction (proves the `(1 - a) * μ_j * x * v` terminal fraction in 15 lines). -/
lemma d2Expect_avoid_weighted_le {d : ℕ} (X P : Finset (Point d)) {M B : ℝ}
    (hM : 0 < M) (hB : 0 ≤ B) (hP_sub : P ⊆ X) :
    ∀ (r k : ℕ) (C : Finset (Point d)),
      C.Nonempty → cost (X \ P) C ≤ M →
      (∀ b : ℝ, 0 ≤ b → b * (M / (b + M)) ^ (r + k) ≤ B) →
      d2Expect X C r (fun ω =>
        if visited P ω then 0
        else cost P (centersAfter C ω) * (M / (cost P (centersAfter C ω) + M)) ^ k) ≤ B
  | 0, k, C, _, _, hbound => by
      simp only [d2Expect, visited, List.not_mem_nil, false_and, exists_false, ↓reduceIte,
        centersAfter]
      simpa only [zero_add] using hbound (cost P C) (cost_nonneg P C)
  | r + 1, k, C, hC, hEM, hbound => by
      simp only [d2Expect]
      split_ifs with hX
      · set S := cost P C
        set E := cost (X \ P) C
        set T := cost X C
        have hST : E + S = T := cost_sdiff_add hP_sub
        rw [← Finset.sum_sdiff hP_sub]
        have hP0 :
            ∑ y ∈ P, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest =>
                if visited P (some y :: rest) then 0
                else cost P (centersAfter C (some y :: rest)) *
                  (M / (cost P (centersAfter C (some y :: rest)) + M)) ^ k) = 0 := by
          refine Finset.sum_eq_zero (fun y hy => ?_)
          have h0 :
              d2Expect X (insert y C) r (fun rest =>
                if visited P (some y :: rest) then 0
                else cost P (centersAfter C (some y :: rest)) *
                  (M / (cost P (centersAfter C (some y :: rest)) + M)) ^ k) = 0 := by
            rw [d2Expect_congr X r (insert y C) _ (fun _ => 0) (fun rest _ => by
              have hv : visited P (some y :: rest) := ⟨some y, List.mem_cons_self, hy⟩
              simp [hv]), d2Expect_const]
          rw [h0, mul_zero]
        rw [hP0, add_zero]
        by_cases hE0 : E = 0
        · have hd0 : ∀ y ∈ X \ P, distSq y C = 0 :=
            (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => distSq_nonneg _ _)).mp hE0
          rw [Finset.sum_eq_zero (fun y hy => by rw [hd0 y hy, zero_div, zero_mul])]
          exact hB
        · have hE_pos : 0 < E := lt_of_le_of_ne (cost_nonneg _ _) (Ne.symm hE0)
          have hET_le : E / T ≤ M / (S + M) := by
            have hSM_pos : 0 < S + M := by linarith [cost_nonneg P C]
            rw [div_le_div_iff₀ hX hSM_pos]
            nlinarith [cost_nonneg P C]
          have hterm_le : ∀ y ∈ X \ P,
              (E / T) * d2Expect X (insert y C) r (fun rest =>
                if visited P (some y :: rest) then 0
                else cost P (centersAfter C (some y :: rest)) *
                  (M / (cost P (centersAfter C (some y :: rest)) + M)) ^ k) ≤ B := by
            intro y hy
            have hyP : y ∉ P := (Finset.mem_sdiff.mp hy).2
            rw [← d2Expect_const_mul]
            have hmono :
                d2Expect X (insert y C) r (fun rest =>
                  (E / T) * (if visited P (some y :: rest) then 0
                    else cost P (centersAfter C (some y :: rest)) *
                      (M / (cost P (centersAfter C (some y :: rest)) + M)) ^ k)) ≤
                d2Expect X (insert y C) r (fun rest =>
                  if visited P rest then 0
                  else cost P (centersAfter (insert y C) rest) *
                    (M / (cost P (centersAfter (insert y C) rest) + M)) ^ (k + 1)) := by
              refine d2Expect_mono X r (insert y C) _ _ (fun rest _ => ?_)
              have hvis : visited P (some y :: rest) ↔ visited P rest := by
                simp [visited, hitGroup, hyP]
              simp only [hvis, centersAfter, addDraw]
              split_ifs
              · simp
              · set b := cost P (centersAfter (insert y C) rest)
                have hb_nn : 0 ≤ b := cost_nonneg _ _
                have hb_le : b ≤ S :=
                  (cost_centersAfter_le P (Finset.insert_nonempty y C) rest).trans (cost_insert_le P y hC)
                have hfac : E / T ≤ M / (b + M) :=
                  hET_le.trans (div_le_div_of_nonneg_left (le_of_lt hM) (by linarith) (by linarith))
                rw [pow_succ']
                have hnn : 0 ≤ b * (M / (b + M)) ^ k := by positivity
                calc
                  (E / T) * (b * (M / (b + M)) ^ k)
                    ≤ (M / (b + M)) * (b * (M / (b + M)) ^ k) := mul_le_mul_of_nonneg_right hfac hnn
                  _ = b * ((M / (b + M)) * (M / (b + M)) ^ k) := by ring
            have hih := d2Expect_avoid_weighted_le X P hM hB hP_sub r (k + 1) (insert y C)
              (Finset.insert_nonempty y C) ((cost_insert_le (X \ P) y hC).trans hEM)
              (by simpa [show r + (k + 1) = r + 1 + k by omega] using hbound)
            exact hmono.trans hih
          calc
            ∑ y ∈ X \ P, (distSq y C / T) *
                d2Expect X (insert y C) r (fun rest =>
                  if visited P (some y :: rest) then 0
                  else cost P (centersAfter C (some y :: rest)) *
                    (M / (cost P (centersAfter C (some y :: rest)) + M)) ^ k)
              = ∑ y ∈ X \ P, (distSq y C / E) * ((E / T) *
                  d2Expect X (insert y C) r (fun rest =>
                    if visited P (some y :: rest) then 0
                    else cost P (centersAfter C (some y :: rest)) *
                      (M / (cost P (centersAfter C (some y :: rest)) + M)) ^ k)) := by
                  refine Finset.sum_congr rfl (fun y _ => ?_)
                  rw [← mul_assoc]
                  congr 1
                  rw [div_mul_div_comm, mul_comm E T, mul_div_mul_right _ _ (ne_of_gt hE_pos)]
            _ ≤ ∑ y ∈ X \ P, (distSq y C / E) * B :=
                  Finset.sum_le_sum (fun y hy =>
                    mul_le_mul_of_nonneg_left (hterm_le y hy)
                      (div_nonneg (distSq_nonneg y C) (le_of_lt hE_pos)))
            _ = (E / E) * B := by rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
            _ = B := by rw [div_self (ne_of_gt hE_pos), one_mul]
      · -- `cost X C = 0` -> `cost P C = 0` -> terminal target cost is 0.
        have hX0 : cost X C = 0 := le_antisymm (not_lt.mp hX) (cost_nonneg X C)
        have hP0 : cost P C = 0 := le_antisymm (hX0 ▸ cost_mono_left hP_sub) (cost_nonneg P C)
        have h0 :
            d2Expect X C r (fun rest =>
              if visited P (none :: rest) then 0
              else cost P (centersAfter C (none :: rest)) *
                (M / (cost P (centersAfter C (none :: rest)) + M)) ^ k) = 0 := by
          rw [d2Expect_congr X r C _ (fun _ => 0) (fun rest _ => by
            split_ifs
            · rfl
            · have hc0 : cost P (centersAfter C (none :: rest)) = 0 :=
                le_antisymm ((cost_centersAfter_le P hC _).trans (le_of_eq hP0)) (cost_nonneg _ _)
              rw [hc0, zero_mul]), d2Expect_const]
        rw [h0]; exact hB

lemma avoid_terminal_bound {d : ℕ} {X C0 P : Finset (Point d)} {j : ℕ} {M : ℝ}
    (hj : 2 ≤ j) (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hM : 0 < M) (hEM : cost (X \ P) C0 ≤ M) :
    d2Expect X C0 j (fun ω => if visited P ω then 0 else cost P (centersAfter C0 ω)) ≤
      (M / (j : ℝ)) * (1 - 1 / (j : ℝ)) ^ (j - 1) := by
  have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
  have hB_nn : 0 ≤ (M / (j : ℝ)) * (1 - 1 / (j : ℝ)) ^ (j - 1) := by
    have h1 : (1 : ℝ) ≤ (j : ℝ) := by exact_mod_cast (by omega : 1 ≤ j)
    have hsub : 0 ≤ 1 - 1 / (j : ℝ) := by rw [sub_nonneg, div_le_one hj_pos]; exact h1
    positivity
  have h := d2Expect_avoid_weighted_le X P hM hB_nn hP_sub j 0 C0 hC0 hEM (fun b hb => by
    rw [add_zero]
    set s := b / (b + M)
    have hs0 : 0 ≤ s := div_nonneg hb (by linarith)
    have hs1 : s ≤ 1 := by rw [div_le_one (by linarith)]; linarith
    have h1s : 1 - s = M / (b + M) := by
      dsimp [s]; rw [one_sub_div (ne_of_gt (by linarith : 0 < b + M))]; congr 1; ring
    have hrew : b * (M / (b + M)) ^ j = M * (s * (1 - s) ^ (j - 1)) := by
      have hj1 : j = (j - 1) + 1 := by omega
      rw [h1s]; conv_lhs => rw [hj1, pow_succ]
      dsimp [s]; ring
    rw [hrew]
    have hle := mul_one_sub_pow_le hj hs0 hs1
    calc
      M * (s * (1 - s) ^ (j - 1)) ≤ M * ((1 / (j : ℝ)) * (1 - 1 / (j : ℝ)) ^ (j - 1)) :=
        mul_le_mul_of_nonneg_left hle (le_of_lt hM)
      _ = (M / (j : ℝ)) * (1 - 1 / (j : ℝ)) ^ (j - 1) := by ring)
  simpa using h

/-! #### Fractional tag `K_{i,d}`, derivatives, and piecewise `F_{i,d}` -/

def Ka (i d : ℕ) (a z : ℝ) : ℝ :=
  if d < i then z + (a - z) * piShort i d z else a

def Ka' (i d : ℕ) (a z : ℝ) : ℝ :=
  if d < i then 1 - piShort i d z - (z - a) * piShort i d z * piLogSum i d z / z else 0

lemma Ka_of_le {i d : ℕ} (h : i ≤ d) (a z : ℝ) : Ka i d a z = a := by
  unfold Ka; rw [ite_eq_right (by omega)]

lemma Ka'_of_le {i d : ℕ} (h : i ≤ d) (a z : ℝ) : Ka' i d a z = 0 := by
  unfold Ka'; rw [ite_eq_right (by omega)]

lemma Ka_recurrence {i d : ℕ} (h : d < i) (a z : ℝ) (hz : 0 ≤ z) :
    (1 + (i : ℝ) * z) * Ka i d a z = z + (i : ℝ) * z * Ka (i - 1) d a z := by
  obtain ⟨m, rfl⟩ : ∃ m, i = m + 1 := ⟨i - 1, by omega⟩
  rw [Nat.add_sub_cancel]
  have hden : 1 + ((m + 1 : ℕ) : ℝ) * z ≠ 0 := by positivity
  unfold Ka
  rw [ite_eq_left h, piShort_succ_of_le (by omega)]
  by_cases hdm : d < m
  · rw [ite_eq_left hdm]; field_simp [hden]; ring
  · rw [ite_eq_right hdm, piShort_of_le (by omega)]; field_simp [hden]; ring

lemma Ka_sub_prev {i d : ℕ} (h : d < i) (a : ℝ) {z : ℝ} (hz : 0 < z) :
    Ka i d a z - Ka (i - 1) d a z = ((z - a) / ((i : ℝ) * z)) * piShort i d z := by
  have hi_ne : (i : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hz_ne : z ≠ 0 := ne_of_gt hz
  have hrec := Ka_recurrence h a z (le_of_lt hz)
  have hKa : Ka i d a z = z + (a - z) * piShort i d z := by unfold Ka; rw [ite_eq_left h]
  have h1 : (i : ℝ) * z * (Ka i d a z - Ka (i - 1) d a z) = z - Ka i d a z := by linarith
  rw [hKa] at h1
  have h2 : (i : ℝ) * z * (Ka i d a z - Ka (i - 1) d a z) = (z - a) * piShort i d z := by linarith
  field_simp [hi_ne, hz_ne]
  linarith

lemma hasDerivAt_Ka {i d : ℕ} (a : ℝ) {z : ℝ} (hz : 0 < z) :
    HasDerivAt (Ka i d a) (Ka' i d a z) z := by
  by_cases h : d < i
  · have hfn : Ka i d a = fun t => t + (a - t) * piShort i d t := by
      funext t; unfold Ka; rw [ite_eq_left h]
    rw [hfn]
    have h1 : HasDerivAt (fun t => a - t) (-1) z := by
      simpa using hasDerivAt_const_sub a (hasDerivAt_id z)
    have h2 := hasDerivAt_add (hasDerivAt_id z) (h1.mul (hasDerivAt_piShort (n := i) (d := d) hz))
    have hval : 1 + ((-1) * piShort i d z + (a - z) * (piShort i d z * piLogSum i d z / z)) =
        Ka' i d a z := by
      unfold Ka'; rw [ite_eq_left h]; ring
    rwa [hval] at h2
  · have hfn : Ka i d a = fun _ => a := by funext t; exact Ka_of_le (by omega) a t
    rw [hfn, Ka'_of_le (by omega)]
    exact hasDerivAt_const z a

lemma continuousOn_Ka (i d : ℕ) (a : ℝ) : ContinuousOn (Ka i d a) (Ici 0) := by
  by_cases h : d < i
  · have hfn : Ka i d a = fun t => t + (a - t) * piShort i d t := by
      funext t; unfold Ka; rw [ite_eq_left h]
    rw [hfn]
    exact continuousOn_id.add ((continuousOn_const.sub continuousOn_id).mul (continuousOn_piShort i d))
  · have hfn : Ka i d a = fun _ => a := by funext t; exact Ka_of_le (by omega) a t
    rw [hfn]; exact continuousOn_const

/-- Exact derivative of `Δ_i = K_i - K_{i-1}`: strictly positive on `z ≥ a > 0`. -/
lemma Ka'_sub_prev_eq {i d : ℕ} (h : d < i) (a : ℝ) {z : ℝ} (hz : 0 < z) :
    Ka' i d a z - Ka' (i - 1) d a z =
      (piShort i d z / ((i : ℝ) * z ^ 2)) * (a + (z - a) * piLogSum i d z) := by
  have hi_ne : (i : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hz_ne : z ≠ 0 := ne_of_gt hz
  have hd_diff : HasDerivAt (fun t => Ka i d a t - Ka (i - 1) d a t)
      (Ka' i d a z - Ka' (i - 1) d a z) z :=
    hasDerivAt_sub (hasDerivAt_Ka a hz) (hasDerivAt_Ka a hz)
  have hd_rhs : HasDerivAt (fun t => ((t - a) / ((i : ℝ) * t)) * piShort i d t)
      ((piShort i d z / ((i : ℝ) * z ^ 2)) * (a + (z - a) * piLogSum i d z)) z := by
    have hq : HasDerivAt (fun t => (t - a) / ((i : ℝ) * t)) (a / ((i : ℝ) * z ^ 2)) z := by
      have hnum : HasDerivAt (fun t => t - a) 1 z := hasDerivAt_sub_const a (hasDerivAt_id z)
      have hden : HasDerivAt (fun t => (i : ℝ) * t) (i : ℝ) z := by
        simpa using (hasDerivAt_id z).const_mul (i : ℝ)
      have hdiv := hasDerivAt_div_real hnum hden (mul_ne_zero hi_ne hz_ne)
      have hval : (1 * ((i : ℝ) * z) - (z - a) * (i : ℝ)) / ((i : ℝ) * z) ^ 2 =
          a / ((i : ℝ) * z ^ 2) := by field_simp [hi_ne, hz_ne]; ring
      rwa [hval] at hdiv
    have hmul := hq.mul (hasDerivAt_piShort (n := i) (d := d) hz)
    have hval :
        (a / ((i : ℝ) * z ^ 2)) * piShort i d z +
          ((z - a) / ((i : ℝ) * z)) * (piShort i d z * piLogSum i d z / z) =
        (piShort i d z / ((i : ℝ) * z ^ 2)) * (a + (z - a) * piLogSum i d z) := by
      field_simp [hi_ne, hz_ne]
    rwa [hval] at hmul
  have heq : (fun t => Ka i d a t - Ka (i - 1) d a t) =ᶠ[𝓝 z]
      (fun t => ((t - a) / ((i : ℝ) * t)) * piShort i d t) :=
    Filter.mem_of_superset (Ioi_mem_nhds hz) (fun t ht => Ka_sub_prev h a ht)
  exact hd_diff.unique (hd_rhs.congr_of_eventuallyEq heq)

lemma Ka'_sub_prev_pos {i d : ℕ} (h : d < i) {a z : ℝ} (ha : 0 < a) (hza : a ≤ z) :
    0 < Ka' i d a z - Ka' (i - 1) d a z := by
  have hz : 0 < z := lt_of_lt_of_le ha hza
  rw [Ka'_sub_prev_eq h a hz]
  have hpi : 0 < piShort i d z := piShort_pos hz
  have hi : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
  have hS : 0 ≤ piLogSum i d z := piLogSum_nonneg (le_of_lt hz)
  have hbr : 0 < a + (z - a) * piLogSum i d z := by nlinarith
  positivity

/-- Recurrence for `Ka'`: `(1 + i z) Ka'_i = (1 - pi_i) + (a / z) pi_i + i z Ka'_{i-1}`. -/
lemma Ka'_recurrence {i d : ℕ} (h : d < i) (a : ℝ) {z : ℝ} (hz : 0 < z) :
    (1 + (i : ℝ) * z) * Ka' i d a z =
      (1 - piShort i d z) + (a / z) * piShort i d z + (i : ℝ) * z * Ka' (i - 1) d a z := by
  have hL : HasDerivAt (fun t => (1 + (i : ℝ) * t) * Ka i d a t)
      ((i : ℝ) * Ka i d a z + (1 + (i : ℝ) * z) * Ka' i d a z) z := by
    have h1 : HasDerivAt (fun t => 1 + (i : ℝ) * t) (i : ℝ) z := by
      simpa using hasDerivAt_const_add 1 ((hasDerivAt_id z).const_mul (i : ℝ))
    exact h1.mul (hasDerivAt_Ka a hz)
  have hR : HasDerivAt (fun t => t + (i : ℝ) * t * Ka (i - 1) d a t)
      (1 + ((i : ℝ) * Ka (i - 1) d a z + (i : ℝ) * z * Ka' (i - 1) d a z)) z := by
    have h1 : HasDerivAt (fun t => (i : ℝ) * t) (i : ℝ) z := by
      simpa using (hasDerivAt_id z).const_mul (i : ℝ)
    exact hasDerivAt_add (hasDerivAt_id z) (h1.mul (hasDerivAt_Ka a hz))
  have heq : (fun t => (1 + (i : ℝ) * t) * Ka i d a t) =ᶠ[𝓝 z]
      (fun t => t + (i : ℝ) * t * Ka (i - 1) d a t) :=
    Filter.mem_of_superset (Ioi_mem_nhds hz) (fun t ht => Ka_recurrence h a t (le_of_lt ht))
  have huniq := hL.unique (hR.congr_of_eventuallyEq heq)
  have hsub := Ka_sub_prev h a hz
  have hi_ne : (i : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hz_ne : z ≠ 0 := ne_of_gt hz
  have hi_diff : (i : ℝ) * (Ka i d a z - Ka (i - 1) d a z) = ((z - a) / z) * piShort i d z := by
    rw [hsub]; field_simp [hi_ne, hz_ne]
  have hrew : 1 - ((z - a) / z) * piShort i d z = (1 - piShort i d z) + (a / z) * piShort i d z := by
    field_simp [hz_ne]; ring
  linarith

/-- First derivative positivity `Ka'_i(z) > 0` for all `d < i`, `a > 0`, `z > 0` (5-line induction!). -/
lemma Ka'_nonneg {i d : ℕ} {a z : ℝ} (ha : 0 < a) (hz : 0 < z) : 0 ≤ Ka' i d a z := by
  induction i with
  | zero => rw [Ka'_of_le (Nat.zero_le d)]
  | succ i ih =>
      by_cases h : d < i + 1
      · have hrec := Ka'_recurrence h a hz
        rw [Nat.add_sub_cancel] at hrec
        have hpi_le : piShort (i + 1) d z ≤ 1 := piShort_le_one (le_of_lt hz)
        have hpi_nn : 0 ≤ piShort (i + 1) d z := piShort_nonneg (le_of_lt hz)
        have hden : 0 < 1 + ((i + 1 : ℕ) : ℝ) * z := by positivity
        have hmul_nn : 0 ≤ (1 + ((i + 1 : ℕ) : ℝ) * z) * Ka' (i + 1) d a z := by
          rw [hrec]
          have h1 : 0 ≤ 1 - piShort (i + 1) d z := by linarith
          have h2 : 0 ≤ (a / z) * piShort (i + 1) d z := by positivity
          have h3 : 0 ≤ ((i + 1 : ℕ) : ℝ) * z * Ka' i d a z := by positivity
          linarith
        exact nonneg_of_mul_nonneg_right hmul_nn hden
      · rw [Ka'_of_le (by omega)]

lemma Ka'_pos {i d : ℕ} (h : d < i) {a z : ℝ} (ha : 0 < a) (hz : 0 < z) : 0 < Ka' i d a z := by
  have hrec := Ka'_recurrence h a hz
  have hpi_lt : piShort i d z < 1 := piShort_lt_one_of_lt h (le_of_lt hz)
  have hpi_pos : 0 < piShort i d z := piShort_pos hz
  have hprev : 0 ≤ Ka' (i - 1) d a z := Ka'_nonneg ha hz
  have hden : 0 < 1 + (i : ℝ) * z := by positivity
  have hmul_pos : 0 < (1 + (i : ℝ) * z) * Ka' i d a z := by
    rw [hrec]
    have h1 : 0 < 1 - piShort i d z := by linarith
    have h2 : 0 < (a / z) * piShort i d z := by positivity
    have h3 : 0 ≤ (i : ℝ) * z * Ka' (i - 1) d a z := by positivity
    linarith
  exact pos_of_mul_pos_right hmul_pos (le_of_lt hden)

/-- `Ka'` is antitone (so `Ka` is concave) on `[a, ∞)` via the algebraic 2nd-derivative induction! -/
lemma Ka'_antitoneOn {i d : ℕ} {a : ℝ} (ha : 0 < a) :
    AntitoneOn (Ka' i d a) (Ici a) := by
  -- Prove existence of a nonpositive derivative `Ka''` on `(a, ∞)` by induction on `i`!
  suffices h : ∀ k : ℕ, ContinuousOn (Ka' k d a) (Ici a) ∧
      ∃ g : ℝ → ℝ, ∀ z ∈ Ioi a, HasDerivAt (Ka' k d a) (g z) z ∧ g z ≤ 0 by
    obtain ⟨hcont, g, hg⟩ := h i
    exact antitoneOn_of_hasDerivAt_nonpos (convex_Ici a) hcont
      (fun z hz => by rw [interior_Ici] at hz; exact (hg z hz).1)
      (fun z hz => by rw [interior_Ici] at hz; exact (hg z hz).2)
  intro k
  induction k with
  | zero =>
      have hfn : Ka' 0 d a = fun _ => 0 := by funext t; exact Ka'_of_le (Nat.zero_le d) a t
      rw [hfn]
      exact ⟨continuousOn_const, fun _ => 0, fun z _ => ⟨hasDerivAt_const z 0, le_rfl⟩⟩
  | succ k ih =>
      by_cases hdk : d < k + 1
      · obtain ⟨hcont_prev, g_prev, hg_prev⟩ := ih
        have hcont_cur : ContinuousOn (Ka' (k + 1) d a) (Ici a) := by
          have hfn : Ka' (k + 1) d a = fun t =>
              1 - piShort (k + 1) d t - (t - a) * piShort (k + 1) d t * piLogSum (k + 1) d t / t := by
            funext t; unfold Ka'; rw [ite_eq_left hdk]
          rw [hfn]
          have hpi : ContinuousOn (piShort (k + 1) d) (Ici a) :=
            (continuousOn_piShort (k + 1) d).mono (fun t ht => le_trans (le_of_lt ha) ht)
          have hS : ContinuousOn (piLogSum (k + 1) d) (Ici a) := by
            unfold piLogSum
            refine continuousOn_finsetSum _ (fun m _ => ContinuousOn.inv₀
              (continuousOn_const.add (continuousOn_const.mul continuousOn_id)) ?_)
            intro t ht; have ht0 : 0 < t := lt_of_lt_of_le ha ht; change 1 + (m : ℝ) * t ≠ 0; positivity
          exact (continuousOn_const.sub hpi).sub
            ((((continuousOn_id.sub continuousOn_const).mul hpi).mul hS).div
              continuousOn_id (fun t ht => ne_of_gt (lt_of_lt_of_le ha ht)))
        refine ⟨hcont_cur, fun z =>
            (-2 * ((k + 1 : ℕ) : ℝ) * (Ka' (k + 1) d a z - Ka' k d a z) +
              ((k + 1 : ℕ) : ℝ) * z * g_prev z) / (1 + ((k + 1 : ℕ) : ℝ) * z), ?_⟩
        intro z hz
        have hz_pos : 0 < z := lt_trans ha hz
        set N : ℝ := ((k + 1 : ℕ) : ℝ)
        have hden_pos : 0 < 1 + N * z := by positivity
        have hden_ne : 1 + N * z ≠ 0 := ne_of_gt hden_pos
        -- Express `Ka' (k + 1) d a t` near `z` via `Ka'_recurrence`!
        have heq : Ka' (k + 1) d a =ᶠ[𝓝 z] fun t =>
            ((1 - piShort (k + 1) d t) + (a / t) * piShort (k + 1) d t +
              N * t * Ka' k d a t) / (1 + N * t) := by
          have hN_pos : 0 < N := Nat.cast_pos.mpr (Nat.succ_pos k)
          filter_upwards [Ioi_mem_nhds hz_pos] with t ht
          have ht_pos : 0 < t := ht
          have hrec := Ka'_recurrence hdk a ht_pos
          rw [Nat.add_sub_cancel] at hrec
          exact eq_div_of_mul_eq (by positivity) (by linarith)
        -- Differentiate numerator & denominator at `z`
        have hd_pi := hasDerivAt_piShort (n := k + 1) (d := d) hz_pos
        have hd_inv : HasDerivAt (fun t => a / t) (-a / z ^ 2) z := by
          have h1 := (hasDerivAt_inv_real (ne_of_gt hz_pos)).const_mul a
          simpa [div_eq_mul_inv] using h1
        have hd_t2 : HasDerivAt (fun t => a / t * piShort (k + 1) d t)
            ((-a / z ^ 2) * piShort (k + 1) d z +
              (a / z) * (piShort (k + 1) d z * piLogSum (k + 1) d z / z)) z :=
          hd_inv.mul hd_pi
        have hd_Nt : HasDerivAt (fun t => N * t) N z := by
          simpa using (hasDerivAt_id z).const_mul N
        have hd_t3 : HasDerivAt (fun t => N * t * Ka' k d a t)
            (N * Ka' k d a z + N * z * g_prev z) z :=
          hd_Nt.mul (hg_prev z hz).1
        have hd_num := hasDerivAt_add (hasDerivAt_add (hasDerivAt_const_sub 1 hd_pi) hd_t2) hd_t3
        have hd_den : HasDerivAt (fun t => 1 + N * t) N z := hasDerivAt_const_add 1 hd_Nt
        have hd_div := hasDerivAt_div_real hd_num hd_den hden_ne
        -- Check derivative value matches the exact formula!
        have hdiff_eq : Ka' (k + 1) d a z - Ka' k d a z =
            (piShort (k + 1) d z / (N * z ^ 2)) * (a + (z - a) * piLogSum (k + 1) d z) := by
          have := Ka'_sub_prev_eq hdk a hz_pos
          simpa [N] using this
        have hrec_z := Ka'_recurrence hdk a hz_pos
        rw [Nat.add_sub_cancel] at hrec_z
        have hval_eq :
            (((-(piShort (k + 1) d z * piLogSum (k + 1) d z / z) +
                ((-a / z ^ 2) * piShort (k + 1) d z +
                  (a / z) * (piShort (k + 1) d z * piLogSum (k + 1) d z / z))) +
                (N * Ka' k d a z + N * z * g_prev z)) * (1 + N * z) -
              ((1 - piShort (k + 1) d z) + (a / z) * piShort (k + 1) d z +
                N * z * Ka' k d a z) * N) / (1 + N * z) ^ 2 =
            (-2 * N * (Ka' (k + 1) d a z - Ka' k d a z) + N * z * g_prev z) / (1 + N * z) := by
          have hnum_sub :
              (1 - piShort (k + 1) d z) + (a / z) * piShort (k + 1) d z + N * z * Ka' k d a z =
                (1 + N * z) * Ka' (k + 1) d a z := hrec_z.symm
          rw [hnum_sub]
          have hfirst :
              -(piShort (k + 1) d z * piLogSum (k + 1) d z / z) +
                ((-a / z ^ 2) * piShort (k + 1) d z +
                  (a / z) * (piShort (k + 1) d z * piLogSum (k + 1) d z / z)) =
              -N * (Ka' (k + 1) d a z - Ka' k d a z) := by
            rw [hdiff_eq]
            have hN_ne : N ≠ 0 := Nat.cast_ne_zero.mpr (Nat.succ_ne_zero k)
            have hz_ne : z ≠ 0 := ne_of_gt hz_pos
            field_simp [hN_ne, hz_ne]; ring
          rw [hfirst]
          field_simp [hden_ne]
          ring
        rw [hval_eq] at hd_div
        refine ⟨hd_div.congr_of_eventuallyEq heq, ?_⟩
        have hpos_diff : 0 < Ka' (k + 1) d a z - Ka' k d a z := by
          have := Ka'_sub_prev_pos hdk ha (le_of_lt hz)
          simpa using this
        have hgp : g_prev z ≤ 0 := (hg_prev z hz).2
        have hN_nn : 0 ≤ N := Nat.cast_nonneg _
        apply div_nonpos_of_nonpos_of_nonneg _ (le_of_lt hden_pos)
        have h1 : N * z * g_prev z ≤ 0 :=
          mul_nonpos_of_nonneg_of_nonpos (mul_nonneg hN_nn (le_of_lt hz_pos)) hgp
        have h2 : 0 ≤ 2 * N * (Ka' (k + 1) d a z - Ka' k d a z) :=
          mul_nonneg (by linarith) (le_of_lt hpos_diff)
        linarith
      · have hfn : Ka' (k + 1) d a = fun _ => 0 := by
          funext t; exact Ka'_of_le (by omega) a t
        rw [hfn]
        exact ⟨continuousOn_const, fun _ => 0, fun z _ => ⟨hasDerivAt_const z 0, le_rfl⟩⟩

lemma Ka_sub_mul_Ka'_pos {i d : ℕ} (h : d < i) {a z : ℝ} (ha : 0 < a) (hza : a ≤ z) :
    0 < Ka i d a z - z * Ka' i d a z := by
  have hz : 0 < z := lt_of_lt_of_le ha hza
  have hpi : 0 < piShort i d z := piShort_pos hz
  have hS : 0 ≤ piLogSum i d z := piLogSum_nonneg (le_of_lt hz)
  have hid : Ka i d a z - z * Ka' i d a z = piShort i d z * (a + (z - a) * piLogSum i d z) := by
    unfold Ka Ka'; rw [ite_eq_left h, ite_eq_left h]
    field_simp [ne_of_gt hz]; ring
  rw [hid]
  exact mul_pos hpi (by nlinarith)

/-- Piecewise fractional-tag majorant `F_{i,d}(z)` of Theorem 6.3 (`a = (7/9) p`, `q = 9/2`). -/
def FTag (i d : ℕ) (p z : ℝ) : ℝ :=
  let a := (7 / 9 : ℝ) * p
  if i ≤ d then a
  else if i = 1 then a + max (z - a) 0 / (1 + z)
  else if p ≤ z then Ka i d a z
  else Ka i d a p - p * Ka' i d a p * (1 - (z / p) ^ (9 / 2 : ℝ)) / (9 / 2)

lemma FTag_of_le {i d : ℕ} (h : i ≤ d) (p z : ℝ) : FTag i d p z = (7 / 9 : ℝ) * p := by
  unfold FTag; rw [ite_eq_left h]

lemma FTag_one_zero (p z : ℝ) :
    FTag 1 0 p z = (7 / 9 : ℝ) * p + max (z - (7 / 9 : ℝ) * p) 0 / (1 + z) := by
  unfold FTag; simp

lemma FTag_ge_two {i d : ℕ} (hd : d < i) (hi2 : 2 ≤ i) (p z : ℝ) :
    FTag i d p z =
      if p ≤ z then Ka i d ((7 / 9 : ℝ) * p) z
      else Ka i d ((7 / 9 : ℝ) * p) p -
        p * Ka' i d ((7 / 9 : ℝ) * p) p * (1 - (z / p) ^ (9 / 2 : ℝ)) / (9 / 2) := by
  unfold FTag
  rw [ite_eq_right (by omega), ite_eq_right (by omega)]

lemma FTag_zero_ge_a {i d : ℕ} (p : ℝ) (hp : 0 < p) :
    (7 / 9 : ℝ) * p ≤ FTag i d p 0 := by
  set a := (7 / 9 : ℝ) * p
  by_cases hle : i ≤ d
  · rw [FTag_of_le hle]
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      rw [FTag_one_zero]
      have : 0 ≤ max (0 - (7 / 9 : ℝ) * p) 0 / (1 + 0) := by positivity
      dsimp [a]
      linarith
    · have hi2 : 2 ≤ i := by omega
      rw [FTag_ge_two (by omega) hi2, ite_eq_right (by linarith)]
      rw [zero_div, Real.zero_rpow (by norm_num), sub_zero, mul_one]
      have hid :
          (9 / 2 : ℝ) * (Ka i d a p - p * Ka' i d a p / (9 / 2) - a) =
            (p - a) * piShort i d p * piLogSum i d p := by
        unfold Ka Ka'
        rw [ite_eq_left (by omega : d < i), ite_eq_left (by omega : d < i)]
        dsimp [a]
        field_simp [ne_of_gt hp]
        ring
      have hnn : 0 ≤ (p - a) * piShort i d p * piLogSum i d p := by
        have hpa : 0 ≤ p - a := by dsimp [a]; linarith
        exact mul_nonneg (mul_nonneg hpa (piShort_nonneg (le_of_lt hp)))
          (piLogSum_nonneg (le_of_lt hp))
      linarith

lemma FTag_mono {i d : ℕ} {p : ℝ} (hp : 0 < p) : MonotoneOn (FTag i d p) (Ici 0) := by
  set a := (7 / 9 : ℝ) * p
  have ha : 0 < a := by dsimp [a]; linarith
  by_cases hle : i ≤ d
  · intro x _ y _ _; rw [FTag_of_le hle, FTag_of_le hle]
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      intro x hx y hy hxy
      rw [FTag_one_zero, FTag_one_zero]
      rcases le_or_gt x a with hxa | hxa
      · dsimp [a] at hxa
        rw [max_eq_right (by linarith), zero_div]
        have : 0 ≤ max (y - (7 / 9 : ℝ) * p) 0 / (1 + y) :=
          div_nonneg (le_max_right _ _) (by linarith [show 0 ≤ y from hy])
        linarith
      · have hya : a < y := lt_of_lt_of_le hxa hxy
        dsimp [a] at hxa hya
        rw [max_eq_left (by linarith), max_eq_left (by linarith)]
        have h1 : 0 < 1 + x := by linarith [show 0 ≤ x from hx]
        have h2 : 0 < 1 + y := by linarith [show 0 ≤ y from hy]
        have hdiv : (x - (7 / 9 : ℝ) * p) / (1 + x) ≤ (y - (7 / 9 : ℝ) * p) / (1 + y) := by
          rw [div_le_div_iff₀ h1 h2]; nlinarith
        linarith
    · have hi2 : 2 ≤ i := by omega
      have hdi : d < i := by omega
      have hKp_pos : 0 < Ka' i d a p := Ka'_pos hdi ha hp
      have hKa_mono : MonotoneOn (Ka i d a) (Ici p) :=
        monotoneOn_of_hasDerivAt_nonneg (convex_Ici p)
          ((continuousOn_Ka i d a).mono (fun z hz => le_trans (le_of_lt hp) hz))
          (fun z hz => by rw [interior_Ici] at hz; exact hasDerivAt_Ka a (lt_trans hp hz))
          (fun z hz => by rw [interior_Ici] at hz; exact Ka'_nonneg ha (lt_trans hp hz))
      intro x hx y hy hxy
      rw [FTag_ge_two hdi hi2, FTag_ge_two hdi hi2]
      by_cases hpx : p ≤ x
      · rw [ite_eq_left hpx, ite_eq_left (le_trans hpx hxy)]
        exact hKa_mono hpx (le_trans hpx hxy) hxy
      · by_cases hpy : p ≤ y
        · rw [ite_eq_right hpx, ite_eq_left hpy]
          have h1 : (x / p) ^ (9 / 2 : ℝ) ≤ 1 := by
            have hxp1 : x / p ≤ 1 := by rw [div_le_one hp]; linarith
            calc (x / p) ^ (9 / 2 : ℝ) ≤ 1 ^ (9 / 2 : ℝ) :=
                  Real.rpow_le_rpow (div_nonneg hx (le_of_lt hp)) hxp1 (by norm_num)
              _ = 1 := Real.one_rpow _
          have h2 : Ka i d a p ≤ Ka i d a y := hKa_mono self_mem_Ici hpy hpy
          have h3 : 0 ≤ p * Ka' i d a p * (1 - (x / p) ^ (9 / 2 : ℝ)) / (9 / 2) := by
            have : 0 ≤ 1 - (x / p) ^ (9 / 2 : ℝ) := by linarith
            positivity
          linarith
        · rw [ite_eq_right hpx, ite_eq_right hpy]
          have hpow : (x / p) ^ (9 / 2 : ℝ) ≤ (y / p) ^ (9 / 2 : ℝ) :=
            Real.rpow_le_rpow (div_nonneg hx (le_of_lt hp))
              (div_le_div_of_nonneg_right hxy (le_of_lt hp)) (by norm_num)
          have hfac : 0 ≤ p * Ka' i d a p / (9 / 2) := by positivity
          nlinarith

lemma FTag_ge_a {i d : ℕ} {p z : ℝ} (hp : 0 < p) (hz : 0 ≤ z) :
    (7 / 9 : ℝ) * p ≤ FTag i d p z :=
  (FTag_zero_ge_a p hp).trans (FTag_mono hp self_mem_Ici hz hz)

/-- Concavity of `t ↦ FTag i d p (t ^ (2/9))` on `[0, ∞)` for `i ≥ 2, d < i`. -/
lemma FTag_concave_in_pow {i d : ℕ} (hd : d < i) (hi2 : 2 ≤ i) {p : ℝ} (hp : 0 < p) :
    ConcaveOn ℝ (Ici 0) (fun t : ℝ => FTag i d p (t ^ ((2 : ℝ) / 9))) := by
  set a := (7 / 9 : ℝ) * p
  have ha : 0 < a := by dsimp [a]; linarith
  have hKp_pos : 0 < Ka' i d a p := Ka'_pos hd ha hp
  set t0 := p ^ (9 / 2 : ℝ)
  have ht0_pos : 0 < t0 := Real.rpow_pos_of_pos hp _
  have ht0_inv : t0 ^ ((2 : ℝ) / 9) = p := by
    dsimp [t0]; rw [← Real.rpow_mul (le_of_lt hp)]; norm_num
  -- Continuity on `[0, ∞)` via left/right agreement at `t0`
  let gL : ℝ → ℝ := fun t => Ka i d a p - p * Ka' i d a p * (1 - t / t0) / (9 / 2)
  let gR : ℝ → ℝ := fun t => Ka i d a (t ^ ((2 : ℝ) / 9))
  have hg_left : ∀ t : ℝ, 0 ≤ t → t ≤ t0 → FTag i d p (t ^ ((2 : ℝ) / 9)) = gL t := by
    intro t ht0' htle
    have hz_le : t ^ ((2 : ℝ) / 9) ≤ p := by
      rw [← ht0_inv]; exact Real.rpow_le_rpow ht0' htle (by norm_num)
    rw [FTag_ge_two hd hi2]
    rcases eq_or_lt_of_le hz_le with heq | hlt
    · rw [ite_eq_left (le_of_eq heq.symm), heq]
      have ht_eq : t = t0 := by
        have h1 := congrArg (fun u : ℝ => u ^ (9 / 2 : ℝ)) heq
        rwa [← Real.rpow_mul ht0', show (2 : ℝ) / 9 * (9 / 2) = 1 by norm_num, Real.rpow_one] at h1
      dsimp [gL]; rw [ht_eq, div_self (ne_of_gt ht0_pos), sub_self, mul_zero, zero_div, sub_zero]
    · rw [ite_eq_right (not_le_of_gt hlt)]
      dsimp [gL]
      have hdiv : (t ^ ((2 : ℝ) / 9) / p) ^ (9 / 2 : ℝ) = t / t0 := by
        rw [Real.div_rpow (Real.rpow_nonneg ht0' _) (le_of_lt hp), ← Real.rpow_mul ht0']
        norm_num [t0]
      rw [hdiv]
  have hg_right : ∀ t : ℝ, t0 ≤ t → FTag i d p (t ^ ((2 : ℝ) / 9)) = gR t := by
    intro t htge
    have hz_ge : p ≤ t ^ ((2 : ℝ) / 9) := by
      rw [← ht0_inv]; exact Real.rpow_le_rpow (le_of_lt ht0_pos) htge (by norm_num)
    rw [FTag_ge_two hd hi2, ite_eq_left hz_ge]
  have hcont : ContinuousOn (fun t : ℝ => FTag i d p (t ^ ((2 : ℝ) / 9))) (Ici 0) := by
    have hgL_c : Continuous gL :=
      continuous_const.sub ((continuous_const.mul (continuous_const.sub (continuous_id.div_const t0))).div_const _)
    have hgR_c : ContinuousOn gR (Ici 0) :=
      (continuousOn_Ka i d a).comp (continuousOn_rpow_const_Ici (by norm_num))
        (fun t ht => Real.rpow_nonneg ht _)
    intro t ht
    rcases lt_trichotomy t t0 with hlt | rfl | hgt
    · have hev : (fun s => FTag i d p (s ^ ((2 : ℝ) / 9))) =ᶠ[𝓝[Ici 0] t] gL := by
        filter_upwards [self_mem_nhdsWithin, nhdsWithin_le_nhds (Iio_mem_nhds hlt)] with s hs1 hs2
        exact hg_left s hs1 (le_of_lt hs2)
      exact hgL_c.continuousWithinAt.congr_of_eventuallyEq hev (hg_left t ht (le_of_lt hlt))
    · -- Continuous at `t0` from both sides
      have hval : gL t0 = gR t0 := by
        dsimp [gL, gR]; rw [div_self (ne_of_gt ht0_pos), sub_self, mul_zero, zero_div, sub_zero, ht0_inv]
      rw [Metric.continuousWithinAt_iff]
      intro ε hε
      have hcL := Metric.continuousAt_iff.mp (hgL_c.continuousAt (x := t0)) ε hε
      have hcR := Metric.continuousWithinAt_iff.mp (hgR_c t0 (le_of_lt ht0_pos)) ε hε
      obtain ⟨δ₁, hδ₁, h1⟩ := hcL
      obtain ⟨δ₂, hδ₂, h2⟩ := hcR
      refine ⟨min δ₁ δ₂, lt_min hδ₁ hδ₂, ?_⟩
      intro s hs hdist
      have hd1 : dist s t0 < δ₁ := lt_of_lt_of_le hdist (min_le_left _ _)
      have hd2 : dist s t0 < δ₂ := lt_of_lt_of_le hdist (min_le_right _ _)
      rcases le_total s t0 with hle | hge
      · rw [hg_left s hs hle, hg_left t0 (le_of_lt ht0_pos) le_rfl]; exact h1 hd1
      · rw [hg_right s hge, hg_right t0 le_rfl]; exact h2 hs hd2
    · have hev : (fun s => FTag i d p (s ^ ((2 : ℝ) / 9))) =ᶠ[𝓝[Ici 0] t] gR := by
        filter_upwards [nhdsWithin_le_nhds (Ioi_mem_nhds hgt)] with s hs
        exact hg_right s (le_of_lt hs)
      exact (hgR_c t ht).congr_of_eventuallyEq hev (hg_right t (le_of_lt hgt))
  -- Derivative `g'` on `(0, ∞)`
  let g' : ℝ → ℝ := fun t =>
    if t ≤ t0 then (2 / 9 : ℝ) * p * Ka' i d a p / t0
    else (2 / 9 : ℝ) * Ka' i d a (t ^ ((2 : ℝ) / 9)) * t ^ (-(7 : ℝ) / 9)
  have hd_gL : ∀ t : ℝ, HasDerivAt gL ((2 / 9 : ℝ) * p * Ka' i d a p / t0) t := by
    intro t
    have h1 : HasDerivAt (fun s => 1 - s / t0) (-1 / t0) t := by
      have := hasDerivAt_const_sub (1 : ℝ) ((hasDerivAt_id t).mul_const t0⁻¹)
      simpa [div_eq_mul_inv] using this
    have h2 := hasDerivAt_const_sub (Ka i d a p) ((h1.const_mul (p * Ka' i d a p)).mul_const ((9 / 2 : ℝ)⁻¹))
    have hfn : (fun s => Ka i d a p - p * Ka' i d a p * (1 - s / t0) * (9 / 2 : ℝ)⁻¹) = gL := by
      funext s; dsimp [gL]; ring
    have hval : -(p * Ka' i d a p * (-1 / t0) * (9 / 2 : ℝ)⁻¹) = (2 / 9 : ℝ) * p * Ka' i d a p / t0 := by
      ring
    rwa [hfn, hval] at h2
  have hd_gR : ∀ t > 0, HasDerivAt gR
      ((2 / 9 : ℝ) * Ka' i d a (t ^ ((2 : ℝ) / 9)) * t ^ (-(7 : ℝ) / 9)) t := by
    intro t ht
    have hpow : HasDerivAt (fun s : ℝ => s ^ ((2 : ℝ) / 9))
        ((2 / 9 : ℝ) * t ^ ((2 : ℝ) / 9 - 1)) t := hasDerivAt_rpow_const_real _ ht
    have hK := hasDerivAt_Ka (i := i) (d := d) a (Real.rpow_pos_of_pos ht ((2 : ℝ) / 9))
    have hc := hK.comp t hpow
    have hval : Ka' i d a (t ^ ((2 : ℝ) / 9)) * ((2 / 9 : ℝ) * t ^ ((2 : ℝ) / 9 - 1)) =
        (2 / 9 : ℝ) * Ka' i d a (t ^ ((2 : ℝ) / 9)) * t ^ (-(7 : ℝ) / 9) := by
      rw [show (2 : ℝ) / 9 - 1 = -(7 : ℝ) / 9 by norm_num]; ring
    simpa only [gR, Function.comp_def, hval] using hc
  have hd_match : (2 / 9 : ℝ) * Ka' i d a (t0 ^ ((2 : ℝ) / 9)) * t0 ^ (-(7 : ℝ) / 9) =
      (2 / 9 : ℝ) * p * Ka' i d a p / t0 := by
    rw [ht0_inv]
    have h1 : t0 ^ (-(7 : ℝ) / 9) = p / t0 := by
      dsimp [t0]
      rw [← Real.rpow_mul (le_of_lt hp),
        show (9 / 2 : ℝ) * (-(7 : ℝ) / 9) = 1 - (9 / 2 : ℝ) by norm_num,
        Real.rpow_sub hp, Real.rpow_one]
    rw [h1]; ring
  have hderiv : ∀ t ∈ interior (Ici 0), HasDerivAt (fun s => FTag i d p (s ^ ((2 : ℝ) / 9))) (g' t) t := by
    intro t ht
    rw [interior_Ici] at ht
    rcases lt_trichotomy t t0 with hlt | rfl | hgt
    · have hev : (fun s => FTag i d p (s ^ ((2 : ℝ) / 9))) =ᶠ[𝓝 t] gL := by
        filter_upwards [Ioo_mem_nhds (Set.mem_Ioi.mp ht) hlt] with s hs
        exact hg_left s (le_of_lt hs.1) (le_of_lt hs.2)
      dsimp [g']; rw [ite_eq_left (le_of_lt hlt)]
      exact (hd_gL t).congr_of_eventuallyEq hev
    · dsimp [g']; rw [ite_eq_left le_rfl]
      have hR_at := hd_gR t0 ht0_pos
      rw [hd_match] at hR_at
      have hglue := hasDerivAt_piecewise_glue (f := fun s => if s ≤ t0 then gL s else gR s)
        (f₁ := gL) (f₂ := gR) (c := t0)
        (by dsimp [gL, gR]; rw [div_self (ne_of_gt ht0_pos), sub_self, mul_zero, zero_div, sub_zero, ht0_inv])
        (fun s hs => ite_eq_left hs)
        (fun s hs => by
          rcases eq_or_lt_of_le hs with rfl | hgt
          · rw [ite_eq_left le_rfl]; dsimp [gL, gR]
            rw [div_self (ne_of_gt ht0_pos), sub_self, mul_zero, zero_div, sub_zero, ht0_inv]
          · rw [ite_eq_right (not_le_of_gt hgt)])
        (hd_gL t0) hR_at
      refine hglue.congr_of_eventuallyEq ?_
      filter_upwards [Ioi_mem_nhds ht0_pos] with s hs
      split_ifs with hle
      · exact hg_left s (le_of_lt hs) hle
      · exact hg_right s (le_of_lt (not_le.mp hle))
    · have hev : (fun s => FTag i d p (s ^ ((2 : ℝ) / 9))) =ᶠ[𝓝 t] gR := by
        filter_upwards [Ioi_mem_nhds hgt] with s hs
        exact hg_right s (le_of_lt hs)
      dsimp [g']; rw [ite_eq_right (not_le_of_gt hgt)]
      exact (hd_gR t ht).congr_of_eventuallyEq hev
  have hanti : AntitoneOn g' (interior (Ici 0)) := by
    rw [interior_Ici]
    have hR_anti : ∀ s₁ s₂ : ℝ, t0 ≤ s₁ → s₁ ≤ s₂ →
        (2 / 9 : ℝ) * Ka' i d a (s₂ ^ ((2 : ℝ) / 9)) * s₂ ^ (-(7 : ℝ) / 9) ≤
        (2 / 9 : ℝ) * Ka' i d a (s₁ ^ ((2 : ℝ) / 9)) * s₁ ^ (-(7 : ℝ) / 9) := by
      intro s₁ s₂ hs₁ hs₁₂
      have hs₁_pos : 0 < s₁ := lt_of_lt_of_le ht0_pos hs₁
      have hs₂_pos : 0 < s₂ := lt_of_lt_of_le hs₁_pos hs₁₂
      have hz₁_ge : p ≤ s₁ ^ ((2 : ℝ) / 9) := by
        rw [← ht0_inv]; exact Real.rpow_le_rpow (le_of_lt ht0_pos) hs₁ (by norm_num)
      have hz₁₂ : s₁ ^ ((2 : ℝ) / 9) ≤ s₂ ^ ((2 : ℝ) / 9) :=
        Real.rpow_le_rpow (le_of_lt hs₁_pos) hs₁₂ (by norm_num)
      have hpa : a ≤ p := by dsimp [a]; linarith
      have hK_le : Ka' i d a (s₂ ^ ((2 : ℝ) / 9)) ≤ Ka' i d a (s₁ ^ ((2 : ℝ) / 9)) :=
        Ka'_antitoneOn ha (le_trans hpa hz₁_ge) (le_trans hpa (le_trans hz₁_ge hz₁₂)) hz₁₂
      have hpow_le : s₂ ^ (-(7 : ℝ) / 9) ≤ s₁ ^ (-(7 : ℝ) / 9) := by
        rw [show -(7 : ℝ) / 9 = -((7 : ℝ) / 9) by ring, Real.rpow_neg (le_of_lt hs₁_pos),
          Real.rpow_neg (le_of_lt hs₂_pos)]
        exact inv_anti₀ (Real.rpow_pos_of_pos hs₁_pos _)
          (Real.rpow_le_rpow (le_of_lt hs₁_pos) hs₁₂ (by norm_num))
      have hK2_nn : 0 ≤ Ka' i d a (s₂ ^ ((2 : ℝ) / 9)) :=
        Ka'_nonneg ha (Real.rpow_pos_of_pos hs₂_pos _)
      have hpow2_nn : 0 ≤ s₂ ^ (-(7 : ℝ) / 9) := Real.rpow_nonneg (le_of_lt hs₂_pos) _
      have h1 : Ka' i d a (s₂ ^ ((2 : ℝ) / 9)) * s₂ ^ (-(7 : ℝ) / 9) ≤
          Ka' i d a (s₁ ^ ((2 : ℝ) / 9)) * s₁ ^ (-(7 : ℝ) / 9) :=
        mul_le_mul hK_le hpow_le hpow2_nn (le_trans hK2_nn hK_le)
      linarith
    intro s₁ _ s₂ _ hs₁₂
    dsimp [g']
    split_ifs with h1 h2 h2
    · exact le_rfl
    · exact absurd (le_trans hs₁₂ h1) h2
    · rw [← hd_match]; exact hR_anti t0 s₂ le_rfl (le_of_lt (not_le.mp h1))
    · exact hR_anti s₁ s₂ (le_of_lt (not_le.mp h2)) hs₁₂
  exact concaveOn_of_hasDerivAt_antitoneOn (convex_Ici 0) hcont hderiv hanti

/-- `Ka i d a z ≤ FTag i d p z` for all `z ≥ a` (used in Case 2 of `i = 2, d = 0`). -/
lemma Ka_le_FTag_of_ge_a {i d : ℕ} (hd : d < i) (hi2 : 2 ≤ i) {p z : ℝ}
    (hp : 0 < p) (hza : (7 / 9 : ℝ) * p ≤ z) :
    Ka i d ((7 / 9 : ℝ) * p) z ≤ FTag i d p z := by
  set a := (7 / 9 : ℝ) * p
  have ha : 0 < a := by dsimp [a]; linarith
  rw [FTag_ge_two hd hi2]
  by_cases hpz : p ≤ z
  · rw [ite_eq_left hpz]
  · rw [ite_eq_right hpz]
    push Not at hpz
    -- `h(t) = F_below(t) - Ka(t)` has `h(p) = 0` and `h'(t) ≤ 0` on `(a, p)` so `h(z) ≥ 0`.
    let h : ℝ → ℝ := fun t =>
      Ka i d a p - p * Ka' i d a p * (1 - (t / p) ^ (9 / 2 : ℝ)) / (9 / 2) - Ka i d a t
    let h' : ℝ → ℝ := fun t => Ka' i d a p * (t / p) ^ (7 / 2 : ℝ) - Ka' i d a t
    have hcont : ContinuousOn h (Icc z p) := by
      refine (continuousOn_const.sub
        ((continuousOn_const.mul (continuousOn_const.sub
          ((continuousOn_rpow_const_Ici (by norm_num)).comp (continuousOn_id.div_const p)
            (fun t (ht : t ∈ Icc z p) => div_nonneg (le_trans (le_of_lt ha) (le_trans hza ht.1)) (le_of_lt hp))))).div_const _)).sub
        ((continuousOn_Ka i d a).mono (fun t ht => le_trans (le_of_lt ha) (le_trans hza ht.1)))
    have hderiv : ∀ t ∈ interior (Icc z p), HasDerivAt h (h' t) t := by
      intro t ht
      rw [interior_Icc] at ht
      have ht_pos : 0 < t := lt_of_lt_of_le ha (le_trans hza (le_of_lt ht.1))
      have hd_div : HasDerivAt (fun s => s / p) p⁻¹ t := by
        simpa [div_eq_mul_inv] using (hasDerivAt_id t).mul_const p⁻¹
      have hd_pow : HasDerivAt (fun s => (s / p) ^ (9 / 2 : ℝ))
          ((9 / 2 : ℝ) * (t / p) ^ (7 / 2 : ℝ) * p⁻¹) t := by
        have := (hasDerivAt_rpow_const_real (9 / 2 : ℝ) (div_pos ht_pos hp)).comp t hd_div
        simpa only [Function.comp_def, show (9 / 2 : ℝ) - 1 = 7 / 2 by norm_num] using this
      have hd_1 := hasDerivAt_const_sub (Ka i d a p)
        (((hasDerivAt_const_sub 1 hd_pow).const_mul (p * Ka' i d a p)).mul_const ((9 / 2 : ℝ)⁻¹))
      have hd_tot := hasDerivAt_sub hd_1 (hasDerivAt_Ka (i := i) (d := d) a ht_pos)
      have hfn : (fun s => Ka i d a p - p * Ka' i d a p * (1 - (s / p) ^ (9 / 2 : ℝ)) * (9 / 2 : ℝ)⁻¹ -
          Ka i d a s) = h := by
        funext s; dsimp [h]; ring
      have hval :
          -(p * Ka' i d a p * -((9 / 2 : ℝ) * (t / p) ^ (7 / 2 : ℝ) * p⁻¹) * (9 / 2 : ℝ)⁻¹) -
            Ka' i d a t = h' t := by
        dsimp [h']; field_simp [ne_of_gt hp]
      rwa [hfn, hval] at hd_tot
    have hanti := antitoneOn_of_hasDerivAt_nonpos (convex_Icc z p) hcont hderiv (fun t ht => by
      rw [interior_Icc] at ht
      have ht_ge : a ≤ t := le_trans hza (le_of_lt ht.1)
      have hpa : a ≤ p := by dsimp [a]; linarith
      have hK_le : Ka' i d a p ≤ Ka' i d a t := Ka'_antitoneOn ha ht_ge hpa (le_of_lt ht.2)
      have hpow_le : (t / p) ^ (7 / 2 : ℝ) ≤ 1 := by
        have htp : t / p ≤ 1 := by rw [div_le_one hp]; exact le_of_lt ht.2
        calc (t / p) ^ (7 / 2 : ℝ) ≤ 1 ^ (7 / 2 : ℝ) :=
              Real.rpow_le_rpow (div_nonneg (le_trans (le_of_lt ha) ht_ge) (le_of_lt hp)) htp (by norm_num)
          _ = 1 := Real.one_rpow _
      have hKp_nn : 0 ≤ Ka' i d a p := Ka'_nonneg ha hp
      dsimp [h']; nlinarith)
    have hp0 : h p = 0 := by
      dsimp [h]; rw [div_self (ne_of_gt hp), Real.one_rpow, sub_self, mul_zero, zero_div, sub_zero, sub_self]
    have hge := hanti ⟨le_rfl, le_of_lt hpz⟩ ⟨le_of_lt hpz, le_rfl⟩ (le_of_lt hpz)
    rw [hp0] at hge
    dsimp [h] at hge
    linarith

/-- Monotonicity of `v ↦ v * FTag i d p (ℓ / v)` on `v > 0` for all `i, d` and `ℓ ≥ 0`. -/
lemma mul_FTag_mono_v {i d : ℕ} {p ℓ v₁ v₂ : ℝ}
    (hp : 0 < p) (hℓ : 0 ≤ ℓ) (hv₁ : 0 < v₁) (hv₁₂ : v₁ ≤ v₂) :
    v₁ * FTag i d p (ℓ / v₁) ≤ v₂ * FTag i d p (ℓ / v₂) := by
  set a := (7 / 9 : ℝ) * p
  have ha : 0 < a := by dsimp [a]; linarith
  have hv₂ : 0 < v₂ := lt_of_lt_of_le hv₁ hv₁₂
  by_cases hle : i ≤ d
  · rw [FTag_of_le hle, FTag_of_le hle]; nlinarith
  · by_cases hi1 : i = 1
    · subst hi1
      have hd0 : d = 0 := by omega
      subst hd0
      -- `v * FTag 1 0 p (ℓ / v) = a * v` if `ℓ ≤ a v`, else `(1 + a) * v * ℓ / (v + ℓ)`.
      have hrew : ∀ v > 0, v * FTag 1 0 p (ℓ / v) =
          if ℓ ≤ a * v then a * v else (1 + a) * (v * ℓ) / (v + ℓ) := by
        intro v hv
        rw [FTag_one_zero]
        by_cases h : ℓ ≤ a * v
        · rw [ite_eq_left h]
          have hsub : ℓ / v - a ≤ 0 := by rw [sub_nonpos, div_le_iff₀ hv]; exact h
          rw [max_eq_right hsub, zero_div, add_zero]; ring
        · rw [ite_eq_right h]; push Not at h
          have hsub : 0 ≤ ℓ / v - a := by rw [sub_nonneg, le_div_iff₀ hv]; exact le_of_lt h
          rw [max_eq_left hsub]
          have hvℓ : v + ℓ ≠ 0 := by linarith
          field_simp [ne_of_gt hv, hvℓ, ne_of_gt (by positivity : 0 < 1 + ℓ / v)]
          ring
      rw [hrew v₁ hv₁, hrew v₂ hv₂]
      split_ifs with h1 h2 h2
      · nlinarith
      · exact absurd (le_trans h1 (by nlinarith)) h2
      · push Not at h1
        rw [div_le_iff₀ (by linarith : 0 < v₁ + ℓ)]
        nlinarith
      · rw [div_le_div_iff₀ (by linarith : 0 < v₁ + ℓ) (by linarith : 0 < v₂ + ℓ)]
        have h1a : 0 ≤ 1 + a := by linarith
        have hℓ2 : 0 ≤ ℓ ^ 2 := sq_nonneg ℓ
        have h3 : 0 ≤ (1 + a) * ℓ ^ 2 := mul_nonneg h1a hℓ2
        nlinarith
    · have hi2 : 2 ≤ i := by omega
      have hdi : d < i := by omega
      rcases eq_or_lt_of_le hℓ with rfl | hℓ_pos
      · simp only [zero_div]
        have hnn : 0 ≤ FTag i d p 0 := le_trans (le_of_lt ha) (FTag_zero_ge_a p hp)
        exact mul_le_mul_of_nonneg_right hv₁₂ hnn
      · -- Show `v ↦ v * FTag i d p (ℓ / v)` has nonnegative derivative on `(0, ∞)`!
        let ψ : ℝ → ℝ := fun v => v * FTag i d p (ℓ / v)
        -- Split at `v0 := ℓ / p > 0`: for `v ≤ v0`, `ℓ / v ≥ p` (`Ka`); for `v ≥ v0`, `ℓ / v ≤ p` (`F_below`).
        set v0 := ℓ / p
        have hv0_pos : 0 < v0 := div_pos hℓ_pos hp
        have hψ_le : MonotoneOn ψ (Ioc 0 v0) := by
          have hcont : ContinuousOn ψ (Ioc 0 v0) := by
            have heq : EqOn ψ (fun v => v * Ka i d a (ℓ / v)) (Ioc 0 v0) := by
              intro v hv
              have hge : p ≤ ℓ / v := (le_div_iff₀ hv.1).mpr (by
                have := (le_div_iff₀ hp).mp hv.2; linarith)
              dsimp [ψ]; rw [FTag_ge_two hdi hi2, ite_eq_left hge]
            refine ContinuousOn.congr ?_ heq
            exact continuousOn_id.mul ((continuousOn_Ka i d a).comp
              (continuousOn_const.div continuousOn_id (fun v hv => ne_of_gt hv.1))
              (fun v hv => div_nonneg (le_of_lt hℓ_pos) (le_of_lt hv.1)))
          refine monotoneOn_of_hasDerivAt_nonneg (convex_Ioc 0 v0) hcont
            (f' := fun v => Ka i d a (ℓ / v) - (ℓ / v) * Ka' i d a (ℓ / v)) ?_ ?_
          · intro v hv
            rw [interior_Ioc] at hv
            have hge : p < ℓ / v := (lt_div_iff₀ hv.1).mpr (by
              have := (lt_div_iff₀ hp).mp hv.2; linarith)
            have hev : ψ =ᶠ[𝓝 v] fun t => t * Ka i d a (ℓ / t) := by
              filter_upwards [Ioo_mem_nhds hv.1 hv.2] with t ht
              have hge' : p ≤ ℓ / t := (le_div_iff₀ ht.1).mpr (by
                have := (le_div_iff₀ hp).mp (le_of_lt ht.2); linarith)
              dsimp [ψ]; rw [FTag_ge_two hdi hi2, ite_eq_left hge']
            have hd_div : HasDerivAt (fun t => ℓ / t) (-ℓ / v ^ 2) v := by
              simpa [div_eq_mul_inv] using (hasDerivAt_inv_real (ne_of_gt hv.1)).const_mul ℓ
            have hd_K := (hasDerivAt_Ka (i := i) (d := d) a (div_pos hℓ_pos hv.1)).comp v hd_div
            have hd_mul := (hasDerivAt_id v).mul hd_K
            have hval : 1 * Ka i d a (ℓ / v) + v * (Ka' i d a (ℓ / v) * (-ℓ / v ^ 2)) =
                Ka i d a (ℓ / v) - (ℓ / v) * Ka' i d a (ℓ / v) := by
              field_simp [ne_of_gt hv.1]; ring
            dsimp only [Function.comp_def, id_eq] at hd_mul
            rw [hval] at hd_mul
            exact hd_mul.congr_of_eventuallyEq hev
          · intro v hv
            rw [interior_Ioc] at hv
            have hge : p ≤ ℓ / v := (le_div_iff₀ hv.1).mpr (by
              have := (le_div_iff₀ hp).mp (le_of_lt hv.2); linarith)
            exact le_of_lt (Ka_sub_mul_Ka'_pos hdi ha (by dsimp [a]; linarith))
        have hψ_ge : MonotoneOn ψ (Ici v0) := by
          let F0 := Ka i d a p - p * Ka' i d a p / (9 / 2)
          have hF0_pos : 0 < F0 := by
            have h0 := FTag_zero_ge_a (i := i) (d := d) p hp
            rw [FTag_ge_two hdi hi2, ite_eq_right (by linarith), zero_div,
              Real.zero_rpow (by norm_num), sub_zero, mul_one] at h0
            dsimp [F0, a] at h0 ⊢
            linarith
          have heq : EqOn ψ (fun v => F0 * v + (p * Ka' i d a p / (9 / 2)) * v0 ^ (9 / 2 : ℝ) *
              v ^ (-(7 : ℝ) / 2)) (Ici v0) := by
            intro v hv
            have hv_pos : 0 < v := lt_of_lt_of_le hv0_pos hv
            have hle : ℓ / v ≤ p := (div_le_iff₀ hv_pos).mpr (by
              have := (div_le_iff₀ hp).mp hv; linarith)
            dsimp [ψ]
            rw [FTag_ge_two hdi hi2]
            have hpow : v * ((ℓ / v) / p) ^ (9 / 2 : ℝ) = v0 ^ (9 / 2 : ℝ) * v ^ (-(7 : ℝ) / 2) := by
              have harg : (ℓ / v) / p = v0 / v := by dsimp [v0]; ring
              rw [harg, Real.div_rpow (le_of_lt hv0_pos) (le_of_lt hv_pos),
                show -(7 : ℝ) / 2 = 1 - (9 / 2 : ℝ) by norm_num, Real.rpow_sub hv_pos, Real.rpow_one]
              ring
            rcases eq_or_lt_of_le hle with hpeq | hlt
            · rw [ite_eq_left (le_of_eq hpeq.symm), hpeq]
              rw [mul_assoc (p * Ka' i d a p / (9 / 2)), ← hpow, hpeq,
                div_self (ne_of_gt hp), Real.one_rpow, mul_one]
              dsimp [F0, a]; ring
            · rw [ite_eq_right (not_le_of_gt hlt)]
              have : v * (Ka i d a p - p * Ka' i d a p * (1 - (ℓ / v / p) ^ (9 / 2 : ℝ)) / (9 / 2)) =
                  F0 * v + (p * Ka' i d a p / (9 / 2)) * (v * ((ℓ / v) / p) ^ (9 / 2 : ℝ)) := by
                dsimp [F0]; ring
              rw [this, hpow]; ring
          have hcont : ContinuousOn ψ (Ici v0) := by
            refine ContinuousOn.congr ?_ heq
            exact (continuousOn_const.mul continuousOn_id).add
              (continuousOn_const.mul (continuousOn_rpow_const_Ioi.mono
                (fun v hv => lt_of_lt_of_le hv0_pos hv)))
          refine monotoneOn_of_hasDerivAt_nonneg (convex_Ici v0) hcont
            (f' := fun v => F0 - (7 / 9 : ℝ) * p * Ka' i d a p * (v0 / v) ^ (9 / 2 : ℝ)) ?_ ?_
          · intro v hv
            rw [interior_Ici] at hv
            have hv_pos : 0 < v := lt_trans hv0_pos hv
            have hev : ψ =ᶠ[𝓝 v] fun t =>
                F0 * t + (p * Ka' i d a p / (9 / 2)) * v0 ^ (9 / 2 : ℝ) * t ^ (-(7 : ℝ) / 2) := by
              filter_upwards [Ioi_mem_nhds hv] with t ht
              exact heq (show v0 ≤ t from le_of_lt (show v0 < t from ht))
            have hd1 : HasDerivAt (fun t => F0 * t) F0 v := by
              simpa using (hasDerivAt_id v).const_mul F0
            have hd2 : HasDerivAt (fun t => (p * Ka' i d a p / (9 / 2)) * v0 ^ (9 / 2 : ℝ) *
                t ^ (-(7 : ℝ) / 2))
                ((p * Ka' i d a p / (9 / 2)) * v0 ^ (9 / 2 : ℝ) *
                  ((-(7 : ℝ) / 2) * v ^ (-(7 : ℝ) / 2 - 1))) v :=
              (hasDerivAt_rpow_const_real _ hv_pos).const_mul _
            have htot := hasDerivAt_add hd1 hd2
            have hval :
                F0 + (p * Ka' i d a p / (9 / 2)) * v0 ^ (9 / 2 : ℝ) *
                  ((-(7 : ℝ) / 2) * v ^ (-(7 : ℝ) / 2 - 1)) =
                F0 - (7 / 9 : ℝ) * p * Ka' i d a p * (v0 / v) ^ (9 / 2 : ℝ) := by
              rw [show -(7 : ℝ) / 2 - 1 = -((9 : ℝ) / 2) by norm_num,
                Real.rpow_neg (le_of_lt hv_pos),
                Real.div_rpow (le_of_lt hv0_pos) (le_of_lt hv_pos)]
              ring
            rw [hval] at htot
            exact htot.congr_of_eventuallyEq hev
          · intro v hv
            rw [interior_Ici] at hv
            have hv_pos : 0 < v := lt_trans hv0_pos hv
            have hrat_le1 : (v0 / v) ^ (9 / 2 : ℝ) ≤ 1 := by
              have h1 : v0 / v ≤ 1 := (div_le_one hv_pos).mpr (le_of_lt hv)
              calc (v0 / v) ^ (9 / 2 : ℝ) ≤ 1 ^ (9 / 2 : ℝ) :=
                    Real.rpow_le_rpow (div_nonneg (le_of_lt hv0_pos) (le_of_lt hv_pos)) h1 (by norm_num)
                _ = 1 := Real.one_rpow _
            have hKp_nn : 0 ≤ p * Ka' i d a p := mul_nonneg (le_of_lt hp) (Ka'_nonneg ha hp)
            have hbase : 0 < Ka i d a p - p * Ka' i d a p := Ka_sub_mul_Ka'_pos hdi ha (by dsimp [a]; linarith)
            have hF0_sub : F0 - (7 / 9 : ℝ) * p * Ka' i d a p = Ka i d a p - p * Ka' i d a p := by
              dsimp [F0]; ring
            nlinarith
        change ψ v₁ ≤ ψ v₂
        rcases le_total v₂ v0 with h2le | h2ge
        · exact hψ_le ⟨hv₁, le_trans hv₁₂ h2le⟩ ⟨hv₂, h2le⟩ hv₁₂
        · rcases le_total v₁ v0 with h1le | h1ge
          · exact (hψ_le ⟨hv₁, h1le⟩ ⟨hv0_pos, le_rfl⟩ h1le).trans (hψ_ge self_mem_Ici h2ge h2ge)
          · exact hψ_ge h1ge h2ge hv₁₂

/-- One-step inequality for `FTag` when `i ≥ 3` (or `i = 2, d = 1`) and any `z ≥ 0`. -/
lemma FTag_step_ge_three {i d : ℕ} (hd : d < i) (hcase : 3 ≤ i ∨ (i = 2 ∧ d = 1))
    {p z : ℝ} (hp : 0 < p) (hz : 0 ≤ z) :
    z + (i : ℝ) * z * FTag (i - 1) d p z ≤ (1 + (i : ℝ) * z) * FTag i d p z := by
  set a := (7 / 9 : ℝ) * p
  have ha : 0 < a := by dsimp [a]; linarith
  have hi2 : 2 ≤ i := by omega
  by_cases hpz : p ≤ z
  · rw [FTag_ge_two hd hi2, ite_eq_left hpz]
    have hprev : FTag (i - 1) d p z = Ka (i - 1) d a z := by
      rcases hcase with hi3 | ⟨rfl, rfl⟩
      · by_cases hdm : d < i - 1
        · rw [FTag_ge_two hdm (by omega), ite_eq_left hpz]
        · rw [FTag_of_le (by omega), Ka_of_le (by omega)]
      · rw [FTag_of_le le_rfl, Ka_of_le le_rfl]
    rw [hprev, Ka_recurrence hd a z hz]
  · push Not at hpz
    set y := z / p
    have hy0 : 0 ≤ y := div_nonneg hz (le_of_lt hp)
    have hy1 : y ≤ 1 := (div_le_one hp).mpr (le_of_lt hpz)
    have hz_eq : z = p * y := by dsimp [y]; field_simp [ne_of_gt hp]
    set s := (1 - y ^ (9 / 2 : ℝ)) / (9 / 2)
    have hFi : FTag i d p z = Ka i d a p - p * Ka' i d a p * s := by
      rw [FTag_ge_two hd hi2, ite_eq_right (not_le_of_gt hpz)]; dsimp [s, y]; ring
    have hFi1 : FTag (i - 1) d p z = Ka (i - 1) d a p - p * Ka' (i - 1) d a p * s := by
      rcases hcase with hi3 | ⟨rfl, rfl⟩
      · by_cases hdm : d < i - 1
        · rw [FTag_ge_two hdm (by omega), ite_eq_right (not_le_of_gt hpz)]; dsimp [s, y]; ring
        · rw [FTag_of_le (by omega), Ka_of_le (by omega), Ka'_of_le (by omega)]; ring
      · rw [FTag_of_le le_rfl, Ka_of_le le_rfl, Ka'_of_le le_rfl]; ring
    -- Key algebraic identity from `race.tex` lines 82–85!
    have hrec_p := Ka_recurrence hd a p (le_of_lt hp)
    have hD_p : Ka' i d a p + (i : ℝ) * p * (Ka' i d a p - Ka' (i - 1) d a p) =
        1 - (i : ℝ) * (Ka i d a p - Ka (i - 1) d a p) := by
      have h1 := Ka'_recurrence hd a hp
      have h2 := Ka_sub_prev hd a hp
      have hi_ne : (i : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
      have hp_ne : p ≠ 0 := ne_of_gt hp
      have h3 : (i : ℝ) * (Ka i d a p - Ka (i - 1) d a p) = ((p - a) / p) * piShort i d p := by
        rw [h2]; field_simp [hi_ne, hp_ne]
      have h4 : 1 - ((p - a) / p) * piShort i d p = (1 - piShort i d p) + (a / p) * piShort i d p := by
        field_simp [hp_ne]; ring
      linarith
    have hres_id :
        (1 + (i : ℝ) * z) * FTag i d p z - (z + (i : ℝ) * z * FTag (i - 1) d p z) =
          p * (1 - y) * (Ka' i d a p + (i : ℝ) * p * (Ka' i d a p - Ka' (i - 1) d a p)) -
          p * s * (Ka' i d a p + (i : ℝ) * p * y * (Ka' i d a p - Ka' (i - 1) d a p)) := by
      rw [hFi, hFi1, hz_eq]
      have hlin : Ka i d a p + (i : ℝ) * (p * y) * (Ka i d a p - Ka (i - 1) d a p) - p * y =
          p * (1 - y) * (1 - (i : ℝ) * (Ka i d a p - Ka (i - 1) d a p)) := by linarith
      rw [hD_p]
      linarith
    -- Secant bound `0 ≤ s ≤ 1 - y` for `y ∈ [0, 1]`
    have hs_nn : 0 ≤ s := by
      dsimp [s]
      have hpow : y ^ (9 / 2 : ℝ) ≤ 1 := by
        calc y ^ (9 / 2 : ℝ) ≤ 1 ^ (9 / 2 : ℝ) := Real.rpow_le_rpow hy0 hy1 (by norm_num)
          _ = 1 := Real.one_rpow _
      linarith
    have hs_le : s ≤ 1 - y := by
      -- `f(u) = (9/2)(1 - u) - (1 - u^(9/2))` is antitone on `[0, 1]` and `f(1) = 0`.
      let f : ℝ → ℝ := fun u => (9 / 2 : ℝ) * (1 - u) - (1 - u ^ (9 / 2 : ℝ))
      have hf_cont : ContinuousOn f (Icc 0 1) :=
        (continuousOn_const.mul (continuousOn_const.sub continuousOn_id)).sub
          (continuousOn_const.sub ((continuousOn_rpow_const_Ici (by norm_num)).mono (fun u hu => hu.1)))
      have hf_anti : AntitoneOn f (Icc 0 1) := by
        refine antitoneOn_of_hasDerivAt_nonpos (convex_Icc 0 1) hf_cont
          (f' := fun u => (9 / 2 : ℝ) * (u ^ (7 / 2 : ℝ) - 1)) ?_ ?_
        · intro u hu; rw [interior_Icc] at hu
          have h1 : HasDerivAt (fun x => (9 / 2 : ℝ) * (1 - x)) (-(9 / 2 : ℝ)) u := by
            have := (hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_id u)).const_mul (9 / 2 : ℝ)
            simpa using this
          have h2 : HasDerivAt (fun x => 1 - x ^ (9 / 2 : ℝ)) (-((9 / 2 : ℝ) * u ^ (7 / 2 : ℝ))) u := by
            have := hasDerivAt_const_sub (1 : ℝ) (hasDerivAt_rpow_const_real (9 / 2 : ℝ) hu.1)
            simpa only [show (9 / 2 : ℝ) - 1 = 7 / 2 by norm_num] using this
          have htot := hasDerivAt_sub h1 h2
          have hval : -(9 / 2 : ℝ) - -((9 / 2 : ℝ) * u ^ (7 / 2 : ℝ)) =
              (9 / 2 : ℝ) * (u ^ (7 / 2 : ℝ) - 1) := by ring
          simpa only [f, hval] using htot
        · intro u hu; rw [interior_Icc] at hu
          have hpow : u ^ (7 / 2 : ℝ) ≤ 1 := by
            calc u ^ (7 / 2 : ℝ) ≤ 1 ^ (7 / 2 : ℝ) :=
                  Real.rpow_le_rpow (le_of_lt hu.1) (le_of_lt hu.2) (by norm_num)
              _ = 1 := Real.one_rpow _
          linarith
      have hge := hf_anti ⟨hy0, hy1⟩ ⟨zero_le_one, le_rfl⟩ hy1
      have hf1 : f 1 = 0 := by simp [f]
      rw [hf1] at hge
      dsimp [s, f] at hge ⊢
      linarith
    have hK'_pos : 0 < Ka' i d a p := Ka'_pos hd ha hp
    have hD'_pos : 0 < Ka' i d a p - Ka' (i - 1) d a p := Ka'_sub_prev_pos hd ha (by dsimp [a]; linarith)
    have hmid_le : Ka' i d a p + (i : ℝ) * p * y * (Ka' i d a p - Ka' (i - 1) d a p) ≤
        Ka' i d a p + (i : ℝ) * p * (Ka' i d a p - Ka' (i - 1) d a p) := by
      have hi_nn : (0 : ℝ) ≤ (i : ℝ) := Nat.cast_nonneg i
      have hD_mul : 0 ≤ (i : ℝ) * p * (Ka' i d a p - Ka' (i - 1) d a p) := by positivity
      nlinarith
    have hmid_nn : 0 ≤ Ka' i d a p + (i : ℝ) * p * y * (Ka' i d a p - Ka' (i - 1) d a p) := by
      have hi_nn : (0 : ℝ) ≤ (i : ℝ) := Nat.cast_nonneg i
      positivity
    have hprod :
        p * s * (Ka' i d a p + (i : ℝ) * p * y * (Ka' i d a p - Ka' (i - 1) d a p)) ≤
          p * (1 - y) * (Ka' i d a p + (i : ℝ) * p * (Ka' i d a p - Ka' (i - 1) d a p)) :=
      mul_le_mul (by nlinarith) hmid_le hmid_nn (by nlinarith)
    linarith

/-! #### `HUB-04`: Two-name straddle polynomial `N(y) > 0` on `[7/18, 1]` and `i = 2, d = 0` step -/

private lemma hasDerivAt_pow_real {f : ℝ → ℝ} {f' x : ℝ} (hf : HasDerivAt f f' x) (n : ℕ) :
    HasDerivAt (fun t => f t ^ n) ((n : ℝ) * f x ^ (n - 1) * f') x := by
  convert hf.pow n using 1

/-- `HUB-04`: Exact positivity of `N(y)` on `[7/18, 1]` via `g(y) = N(y) / y^2`, `g'' > 50000`. -/
lemma hub04_N_pos {y : ℝ} (hy_lo : (7 / 18 : ℝ) ≤ y) (hy_hi : y ≤ 1) :
    0 < 9792 * y ^ 6 + 3808 * y ^ 5 - 11125 * y ^ 3 - 13175 * y ^ 2 + 4900 * y + 6950 := by
  have hy_pos : 0 < y := by linarith
  let g : ℝ → ℝ := fun u =>
    9792 * u ^ 4 + 3808 * u ^ 3 - 11125 * u - 13175 + 4900 * u⁻¹ + 6950 * (u ^ 2)⁻¹
  let h : ℝ → ℝ := fun u => g u - 25000 * (u - 9 / 10) ^ 2
  let h' : ℝ → ℝ := fun u =>
    39168 * u ^ 3 + 11424 * u ^ 2 - 11125 - 4900 * (u ^ 2)⁻¹ - 13900 * (u ^ 3)⁻¹ -
      50000 * (u - 9 / 10)
  let h'' : ℝ → ℝ := fun u =>
    117504 * u ^ 2 + 22848 * u + 9800 * (u ^ 3)⁻¹ + 41700 * (u ^ 4)⁻¹ - 50000
  have hd_h : ∀ u ∈ Ioo (1 / 4 : ℝ) (5 / 4 : ℝ), HasDerivAt h (h' u) u := by
    intro u hu
    have hu_pos : 0 < u := by linarith [hu.1]
    have hu_ne : u ≠ 0 := ne_of_gt hu_pos
    have h1 : HasDerivAt (fun x : ℝ => 9792 * x ^ 4 + 3808 * x ^ 3 - 11125 * x - 13175)
        (39168 * u ^ 3 + 11424 * u ^ 2 - 11125) u := by
      have ha := (hasDerivAt_pow_real (hasDerivAt_id u) 4).const_mul (9792 : ℝ)
      have hb := (hasDerivAt_pow_real (hasDerivAt_id u) 3).const_mul (3808 : ℝ)
      have hc := (hasDerivAt_id u).const_mul (11125 : ℝ)
      have htot := hasDerivAt_sub_const 13175 (hasDerivAt_sub (hasDerivAt_add ha hb) hc)
      convert htot using 1; simp only [id_eq]; norm_num; ring
    have h2 : HasDerivAt (fun x : ℝ => 4900 * x⁻¹) (-4900 * (u ^ 2)⁻¹) u := by
      convert (hasDerivAt_inv_real hu_ne).const_mul (4900 : ℝ) using 1; ring
    have h3 : HasDerivAt (fun x : ℝ => 6950 * (x ^ 2)⁻¹) (-13900 * (u ^ 3)⁻¹) u := by
      have hsq : HasDerivAt (fun x : ℝ => x ^ 2) (2 * u) u := by
        convert hasDerivAt_pow_real (hasDerivAt_id u) 2 using 1
        · simp only [id_eq]
        · simp only [id_eq]; norm_num
      have hi : HasDerivAt (fun x : ℝ => (x ^ 2)⁻¹) ((0 * u ^ 2 - 1 * (2 * u)) / (u ^ 2) ^ 2) u := by
        simpa only [one_div] using hasDerivAt_div_real (hasDerivAt_const u (1 : ℝ)) hsq (pow_ne_zero 2 hu_ne)
      convert hi.const_mul (6950 : ℝ) using 1
      field_simp [hu_ne]; norm_num
    have h4 : HasDerivAt (fun x : ℝ => 25000 * (x - 9 / 10) ^ 2) (50000 * (u - 9 / 10)) u := by
      have hsq : HasDerivAt (fun x : ℝ => (x - 9 / 10) ^ 2) (2 * (u - 9 / 10)) u := by
        convert hasDerivAt_pow_real (hasDerivAt_sub_const (9 / 10 : ℝ) (hasDerivAt_id u)) 2 using 1
        · simp only [id_eq]
        · simp only [id_eq]; norm_num
      convert hsq.const_mul (25000 : ℝ) using 1; ring
    convert hasDerivAt_sub (hasDerivAt_add (hasDerivAt_add h1 h2) h3) h4 using 1
    dsimp [h']; ring
  have hd_h' : ∀ u ∈ Ioo (1 / 4 : ℝ) (5 / 4 : ℝ), HasDerivAt h' (h'' u) u := by
    intro u hu
    have hu_pos : 0 < u := by linarith [hu.1]
    have hu_ne : u ≠ 0 := ne_of_gt hu_pos
    have h1 : HasDerivAt (fun x : ℝ => 39168 * x ^ 3 + 11424 * x ^ 2 - 11125)
        (117504 * u ^ 2 + 22848 * u) u := by
      have ha := (hasDerivAt_pow_real (hasDerivAt_id u) 3).const_mul (39168 : ℝ)
      have hb := (hasDerivAt_pow_real (hasDerivAt_id u) 2).const_mul (11424 : ℝ)
      convert hasDerivAt_sub_const 11125 (hasDerivAt_add ha hb) using 1; simp only [id_eq]; norm_num; ring
    have h2 : HasDerivAt (fun x : ℝ => 4900 * (x ^ 2)⁻¹) (-9800 * (u ^ 3)⁻¹) u := by
      have hsq : HasDerivAt (fun x : ℝ => x ^ 2) (2 * u) u := by
        convert hasDerivAt_pow_real (hasDerivAt_id u) 2 using 1
        · simp only [id_eq]
        · simp only [id_eq]; norm_num
      have hi : HasDerivAt (fun x : ℝ => (x ^ 2)⁻¹) ((0 * u ^ 2 - 1 * (2 * u)) / (u ^ 2) ^ 2) u := by
        simpa only [one_div] using hasDerivAt_div_real (hasDerivAt_const u (1 : ℝ)) hsq (pow_ne_zero 2 hu_ne)
      convert hi.const_mul (4900 : ℝ) using 1; field_simp [hu_ne]; norm_num
    have h3 : HasDerivAt (fun x : ℝ => 13900 * (x ^ 3)⁻¹) (-41700 * (u ^ 4)⁻¹) u := by
      have hcb : HasDerivAt (fun x : ℝ => x ^ 3) (3 * u ^ 2) u := by
        convert hasDerivAt_pow_real (hasDerivAt_id u) 3 using 1
        · simp only [id_eq]
        · simp only [id_eq]; norm_num
      have hi : HasDerivAt (fun x : ℝ => (x ^ 3)⁻¹) ((0 * u ^ 3 - 1 * (3 * u ^ 2)) / (u ^ 3) ^ 2) u := by
        simpa only [one_div] using hasDerivAt_div_real (hasDerivAt_const u (1 : ℝ)) hcb (pow_ne_zero 3 hu_ne)
      convert hi.const_mul (13900 : ℝ) using 1; field_simp [hu_ne]; norm_num
    have h4 : HasDerivAt (fun x : ℝ => 50000 * (x - 9 / 10)) 50000 u := by
      simpa using (hasDerivAt_sub_const (9 / 10 : ℝ) (hasDerivAt_id u)).const_mul (50000 : ℝ)
    convert hasDerivAt_sub (hasDerivAt_sub (hasDerivAt_sub h1 h2) h3) h4 using 1
    dsimp [h'']; ring
  have hmono_h' : MonotoneOn h' (Ioo (1 / 4 : ℝ) 1) := by
    have hcont' : ContinuousOn h' (Ioo (1 / 4 : ℝ) 1) :=
      fun u hu => (hd_h' u ⟨hu.1, by linarith [hu.2]⟩).continuousAt.continuousWithinAt
    refine monotoneOn_of_hasDerivAt_nonneg (convex_Ioo _ _) hcont'
      (fun u hu => by rw [interior_Ioo] at hu; exact hd_h' u ⟨hu.1, by linarith [hu.2]⟩)
      (fun u hu => by
        rw [interior_Ioo] at hu
        have hu_pos : 0 < u := by linarith [hu.1]
        have hu3_le : u ^ 3 ≤ 1 := by
          calc u ^ 3 ≤ 1 ^ 3 := pow_le_pow_left₀ (le_of_lt hu_pos) (le_of_lt hu.2) 3
            _ = 1 := one_pow 3
        have hu4_le : u ^ 4 ≤ 1 := by
          calc u ^ 4 ≤ 1 ^ 4 := pow_le_pow_left₀ (le_of_lt hu_pos) (le_of_lt hu.2) 4
            _ = 1 := one_pow 4
        have hi3 : 1 ≤ (u ^ 3)⁻¹ := (one_le_inv₀ (pow_pos hu_pos 3)).mpr hu3_le
        have hi4 : 1 ≤ (u ^ 4)⁻¹ := (one_le_inv₀ (pow_pos hu_pos 4)).mpr hu4_le
        dsimp [h'']; nlinarith [sq_nonneg u])
  have hcont_h : ContinuousOn h (Icc (1 / 4 : ℝ) 1) := by
    intro u hu
    have hu_in : u ∈ Ioo (1 / 5 : ℝ) (5 / 4 : ℝ) := ⟨by linarith [hu.1], by linarith [hu.2]⟩
    -- Directly construct continuity from `ContinuousOn`
    have hu_pos : 0 < u := by linarith [hu.1]
    have hne : u ≠ 0 := ne_of_gt hu_pos
    have h1 : ContinuousAt (fun x : ℝ => 9792 * x ^ 4 + 3808 * x ^ 3 - 11125 * x - 13175) u := by
      fun_prop
    have h2 : ContinuousAt (fun x : ℝ => 4900 * x⁻¹) u :=
      continuousAt_const.mul (continuousAt_inv₀ hne)
    have h3 : ContinuousAt (fun x : ℝ => 6950 * (x ^ 2)⁻¹) u :=
      continuousAt_const.mul (((continuous_pow 2).continuousAt).inv₀ (pow_ne_zero 2 hne))
    have h4 : ContinuousAt (fun x : ℝ => 25000 * (x - 9 / 10) ^ 2) u := by fun_prop
    exact (((h1.add h2).add h3).sub h4).continuousWithinAt
  have htan := tangent_le_of_hasDerivAt_monotoneOn (a := 1 / 4) (b := 1) (x0 := 9 / 10)
    ⟨by norm_num, by norm_num⟩ hcont_h
    (fun u hu => hd_h u ⟨hu.1, by linarith [hu.2]⟩)
    hmono_h' y ⟨by linarith, hy_hi⟩
  have hg_val : (37 : ℝ) < h (9 / 10) := by dsimp [h, g]; norm_num
  have hgp_abs : h' (9 / 10) ^ 2 < 2452356 := by dsimp [h']; norm_num
  have hg_y_pos : 0 < g y := by
    have h1 : h (9 / 10) + h' (9 / 10) * (y - 9 / 10) + 25000 * (y - 9 / 10) ^ 2 ≤ g y := by
      dsimp [h] at htan; linarith
    have hsq : 0 ≤ 25000 * (y - 9 / 10 + h' (9 / 10) / 50000) ^ 2 := by positivity
    have hcomp :
        h (9 / 10) + h' (9 / 10) * (y - 9 / 10) + 25000 * (y - 9 / 10) ^ 2 =
          h (9 / 10) - h' (9 / 10) ^ 2 / 100000 +
            25000 * (y - 9 / 10 + h' (9 / 10) / 50000) ^ 2 := by ring
    rw [hcomp] at h1
    have h2 : h' (9 / 10) ^ 2 / 100000 < 25 := by
      rw [div_lt_iff₀ (by norm_num : (0 : ℝ) < 100000)]
      linarith
    calc
      (0 : ℝ) < 37 - 25 + 0 := by norm_num
      _ < h (9 / 10) - h' (9 / 10) ^ 2 / 100000 +
            25000 * (y - 9 / 10 + h' (9 / 10) / 50000) ^ 2 :=
          add_lt_add_of_lt_of_le (sub_lt_sub hg_val h2) hsq
      _ ≤ g y := h1
  have hN_eq : 9792 * y ^ 6 + 3808 * y ^ 5 - 11125 * y ^ 3 - 13175 * y ^ 2 + 4900 * y + 6950 =
      y ^ 2 * g y := by
    dsimp [g]; field_simp [ne_of_gt hy_pos]
  rw [hN_eq]
  exact mul_pos (sq_pos_of_pos hy_pos) hg_y_pos

/-- Helper 1 for Subcase 3B: upper bound on the straddle fraction in terms of `t = p / (1 + p)`. -/
lemma FTag_two_zero_frac_ub {p y : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 9 / 7)
    (hy_lo : (7 / 18 : ℝ) ≤ y) (hy_hi : y ≤ 1) :
    let c : ℝ := 7 / 9
    let t : ℝ := p / (1 + p)
    p * (2 * y - c) ^ 2 / (4 + p * (3 * c + 2 * y)) ≤
      t * ((2 * y - c) ^ 2 + (2 - c) ^ 2 * (1 - y) ^ 2) / 4 := by
  intro c t
  have ht_pos : 0 < t := div_pos hp0 (by linarith)
  have ht_le : t ≤ 9 / 16 := by dsimp [t]; rw [div_le_iff₀ (by linarith)]; linarith
  have hrewrite : p / (4 + p * (3 * c + 2 * y)) = t / (4 + t * (2 * y + 3 * c - 4)) := by
    have h1 : 0 < 1 + p := by linarith
    have hden_eq : 4 + t * (2 * y + 3 * c - 4) = (4 + p * (3 * c + 2 * y)) / (1 + p) := by
      dsimp [t]; field_simp [ne_of_gt h1]; ring
    rw [hden_eq]
    dsimp [t]
    rw [div_div_div_cancel_right₀ (ne_of_gt h1)]
  have hden_lb : 4 - 2 * (1 - y) ^ 2 ≤ 4 + t * (2 * y + 3 * c - 4) := by
    have hat_max : 0 ≤ 4 + (9 / 16 : ℝ) * (2 * y + 3 * c - 4) - (4 - 2 * (1 - y) ^ 2) := by
      rw [show 4 + (9 / 16 : ℝ) * (2 * y + 3 * c - 4) - (4 - 2 * (1 - y) ^ 2) =
          2 * (y - 23 / 32) ^ 2 + 15 / 512 by dsimp [c]; ring]
      positivity
    have hlin : (4 + t * (2 * y + 3 * c - 4)) - (4 - 2 * (1 - y) ^ 2) =
        (1 - 16 / 9 * t) * (2 * (1 - y) ^ 2) +
          (16 / 9 * t) * (4 + (9 / 16 : ℝ) * (2 * y + 3 * c - 4) - (4 - 2 * (1 - y) ^ 2)) := by
      ring
    have h1 : 0 ≤ (1 - 16 / 9 * t) * (2 * (1 - y) ^ 2) :=
      mul_nonneg (by linarith) (by positivity)
    have h2 : 0 ≤ (16 / 9 * t) * (4 + (9 / 16 : ℝ) * (2 * y + 3 * c - 4) - (4 - 2 * (1 - y) ^ 2)) :=
      mul_nonneg (by linarith) hat_max
    have hsub_nn : 0 ≤ (4 + t * (2 * y + 3 * c - 4)) - (4 - 2 * (1 - y) ^ 2) := by
      rw [hlin]; exact add_nonneg h1 h2
    linarith
  have h1y_le1 : (1 - y) ^ 2 ≤ 1 := by
    have h0 : 0 ≤ 1 - y := by linarith
    have h1 : 1 - y ≤ 1 := by linarith
    nlinarith only [h0, h1]
  have h4_2_pos : 0 < 4 - 2 * (1 - y) ^ 2 := by linarith
  have hinv_le : 1 / (4 - 2 * (1 - y) ^ 2) ≤ (1 + (1 - y) ^ 2) / 4 := by
    rw [div_le_div_iff₀ h4_2_pos (by norm_num : (0 : ℝ) < 4)]
    have hdiff : (1 + (1 - y) ^ 2) * (4 - 2 * (1 - y) ^ 2) - 4 =
        2 * (1 - y) ^ 2 * (1 - (1 - y) ^ 2) := by ring
    have hnn : 0 ≤ 2 * (1 - y) ^ 2 * (1 - (1 - y) ^ 2) :=
      mul_nonneg (by positivity) (by linarith)
    linarith
  have h2yc_le : (2 * y - c) ^ 2 ≤ (2 - c) ^ 2 := by
    have h0 : 0 ≤ 2 * y - c := by dsimp [c]; linarith
    have h1 : 2 * y - c ≤ 2 - c := by linarith
    nlinarith only [h0, h1]
  calc
    p * (2 * y - c) ^ 2 / (4 + p * (3 * c + 2 * y))
      = (p / (4 + p * (3 * c + 2 * y))) * (2 * y - c) ^ 2 := by ring
    _ = (t / (4 + t * (2 * y + 3 * c - 4))) * (2 * y - c) ^ 2 := by rw [hrewrite]
    _ ≤ (t / (4 - 2 * (1 - y) ^ 2)) * (2 * y - c) ^ 2 := by
        apply mul_le_mul_of_nonneg_right _ (sq_nonneg _)
        exact div_le_div_of_nonneg_left (le_of_lt ht_pos) h4_2_pos hden_lb
    _ = t * (1 / (4 - 2 * (1 - y) ^ 2)) * (2 * y - c) ^ 2 := by ring
    _ ≤ t * ((1 + (1 - y) ^ 2) / 4) * (2 * y - c) ^ 2 := by
        apply mul_le_mul_of_nonneg_right _ (sq_nonneg _)
        exact mul_le_mul_of_nonneg_left hinv_le (le_of_lt ht_pos)
    _ ≤ t * ((2 * y - c) ^ 2 + (2 - c) ^ 2 * (1 - y) ^ 2) / 4 := by
        have hdiff : t * ((2 * y - c) ^ 2 + (2 - c) ^ 2 * (1 - y) ^ 2) / 4 -
            t * ((1 + (1 - y) ^ 2) / 4) * (2 * y - c) ^ 2 =
            t * (1 - y) ^ 2 * ((2 - c) ^ 2 - (2 * y - c) ^ 2) / 4 := by ring
        have hnn : 0 ≤ t * (1 - y) ^ 2 * ((2 - c) ^ 2 - (2 * y - c) ^ 2) / 4 := by
          have : 0 ≤ (2 - c) ^ 2 - (2 * y - c) ^ 2 := by linarith
          positivity
        linarith

/-- Helper 2 for Subcase 3B: affine expression `E(t) ≥ 0` on `t ∈ [0, 9/16]`, `y ∈ [7/18, 1]`. -/
lemma FTag_two_zero_E_nonneg {t y : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 9 / 16)
    (hy_lo : (7 / 18 : ℝ) ≤ y) (hy_hi : y ≤ 1) :
    let c : ℝ := 7 / 9
    0 ≤ (1 + 2 * t * (y - (9 / 25 : ℝ) * (1 - y))) * (1 - c) * (2 * y ^ 5 / (1 + y)) -
      y + c - t * ((2 * y - c) ^ 2 + (2 - c) ^ 2 * (1 - y) ^ 2) / 4 := by
  intro c
  have hy_pos : 0 < y := by linarith
  have h1y_ne : (1 + y : ℝ) ≠ 0 := ne_of_gt (by linarith)
  let E : ℝ → ℝ := fun s =>
    (1 + 2 * s * (y - (9 / 25 : ℝ) * (1 - y))) * (1 - c) * (2 * y ^ 5 / (1 + y)) -
      y + c - s * ((2 * y - c) ^ 2 + (2 - c) ^ 2 * (1 - y) ^ 2) / 4
  have hE0 : 0 ≤ E 0 := by
    dsimp [E, c]
    have hid :
        (1 + 2 * 0 * (y - 9 / 25 * (1 - y))) * (1 - 7 / 9) * (2 * y ^ 5 / (1 + y)) - y + 7 / 9 -
          0 * ((2 * y - 7 / 9) ^ 2 + (2 - 7 / 9) ^ 2 * (1 - y) ^ 2) / 4 =
        (1 - y) ^ 2 * (4 * y ^ 3 + 8 * y ^ 2 + 12 * y + 7) / (9 * (1 + y)) := by
      rw [eq_div_iff (mul_ne_zero (by norm_num) h1y_ne)]
      have hmul : (2 * y ^ 5 / (1 + y)) * (9 * (1 + y)) = 2 * y ^ 5 * 9 := by
        rw [mul_comm (9 : ℝ), ← mul_assoc, div_mul_cancel₀ _ h1y_ne]
      have hdist :
          ((1 + 2 * 0 * (y - 9 / 25 * (1 - y))) * (1 - 7 / 9) * (2 * y ^ 5 / (1 + y)) - y + 7 / 9 -
            0 * ((2 * y - 7 / 9) ^ 2 + (2 - 7 / 9) ^ 2 * (1 - y) ^ 2) / 4) * (9 * (1 + y)) =
          (1 - 7 / 9) * ((2 * y ^ 5 / (1 + y)) * (9 * (1 + y))) + (-y + 7 / 9) * (9 * (1 + y)) := by
        ring
      rw [hdist, hmul]; ring
    rw [hid]; positivity
  have hE_max : 0 ≤ E (9 / 16) := by
    dsimp [E, c]
    have hid :
        (1 + 2 * (9 / 16) * (y - 9 / 25 * (1 - y))) * (1 - 7 / 9) * (2 * y ^ 5 / (1 + y)) - y +
          7 / 9 - (9 / 16) * ((2 * y - 7 / 9) ^ 2 + (2 - 7 / 9) ^ 2 * (1 - y) ^ 2) / 4 =
        (9792 * y ^ 6 + 3808 * y ^ 5 - 11125 * y ^ 3 - 13175 * y ^ 2 + 4900 * y + 6950) /
          (14400 * (1 + y)) := by
      rw [eq_div_iff (mul_ne_zero (by norm_num) h1y_ne)]
      have hmul : (2 * y ^ 5 / (1 + y)) * (14400 * (1 + y)) = 2 * y ^ 5 * 14400 := by
        rw [mul_comm (14400 : ℝ), ← mul_assoc, div_mul_cancel₀ _ h1y_ne]
      have hdist :
          ((1 + 2 * (9 / 16) * (y - 9 / 25 * (1 - y))) * (1 - 7 / 9) * (2 * y ^ 5 / (1 + y)) - y +
            7 / 9 - (9 / 16) * ((2 * y - 7 / 9) ^ 2 + (2 - 7 / 9) ^ 2 * (1 - y) ^ 2) / 4) *
            (14400 * (1 + y)) =
          ((1 + 2 * (9 / 16) * (y - 9 / 25 * (1 - y))) * (1 - 7 / 9)) *
            ((2 * y ^ 5 / (1 + y)) * (14400 * (1 + y))) +
          (-y + 7 / 9 - (9 / 16) * ((2 * y - 7 / 9) ^ 2 + (2 - 7 / 9) ^ 2 * (1 - y) ^ 2) / 4) *
            (14400 * (1 + y)) := by ring
      rw [hdist, hmul]; ring
    rw [hid]
    exact div_nonneg (le_of_lt (hub04_N_pos hy_lo hy_hi)) (by linarith)
  change 0 ≤ E t
  have haff : E t = (1 - 16 / 9 * t) * E 0 + (16 / 9 * t) * E (9 / 16) := by
    dsimp [E]; ring
  rw [haff]
  exact add_nonneg (mul_nonneg (by linarith) hE0) (mul_nonneg (by linarith) hE_max)

/-- Subcase 3B of `FTag_two_zero_step`: lower straddle ray `7/18 * p < z < p` (`HUB-04`). -/
lemma FTag_two_zero_straddle_lower {p z : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 9 / 7)
    (h2z_gt : (7 / 9 : ℝ) * p < 2 * z) (hpz : z < p) :
    let a := (7 / 9 : ℝ) * p
    z + 2 * z * a + (2 * z - a) ^ 2 / (4 + 3 * a + 2 * z) ≤ (1 + 2 * z) * FTag 2 0 p z := by
  intro a
  have ha_pos : 0 < a := by dsimp [a]; linarith
  set y := z / p
  have hy_lo : (7 / 18 : ℝ) ≤ y := by
    dsimp [y]; rw [le_div_iff₀ hp0]; linarith
  have hy_hi : y ≤ 1 := (div_le_one hp0).mpr (le_of_lt hpz)
  have hy_pos : 0 < y := by linarith
  have hz_eq : z = p * y := by dsimp [y]; field_simp [ne_of_gt hp0]
  have hz_nn : 0 ≤ z := by rw [hz_eq]; positivity
  have hF2_lb :
      (2 / 9 : ℝ) * p * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y)) ≤ FTag 2 0 p z - a := by
    have h1 : (Ka 2 0 a p - a) * y ^ (9 / 2 : ℝ) ≤ FTag 2 0 p z - a := by
      rw [FTag_ge_two (by omega) le_rfl, ite_eq_right (not_le_of_gt hpz)]
      have hF0 : a ≤ Ka 2 0 a p - p * Ka' 2 0 a p / (9 / 2) := by
        have := FTag_zero_ge_a (i := 2) (d := 0) p hp0
        rw [FTag_ge_two (by omega) le_rfl, ite_eq_right (by linarith), zero_div,
          Real.zero_rpow (by norm_num), sub_zero, mul_one] at this
        exact this
      have hpow_le : y ^ (9 / 2 : ℝ) ≤ 1 := by
        calc y ^ (9 / 2 : ℝ) ≤ 1 ^ (9 / 2 : ℝ) := Real.rpow_le_rpow (le_of_lt hy_pos) hy_hi (by norm_num)
          _ = 1 := Real.one_rpow _
      have hrew :
          Ka 2 0 a p - p * Ka' 2 0 a p * (1 - y ^ (9 / 2 : ℝ)) / (9 / 2) - a =
            (Ka 2 0 a p - p * Ka' 2 0 a p / (9 / 2) - a) * (1 - y ^ (9 / 2 : ℝ)) +
              (Ka 2 0 a p - a) * y ^ (9 / 2 : ℝ) := by ring
      change _ ≤ Ka 2 0 a p - p * Ka' 2 0 a p * (1 - y ^ (9 / 2 : ℝ)) / (9 / 2) - a
      rw [hrew]
      have hterm_nn : 0 ≤ (Ka 2 0 a p - p * Ka' 2 0 a p / (9 / 2) - a) * (1 - y ^ (9 / 2 : ℝ)) :=
        mul_nonneg (by linarith) (by linarith)
      linarith
    have hK2_diff : Ka 2 0 a p - a = (2 / 9 : ℝ) * p * (1 - piShort 2 0 p) := by
      unfold Ka; rw [ite_eq_left (by omega)]; dsimp [a]; ring
    have hpow_lb : 2 * y ^ 5 / (1 + y) ≤ y ^ (9 / 2 : ℝ) := by
      have hsq : (2 * y ^ 5 / (1 + y)) ^ 2 ≤ (y ^ (9 / 2 : ℝ)) ^ 2 := by
        rw [← Real.rpow_natCast (y ^ (9 / 2 : ℝ)) 2, ← Real.rpow_mul (le_of_lt hy_pos),
          show (9 / 2 : ℝ) * (2 : ℕ) = (9 : ℕ) by norm_num, Real.rpow_natCast, div_pow]
        rw [div_le_iff₀ (pow_pos (by linarith : 0 < 1 + y) 2)]
        have : y ^ 9 * (1 + y) ^ 2 - (2 * y ^ 5) ^ 2 = y ^ 9 * (1 - y) ^ 2 := by ring
        have hnn : 0 ≤ y ^ 9 * (1 - y) ^ 2 := by positivity
        linarith
      have hA_nn : 0 ≤ 2 * y ^ 5 / (1 + y) := by positivity
      have hB_nn : 0 ≤ y ^ (9 / 2 : ℝ) := Real.rpow_nonneg (le_of_lt hy_pos) _
      nlinarith only [hsq, hA_nn, hB_nn]
    have hK_nn : 0 ≤ (2 / 9 : ℝ) * p * (1 - piShort 2 0 p) := by
      have := piShort_le_one (n := 2) (d := 0) (le_of_lt hp0)
      exact mul_nonneg (by positivity) (by linarith)
    calc
      (2 / 9 : ℝ) * p * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y))
        ≤ (2 / 9 : ℝ) * p * (1 - piShort 2 0 p) * y ^ (9 / 2 : ℝ) :=
            mul_le_mul_of_nonneg_left hpow_lb hK_nn
      _ = (Ka 2 0 a p - a) * y ^ (9 / 2 : ℝ) := by rw [hK2_diff]
      _ ≤ FTag 2 0 p z - a := h1
  set c : ℝ := 7 / 9
  set t : ℝ := p / (1 + p)
  set d0 : ℝ := p / (1 + 2 * p)
  have ht_pos : 0 < t := div_pos hp0 (by linarith)
  have ht_le : t ≤ 9 / 16 := by dsimp [t]; rw [div_le_iff₀ (by linarith)]; linarith
  have hd0_le : d0 ≤ 9 / 25 := by dsimp [d0]; rw [div_le_iff₀ (by linarith)]; linarith
  have h12py : (1 + 2 * p * y) * (1 - piShort 2 0 p) = 1 + 2 * t * (y - d0 * (1 - y)) := by
    have hpi2 : piShort 2 0 p = 2 * p ^ 2 / ((1 + p) * (1 + 2 * p)) := by
      rw [piShort_succ_of_le (by omega), piShort_succ_of_le (by omega), piShort_of_le le_rfl]
      field_simp [ne_of_gt (by linarith : 0 < 1 + p), ne_of_gt (by linarith : 0 < 1 + 2 * p)]
      ring
    rw [hpi2]; dsimp [t, d0]
    field_simp [ne_of_gt (by linarith : 0 < 1 + p), ne_of_gt (by linarith : 0 < 1 + 2 * p)]
    ring
  have h12py_lb : 1 + 2 * t * (y - (9 / 25 : ℝ) * (1 - y)) ≤
      (1 + 2 * p * y) * (1 - piShort 2 0 p) := by
    rw [h12py]
    have h1y_nn : 0 ≤ 1 - y := by linarith
    have : d0 * (1 - y) ≤ (9 / 25 : ℝ) * (1 - y) := mul_le_mul_of_nonneg_right hd0_le h1y_nn
    have : 2 * t * (y - (9 / 25 : ℝ) * (1 - y)) ≤ 2 * t * (y - d0 * (1 - y)) :=
      mul_le_mul_of_nonneg_left (by linarith) (by linarith)
    linarith
  have hfrac_ub := FTag_two_zero_frac_ub hp0 hp1 hy_lo hy_hi
  have hEt := FTag_two_zero_E_nonneg (le_of_lt ht_pos) ht_le hy_lo hy_hi
  dsimp only at hfrac_ub hEt
  have hscaled :
      0 ≤ (1 + 2 * p * y) * (1 - c) * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y)) -
        y + c - p * (2 * y - c) ^ 2 / (4 + p * (3 * c + 2 * y)) := by
    have hterm1 :
        (1 + 2 * t * (y - (9 / 25 : ℝ) * (1 - y))) * (1 - c) * (2 * y ^ 5 / (1 + y)) ≤
          (1 + 2 * p * y) * (1 - c) * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y)) := by
      have hfac_nn : 0 ≤ (1 - c) * (2 * y ^ 5 / (1 + y)) := by dsimp [c]; positivity
      have h1 := mul_le_mul_of_nonneg_right h12py_lb hfac_nn
      have hL : (1 + 2 * t * (y - (9 / 25 : ℝ) * (1 - y))) * ((1 - c) * (2 * y ^ 5 / (1 + y))) =
          (1 + 2 * t * (y - (9 / 25 : ℝ) * (1 - y))) * (1 - c) * (2 * y ^ 5 / (1 + y)) := by ring
      have hR : (1 + 2 * p * y) * (1 - piShort 2 0 p) * ((1 - c) * (2 * y ^ 5 / (1 + y))) =
          (1 + 2 * p * y) * (1 - c) * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y)) := by ring
      rwa [hL, hR] at h1
    linarith only [hEt, hterm1, hfrac_ub]
  have hmul_p := mul_le_mul_of_nonneg_left hscaled (le_of_lt hp0)
  rw [mul_zero] at hmul_p
  have hcomb :
      p * ((1 + 2 * p * y) * (1 - c) * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y)) -
        y + c - p * (2 * y - c) ^ 2 / (4 + p * (3 * c + 2 * y))) =
      (1 + 2 * z) * ((2 / 9 : ℝ) * p * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y))) -
        (z - a) - (2 * z - a) ^ 2 / (4 + 3 * a + 2 * z) := by
    rw [hz_eq]; dsimp [a, c]
    have hden : 4 + 3 * (7 / 9 * p) + 2 * (p * y) = 4 + p * (3 * (7 / 9) + 2 * y) := by ring
    rw [hden]
    ring
  rw [hcomb] at hmul_p
  have hF2_mul :
      (1 + 2 * z) * ((2 / 9 : ℝ) * p * (1 - piShort 2 0 p) * (2 * y ^ 5 / (1 + y))) ≤
        (1 + 2 * z) * (FTag 2 0 p z - a) :=
    mul_le_mul_of_nonneg_left hF2_lb (by linarith)
  have hexp : (1 + 2 * z) * (FTag 2 0 p z - a) = (1 + 2 * z) * FTag 2 0 p z - a - 2 * z * a := by
    ring
  linarith only [hmul_p, hF2_mul, hexp]

/-- Complete two-name (`i = 2, d = 0`) step inequality of Theorem 6.3 (`HUB-04`). -/
lemma FTag_two_zero_step {p w₁ w₂ : ℝ} (hp0 : 0 < p) (hp1 : p ≤ 9 / 7)
    (hw₁ : 0 ≤ w₁) (hw₂ : 0 ≤ w₂) :
    let z := (w₁ + w₂) / 2
    z + w₁ * FTag 1 0 p w₂ + w₂ * FTag 1 0 p w₁ ≤ (1 + 2 * z) * FTag 2 0 p z := by
  wlog hle : w₁ ≤ w₂ generalizing w₁ w₂
  · have h := this hw₂ hw₁ (le_of_not_ge hle)
    dsimp only at h ⊢
    rw [add_comm w₂ w₁] at h
    linarith
  intro z
  set a := (7 / 9 : ℝ) * p
  have ha_pos : 0 < a := by dsimp [a]; linarith
  have ha_le1 : a ≤ 1 := by dsimp [a]; linarith
  have hz_nn : 0 ≤ z := by dsimp [z]; linarith
  -- Case 1: both `w₁ ≤ w₂ ≤ a`
  by_cases hc1 : w₂ ≤ a
  · have hF1 : FTag 1 0 p w₁ = a := by
      rw [FTag_one_zero, max_eq_right (by dsimp [a] at hc1; linarith), zero_div, add_zero]
    have hF2 : FTag 1 0 p w₂ = a := by
      rw [FTag_one_zero, max_eq_right (by dsimp [a] at hc1; linarith), zero_div, add_zero]
    rw [hF1, hF2]
    have hF2_ge : a ≤ FTag 2 0 p z := FTag_ge_a hp0 hz_nn
    have hza : z ≤ a := by dsimp [z]; linarith
    have h12z : 0 ≤ 1 + 2 * z := by linarith
    have hmul : (1 + 2 * z) * a ≤ (1 + 2 * z) * FTag 2 0 p z :=
      mul_le_mul_of_nonneg_left hF2_ge h12z
    have hlhs : z + w₁ * a + w₂ * a = z + 2 * z * a := by dsimp [z]; ring
    linarith
  -- Case 2: both `a ≤ w₁ ≤ w₂`
  push Not at hc1
  by_cases hc2 : a ≤ w₁
  · have hza : a ≤ z := by dsimp [z]; linarith
    have hz_pos : 0 < z := lt_of_lt_of_le ha_pos hza
    have hF1 : FTag 1 0 p w₁ = (1 + a) * w₁ / (1 + w₁) := by
      rw [FTag_one_zero, max_eq_left (by dsimp [a] at hc2; linarith)]
      dsimp [a]; field_simp [ne_of_gt (by linarith : 0 < 1 + w₁)]; ring
    have hF2 : FTag 1 0 p w₂ = (1 + a) * w₂ / (1 + w₂) := by
      rw [FTag_one_zero, max_eq_left (by dsimp [a] at hc1; linarith)]
      dsimp [a]; field_simp [ne_of_gt (by linarith : 0 < 1 + w₂)]; ring
    rw [hF1, hF2]
    -- Direct algebraic check: `w₁ * K_1(w₂) + w₂ * K_1(w₁) ≤ 2 z * K_1(z)`!
    have hchild :
        w₁ * ((1 + a) * w₂ / (1 + w₂)) + w₂ * ((1 + a) * w₁ / (1 + w₁)) ≤
          2 * z * ((1 + a) * z / (1 + z)) := by
      have h1 : 0 < 1 + w₁ := by linarith
      have h2 : 0 < 1 + w₂ := by linarith
      have h3 : 0 < 1 + z := by linarith
      have hdiff :
          2 * z * ((1 + a) * z / (1 + z)) -
            (w₁ * ((1 + a) * w₂ / (1 + w₂)) + w₂ * ((1 + a) * w₁ / (1 + w₁))) =
          (1 + a) * (w₁ - w₂) ^ 2 * (1 + w₁ + w₂) / (2 * (1 + z) * (1 + w₁) * (1 + w₂)) := by
        dsimp [z]; field_simp [ne_of_gt h1, ne_of_gt h2, ne_of_gt h3]; ring
      have hnn : 0 ≤ (1 + a) * (w₁ - w₂) ^ 2 * (1 + w₁ + w₂) /
          (2 * (1 + z) * (1 + w₁) * (1 + w₂)) := by positivity
      linarith
    have hK1_eq : (1 + a) * z / (1 + z) = Ka 1 0 a z := by
      unfold Ka; rw [ite_eq_left (by omega), piShort_succ_of_le (by omega), piShort_of_le le_rfl]
      field_simp [ne_of_gt (by linarith : 0 < 1 + z)]; ring
    have hK2_rec : (1 + 2 * z) * Ka 2 0 a z = z + 2 * z * Ka 1 0 a z := by
      simpa using Ka_recurrence (i := 2) (d := 0) (by omega) a z hz_nn
    have hK2_le : Ka 2 0 a z ≤ FTag 2 0 p z := Ka_le_FTag_of_ge_a (by omega) le_rfl hp0 hza
    rw [hK1_eq] at hchild
    nlinarith
  -- Case 3: straddle `w₁ < a < w₂` (so `2 z = w₁ + w₂ > a`)
  push Not at hc2
  have h2z_gt : a < 2 * z := by dsimp [z]; linarith
  have hF1 : FTag 1 0 p w₁ = a := by
    rw [FTag_one_zero, max_eq_right (by dsimp [a] at hc2; linarith), zero_div, add_zero]
  have hF2 : FTag 1 0 p w₂ = a + (w₂ - a) / (1 + w₂) := by
    rw [FTag_one_zero, max_eq_left (by dsimp [a] at hc1; linarith)]
  rw [hF1, hF2]
  -- Algebraic bound on straddle excess: `w₁ (w₂ - a) / (1 + w₂) ≤ (2 z - a)^2 / (4 + 3 a + 2 z)`!
  have hstraddle :
      w₁ * ((w₂ - a) / (1 + w₂)) ≤ (2 * z - a) ^ 2 / (4 + 3 * a + 2 * z) := by
    set u := 1 + w₂
    have hu_pos : 0 < u := by dsimp [u]; linarith
    have h12z_pos : 0 < 1 + 2 * z := by linarith
    have h1a_pos : 0 < 1 + a := by linarith
    have hsq_step :
        w₁ * ((w₂ - a) / (1 + w₂)) ≤ (Real.sqrt (1 + 2 * z) - Real.sqrt (1 + a)) ^ 2 := by
      have hw1_eq : w₁ = 1 + 2 * z - u := by dsimp [u, z]; ring
      have hw2a_eq : w₂ - a = u - (1 + a) := by dsimp [u]; ring
      have hdiff :
          (Real.sqrt (1 + 2 * z) - Real.sqrt (1 + a)) ^ 2 - w₁ * ((w₂ - a) / (1 + w₂)) =
            (u - Real.sqrt (1 + 2 * z) * Real.sqrt (1 + a)) ^ 2 / u := by
        rw [hw1_eq, hw2a_eq]
        change _ - (1 + 2 * z - u) * ((u - (1 + a)) / u) = _
        set A := Real.sqrt (1 + 2 * z)
        set B := Real.sqrt (1 + a)
        have hA2 : A ^ 2 = 1 + 2 * z := Real.sq_sqrt (le_of_lt h12z_pos)
        have hB2 : B ^ 2 = 1 + a := Real.sq_sqrt (le_of_lt h1a_pos)
        field_simp [ne_of_gt hu_pos]
        rw [← hA2, ← hB2]
        ring
      have hnn : 0 ≤ (u - Real.sqrt (1 + 2 * z) * Real.sqrt (1 + a)) ^ 2 / u := by positivity
      linarith
    have hrat :
        (Real.sqrt (1 + 2 * z) - Real.sqrt (1 + a)) ^ 2 =
          (2 * z - a) ^ 2 / (Real.sqrt (1 + 2 * z) + Real.sqrt (1 + a)) ^ 2 := by
      have hsum_pos : 0 < Real.sqrt (1 + 2 * z) + Real.sqrt (1 + a) :=
        add_pos (Real.sqrt_pos.mpr h12z_pos) (Real.sqrt_pos.mpr h1a_pos)
      have hdiff_sq :
          (Real.sqrt (1 + 2 * z) - Real.sqrt (1 + a)) *
            (Real.sqrt (1 + 2 * z) + Real.sqrt (1 + a)) = 2 * z - a := by
        rw [show (Real.sqrt (1 + 2 * z) - Real.sqrt (1 + a)) *
              (Real.sqrt (1 + 2 * z) + Real.sqrt (1 + a)) =
            Real.sqrt (1 + 2 * z) ^ 2 - Real.sqrt (1 + a) ^ 2 by ring,
          Real.sq_sqrt (le_of_lt h12z_pos), Real.sq_sqrt (le_of_lt h1a_pos)]
        ring
      rw [eq_div_iff (pow_ne_zero 2 (ne_of_gt hsum_pos)), ← mul_pow, hdiff_sq]
    have hden_ge : 4 + 3 * a + 2 * z ≤ (Real.sqrt (1 + 2 * z) + Real.sqrt (1 + a)) ^ 2 := by
      have hs1 := Real.sq_sqrt (le_of_lt h12z_pos)
      have hs2 := Real.sq_sqrt (le_of_lt h1a_pos)
      have hprod_ge : 1 + a ≤ Real.sqrt (1 + 2 * z) * Real.sqrt (1 + a) := by
        have h1 : Real.sqrt (1 + a) ≤ Real.sqrt (1 + 2 * z) := Real.sqrt_le_sqrt (by linarith)
        calc
          1 + a = Real.sqrt (1 + a) * Real.sqrt (1 + a) := (Real.mul_self_sqrt (le_of_lt h1a_pos)).symm
          _ ≤ Real.sqrt (1 + 2 * z) * Real.sqrt (1 + a) :=
              mul_le_mul_of_nonneg_right h1 (Real.sqrt_nonneg _)
      have hsq_exp : (Real.sqrt (1 + 2 * z) + Real.sqrt (1 + a)) ^ 2 =
          Real.sqrt (1 + 2 * z) ^ 2 + 2 * (Real.sqrt (1 + 2 * z) * Real.sqrt (1 + a)) +
            Real.sqrt (1 + a) ^ 2 := by ring
      rw [hsq_exp, hs1, hs2]
      linarith
    refine hsq_step.trans ?_
    rw [hrat]
    exact div_le_div_of_nonneg_left (sq_nonneg _) (by linarith) hden_ge
  have hLHS_le :
      z + w₁ * (a + (w₂ - a) / (1 + w₂)) + w₂ * a ≤
        z + 2 * z * a + (2 * z - a) ^ 2 / (4 + 3 * a + 2 * z) := by
    have : z + w₁ * (a + (w₂ - a) / (1 + w₂)) + w₂ * a =
        z + 2 * z * a + w₁ * ((w₂ - a) / (1 + w₂)) := by dsimp [z]; ring
    linarith
  refine hLHS_le.trans ?_
  -- Subcase 3A: upper ray `p ≤ z`
  by_cases hpz : p ≤ z
  · rw [FTag_ge_two (by omega) le_rfl, ite_eq_left hpz]
    have hK2_eq : (1 + 2 * z) * Ka 2 0 a z = z + 2 * z * a + 2 * z * (z - a) / (1 + z) := by
      have hrec : (1 + 2 * z) * Ka 2 0 a z = z + 2 * z * Ka 1 0 a z := by
        simpa using Ka_recurrence (i := 2) (d := 0) (by omega) a z hz_nn
      have hK1 : Ka 1 0 a z = a + (z - a) / (1 + z) := by
        unfold Ka; rw [ite_eq_left (by omega), piShort_succ_of_le (by omega), piShort_of_le le_rfl]
        field_simp [ne_of_gt (by linarith : 0 < 1 + z)]; ring
      rw [hrec, hK1]; ring
    rw [hK2_eq]
    suffices h : (2 * z - a) ^ 2 / (4 + 3 * a + 2 * z) ≤ 2 * z * (z - a) / (1 + z) by linarith
    rw [div_le_div_iff₀ (by linarith) (by linarith)]
    set r := z / a
    have hr_ge : (9 / 7 : ℝ) ≤ r := by
      dsimp [r]; rw [le_div_iff₀ ha_pos]; dsimp [a]; linarith
    have hz_eq : z = r * a := by dsimp [r]; field_simp [ne_of_gt ha_pos]
    rw [hz_eq]
    have hid :
        2 * (r * a) * (r * a - a) * (4 + 3 * a + 2 * (r * a)) -
          (2 * (r * a) - a) ^ 2 * (1 + r * a) =
        a ^ 2 * ((4 * r ^ 2 - 4 * r - 1) + a * (6 * r ^ 2 - 7 * r)) := by ring
    have hq1 : 0 < 4 * r ^ 2 - 4 * r - 1 := by
      rw [show 4 * r ^ 2 - 4 * r - 1 = 4 * (r - 9 / 7) ^ 2 + (44 / 7) * (r - 9 / 7) + 23 / 49 by ring]
      have : 0 ≤ r - 9 / 7 := by linarith
      positivity
    have hq2 : 0 < 6 * r ^ 2 - 7 * r := by
      rw [show 6 * r ^ 2 - 7 * r = 6 * (r - 9 / 7) ^ 2 + (59 / 7) * (r - 9 / 7) + 45 / 49 by ring]
      have : 0 ≤ r - 9 / 7 := by linarith
      positivity
    have hpos : 0 ≤ a ^ 2 * ((4 * r ^ 2 - 4 * r - 1) + a * (6 * r ^ 2 - 7 * r)) := by positivity
    linarith
  -- Subcase 3B: lower ray `z = p * y`, `7/18 ≤ y < 1` (`HUB-04`)
  · exact FTag_two_zero_straddle_lower hp0 hp1 h2z_gt (lt_of_not_ge hpz)

lemma d2Expect_fracStopped_eq_zero_of_cost_eq_zero {d : ℕ} (a : ℝ) (X P : Finset (Point d)) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty → P ⊆ C → d2Expect X C r (fracStoppedPaymentFrom a P C Q_live) = 0
  | 0, C, Q_live, hC, hPC => by
      simp only [d2Expect, fracStoppedPaymentFrom]
      rw [(cost_eq_zero_iff_subset hC).mpr hPC, mul_zero]
  | r + 1, C, Q_live, hC, hPC => by
      simp only [d2Expect]
      split_ifs with hX
      · apply Finset.sum_eq_zero
        intro y _
        by_cases hyP : y ∈ P
        · rw [distSq_of_mem (hPC hyP), zero_div, zero_mul]
        · have hc :
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) =
                d2Expect X (insert y C) r
                  (fracStoppedPaymentFrom a P (insert y C) (Q_live.filter (fun G => ¬ hitGroup G (some y)))) :=
            d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
              simp [fracStoppedPaymentFrom, hitGroup, hyP, addDraw])
          rw [hc, d2Expect_fracStopped_eq_zero_of_cost_eq_zero a X P r (insert y C) _
            (Finset.insert_nonempty y C) (hPC.trans (Finset.subset_insert y C)), mul_zero]
      · have hc :
            d2Expect X C r (fun rest => fracStoppedPaymentFrom a P C Q_live (none :: rest)) =
              d2Expect X C r (fracStoppedPaymentFrom a P C Q_live) :=
          d2Expect_congr X r C _ _ (fun rest _ => by
            simp [fracStoppedPaymentFrom, hitGroup, addDraw])
        rw [hc]
        exact d2Expect_fracStopped_eq_zero_of_cost_eq_zero a X P r C Q_live hC hPC

/-- Main induction for the fractional tag `fracStoppedPaymentFrom ((7/9) p)`:
    for fixed deficit `d_def`, `r + d_def ≤ Q_live.card`,
    `d2Expect X C r (fracStoppedPaymentFrom ((7/9) p) P C Q_live) ≤ cost P C * FTag Q_live.card d_def p (L / cost P C)`. -/
lemma fracStopped_le_FTag {d : ℕ} {X P : Finset (Point d)} (d_def : ℕ) {p : ℝ}
    (hP_sub : P ⊆ X) (hp0 : 0 < p) (hp1 : p ≤ 9 / 7) :
    ∀ (r : ℕ) (C : Finset (Point d)) (Q_live : Finset (Finset (Point d))),
      C.Nonempty → IsDisjointGroups X Q_live → (∀ G ∈ Q_live, Disjoint P G) →
      r + d_def ≤ Q_live.card →
      d2Expect X C r (fracStoppedPaymentFrom ((7 / 9 : ℝ) * p) P C Q_live) ≤
        cost P C * FTag Q_live.card d_def p (groupMeanCost Q_live C / cost P C)
  | 0, C, Q_live, _, _, _, _ => by
      simp only [d2Expect, fracStoppedPaymentFrom]
      rw [mul_comm ((7 / 9 : ℝ) * p)]
      exact mul_le_mul_of_nonneg_left
        (FTag_ge_a hp0 (div_nonneg (groupMeanCost_nonneg Q_live C) (cost_nonneg P C)))
        (cost_nonneg P C)
  | r + 1, C, Q_live, hC, hQ, hPQ, hr => by
      set a := (7 / 9 : ℝ) * p
      have ha_pos : 0 < a := by dsimp [a]; linarith
      by_cases hv0 : cost P C = 0
      · rw [d2Expect_fracStopped_eq_zero_of_cost_eq_zero a X P (r + 1) C Q_live hC
          ((cost_eq_zero_iff_subset hC).mp hv0), hv0, zero_mul]
      have hv_pos : 0 < cost P C := lt_of_le_of_ne (cost_nonneg P C) (Ne.symm hv0)
      have hX_pos : 0 < cost X C := lt_of_lt_of_le hv_pos (cost_mono_left hP_sub)
      set v := cost P C
      set T := cost X C
      set L := groupMeanCost Q_live C
      set z := L / v
      set i := Q_live.card
      set U := Q_live.biUnion id
      set O := X \ (P ∪ U)
      have hz_nn : 0 ≤ z := div_nonneg (groupMeanCost_nonneg Q_live C) (le_of_lt hv_pos)
      have hv_ne : v ≠ 0 := ne_of_gt hv_pos
      have hT_ne : T ≠ 0 := ne_of_gt hX_pos
      have hdi : d_def < i := by omega
      have hU_sub : U ⊆ X := by
        intro y hy; rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩; exact hQ.subset_X G hG hyG
      have hPU_disj : Disjoint P U := (Finset.disjoint_biUnion_right P Q_live id).mpr hPQ
      have hPU_sub : P ∪ U ⊆ X := Finset.union_subset hP_sub hU_sub
      have hsplit : ∀ f : Point d → ℝ,
          ∑ y ∈ X, f y = (∑ y ∈ P, f y) + (∑ y ∈ U, f y) + (∑ y ∈ O, f y) := by
        intro f
        have hXeq : (P ∪ U) ∪ O = X := Finset.union_sdiff_of_subset hPU_sub
        rw [← hXeq, Finset.sum_union Finset.disjoint_sdiff, Finset.sum_union hPU_disj]
      simp only [d2Expect]
      rw [ite_eq_left hX_pos]
      rw [hsplit]
      -- Helper: lift IH child bound `v' * FTag k d_def p (L' / v') ≤ v * FTag k d_def p (L_ub / v)`
      have hchild_mono : ∀ (k : ℕ) (v' L' L_ub : ℝ),
          0 ≤ v' → v' ≤ v → 0 ≤ L' → L' ≤ L_ub →
          v' * FTag k d_def p (L' / v') ≤ v * FTag k d_def p (L_ub / v) := by
        intro k v' L' L_ub hv'0 hv'le hL'0 hL'le
        rcases eq_or_lt_of_le hv'0 with rfl | hv'_pos
        · rw [zero_mul]
          exact mul_nonneg (le_of_lt hv_pos)
            (le_trans (le_of_lt ha_pos) (FTag_ge_a hp0 (div_nonneg (le_trans hL'0 hL'le) (le_of_lt hv_pos))))
        · calc
            v' * FTag k d_def p (L' / v')
              ≤ v * FTag k d_def p (L' / v) := mul_FTag_mono_v hp0 hL'0 hv'_pos hv'le
            _ ≤ v * FTag k d_def p (L_ub / v) :=
                mul_le_mul_of_nonneg_left
                  (FTag_mono hp0 (div_nonneg hL'0 (le_of_lt hv_pos))
                    (div_nonneg (le_trans hL'0 hL'le) (le_of_lt hv_pos))
                    (div_le_div_of_nonneg_right hL'le (le_of_lt hv_pos)))
                  (le_of_lt hv_pos)
      -- Branch P: pays `L = v * z`
      have hP_eq :
          ∑ y ∈ P, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) =
            (v / T) * (v * z) := by
        have hrew : ∀ y ∈ P,
            (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) =
            (distSq y C / T) * (v * z) := by
          intro y hy
          have hc :
              d2Expect X (insert y C) r
                (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) = L := by
            rw [d2Expect_congr X r (insert y C) _ (fun _ => L) (fun rest _ => by
              simp [fracStoppedPaymentFrom, hitGroup, hy, L]), d2Expect_const]
          rw [hc]; dsimp [z]; field_simp [hv_ne]
        rw [Finset.sum_congr rfl hrew, ← Finset.sum_mul, ← Finset.sum_div]; rfl
      -- Branch O: exterior draw lowers `v` and `L`, keeps `i` and `d_def`
      have hO_le :
          ∑ y ∈ O, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) ≤
            (cost O C / T) * (v * FTag i d_def p z) := by
        calc
          ∑ y ∈ O, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest))
            ≤ ∑ y ∈ O, (distSq y C / T) * (v * FTag i d_def p z) := by
                refine Finset.sum_le_sum (fun y hy => ?_)
                apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C) (le_of_lt hX_pos))
                have hy_not_PU : y ∉ P ∪ U := (Finset.mem_sdiff.mp hy).2
                have hyP : y ∉ P := fun h => hy_not_PU (Finset.mem_union_left U h)
                have hyU : y ∉ U := fun h => hy_not_PU (Finset.mem_union_right P h)
                have hlive : Q_live.filter (fun G => ¬ hitGroup G (some y)) = Q_live :=
                  RepeatBound.nextLive_eq_self_of_not_mem_biUnion hyU
                have hc :
                    d2Expect X (insert y C) r
                      (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) =
                    d2Expect X (insert y C) r (fracStoppedPaymentFrom a P (insert y C) Q_live) :=
                  d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                    dsimp only [fracStoppedPaymentFrom, addDraw]
                    rw [ite_eq_right (show ¬ hitGroup P (some y) from hyP), hlive])
                rw [hc]
                have hih := fracStopped_le_FTag d_def hP_sub hp0 hp1 r (insert y C) Q_live
                  (Finset.insert_nonempty y C) hQ hPQ (by omega)
                exact hih.trans (hchild_mono i (cost P (insert y C)) (groupMeanCost Q_live (insert y C)) L
                  (cost_nonneg _ _) (cost_insert_le P y hC)
                  (groupMeanCost_nonneg _ _) (RepeatBound.groupMeanCost_insert_le Q_live y hC))
          _ = (cost O C / T) * (v * FTag i d_def p z) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
      -- Branch U: sum over live names `G ∈ Q_live`
      have hcost_U : cost U C = (i : ℝ) * L := by
        rw [cost_biUnion Q_live id hQ.pairwiseDisjoint C]; simp only [id_eq]
        exact RepeatBound.sum_cost_eq_card_mul_groupMeanCost Q_live C
      have hcost_O : cost O C + v + (i : ℝ) * L = T := by
        have h1 : cost (P ∪ U) C + cost O C = T := by
          have := cost_sdiff_add (C := C) hPU_sub; linarith
        rw [cost_union_disjoint hPU_disj, hcost_U] at h1; linarith
      have hU_group :
          ∑ y ∈ U, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) ≤
            (v / T) * ∑ G ∈ Q_live,
              cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) := by
        rw [Finset.sum_biUnion hQ.pairwiseDisjoint, Finset.mul_sum]
        refine Finset.sum_le_sum (fun G hG => ?_)
        have hcard_er : (Q_live.erase G).card = i - 1 := Finset.card_erase_of_mem hG
        calc
          ∑ y ∈ G, (distSq y C / T) *
              d2Expect X (insert y C) r (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest))
            ≤ ∑ y ∈ G, (distSq y C / T) *
                (v * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v)) := by
                refine Finset.sum_le_sum (fun y hy => ?_)
                apply mul_le_mul_of_nonneg_left _ (div_nonneg (distSq_nonneg y C) (le_of_lt hX_pos))
                have hyP : y ∉ P := Finset.disjoint_right.mp (hPQ G hG) hy
                have hlive : Q_live.filter (fun H => ¬ hitGroup H (some y)) = Q_live.erase G :=
                  RepeatBound.filter_not_hitGroup_eq_erase hQ hG hy
                have hc :
                    d2Expect X (insert y C) r
                      (fun rest => fracStoppedPaymentFrom a P C Q_live (some y :: rest)) =
                    d2Expect X (insert y C) r (fracStoppedPaymentFrom a P (insert y C) (Q_live.erase G)) :=
                  d2Expect_congr X r (insert y C) _ _ (fun rest _ => by
                    dsimp only [fracStoppedPaymentFrom, addDraw]
                    rw [ite_eq_right (show ¬ hitGroup P (some y) from hyP), hlive])
                rw [hc]
                have hQ' : IsDisjointGroups X (Q_live.erase G) := by
                  rw [← hlive]; exact RepeatBound.isDisjointGroups_nextLive hQ (some y)
                have hPQ' : ∀ H ∈ Q_live.erase G, Disjoint P H := by
                  rw [← hlive]; exact RepeatBound.disjoint_nextLive hPQ (some y)
                have hih := fracStopped_le_FTag d_def hP_sub hp0 hp1 r (insert y C) (Q_live.erase G)
                  (Finset.insert_nonempty y C) hQ' hPQ' (by omega)
                rw [hcard_er] at hih
                exact hih.trans (hchild_mono (i - 1) (cost P (insert y C))
                  (groupMeanCost (Q_live.erase G) (insert y C)) (groupMeanCost (Q_live.erase G) C)
                  (cost_nonneg _ _) (cost_insert_le P y hC)
                  (groupMeanCost_nonneg _ _) (RepeatBound.groupMeanCost_insert_le _ y hC))
          _ = (v / T) * (cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v)) := by
                rw [← Finset.sum_mul, ← Finset.sum_div]; change (cost G C / T) * _ = _; ring
      -- Suffices to show: `v * z + ∑ G ∈ Q_live, cost G C * FTag (i-1) ... ≤ (v + i * L) * FTag i d_def p z`!
      suffices hPU_step :
          v * z + ∑ G ∈ Q_live, cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) ≤
            (v + (i : ℝ) * L) * FTag i d_def p z by
        have hmul := mul_le_mul_of_nonneg_left hPU_step (div_nonneg (le_of_lt hv_pos) (le_of_lt hX_pos))
        have h1 :
            (v / T) * (v * z) + (v / T) * ∑ G ∈ Q_live,
                cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) ≤
              ((v + (i : ℝ) * L) / T) * (v * FTag i d_def p z) := by
          linarith [show (v / T) * (v * z + ∑ G ∈ Q_live,
              cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v)) =
            (v / T) * (v * z) + (v / T) * ∑ G ∈ Q_live,
              cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) by ring,
            show (v / T) * ((v + (i : ℝ) * L) * FTag i d_def p z) =
              ((v + (i : ℝ) * L) / T) * (v * FTag i d_def p z) by ring]
        have h2 :
            ((v + (i : ℝ) * L) / T) * (v * FTag i d_def p z) +
              (cost O C / T) * (v * FTag i d_def p z) = v * FTag i d_def p z := by
          have : ((v + (i : ℝ) * L) / T) * (v * FTag i d_def p z) +
              (cost O C / T) * (v * FTag i d_def p z) =
              ((cost O C + v + (i : ℝ) * L) / T) * (v * FTag i d_def p z) := by ring
          rw [this, hcost_O, div_self hT_ne, one_mul]
        linarith
      -- Dispatch on `(i, d_def)`: `i = 1`, `(i = 2, d_def = 0)`, `(i = 2, d_def = 1)`, or `i ≥ 3`!
      by_cases hi1 : i = 1
      · have hd0 : d_def = 0 := by omega
        subst hd0
        rw [hi1, Nat.sub_self]
        have hSsum : ∑ G ∈ Q_live, cost G C = L := by
          have := RepeatBound.sum_cost_eq_card_mul_groupMeanCost Q_live C
          rw [show Q_live.card = 1 from hi1, Nat.cast_one, one_mul] at this; exact this
        have hsum_eq : ∑ G ∈ Q_live, cost G C * FTag 0 0 p (groupMeanCost (Q_live.erase G) C / v) =
            L * a := by
          have h1 : ∀ G ∈ Q_live,
              cost G C * FTag 0 0 p (groupMeanCost (Q_live.erase G) C / v) = cost G C * a :=
            fun G _ => by rw [FTag_of_le le_rfl]
          rw [Finset.sum_congr rfl h1, ← Finset.sum_mul, hSsum]
        rw [hsum_eq, Nat.cast_one, one_mul, FTag_one_zero]
        have hL_eq : L = v * z := by dsimp [z]; field_simp [hv_ne]
        rw [hL_eq]
        have hstep : z + z * a ≤ (1 + z) * (a + max (z - a) 0 / (1 + z)) := by
          have h1z : 0 < 1 + z := by linarith
          have hmax : z - a ≤ max (z - a) 0 := le_max_left _ _
          have hrew : (1 + z) * (a + max (z - a) 0 / (1 + z)) = (1 + z) * a + max (z - a) 0 := by
            rw [mul_add, mul_div_cancel₀ _ (ne_of_gt h1z)]
          rw [hrew]; linarith
        dsimp [a] at hstep ⊢
        nlinarith
      · by_cases hi2_d0 : i = 2 ∧ d_def = 0
        · rcases hi2_d0 with ⟨hi2, rfl⟩
          rw [hi2]
          obtain ⟨G₁, G₂, hne, hQeq⟩ := Finset.card_eq_two.mp hi2
          have her1 : Q_live.erase G₁ = {G₂} := by
            rw [hQeq, Finset.erase_insert (by simp [hne])]
          have her2 : Q_live.erase G₂ = {G₁} := by
            rw [hQeq, Finset.pair_comm, Finset.erase_insert (by simp [hne.symm])]
          set w₁ := cost G₁ C / v
          set w₂ := cost G₂ C / v
          have hw₁ : 0 ≤ w₁ := div_nonneg (cost_nonneg _ _) (le_of_lt hv_pos)
          have hw₂ : 0 ≤ w₂ := div_nonneg (cost_nonneg _ _) (le_of_lt hv_pos)
          have hz_eq : z = (w₁ + w₂) / 2 := by
            dsimp [z, L, w₁, w₂, groupMeanCost]
            rw [ite_eq_right (by omega), show Q_live.card = 2 from hi2, hQeq, Finset.sum_pair hne]
            push_cast; ring
          have hsum_Q :
              ∑ G ∈ Q_live, cost G C * FTag 1 0 p (groupMeanCost (Q_live.erase G) C / v) =
                v * (w₁ * FTag 1 0 p w₂ + w₂ * FTag 1 0 p w₁) := by
            rw [hQeq, Finset.sum_pair hne, ← hQeq, her1, her2]
            have h1 : groupMeanCost ({G₂} : Finset (Finset (Point d))) C = cost G₂ C := by
              simp [groupMeanCost]
            have h2 : groupMeanCost ({G₁} : Finset (Finset (Point d))) C = cost G₁ C := by
              simp [groupMeanCost]
            rw [h1, h2]
            change cost G₁ C * FTag 1 0 p w₂ + cost G₂ C * FTag 1 0 p w₁ = _
            have hg1 : cost G₁ C = v * w₁ := by dsimp [w₁]; rw [mul_div_cancel₀ _ hv_ne]
            have hg2 : cost G₂ C = v * w₂ := by dsimp [w₂]; rw [mul_div_cancel₀ _ hv_ne]
            rw [hg1, hg2]; ring
          have hstep := FTag_two_zero_step hp0 hp1 hw₁ hw₂
          dsimp only at hstep
          rw [← hz_eq] at hstep
          rw [hsum_Q]
          have hL_eq : L = v * z := by dsimp [z]; field_simp [hv_ne]
          rw [hL_eq]; push_cast
          have hmul := mul_le_mul_of_nonneg_left hstep (le_of_lt hv_pos)
          linarith
        · -- Remaining cases: `(i = 2, d_def = 1)` or `i ≥ 3`!
          have hcase : 3 ≤ i ∨ (i = 2 ∧ d_def = 1) := by omega
          have hchild_le :
              ∑ G ∈ Q_live, cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) ≤
                (i : ℝ) * L * FTag (i - 1) d_def p z := by
            by_cases hdm : d_def < i - 1
            · -- Here `i ≥ 3` (since if `i = 2`, `d_def = 1` so `¬ d_def < 1`).
              -- Apply `lem_retirement_groups_weighted` with `q = 9/2` + `FTag_concave_in_pow`!
              have hi3 : 3 ≤ i := by omega
              have hSsum : ∑ G ∈ Q_live, cost G C = (i : ℝ) * L :=
                RepeatBound.sum_cost_eq_card_mul_groupMeanCost Q_live C
              by_cases hL0 : L = 0
              · have hsum0 : ∑ G ∈ Q_live, cost G C = 0 := by rw [hSsum, hL0, mul_zero]
                have hG0 : ∀ G ∈ Q_live, cost G C = 0 :=
                  (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => cost_nonneg _ _)).mp hsum0
                rw [Finset.sum_eq_zero (fun G hG => by rw [hG0 G hG, zero_mul]), hL0, mul_zero, zero_mul]
              · have hL_pos : 0 < L := lt_of_le_of_ne (groupMeanCost_nonneg Q_live C) (Ne.symm hL0)
                have hSsum_pos : 0 < ∑ G ∈ Q_live, cost G C := by
                  rw [hSsum]; have : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega); positivity
                have hret := lem_retirement_groups_weighted (Q_live := Q_live) (C := C)
                  (q := 9 / 2) (by omega) (by norm_num) (by
                    by_cases h3 : Q_live.card = 3
                    · exact Or.inr ⟨h3, by norm_num⟩
                    · left
                      have h4 : (4 : ℝ) ≤ (Q_live.card : ℝ) := by exact_mod_cast (by omega : 4 ≤ Q_live.card)
                      linarith)
                -- Scale by `v ^ (9/2)`
                let xw : Finset (Point d) → ℝ := fun G => cost G C / ((i : ℝ) * L)
                have hxw_nn : ∀ G ∈ Q_live, 0 ≤ xw G := fun G _ => by
                  dsimp [xw]; exact div_nonneg (cost_nonneg _ _) (by rw [← hSsum]; exact le_of_lt hSsum_pos)
                have hxw_sum : ∑ G ∈ Q_live, xw G = 1 := by
                  dsimp [xw]; rw [← Finset.sum_div, hSsum, div_self (by rw [← hSsum]; exact ne_of_gt hSsum_pos)]
                have hmom :
                    ∑ G ∈ Q_live, xw G * (groupMeanCost (Q_live.erase G) C / v) ^ (9 / 2 : ℝ) ≤
                      z ^ (9 / 2 : ℝ) := by
                  have hrew : ∀ G ∈ Q_live,
                      xw G * (groupMeanCost (Q_live.erase G) C / v) ^ (9 / 2 : ℝ) =
                        (cost G C * (groupMeanCost (Q_live.erase G) C) ^ (9 / 2 : ℝ)) /
                          (((i : ℝ) * L) * v ^ (9 / 2 : ℝ)) := by
                    intro G _
                    rw [Real.div_rpow (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)]
                    dsimp [xw]; ring
                  rw [Finset.sum_congr rfl hrew, ← Finset.sum_div]
                  have hden_pos : 0 < ((i : ℝ) * L) * v ^ (9 / 2 : ℝ) :=
                    mul_pos (by rw [← hSsum]; exact hSsum_pos) (Real.rpow_pos_of_pos hv_pos _)
                  rw [div_le_iff₀ hden_pos]
                  calc
                    ∑ G ∈ Q_live, cost G C * (groupMeanCost (Q_live.erase G) C) ^ (9 / 2 : ℝ)
                      ≤ (∑ G ∈ Q_live, cost G C) * L ^ (9 / 2 : ℝ) := hret
                    _ = ((i : ℝ) * L) * (z ^ (9 / 2 : ℝ) * v ^ (9 / 2 : ℝ)) := by
                        rw [hSsum]; dsimp [z]
                        rw [Real.div_rpow (le_of_lt hL_pos) (le_of_lt hv_pos),
                          div_mul_cancel₀ _ (ne_of_gt (Real.rpow_pos_of_pos hv_pos _))]
                    _ = z ^ (9 / 2 : ℝ) * (((i : ℝ) * L) * v ^ (9 / 2 : ℝ)) := by ring
                -- Jensen with `FTag_concave_in_pow`!
                have hj := concaveOn_sum_le (FTag_concave_in_pow hdm (by omega) hp0)
                  (x := fun G => (groupMeanCost (Q_live.erase G) C / v) ^ (9 / 2 : ℝ)) hxw_nn hxw_sum
                  (fun G _ => Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)) _)
                have hrew_F : ∀ G ∈ Q_live,
                    xw G * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) =
                      xw G * FTag (i - 1) d_def p
                        (((groupMeanCost (Q_live.erase G) C / v) ^ (9 / 2 : ℝ)) ^ ((2 : ℝ) / 9)) := by
                  intro G _
                  rw [← Real.rpow_mul (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos))]
                  norm_num
                have hF_avg :
                    ∑ G ∈ Q_live, xw G * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) ≤
                      FTag (i - 1) d_def p z := by
                  rw [Finset.sum_congr rfl hrew_F]
                  have hsum_nn : 0 ≤ ∑ G ∈ Q_live, xw G *
                      (groupMeanCost (Q_live.erase G) C / v) ^ (9 / 2 : ℝ) :=
                    Finset.sum_nonneg (fun G hG => mul_nonneg (hxw_nn G hG)
                      (Real.rpow_nonneg (div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hv_pos)) _))
                  have harg :
                      (∑ G ∈ Q_live, xw G * (groupMeanCost (Q_live.erase G) C / v) ^ (9 / 2 : ℝ)) ^
                        ((2 : ℝ) / 9) ≤ z := by
                    have := Real.rpow_le_rpow hsum_nn hmom (by norm_num : (0 : ℝ) ≤ 2 / 9)
                    rwa [← Real.rpow_mul hz_nn, show (9 / 2 : ℝ) * (2 / 9) = 1 by norm_num,
                      Real.rpow_one] at this
                  exact hj.trans (FTag_mono hp0 (Real.rpow_nonneg hsum_nn _) hz_nn harg)
                have hiL_pos : 0 < (i : ℝ) * L := by rw [← hSsum]; exact hSsum_pos
                have hmul := mul_le_mul_of_nonneg_left hF_avg (le_of_lt hiL_pos)
                have hL_rew :
                    ((i : ℝ) * L) * ∑ G ∈ Q_live,
                        xw G * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) =
                      ∑ G ∈ Q_live, cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) := by
                  rw [Finset.mul_sum]
                  refine Finset.sum_congr rfl (fun G _ => ?_)
                  dsimp [xw]; rw [← mul_assoc, mul_div_cancel₀ _ (ne_of_gt hiL_pos)]
                rwa [hL_rew] at hmul
            · -- `i - 1 ≤ d_def`: child `FTag` is constant `a`!
              have hconst : ∀ G ∈ Q_live,
                  cost G C * FTag (i - 1) d_def p (groupMeanCost (Q_live.erase G) C / v) =
                    cost G C * FTag (i - 1) d_def p z := by
                intro G _; rw [FTag_of_le (by omega), FTag_of_le (by omega)]
              rw [Finset.sum_congr rfl hconst, ← Finset.sum_mul,
                RepeatBound.sum_cost_eq_card_mul_groupMeanCost]
          have hstep := FTag_step_ge_three hdi hcase hp0 hz_nn
          have hL_eq : L = v * z := by dsimp [z]; field_simp [hv_ne]
          rw [hL_eq] at hchild_le ⊢
          have hmul := mul_le_mul_of_nonneg_left hstep (le_of_lt hv_pos)
          linarith

end StoppedAux

/-- **Theorem 6.3 (`thm:stopped`, Stopped-price comparison, `HUB-04`):**
    For a covered query with `j ≥ 2` live names and `j` draws, target cost `v = cost P C0 > 0`,
    initial price `groupMeanCost Q C0 ≤ x * v`, and total nontarget cost
    `cost X C0 - v ≤ j * x * v`, with `a = min ((7/9) * x) 1` and `μ_j = (1 - 1 / j)^(j - 1)`:
    `expectedStopped X C0 P Q j / v ≤ x + (a - x) * piFun j x + (1 - a) * μ_j * x`. -/
theorem thm_stopped {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {j : ℕ} {x : ℝ}
    (hj : 2 ≤ j) (hC0 : C0.Nonempty) (hP_sub : P ⊆ X)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = j)
    (hv : 0 < cost P C0)
    (hL_le : groupMeanCost Q C0 ≤ x * cost P C0)
    (hnt_le : cost X C0 - cost P C0 ≤ (j : ℝ) * x * cost P C0) :
    let v := cost P C0
    let a := min ((7 / 9 : ℝ) * x) 1
    let μ_j := (1 - 1 / (j : ℝ)) ^ (j - 1)
    expectedStopped X C0 P Q j / v ≤ x + (a - x) * piFun j x + (1 - a) * μ_j * x := by
  intro v a μ_j
  have hx_nn : 0 ≤ x := by
    have h0 : 0 ≤ x * v := le_trans (groupMeanCost_nonneg Q C0) hL_le
    exact nonneg_of_mul_nonneg_left h0 hv
  rcases eq_or_lt_of_le hx_nn with hx0 | hx_pos
  · -- Edge case `x = 0`: total nontarget cost is `0`, first draw hits `P` with prob 1 and pays `L = 0`.
    subst hx0
    have hL0 : groupMeanCost Q C0 = 0 :=
      le_antisymm (by simpa using hL_le) (groupMeanCost_nonneg Q C0)
    have hnt0 : cost (X \ P) C0 = 0 := by
      have h1 : cost (X \ P) C0 + v = cost X C0 := cost_sdiff_add hP_sub
      exact le_antisymm (by linarith) (cost_nonneg _ _)
    have hX_eq : cost X C0 = v := by
      have := cost_sdiff_add (C := C0) hP_sub; linarith
    have hd0 : ∀ y ∈ X \ P, distSq y C0 = 0 :=
      (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => distSq_nonneg _ _)).mp hnt0
    obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
    have hexp0 : expectedStopped X C0 P Q (j' + 1) = 0 := by
      unfold expectedStopped
      simp only [d2Expect, hX_eq]
      rw [ite_eq_left hv]
      rw [← Finset.sum_sdiff hP_sub]
      have h1 :
          ∑ y ∈ X \ P, (distSq y C0 / v) *
            d2Expect X (insert y C0) j' (fun rest => stoppedPaymentFrom P C0 Q (some y :: rest)) = 0 :=
        Finset.sum_eq_zero (fun y hy => by rw [hd0 y hy, zero_div, zero_mul])
      have h2 :
          ∑ y ∈ P, (distSq y C0 / v) *
            d2Expect X (insert y C0) j' (fun rest => stoppedPaymentFrom P C0 Q (some y :: rest)) = 0 := by
        refine Finset.sum_eq_zero (fun y hy => ?_)
        have hc :
            d2Expect X (insert y C0) j' (fun rest => stoppedPaymentFrom P C0 Q (some y :: rest)) = 0 := by
          rw [d2Expect_congr X j' (insert y C0) _ (fun _ => 0) (fun rest _ => by
            simp [stoppedPaymentFrom, hitGroup, hy, hL0]), d2Expect_const]
        rw [hc, mul_zero]
      linarith
    rw [hexp0, zero_div]
    simp [a]
  · -- Main case `x > 0`: set `p = min x (9/7)` so `0 < p ≤ 9/7` and `(7/9) p = a`.
    set p := min x (9 / 7 : ℝ)
    have hp0 : 0 < p := lt_min hx_pos (by norm_num)
    have hp1 : p ≤ 9 / 7 := min_le_right _ _
    have hpx : p ≤ x := min_le_left _ _
    have ha_eq : (7 / 9 : ℝ) * p = a := by
      dsimp [a, p]
      rcases le_total x (9 / 7 : ℝ) with hle | hge
      · rw [min_eq_left hle, min_eq_left (by linarith)]
      · rw [min_eq_right hge, min_eq_right (by linarith)]; norm_num
    have ha_le1 : a ≤ 1 := min_le_right _ _
    -- Pathwise split of `expectedStopped` into fractional tag `a` + `(1 - a)` terminal avoidance
    have hsplit :
        expectedStopped X C0 P Q j =
          d2Expect X C0 j (fracStoppedPaymentFrom a P C0 Q) +
            (1 - a) * d2Expect X C0 j (fun ω => if visited P ω then 0 else cost P (centersAfter C0 ω)) := by
      unfold expectedStopped
      rw [d2Expect_congr X j C0 _ _ (fun ω _ => StoppedAux.stoppedPaymentFrom_eq_frac_add_avoid a P C0 Q ω),
        d2Expect_add, d2Expect_const_mul]
    -- Part 1: fractional tag ≤ `v * (x + (a - x) * piFun j x)`
    have hfrac :
        d2Expect X C0 j (fracStoppedPaymentFrom a P C0 Q) ≤ v * (x + (a - x) * piFun j x) := by
      rw [← ha_eq]
      have h1 := StoppedAux.fracStopped_le_FTag 0 hP_sub hp0 hp1 j C0 Q hC0 hQ hPQ (by omega)
      rw [hQcard] at h1
      have hL_div : groupMeanCost Q C0 / v ≤ x := (div_le_iff₀ hv).mpr hL_le
      have h2 := StoppedAux.FTag_mono (i := j) (d := 0) hp0
        (div_nonneg (groupMeanCost_nonneg Q C0) (le_of_lt hv)) (le_of_lt hx_pos) hL_div
      have h3 : StoppedAux.FTag j 0 p x = x + ((7 / 9 : ℝ) * p - x) * piFun j x := by
        rw [StoppedAux.FTag_ge_two (by omega) hj, ite_eq_left hpx]
        unfold StoppedAux.Ka
        rw [ite_eq_left (by omega), piFun_eq_piShort]
      rw [h3] at h2
      exact h1.trans (mul_le_mul_of_nonneg_left h2 (le_of_lt hv))
    -- Part 2: terminal avoidance ≤ `μ_j * x * v`
    have havoid :
        d2Expect X C0 j (fun ω => if visited P ω then 0 else cost P (centersAfter C0 ω)) ≤
          μ_j * x * v := by
      have hM_pos : 0 < (j : ℝ) * x * v := by
        have : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
        positivity
      have hEM : cost (X \ P) C0 ≤ (j : ℝ) * x * v := by
        have := cost_sdiff_add (C := C0) hP_sub; linarith
      have h1 := StoppedAux.avoid_terminal_bound hj hC0 hP_sub hM_pos hEM
      have hj_ne : (j : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
      have hrhs : ((j : ℝ) * x * v / (j : ℝ)) * (1 - 1 / (j : ℝ)) ^ (j - 1) = μ_j * x * v := by
        dsimp [μ_j]; field_simp [hj_ne]
      rwa [hrhs] at h1
    have htot :
        expectedStopped X C0 P Q j ≤ v * (x + (a - x) * piFun j x + (1 - a) * μ_j * x) := by
      have h1ma : 0 ≤ 1 - a := by linarith
      have h2 := mul_le_mul_of_nonneg_left havoid h1ma
      linarith
    exact (div_le_iff₀ hv).mpr (by linarith)

end

end V3


==> anc/V3/RealAnalysis.lean <==
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Calculus.Deriv.Comp
import Mathlib.Analysis.Calculus.Deriv.Inverse
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.FDeriv.Add
import Mathlib.Analysis.Convex.Function
import Mathlib.Analysis.Convex.Slope
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Order.LocalExtr
import Mathlib.Topology.Order.IntermediateValue

/-!
# Real Analysis Utilities for v3 Formalization

Provides a complete, self-contained single-variable real calculus toolkit built purely on
the prebuilt Mathlib `.olean` modules (no `Deriv.Add`, `ExpDeriv`, `Log.Deriv`, or
`MeasureTheory.Integral` required):
* Derivative algebra: `hasDerivAt_add`, `hasDerivAt_neg`, `hasDerivAt_sub`, `hasDerivAt_sum`,
  `hasDerivAt_inv_real`, `hasDerivAt_div_real`, `hasDerivAt_exp_real`, `hasDerivAt_log_real`,
  `hasDerivAt_rpow_const_real`, `hasDerivAt_sqrt_real`.
* Rolle's Theorem, Mean Value Theorem, monotonicity & strict monotonicity from derivative signs.
* Convexity & concavity from first/second derivatives, tangent inequalities.
* Improper antiderivative sign lemmas (`antideriv_le_of_deriv_nonneg`,
  `antideriv_lt_of_deriv_pos_at`) for finite exponential-polynomial Laplace proofs.
-/

open Set Filter Topology BigOperators

namespace V3

/-! ### Derivative algebra on `ℝ → ℝ` -/

lemma hasDerivAt_add {f g : ℝ → ℝ} {f' g' x : ℝ}
    (hf : HasDerivAt f f' x) (hg : HasDerivAt g g' x) :
    HasDerivAt (fun t => f t + g t) (f' + g') x := by
  have h := HasFDerivAt.add hf hg
  have hclm : ContinuousLinearMap.toSpanSingleton ℝ f' +
      ContinuousLinearMap.toSpanSingleton ℝ g' =
      ContinuousLinearMap.toSpanSingleton ℝ (f' + g') := by
    ext; simp
  rw [HasDerivAt, HasDerivAtFilter, ← hclm]
  exact h

lemma hasDerivAt_neg {f : ℝ → ℝ} {f' x : ℝ} (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => -f t) (-f') x := by
  have h := HasFDerivAt.neg hf
  have hclm : -ContinuousLinearMap.toSpanSingleton ℝ f' =
      ContinuousLinearMap.toSpanSingleton ℝ (-f') := by
    ext; simp
  rw [HasDerivAt, HasDerivAtFilter, ← hclm]
  exact h

lemma hasDerivAt_sub {f g : ℝ → ℝ} {f' g' x : ℝ}
    (hf : HasDerivAt f f' x) (hg : HasDerivAt g g' x) :
    HasDerivAt (fun t => f t - g t) (f' - g') x := by
  have h := HasFDerivAt.sub hf hg
  have hclm : ContinuousLinearMap.toSpanSingleton ℝ f' -
      ContinuousLinearMap.toSpanSingleton ℝ g' =
      ContinuousLinearMap.toSpanSingleton ℝ (f' - g') := by
    ext; simp
  rw [HasDerivAt, HasDerivAtFilter, ← hclm]
  exact h

lemma hasDerivAt_add_const {f : ℝ → ℝ} {f' x : ℝ} (c : ℝ) (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => f t + c) f' x := by
  simpa using hasDerivAt_add hf (hasDerivAt_const x c)

lemma hasDerivAt_const_add {f : ℝ → ℝ} {f' x : ℝ} (c : ℝ) (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => c + f t) f' x := by
  simpa using hasDerivAt_add (hasDerivAt_const x c) hf

lemma hasDerivAt_sub_const {f : ℝ → ℝ} {f' x : ℝ} (c : ℝ) (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => f t - c) f' x := by
  simpa using hasDerivAt_sub hf (hasDerivAt_const x c)

lemma hasDerivAt_const_sub {f : ℝ → ℝ} {f' x : ℝ} (c : ℝ) (hf : HasDerivAt f f' x) :
    HasDerivAt (fun t => c - f t) (-f') x := by
  simpa using hasDerivAt_sub (hasDerivAt_const x c) hf

lemma hasDerivAt_sum {ι : Type*} (s : Finset ι) {f f' : ι → ℝ → ℝ} {x : ℝ}
    (hf : ∀ i ∈ s, HasDerivAt (f i) (f' i x) x) :
    HasDerivAt (fun t => ∑ i ∈ s, f i t) (∑ i ∈ s, f' i x) x := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using hasDerivAt_const x (0 : ℝ)
  | insert a s ha ih =>
      simp only [Finset.sum_insert ha]
      exact hasDerivAt_add (hf a (Finset.mem_insert_self a s))
        (ih (fun i hi => hf i (Finset.mem_insert_of_mem hi)))

lemma hasDerivAt_inv_real {x : ℝ} (hx : x ≠ 0) :
    HasDerivAt (fun t : ℝ => t⁻¹) (-(x ^ 2)⁻¹) x := by
  rw [hasDerivAt_iff_tendsto]
  have h0 : Tendsto (fun t : ℝ => |t - x| / (|t| * x ^ 2)) (𝓝 x) (𝓝 0) := by
    have hnum : Tendsto (fun t : ℝ => |t - x|) (𝓝 x) (𝓝 0) := by
      have hc : Continuous (fun t : ℝ => t - x) := continuous_id.sub continuous_const
      simpa [sub_self] using hc.abs.tendsto x
    have hden : Tendsto (fun t : ℝ => |t| * x ^ 2) (𝓝 x) (𝓝 (|x| * x ^ 2)) :=
      (continuous_abs.tendsto x).mul tendsto_const_nhds
    have hden_ne : |x| * x ^ 2 ≠ 0 := mul_ne_zero (abs_ne_zero.mpr hx) (pow_ne_zero 2 hx)
    have hdiv := hnum.div hden hden_ne
    rw [zero_div] at hdiv
    exact hdiv
  refine squeeze_zero_norm' ?_ h0
  have hne : ∀ᶠ t in 𝓝 x, t ≠ 0 := isOpen_ne.mem_nhds hx
  filter_upwards [hne] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (inv_nonneg.mpr (norm_nonneg _)) (norm_nonneg _))]
  simp only [Real.norm_eq_abs, smul_eq_mul]
  by_cases htx : t = x
  · subst htx; simp
  · have htx_ne : t - x ≠ 0 := sub_ne_zero.mpr htx
    have hid : t⁻¹ - x⁻¹ - (t - x) * -(x ^ 2)⁻¹ = (t - x) ^ 2 / (t * x ^ 2) := by
      field_simp [ht, hx]
      ring
    rw [hid, abs_div, abs_mul, abs_pow, abs_of_nonneg (sq_nonneg x)]
    have : |t - x|⁻¹ * (|t - x| ^ 2 / (|t| * x ^ 2)) = |t - x| / (|t| * x ^ 2) := by
      have habs : |t - x| ≠ 0 := abs_ne_zero.mpr htx_ne
      rw [mul_div_assoc', sq, ← mul_assoc, inv_mul_cancel₀ habs, one_mul]
    rw [this]

lemma hasDerivAt_div_real {f g : ℝ → ℝ} {f' g' x : ℝ}
    (hf : HasDerivAt f f' x) (hg : HasDerivAt g g' x) (hgx : g x ≠ 0) :
    HasDerivAt (fun t => f t / g t) ((f' * g x - f x * g') / (g x) ^ 2) x := by
  have hinv : HasDerivAt (fun t => (g t)⁻¹) (-(g x ^ 2)⁻¹ * g') x :=
    (hasDerivAt_inv_real hgx).comp x hg
  have hmul := hf.mul hinv
  have heq : f' * (g x)⁻¹ + f x * (-(g x ^ 2)⁻¹ * g') = (f' * g x - f x * g') / (g x) ^ 2 := by
    field_simp [hgx]
    ring
  rw [heq] at hmul
  have hfun : (fun t => f t / g t) = (f * fun t => (g t)⁻¹) := funext fun t => div_eq_mul_inv (f t) (g t)
  rw [hfun]
  exact hmul

lemma hasDerivAt_exp_real (x : ℝ) : HasDerivAt Real.exp (Real.exp x) x := by
  rw [hasDerivAt_iff_tendsto]
  have h0 : Tendsto (fun t : ℝ => 2 * Real.exp x * |t - x|) (𝓝 x) (𝓝 0) := by
    have h1 : Tendsto (fun t : ℝ => |t - x|) (𝓝 x) (𝓝 0) := by
      have hc : Continuous (fun t : ℝ => t - x) := continuous_id.sub continuous_const
      simpa [sub_self] using hc.abs.tendsto x
    simpa [mul_zero] using tendsto_const_nhds.mul h1
  refine squeeze_zero_norm' ?_ h0
  have hball : ∀ᶠ t in 𝓝 x, |t - x| < 1 / 2 := by
    have h1 : Tendsto (fun t : ℝ => |t - x|) (𝓝 x) (𝓝 0) := by
      have hc : Continuous (fun t : ℝ => t - x) := continuous_id.sub continuous_const
      simpa [sub_self] using hc.abs.tendsto x
    exact h1.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  filter_upwards [hball] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (inv_nonneg.mpr (norm_nonneg _)) (norm_nonneg _))]
  simp only [Real.norm_eq_abs, smul_eq_mul]
  set h := t - x
  have h1 : Real.exp t - Real.exp x - h * Real.exp x = Real.exp x * (Real.exp h - 1 - h) := by
    have htx : t = x + h := by simp [h]
    rw [htx, Real.exp_add]; ring
  rw [h1, abs_mul, abs_of_pos (Real.exp_pos x)]
  have hlow : 0 ≤ Real.exp h - 1 - h := by linarith [Real.add_one_le_exp h]
  have h1mh : 1 / 2 < 1 - h := by linarith [(abs_lt.mp ht).2]
  have hupp : Real.exp h - 1 - h ≤ 2 * h ^ 2 := by
    have hneg : 1 - h ≤ Real.exp (-h) := by linarith [Real.add_one_le_exp (-h)]
    rw [Real.exp_neg] at hneg
    have hpos_e : 0 < Real.exp h := Real.exp_pos h
    have hmul : (1 - h) * Real.exp h ≤ 1 := by
      have := mul_le_mul_of_nonneg_right hneg (le_of_lt hpos_e)
      rwa [inv_mul_cancel₀ (ne_of_gt hpos_e)] at this
    have h1mh_pos : 0 < 1 - h := lt_trans (by norm_num : (0 : ℝ) < 1 / 2) h1mh
    have hdiff : (Real.exp h - 1 - h) * (1 - h) ≤ h ^ 2 := by nlinarith
    have hdiv : Real.exp h - 1 - h ≤ h ^ 2 / (1 - h) :=
      (le_div_iff₀ h1mh_pos).mpr hdiff
    have h2 : h ^ 2 / (1 - h) ≤ 2 * h ^ 2 := by
      rw [div_le_iff₀ h1mh_pos]
      have h21 : 1 ≤ 2 * (1 - h) := by
        have := mul_le_mul_of_nonneg_left (le_of_lt h1mh) (by norm_num : (0 : ℝ) ≤ 2)
        norm_num at this
        exact this
      nlinarith [sq_nonneg h, h21]
    exact le_trans hdiv h2
  rw [abs_of_nonneg hlow]
  by_cases hh : h = 0
  · simp [hh]
  · have habs : 0 < |h| := abs_pos.mpr hh
    calc
      |h|⁻¹ * (Real.exp x * (Real.exp h - 1 - h))
          ≤ |h|⁻¹ * (Real.exp x * (2 * h ^ 2)) := by
            apply mul_le_mul_of_nonneg_left _ (inv_nonneg.mpr (le_of_lt habs))
            exact mul_le_mul_of_nonneg_left hupp (le_of_lt (Real.exp_pos x))
      _ = 2 * Real.exp x * |h| := by
            have habs_ne : |h| ≠ 0 := ne_of_gt habs
            calc
              |h|⁻¹ * (Real.exp x * (2 * h ^ 2))
                  = 2 * Real.exp x * (|h|⁻¹ * |h| * |h|) := by rw [← sq_abs h, sq]; ring
              _ = 2 * Real.exp x * |h| := by rw [inv_mul_cancel₀ habs_ne, one_mul]

lemma hasDerivAt_log_real {x : ℝ} (hx : 0 < x) : HasDerivAt Real.log x⁻¹ x := by
  have hexp : HasDerivAt Real.exp x (Real.log x) := by
    simpa [Real.exp_log hx] using hasDerivAt_exp_real (Real.log x)
  have hcont : ContinuousAt Real.log x := Real.continuousAt_log (ne_of_gt hx)
  have hleft : ∀ᶠ y in 𝓝 x, Real.exp (Real.log y) = y :=
    Filter.mem_of_superset (Ioi_mem_nhds hx) (fun y hy => Real.exp_log hy)
  exact HasDerivAt.of_local_left_inverse hcont hexp (ne_of_gt hx) hleft

lemma hasDerivAt_rpow_const_real {x : ℝ} (p : ℝ) (hx : 0 < x) :
    HasDerivAt (fun t : ℝ => t ^ p) (p * x ^ (p - 1)) x := by
  have heq : (fun t : ℝ => t ^ p) =ᶠ[𝓝 x] (fun t : ℝ => Real.exp (Real.log t * p)) :=
    Filter.mem_of_superset (Ioi_mem_nhds hx) (fun t ht => Real.rpow_def_of_pos ht p)
  have h1 : HasDerivAt (fun t : ℝ => Real.log t * p) (x⁻¹ * p) x :=
    (hasDerivAt_log_real hx).mul_const p
  have h2 : HasDerivAt (fun t : ℝ => Real.exp (Real.log t * p))
      (Real.exp (Real.log x * p) * (x⁻¹ * p)) x := by
    simpa only [Function.comp_def] using (hasDerivAt_exp_real (Real.log x * p)).comp x h1
  have hval : Real.exp (Real.log x * p) * (x⁻¹ * p) = p * x ^ (p - 1) := by
    rw [← Real.rpow_def_of_pos hx p, Real.rpow_sub hx, Real.rpow_one]
    ring
  rw [hval] at h2
  exact h2.congr_of_eventuallyEq heq

lemma hasDerivAt_sqrt_real {x : ℝ} (hx : 0 < x) :
    HasDerivAt Real.sqrt (1 / (2 * Real.sqrt x)) x := by
  have heq : Real.sqrt =ᶠ[𝓝 x] (fun t : ℝ => t ^ ((1 : ℝ) / 2)) :=
    Filter.mem_of_superset (Ioi_mem_nhds hx) (fun t _ => Real.sqrt_eq_rpow t)
  have h := hasDerivAt_rpow_const_real ((1 : ℝ) / 2) hx
  have hval : (1 / 2 : ℝ) * x ^ ((1 : ℝ) / 2 - 1) = 1 / (2 * Real.sqrt x) := by
    rw [show (1 : ℝ) / 2 - 1 = -((1 : ℝ) / 2) by norm_num, Real.rpow_neg (le_of_lt hx),
      ← Real.sqrt_eq_rpow]
    ring
  rw [hval] at h
  exact h.congr_of_eventuallyEq heq

/-! ### Rolle's Theorem and Mean Value Theorem -/

/-- **Interior local maximum has zero derivative.** -/
lemma hasDerivAt_eq_zero_of_isLocalMax {f : ℝ → ℝ} {f' c : ℝ}
    (hmax : IsLocalMax f c) (hderiv : HasDerivAt f f' c) : f' = 0 := by
  rw [hasDerivAt_iff_tendsto] at hderiv
  by_contra hne
  have hpos : 0 < |f'| := abs_pos.mpr hne
  have hsmall : ∀ᶠ x in 𝓝 c, |x - c|⁻¹ * |f x - f c - (x - c) * f'| < |f'| / 2 := by
    have := hderiv.eventually (gt_mem_nhds (half_pos hpos))
    filter_upwards [this] with x hx
    simpa [Real.norm_eq_abs, smul_eq_mul] using hx
  have hboth := hsmall.and hmax
  rw [Metric.eventually_nhds_iff] at hboth
  obtain ⟨δ, hδ_pos, hδ⟩ := hboth
  rcases lt_or_gt_of_ne hne with hneg | hgt
  · -- f' < 0: step left x = c - δ/2 so (x - c) * f' > 0
    let x := c - δ / 2
    have hdist : dist x c < δ := by
      rw [Real.dist_eq, show x - c = -(δ / 2) by simp [x], abs_neg, abs_of_pos (half_pos hδ_pos)]
      linarith
    obtain ⟨h1, h2⟩ := hδ hdist
    have hxc : x - c = -(δ / 2) := by simp [x]
    rw [hxc, abs_neg, abs_of_pos (half_pos hδ_pos)] at h1
    have hmul := (inv_mul_lt_iff₀ (half_pos hδ_pos)).mp h1
    have hle : f x - f c ≤ 0 := sub_nonpos.mpr h2
    have habs_f' : |f'| = -f' := abs_of_neg hneg
    have hge : -(δ / 2) * f' ≤ |f x - f c - -(δ / 2) * f'| := by
      have : -(f x - f c - -(δ / 2) * f') ≥ -(δ / 2) * f' := by linarith
      exact le_trans this (neg_le_abs _)
    rw [habs_f'] at hmul
    nlinarith
  · -- f' > 0: step right x = c + δ/2 so (x - c) * f' > 0
    let x := c + δ / 2
    have hdist : dist x c < δ := by
      rw [Real.dist_eq, show x - c = δ / 2 by simp [x], abs_of_pos (half_pos hδ_pos)]
      linarith
    obtain ⟨h1, h2⟩ := hδ hdist
    have hxc : x - c = δ / 2 := by simp [x]
    rw [hxc, abs_of_pos (half_pos hδ_pos)] at h1
    have hmul := (inv_mul_lt_iff₀ (half_pos hδ_pos)).mp h1
    have hle : f x - f c ≤ 0 := sub_nonpos.mpr h2
    have habs_f' : |f'| = f' := abs_of_pos hgt
    have hge : (δ / 2) * f' ≤ |f x - f c - (δ / 2) * f'| := by
      have : -(f x - f c - (δ / 2) * f') ≥ (δ / 2) * f' := by linarith
      exact le_trans this (neg_le_abs _)
    rw [habs_f'] at hmul
    nlinarith

lemma hasDerivAt_eq_zero_of_isLocalMin {f : ℝ → ℝ} {f' c : ℝ}
    (hmin : IsLocalMin f c) (hderiv : HasDerivAt f f' c) : f' = 0 := by
  have h := hasDerivAt_eq_zero_of_isLocalMax hmin.neg (hasDerivAt_neg hderiv)
  linarith

/-- **Rolle's Theorem.** -/
theorem exists_hasDerivAt_eq_zero {f f' : ℝ → ℝ} {a b : ℝ} (hab : a < b)
    (hfc : ContinuousOn f (Icc a b)) (hfI : f a = f b)
    (hfd : ∀ x ∈ Ioo a b, HasDerivAt f (f' x) x) :
    ∃ c ∈ Ioo a b, f' c = 0 := by
  have hne : (Icc a b).Nonempty := ⟨a, left_mem_Icc.mpr (le_of_lt hab)⟩
  obtain ⟨cmax, hcmax_mem, hcmax⟩ := isCompact_Icc.exists_isMaxOn hne hfc
  obtain ⟨cmin, hcmin_mem, hcmin⟩ := isCompact_Icc.exists_isMinOn hne hfc
  by_cases hmax_int : cmax ∈ Ioo a b
  · refine ⟨cmax, hmax_int, ?_⟩
    have hloc : IsLocalMax f cmax :=
      Filter.mem_of_superset (Icc_mem_nhds hmax_int.1 hmax_int.2) (fun x hx => hcmax hx)
    exact hasDerivAt_eq_zero_of_isLocalMax hloc (hfd cmax hmax_int)
  · by_cases hmin_int : cmin ∈ Ioo a b
    · refine ⟨cmin, hmin_int, ?_⟩
      have hloc : IsLocalMin f cmin :=
        Filter.mem_of_superset (Icc_mem_nhds hmin_int.1 hmin_int.2) (fun x hx => hcmin hx)
      exact hasDerivAt_eq_zero_of_isLocalMin hloc (hfd cmin hmin_int)
    · have hmax_val : f cmax = f a := by
        have : cmax = a ∨ cmax = b := by
          rcases hcmax_mem with ⟨h1, h2⟩
          by_contra hne'
          push Not at hne'
          exact hmax_int ⟨lt_of_le_of_ne h1 hne'.1.symm, lt_of_le_of_ne h2 hne'.2⟩
        rcases this with rfl | rfl
        · rfl
        · exact hfI.symm
      have hmin_val : f cmin = f a := by
        have : cmin = a ∨ cmin = b := by
          rcases hcmin_mem with ⟨h1, h2⟩
          by_contra hne'
          push Not at hne'
          exact hmin_int ⟨lt_of_le_of_ne h1 hne'.1.symm, lt_of_le_of_ne h2 hne'.2⟩
        rcases this with rfl | rfl
        · rfl
        · exact hfI.symm
      have hc : (a + b) / 2 ∈ Ioo a b := ⟨by linarith, by linarith⟩
      refine ⟨(a + b) / 2, hc, ?_⟩
      have hloc : IsLocalMax f ((a + b) / 2) := by
        refine Filter.mem_of_superset (Icc_mem_nhds hc.1 hc.2) (fun x hx => ?_)
        have h1 : f x ≤ f a := hmax_val ▸ hcmax hx
        have h2 : f a ≤ f ((a + b) / 2) := hmin_val ▸ hcmin (Ioo_subset_Icc_self hc)
        exact le_trans h1 h2
      exact hasDerivAt_eq_zero_of_isLocalMax hloc (hfd ((a + b) / 2) hc)

/-- **Mean Value Theorem.** -/
theorem exists_hasDerivAt_eq_slope {f f' : ℝ → ℝ} {a b : ℝ} (hab : a < b)
    (hfc : ContinuousOn f (Icc a b))
    (hfd : ∀ x ∈ Ioo a b, HasDerivAt f (f' x) x) :
    ∃ c ∈ Ioo a b, f' c = (f b - f a) / (b - a) := by
  let s := (f b - f a) / (b - a)
  let g : ℝ → ℝ := fun x => f x - s * (x - a)
  have hgc : ContinuousOn g (Icc a b) :=
    hfc.sub (continuousOn_const.mul (continuousOn_id.sub continuousOn_const))
  have hgI : g a = g b := by
    have hba : b - a ≠ 0 := ne_of_gt (sub_pos.mpr hab)
    simp only [g, s, sub_self, mul_zero, sub_zero]
    field_simp [hba]
    ring
  have hgd : ∀ x ∈ Ioo a b, HasDerivAt g (f' x - s) x := by
    intro x hx
    have hlin : HasDerivAt (fun t => s * (t - a)) s x := by
      have h1 : HasDerivAt (fun t : ℝ => t - a) 1 x := hasDerivAt_sub_const a (hasDerivAt_id x)
      simpa using h1.const_mul s
    exact hasDerivAt_sub (hfd x hx) hlin
  obtain ⟨c, hc, h0⟩ := exists_hasDerivAt_eq_zero hab hgc hgI hgd
  exact ⟨c, hc, sub_eq_zero.mp h0⟩

/-! ### Monotonicity, Convexity, Concavity, Tangents, and Improper Antiderivatives -/

theorem monotoneOn_of_hasDerivAt_nonneg {D : Set ℝ} (hD : Convex ℝ D)
    {f f' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hpos : ∀ x ∈ interior D, 0 ≤ f' x) :
    MonotoneOn f D := by
  intro a ha b hb hab
  rcases eq_or_lt_of_le hab with rfl | hlt
  · exact le_rfl
  · have hIcc : Icc a b ⊆ D := hD.ordConnected.out ha hb
    have hIoo : Ioo a b ⊆ interior D := fun x hx =>
      mem_interior_iff_mem_nhds.mpr (Filter.mem_of_superset (Icc_mem_nhds hx.1 hx.2) hIcc)
    obtain ⟨c, hc, hslope⟩ := exists_hasDerivAt_eq_slope hlt (hf.mono hIcc)
      (fun x hx => hf' x (hIoo hx))
    have hc_nn : 0 ≤ f' c := hpos c (hIoo hc)
    rw [hslope] at hc_nn
    have hba : 0 < b - a := sub_pos.mpr hlt
    have : 0 ≤ f b - f a := (div_nonneg_iff.mp hc_nn).elim (fun h => h.1) (fun h => by linarith)
    linarith

theorem strictMonoOn_of_hasDerivAt_pos {D : Set ℝ} (hD : Convex ℝ D)
    {f f' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hpos : ∀ x ∈ interior D, 0 < f' x) :
    StrictMonoOn f D := by
  intro a ha b hb hlt
  have hIcc : Icc a b ⊆ D := hD.ordConnected.out ha hb
  have hIoo : Ioo a b ⊆ interior D := fun x hx =>
    mem_interior_iff_mem_nhds.mpr (Filter.mem_of_superset (Icc_mem_nhds hx.1 hx.2) hIcc)
  obtain ⟨c, hc, hslope⟩ := exists_hasDerivAt_eq_slope hlt (hf.mono hIcc)
    (fun x hx => hf' x (hIoo hx))
  have hc_pos : 0 < f' c := hpos c (hIoo hc)
  rw [hslope, div_pos_iff_of_pos_right (sub_pos.mpr hlt)] at hc_pos
  linarith

theorem antitoneOn_of_hasDerivAt_nonpos {D : Set ℝ} (hD : Convex ℝ D)
    {f f' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hneg : ∀ x ∈ interior D, f' x ≤ 0) :
    AntitoneOn f D := by
  have h := monotoneOn_of_hasDerivAt_nonneg hD hf.neg
    (fun x hx => hasDerivAt_neg (hf' x hx)) (fun x hx => by linarith [hneg x hx])
  intro a ha b hb hab
  have := h ha hb hab
  simp only [Pi.neg_apply] at this
  linarith

theorem strictAntiOn_of_hasDerivAt_neg {D : Set ℝ} (hD : Convex ℝ D)
    {f f' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hneg : ∀ x ∈ interior D, f' x < 0) :
    StrictAntiOn f D := by
  have h := strictMonoOn_of_hasDerivAt_pos hD hf.neg
    (fun x hx => hasDerivAt_neg (hf' x hx)) (fun x hx => by linarith [hneg x hx])
  intro a ha b hb hlt
  have := h ha hb hlt
  simp only [Pi.neg_apply] at this
  linarith

theorem convexOn_of_hasDerivAt_monotoneOn {D : Set ℝ} (hD : Convex ℝ D)
    {f f' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hmono : MonotoneOn f' (interior D)) :
    ConvexOn ℝ D f := by
  refine ⟨hD, ?_⟩
  intro x hx y hy a b ha hb hab
  wlog hxy : x ≤ y generalizing x y a b
  · have h := this hy hx hb ha (by linarith) (le_of_not_ge hxy)
    simpa only [add_comm] using h
  rcases eq_or_lt_of_le hxy with rfl | hlt
  · simp only [smul_eq_mul]
    have h1 : a * x + b * x = x := by rw [← add_mul, hab, one_mul]
    have h2 : a * f x + b * f x = f x := by rw [← add_mul, hab, one_mul]
    rw [h1, h2]
  · rcases eq_or_lt_of_le ha with rfl | ha_pos
    · have hb1 : b = 1 := by linarith
      subst hb1; simp
    · rcases eq_or_lt_of_le hb with rfl | hb_pos
      · have ha1 : a = 1 := by linarith
        subst ha1; simp
      · set z := a * x + b * y
        have ha_eq : a = 1 - b := by linarith
        have hz_sub_x : z - x = b * (y - x) := by simp only [z, ha_eq]; ring
        have hy_sub_z : y - z = a * (y - x) := by simp only [z, ha_eq]; ring
        have hxz : x < z := by rw [← sub_pos, hz_sub_x]; exact mul_pos hb_pos (sub_pos.mpr hlt)
        have hzy : z < y := by rw [← sub_pos, hy_sub_z]; exact mul_pos ha_pos (sub_pos.mpr hlt)
        have hIcc : Icc x y ⊆ D := hD.ordConnected.out hx hy
        have hIoo : Ioo x y ⊆ interior D := fun t ht =>
          mem_interior_iff_mem_nhds.mpr (Filter.mem_of_superset (Icc_mem_nhds ht.1 ht.2) hIcc)
        obtain ⟨c1, hc1, hs1⟩ := exists_hasDerivAt_eq_slope hxz
          (hf.mono (Subset.trans (Icc_subset_Icc_right (le_of_lt hzy)) hIcc))
          (fun t ht => hf' t (hIoo ⟨ht.1, lt_trans ht.2 hzy⟩))
        obtain ⟨c2, hc2, hs2⟩ := exists_hasDerivAt_eq_slope hzy
          (hf.mono (Subset.trans (Icc_subset_Icc_left (le_of_lt hxz)) hIcc))
          (fun t ht => hf' t (hIoo ⟨lt_trans hxz ht.1, ht.2⟩))
        have hc12 : f' c1 ≤ f' c2 :=
          hmono (hIoo ⟨hc1.1, lt_trans hc1.2 hzy⟩)
                (hIoo ⟨lt_trans hxz hc2.1, hc2.2⟩)
                (le_of_lt (lt_trans hc1.2 hc2.1))
        rw [hs1, hs2] at hc12
        have hcross : (f z - f x) * (y - z) ≤ (f y - f z) * (z - x) :=
          (div_le_div_iff₀ (sub_pos.mpr hxz) (sub_pos.mpr hzy)).mp hc12
        rw [hz_sub_x, hy_sub_z] at hcross
        have hdiv : (f z - f x) * a ≤ (f y - f z) * b := by
          have hyx_pos : 0 < y - x := sub_pos.mpr hlt
          nlinarith
        simp only [smul_eq_mul]
        change f z ≤ a * f x + b * f y
        have hsum : (a + b) * f z ≤ a * f x + b * f y := by linarith
        rwa [hab, one_mul] at hsum

theorem convexOn_of_hasDerivAt2_nonneg {D : Set ℝ} (hD : Convex ℝ D)
    {f f' f'' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hf'c : ContinuousOn f' (interior D))
    (hf'' : ∀ x ∈ interior D, HasDerivAt f' (f'' x) x)
    (hnn : ∀ x ∈ interior D, 0 ≤ f'' x) :
    ConvexOn ℝ D f := by
  have hmono : MonotoneOn f' (interior D) :=
    monotoneOn_of_hasDerivAt_nonneg hD.interior hf'c
      (fun x hx => hf'' x (interior_subset hx)) (fun x hx => hnn x (interior_subset hx))
  exact convexOn_of_hasDerivAt_monotoneOn hD hf hf' hmono

theorem concaveOn_of_hasDerivAt2_nonpos {D : Set ℝ} (hD : Convex ℝ D)
    {f f' f'' : ℝ → ℝ} (hf : ContinuousOn f D)
    (hf' : ∀ x ∈ interior D, HasDerivAt f (f' x) x)
    (hf'c : ContinuousOn f' (interior D))
    (hf'' : ∀ x ∈ interior D, HasDerivAt f' (f'' x) x)
    (hnp : ∀ x ∈ interior D, f'' x ≤ 0) :
    ConcaveOn ℝ D f := by
  have hconv : ConvexOn ℝ D (fun x => -f x) :=
    convexOn_of_hasDerivAt2_nonneg hD hf.neg
      (fun x hx => hasDerivAt_neg (hf' x hx)) hf'c.neg
      (fun x hx => hasDerivAt_neg (hf'' x hx)) (fun x hx => by linarith [hnp x hx])
  refine ⟨hD, ?_⟩
  intro x hx y hy a b ha hb hab
  have h := hconv.2 hx hy ha hb hab
  simp only [smul_eq_mul] at h ⊢
  linarith

theorem tangent_le_of_hasDerivAt_monotoneOn {a b x0 : ℝ} {f f' : ℝ → ℝ}
    (hx0 : x0 ∈ Ioo a b) (hf : ContinuousOn f (Icc a b))
    (hf' : ∀ x ∈ Ioo a b, HasDerivAt f (f' x) x)
    (hmono : MonotoneOn f' (Ioo a b)) :
    ∀ x ∈ Icc a b, f x0 + f' x0 * (x - x0) ≤ f x := by
  intro x hx
  rcases lt_trichotomy x x0 with hlt | rfl | hgt
  · obtain ⟨c, hc, hs⟩ := exists_hasDerivAt_eq_slope hlt
      (hf.mono (Icc_subset_Icc hx.1 (le_of_lt hx0.2)))
      (fun t ht => hf' t ⟨lt_of_le_of_lt hx.1 ht.1, lt_trans ht.2 hx0.2⟩)
    have hle : f' c ≤ f' x0 := hmono ⟨lt_of_le_of_lt hx.1 hc.1, lt_trans hc.2 hx0.2⟩ hx0 (le_of_lt hc.2)
    rw [hs] at hle
    have := (div_le_iff₀ (sub_pos.mpr hlt)).mp hle
    linarith
  · simp
  · obtain ⟨c, hc, hs⟩ := exists_hasDerivAt_eq_slope hgt
      (hf.mono (Icc_subset_Icc (le_of_lt hx0.1) hx.2))
      (fun t ht => hf' t ⟨lt_trans hx0.1 ht.1, lt_of_lt_of_le ht.2 hx.2⟩)
    have hle : f' x0 ≤ f' c := hmono hx0 ⟨lt_trans hx0.1 hc.1, lt_of_lt_of_le hc.2 hx.2⟩ (le_of_lt hc.1)
    rw [hs] at hle
    have := (le_div_iff₀ (sub_pos.mpr hgt)).mp hle
    linarith

theorem antideriv_le_of_deriv_nonneg {G g : ℝ → ℝ} {L : ℝ}
    (hGc : ContinuousOn G (Ici 0))
    (hGd : ∀ z > 0, HasDerivAt G (g z) z)
    (hg_nn : ∀ z > 0, 0 ≤ g z)
    (hlim : Tendsto G atTop (𝓝 L)) :
    G 0 ≤ L := by
  have hmono : MonotoneOn G (Ici 0) :=
    monotoneOn_of_hasDerivAt_nonneg (convex_Ici 0) hGc
      (fun z hz => hGd z (by simpa [interior_Ici] using hz))
      (fun z hz => hg_nn z (by simpa [interior_Ici] using hz))
  exact ge_of_tendsto hlim (Filter.eventually_atTop.mpr ⟨0, fun z hz => hmono self_mem_Ici hz hz⟩)

theorem antideriv_lt_of_deriv_pos_at {G g : ℝ → ℝ} {L z0 : ℝ}
    (hGc : ContinuousOn G (Ici 0))
    (hGd : ∀ z > 0, HasDerivAt G (g z) z)
    (hg_nn : ∀ z > 0, 0 ≤ g z)
    (hz0 : 0 < z0) (hg_pos : 0 < g z0) (hg_cont : ContinuousAt g z0)
    (hlim : Tendsto G atTop (𝓝 L)) :
    G 0 < L := by
  have hmono : MonotoneOn G (Ici 0) :=
    monotoneOn_of_hasDerivAt_nonneg (convex_Ici 0) hGc
      (fun z hz => hGd z (by simpa [interior_Ici] using hz))
      (fun z hz => hg_nn z (by simpa [interior_Ici] using hz))
  have hev : ∀ᶠ z in 𝓝 z0, 0 < g z := hg_cont.eventually (Ioi_mem_nhds hg_pos)
  rw [Metric.eventually_nhds_iff] at hev
  obtain ⟨δ, hδ_pos, hδ⟩ := hev
  set δ' := min (δ / 2) (z0 / 2)
  have hδ'_pos : 0 < δ' := lt_min (half_pos hδ_pos) (half_pos hz0)
  have hδ'_le1 : δ' ≤ δ / 2 := min_le_left _ _
  have hδ'_le2 : δ' ≤ z0 / 2 := min_le_right _ _
  have ha0 : 0 < z0 - δ' := by linarith
  have hab : z0 - δ' < z0 + δ' := by linarith
  obtain ⟨c, hc, hs⟩ := exists_hasDerivAt_eq_slope hab
    (hGc.mono (fun x hx => le_of_lt (lt_of_lt_of_le ha0 hx.1)))
    (fun x hx => hGd x (lt_trans ha0 hx.1))
  have hc_dist : dist c z0 < δ := by
    rw [Real.dist_eq, abs_lt]
    constructor <;> linarith [hc.1, hc.2]
  have hgc_pos : 0 < g c := hδ hc_dist
  rw [hs, div_pos_iff_of_pos_right (sub_pos.mpr hab)] at hgc_pos
  have h0a : G 0 ≤ G (z0 - δ') := hmono self_mem_Ici (le_of_lt ha0) (le_of_lt ha0)
  have hbL : G (z0 + δ') ≤ L :=
    ge_of_tendsto hlim (Filter.eventually_atTop.mpr
      ⟨z0 + δ', fun z hz => hmono (le_of_lt (lt_trans ha0 hab))
        (le_trans (le_of_lt (lt_trans ha0 hab)) hz) hz⟩)
  linarith

end V3


==> anc/V3/ReservoirKernel.lean <==
import V3.Defs
import V3.RealAnalysis
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.NormNum

/-!
# Reservoir Regime Kernel and Laws (L1)–(L4) (Section 10.4 & Appendix F.1, `TAIL-02..03`)

This module defines the zero-parameter reservoir kernel on every covered clock `(m, v)`:
* `clockB m v = ∑_{i=m}^v 1/i`, `clockSigma m v = ∑_{i=m}^v 1/i^2`,
  `clockC m v = 1 + b/2 + σ/(2 b)`.
* `kernelP m v z = 1 + C z + b z^2 - (√b z - 1)_+^2`,
  `kernelP' m v z = C + 2 b z - 2 √b (√b z - 1)_+`,
  `kernelR m v z = b z / P(z)`, `kernelN m v z = b / P(z)`.
* Proves Theorem 10.6 (`thm:kernel`) in full generality (zero `sorry`, zero `native_decide`):
  - Normalization `P(0) = 1` and `N(0) = b` on nonempty clocks.
  - `(L1)`: `R(0) = 0`, continuous, nondecreasing, and concave on `[0, ∞)`, plus the secant bound
    `(P(z₁) - P(z₀)) / (z₁ - z₀) ≤ C + 2 √b`.
  - `(L2)`: `P'(z) ≤ P(z) + b` on `[0, ∞)` via the affine-in-`σ` 3-endpoint proof.
  - `(L3)` & clock monotonicity: inserting any reciprocal `e ∈ (0, 1]` increases `R`.
  - `(L4)`: `(1 + z / v) R_{m,v}(z) - R_{m,v-1}(z) ≥ (z / v) (1 - z)` for all `1 ≤ m ≤ v`, `z ≥ 0`,
    covering single-slot clocks, above truncation (`112/405` margin), and below truncation
    (`c_0 > 0` across all five exhaustive cases (i)–(v) of Appendix F.1 with the exact
    Taylor bracket `321/250 < exp(1/4) < 257/200`).
-/

open scoped BigOperators
open Finset Set Filter Topology KMeansPP

namespace V3

noncomputable section

/-! ### Section 1: Covered clock sums `b_{m,v}` and `σ_{m,v}` -/

/-- Harmonic clock `b_{m,v} = ∑_{i=m}^v 1/i` (equals `0` on empty clocks `v < m`). -/
def clockB (m v : ℕ) : ℝ :=
  ∑ i ∈ Finset.Icc m v, ((i : ℝ))⁻¹

/-- Second harmonic clock `σ_{m,v} = ∑_{i=m}^v 1/i^2` (equals `0` on empty clocks `v < m`). -/
def clockSigma (m v : ℕ) : ℝ :=
  ∑ i ∈ Finset.Icc m v, (((i : ℝ)) ^ 2)⁻¹

lemma clockB_empty {m v : ℕ} (h : v < m) : clockB m v = 0 := by
  simp [clockB, Finset.Icc_eq_empty (not_le.mpr h)]

lemma clockSigma_empty {m v : ℕ} (h : v < m) : clockSigma m v = 0 := by
  simp [clockSigma, Finset.Icc_eq_empty (not_le.mpr h)]

lemma clockB_nonneg (m v : ℕ) : 0 ≤ clockB m v :=
  Finset.sum_nonneg (fun _ _ => by positivity)

lemma clockSigma_nonneg (m v : ℕ) : 0 ≤ clockSigma m v :=
  Finset.sum_nonneg (fun _ _ => by positivity)

lemma clockB_pos {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) : 0 < clockB m v := by
  unfold clockB
  refine Finset.sum_pos (fun i hi => ?_) ⟨m, Finset.mem_Icc.mpr ⟨le_rfl, hmv⟩⟩
  have hi1 : 1 ≤ i := le_trans hm (Finset.mem_Icc.mp hi).1
  have hi_pos : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
  exact inv_pos.mpr hi_pos

lemma clockSigma_pos {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) : 0 < clockSigma m v := by
  unfold clockSigma
  refine Finset.sum_pos (fun i hi => ?_) ⟨m, Finset.mem_Icc.mpr ⟨le_rfl, hmv⟩⟩
  have hi1 : 1 ≤ i := le_trans hm (Finset.mem_Icc.mp hi).1
  have hi_pos : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
  exact inv_pos.mpr (sq_pos_of_pos hi_pos)

lemma clockB_single (v : ℕ) : clockB v v = (v : ℝ)⁻¹ := by
  simp [clockB]

lemma clockSigma_single (v : ℕ) : clockSigma v v = ((v : ℝ) ^ 2)⁻¹ := by
  simp [clockSigma]

lemma harmonic_eq_sum_Icc (n : ℕ) : harmonic n = ∑ i ∈ Finset.Icc 1 n, (i : ℝ)⁻¹ := by
  induction n with
  | zero => simp [harmonic]
  | succ k ih =>
      rw [harmonic_succ, ih]
      have hsub : Finset.Icc 1 (k + 1) = insert (k + 1) (Finset.Icc 1 k) := by
        ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
      have hnotmem : k + 1 ∉ Finset.Icc 1 k := by simp
      rw [hsub, Finset.sum_insert hnotmem, add_comm]

lemma harmonic2_eq_sum_Icc (n : ℕ) : harmonic2 n = ∑ i ∈ Finset.Icc 1 n, ((i : ℝ) ^ 2)⁻¹ := by
  induction n with
  | zero => simp [harmonic2]
  | succ k ih =>
      simp only [harmonic2, Finset.sum_range_succ] at ih ⊢
      rw [ih]
      have hsub : Finset.Icc 1 (k + 1) = insert (k + 1) (Finset.Icc 1 k) := by
        ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
      have hnotmem : k + 1 ∉ Finset.Icc 1 k := by simp
      rw [hsub, Finset.sum_insert hnotmem, add_comm]

lemma clockB_one (v : ℕ) : clockB 1 v = harmonic v := by
  rw [clockB, harmonic_eq_sum_Icc]

lemma clockSigma_one (v : ℕ) : clockSigma 1 v = harmonic2 v := by
  rw [clockSigma, harmonic2_eq_sum_Icc]

lemma clockB_eq_harmonic_sub {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) :
    clockB m v = harmonic v - harmonic (m - 1) := by
  rw [clockB, harmonic_eq_sum_Icc, harmonic_eq_sum_Icc]
  have hunion : Finset.Icc 1 v = Finset.Icc 1 (m - 1) ∪ Finset.Icc m v := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_union]; omega
  have hdisj : Disjoint (Finset.Icc 1 (m - 1)) (Finset.Icc m v) := by
    rw [Finset.disjoint_left]
    intro i hi1 hi2
    simp only [Finset.mem_Icc] at hi1 hi2
    omega
  rw [hunion, Finset.sum_union hdisj]
  ring

lemma clockB_eq_cClock {r v : ℕ} (hr : 1 ≤ r) (hrv : r ≤ v) :
    clockB (v - r + 1) v = cClock r v := by
  have hm : 1 ≤ v - r + 1 := by omega
  have hmv : v - r + 1 ≤ v := by omega
  rw [clockB_eq_harmonic_sub hm hmv]
  simp [cClock]

lemma clockSigma_eq_harmonic2_sub {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) :
    clockSigma m v = harmonic2 v - harmonic2 (m - 1) := by
  rw [clockSigma, harmonic2_eq_sum_Icc, harmonic2_eq_sum_Icc]
  have hunion : Finset.Icc 1 v = Finset.Icc 1 (m - 1) ∪ Finset.Icc m v := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_union]; omega
  have hdisj : Disjoint (Finset.Icc 1 (m - 1)) (Finset.Icc m v) := by
    rw [Finset.disjoint_left]
    intro i hi1 hi2
    simp only [Finset.mem_Icc] at hi1 hi2
    omega
  rw [hunion, Finset.sum_union hdisj]
  ring

lemma clockB_step_right {m v : ℕ} (hmv : m ≤ v) :
    clockB m v = clockB m (v - 1) + (v : ℝ)⁻¹ := by
  unfold clockB
  have hsub : Finset.Icc m v = insert v (Finset.Icc m (v - 1)) := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  by_cases hv0 : v = 0
  · subst hv0
    have hm0 : m = 0 := by omega
    subst hm0
    simp
  · have hnotmem : v ∉ Finset.Icc m (v - 1) := by simp; omega
    rw [hsub, Finset.sum_insert hnotmem, add_comm]

lemma clockSigma_step_right {m v : ℕ} (hmv : m ≤ v) :
    clockSigma m v = clockSigma m (v - 1) + ((v : ℝ) ^ 2)⁻¹ := by
  unfold clockSigma
  have hsub : Finset.Icc m v = insert v (Finset.Icc m (v - 1)) := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  by_cases hv0 : v = 0
  · subst hv0
    have hm0 : m = 0 := by omega
    subst hm0
    simp
  · have hnotmem : v ∉ Finset.Icc m (v - 1) := by simp; omega
    rw [hsub, Finset.sum_insert hnotmem, add_comm]

lemma clockB_step_left {m v : ℕ} (hmv : m ≤ v) :
    clockB m v = clockB (m + 1) v + (m : ℝ)⁻¹ := by
  unfold clockB
  have hsub : Finset.Icc m v = insert m (Finset.Icc (m + 1) v) := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  have hnotmem : m ∉ Finset.Icc (m + 1) v := by simp
  rw [hsub, Finset.sum_insert hnotmem, add_comm]

lemma clockSigma_step_left {m v : ℕ} (hmv : m ≤ v) :
    clockSigma m v = clockSigma (m + 1) v + ((m : ℝ) ^ 2)⁻¹ := by
  unfold clockSigma
  have hsub : Finset.Icc m v = insert m (Finset.Icc (m + 1) v) := by
    ext i; simp only [Finset.mem_Icc, Finset.mem_insert]; omega
  have hnotmem : m ∉ Finset.Icc (m + 1) v := by simp
  rw [hsub, Finset.sum_insert hnotmem, add_comm]

lemma clockSigma_le_clockB {m v : ℕ} (hm : 1 ≤ m) : clockSigma m v ≤ clockB m v := by
  unfold clockSigma clockB
  refine Finset.sum_le_sum (fun i hi => ?_)
  have hi1 : 1 ≤ i := le_trans hm (Finset.mem_Icc.mp hi).1
  have hir : (1 : ℝ) ≤ (i : ℝ) := by exact_mod_cast hi1
  have hipos : (0 : ℝ) < (i : ℝ) := by linarith
  have hsq : (i : ℝ) ≤ (i : ℝ) ^ 2 := by nlinarith
  exact inv_anti₀ hipos hsq

lemma sum_sq_le_sq_sum_of_nonneg {ι : Type*} (s : Finset ι) (f : ι → ℝ)
    (hf : ∀ i ∈ s, 0 ≤ f i) : ∑ i ∈ s, f i ^ 2 ≤ (∑ i ∈ s, f i) ^ 2 := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha]
      have hfa : 0 ≤ f a := hf a (Finset.mem_insert_self a s)
      have hfs : 0 ≤ ∑ i ∈ s, f i :=
        Finset.sum_nonneg (fun i hi => hf i (Finset.mem_insert_of_mem hi))
      have ih' := ih (fun i hi => hf i (Finset.mem_insert_of_mem hi))
      nlinarith

lemma clockSigma_le_clockB_sq (m v : ℕ) : clockSigma m v ≤ (clockB m v) ^ 2 := by
  unfold clockSigma clockB
  have hrew : ∑ i ∈ Finset.Icc m v, ((i : ℝ) ^ 2)⁻¹ = ∑ i ∈ Finset.Icc m v, ((i : ℝ)⁻¹) ^ 2 := by
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [inv_pow]
  rw [hrew]
  exact sum_sq_le_sq_sum_of_nonneg _ _ (fun _ _ => by positivity)

/-! ### Section 2: Parameterized kernel `P`, `P'`, `R`, `N` and properties (L1)–(L3) -/

/-- Parameter `C(b, σ) = 1 + b/2 + σ/(2 b)`. -/
def kernelCVal (b σ : ℝ) : ℝ :=
  1 + b / 2 + σ / (2 * b)

/-- Parameterized denominator `P_{b,σ}(z) = 1 + C z + b z^2 - (√b z - 1)_+^2`. -/
def kernelPVal (b σ z : ℝ) : ℝ :=
  1 + kernelCVal b σ * z + b * z ^ 2 - (max (Real.sqrt b * z - 1) 0) ^ 2

/-- Derivative `P'_{b,σ}(z) = C + 2 b z - 2 √b (√b z - 1)_+`. -/
def kernelP'Val (b σ z : ℝ) : ℝ :=
  kernelCVal b σ + 2 * b * z - 2 * Real.sqrt b * max (Real.sqrt b * z - 1) 0

/-- Parameterized kernel `R_{b,σ}(z) = b z / P_{b,σ}(z)`. -/
def kernelRVal (b σ z : ℝ) : ℝ :=
  b * z / kernelPVal b σ z

/-- Parameterized slope `N_{b,σ}(z) = b / P_{b,σ}(z)`. -/
def kernelNVal (b σ z : ℝ) : ℝ :=
  b / kernelPVal b σ z

lemma kernelCVal_gt_one {b σ : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) : 1 < kernelCVal b σ := by
  unfold kernelCVal
  have h1 : 0 ≤ σ / (2 * b) := by positivity
  linarith

lemma kernelPVal_zero (b σ : ℝ) : kernelPVal b σ 0 = 1 := by
  unfold kernelPVal
  norm_num

lemma kernelPVal_of_le {b σ z : ℝ} (hz : Real.sqrt b * z ≤ 1) :
    kernelPVal b σ z = 1 + kernelCVal b σ * z + b * z ^ 2 := by
  unfold kernelPVal
  rw [max_eq_right (by linarith)]
  ring

lemma kernelPVal_of_ge {b σ z : ℝ} (hb : 0 ≤ b) (hz : 1 ≤ Real.sqrt b * z) :
    kernelPVal b σ z = (kernelCVal b σ + 2 * Real.sqrt b) * z := by
  unfold kernelPVal
  rw [max_eq_left (by linarith)]
  have hsq : Real.sqrt b ^ 2 = b := Real.sq_sqrt hb
  nlinarith [hsq]

lemma kernelP'Val_of_le {b σ z : ℝ} (hz : Real.sqrt b * z ≤ 1) :
    kernelP'Val b σ z = kernelCVal b σ + 2 * b * z := by
  unfold kernelP'Val
  rw [max_eq_right (by linarith)]
  ring

lemma kernelP'Val_of_ge {b σ z : ℝ} (hb : 0 ≤ b) (hz : 1 ≤ Real.sqrt b * z) :
    kernelP'Val b σ z = kernelCVal b σ + 2 * Real.sqrt b := by
  unfold kernelP'Val
  rw [max_eq_left (by linarith)]
  have hmul : Real.sqrt b * (Real.sqrt b * z) = b * z := by
    rw [← mul_assoc, Real.mul_self_sqrt hb]
  linarith

lemma kernelPVal_pos {b σ z : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) (hz : 0 ≤ z) :
    0 < kernelPVal b σ z := by
  have hC : 1 < kernelCVal b σ := kernelCVal_gt_one hb hσ
  by_cases hcut : Real.sqrt b * z ≤ 1
  · rw [kernelPVal_of_le hcut]
    have h1 : 0 ≤ kernelCVal b σ * z := by positivity
    have h2 : 0 ≤ b * z ^ 2 := by positivity
    linarith
  · push Not at hcut
    rw [kernelPVal_of_ge (le_of_lt hb) (le_of_lt hcut)]
    have hsqrt_pos : 0 < Real.sqrt b := Real.sqrt_pos.mpr hb
    have hz_pos : 0 < z := by nlinarith
    have hC2 : 0 < kernelCVal b σ + 2 * Real.sqrt b := by linarith
    exact mul_pos hC2 hz_pos

lemma kernelP'Val_eq_min {b σ z : ℝ} (hb : 0 ≤ b) :
    kernelP'Val b σ z = kernelCVal b σ + 2 * Real.sqrt b * min (Real.sqrt b * z) 1 := by
  by_cases hcut : Real.sqrt b * z ≤ 1
  · rw [kernelP'Val_of_le hcut, min_eq_left hcut]
    have hmul : Real.sqrt b * (Real.sqrt b * z) = b * z := by
      rw [← mul_assoc, Real.mul_self_sqrt hb]
    linarith
  · push Not at hcut
    rw [kernelP'Val_of_ge hb (le_of_lt hcut), min_eq_right (le_of_lt hcut)]
    ring

lemma kernelP'Val_pos {b σ z : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) (hz : 0 ≤ z) :
    0 < kernelP'Val b σ z := by
  rw [kernelP'Val_eq_min (le_of_lt hb)]
  have hC : 1 < kernelCVal b σ := kernelCVal_gt_one hb hσ
  have hmin : 0 ≤ min (Real.sqrt b * z) 1 := le_min (by positivity) zero_le_one
  have hs : 0 ≤ Real.sqrt b := Real.sqrt_nonneg b
  nlinarith

lemma kernelP'Val_le_cap {b σ z : ℝ} (hb : 0 ≤ b) :
    kernelP'Val b σ z ≤ kernelCVal b σ + 2 * Real.sqrt b := by
  rw [kernelP'Val_eq_min hb]
  have hmin : min (Real.sqrt b * z) 1 ≤ 1 := min_le_right _ _
  have hs : 0 ≤ Real.sqrt b := Real.sqrt_nonneg b
  nlinarith

lemma kernelP'Val_mono {b σ : ℝ} (hb : 0 ≤ b) : Monotone (kernelP'Val b σ) := by
  intro z1 z2 hz
  rw [kernelP'Val_eq_min hb, kernelP'Val_eq_min hb]
  have hs : 0 ≤ Real.sqrt b := Real.sqrt_nonneg b
  have hmin : min (Real.sqrt b * z1) 1 ≤ min (Real.sqrt b * z2) 1 :=
    min_le_min (mul_le_mul_of_nonneg_left hz hs) le_rfl
  nlinarith

/-- Smoothness of `t ↦ (max t 0)^2`: its derivative is `2 * max t 0` everywhere on `ℝ`. -/
private lemma hasDerivAt_max_zero_sq (t : ℝ) :
    HasDerivAt (fun x : ℝ => (max x 0) ^ 2) (2 * max t 0) t := by
  rcases lt_trichotomy t 0 with hlt | rfl | hgt
  · have hev : (fun x : ℝ => (max x 0) ^ 2) =ᶠ[𝓝 t] (fun _ => (0 : ℝ)) := by
      filter_upwards [Iio_mem_nhds hlt] with x hx
      rw [max_eq_right (le_of_lt hx)]
      norm_num
    have h0 : HasDerivAt (fun _ : ℝ => (0 : ℝ)) 0 t := hasDerivAt_const t (0 : ℝ)
    rw [max_eq_right (le_of_lt hlt), mul_zero]
    exact h0.congr_of_eventuallyEq hev
  · rw [max_self, mul_zero, hasDerivAt_iff_tendsto]
    have hlim : Tendsto (fun x : ℝ => |x|) (𝓝 (0 : ℝ)) (𝓝 0) := by
      simpa using continuous_abs.tendsto (0 : ℝ)
    refine squeeze_zero_norm' ?_ hlim
    filter_upwards with x
    simp only [sub_zero, max_self, zero_pow (by norm_num : 2 ≠ 0), smul_zero, Real.norm_eq_abs,
      abs_pow]
    rw [abs_of_nonneg (mul_nonneg (inv_nonneg.mpr (abs_nonneg x)) (sq_nonneg _))]
    by_cases hx : x = 0
    · simp [hx]
    · have hle : |max x 0| ≤ |x| := by
        rcases le_total x 0 with h | h
        · rw [max_eq_right h, abs_zero]; exact abs_nonneg x
        · rw [max_eq_left h]
      have hsq : |max x 0| ^ 2 ≤ |x| ^ 2 := pow_le_pow_left₀ (abs_nonneg _) hle 2
      have hax : 0 < |x| := abs_pos.mpr hx
      calc
        |x|⁻¹ * |max x 0| ^ 2 ≤ |x|⁻¹ * |x| ^ 2 :=
          mul_le_mul_of_nonneg_left hsq (inv_nonneg.mpr (le_of_lt hax))
        _ = |x| := by field_simp [ne_of_gt hax]
  · have hev : (fun x : ℝ => (max x 0) ^ 2) =ᶠ[𝓝 t] (fun x => x ^ 2) := by
      filter_upwards [Ioi_mem_nhds hgt] with x hx
      rw [max_eq_left (le_of_lt hx)]
    have hsq : HasDerivAt (fun x : ℝ => x ^ 2) (2 * t) t := by
      simpa using (hasDerivAt_pow 2 t)
    rw [max_eq_left (le_of_lt hgt)]
    exact hsq.congr_of_eventuallyEq hev

lemma hasDerivAt_kernelPVal {b σ : ℝ} (z : ℝ) :
    HasDerivAt (kernelPVal b σ) (kernelP'Val b σ z) z := by
  have h1 : HasDerivAt (fun x : ℝ => 1 + kernelCVal b σ * x + b * x ^ 2)
      (kernelCVal b σ + 2 * b * z) z := by
    have ha : HasDerivAt (fun x : ℝ => kernelCVal b σ * x) (kernelCVal b σ) z := by
      simpa using (hasDerivAt_id z).const_mul (kernelCVal b σ)
    have hb : HasDerivAt (fun x : ℝ => b * x ^ 2) (2 * b * z) z := by
      have := (hasDerivAt_pow 2 z).const_mul b
      convert this using 1; ring
    have hc : HasDerivAt (fun x : ℝ => 1 + kernelCVal b σ * x) (kernelCVal b σ) z :=
      V3.hasDerivAt_const_add 1 ha
    exact V3.hasDerivAt_add hc hb
  have hlin : HasDerivAt (fun x : ℝ => Real.sqrt b * x - 1) (Real.sqrt b) z :=
    V3.hasDerivAt_sub_const 1 (by simpa using (hasDerivAt_id z).const_mul (Real.sqrt b))
  have h2 : HasDerivAt (fun x : ℝ => (max (Real.sqrt b * x - 1) 0) ^ 2)
      (2 * Real.sqrt b * max (Real.sqrt b * z - 1) 0) z := by
    have hcomp := (hasDerivAt_max_zero_sq (Real.sqrt b * z - 1)).comp z hlin
    change HasDerivAt (fun x : ℝ => (max (Real.sqrt b * x - 1) 0) ^ 2)
        (2 * max (Real.sqrt b * z - 1) 0 * Real.sqrt b) z at hcomp
    rw [show 2 * Real.sqrt b * max (Real.sqrt b * z - 1) 0 =
        2 * max (Real.sqrt b * z - 1) 0 * Real.sqrt b by ring]
    exact hcomp
  exact V3.hasDerivAt_sub h1 h2

lemma kernelPVal_continuous (b σ : ℝ) : Continuous (kernelPVal b σ) :=
  continuous_iff_continuousAt.mpr (fun z => (hasDerivAt_kernelPVal z).continuousAt)

lemma kernelPVal_monoOn {b σ : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) :
    MonotoneOn (kernelPVal b σ) (Ici 0) :=
  monotoneOn_of_hasDerivAt_nonneg (convex_Ici 0) (kernelPVal_continuous b σ).continuousOn
    (fun z _ => hasDerivAt_kernelPVal z)
    (fun z hz => le_of_lt (kernelP'Val_pos hb hσ (le_of_lt (by simpa [interior_Ici] using hz))))

/-- Secant slope bound: `(P(z₁) - P(z₀)) / (z₁ - z₀) ≤ C + 2 √b` for `0 ≤ z₀ < z₁`. -/
theorem kernelPVal_secant_le {b σ z₀ z₁ : ℝ} (hb : 0 ≤ b) (hz : z₀ < z₁) :
    (kernelPVal b σ z₁ - kernelPVal b σ z₀) / (z₁ - z₀) ≤ kernelCVal b σ + 2 * Real.sqrt b := by
  obtain ⟨c, _, hs⟩ := exists_hasDerivAt_eq_slope hz
    (kernelPVal_continuous b σ).continuousOn (fun x _ => hasDerivAt_kernelPVal x)
  rw [← hs]
  exact kernelP'Val_le_cap hb

lemma kernelPVal_sub_mul_deriv {b σ z : ℝ} (hb : 0 ≤ b) (hz : 0 ≤ z) :
    kernelPVal b σ z - z * kernelP'Val b σ z = max (1 - b * z ^ 2) 0 := by
  by_cases hcut : Real.sqrt b * z ≤ 1
  · rw [kernelPVal_of_le hcut, kernelP'Val_of_le hcut]
    have hsq : b * z ^ 2 ≤ 1 := by
      have h1 : (Real.sqrt b * z) ^ 2 ≤ 1 ^ 2 :=
        pow_le_pow_left₀ (by positivity) hcut 2
      rw [mul_pow, Real.sq_sqrt hb] at h1
      linarith
    rw [max_eq_left (by linarith)]
    ring
  · push Not at hcut
    rw [kernelPVal_of_ge hb (le_of_lt hcut), kernelP'Val_of_ge hb (le_of_lt hcut)]
    have hsq : 1 ≤ b * z ^ 2 := by
      have h1 : 1 ^ 2 ≤ (Real.sqrt b * z) ^ 2 :=
        pow_le_pow_left₀ zero_le_one (le_of_lt hcut) 2
      rw [mul_pow, Real.sq_sqrt hb] at h1
      linarith
    rw [max_eq_right (by linarith)]
    ring

/-- Derivative of `R_{b,σ}(z) = b z / P_{b,σ}(z)` on `[0, ∞)`. -/
def kernelR'Val (b σ z : ℝ) : ℝ :=
  b * max (1 - b * z ^ 2) 0 / (kernelPVal b σ z) ^ 2

lemma hasDerivAt_kernelRVal {b σ z : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) (hz : 0 ≤ z) :
    HasDerivAt (kernelRVal b σ) (kernelR'Val b σ z) z := by
  have hPpos : 0 < kernelPVal b σ z := kernelPVal_pos hb hσ hz
  have hnum : HasDerivAt (fun x : ℝ => b * x) b z := by
    simpa using (hasDerivAt_id z).const_mul b
  have hdiv := V3.hasDerivAt_div_real hnum (hasDerivAt_kernelPVal z) (ne_of_gt hPpos)
  unfold kernelRVal
  convert hdiv using 1
  unfold kernelR'Val
  rw [← kernelPVal_sub_mul_deriv (le_of_lt hb) hz]
  ring

lemma kernelR'Val_nonneg {b σ z : ℝ} (hb : 0 < b) : 0 ≤ kernelR'Val b σ z := by
  unfold kernelR'Val
  have h1 : 0 ≤ max (1 - b * z ^ 2) 0 := le_max_right _ _
  positivity

lemma kernelR'Val_antitoneOn {b σ : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) :
    AntitoneOn (kernelR'Val b σ) (Ici 0) := by
  intro z1 hz1 z2 hz2 hz
  unfold kernelR'Val
  have hP1 : 0 < kernelPVal b σ z1 := kernelPVal_pos hb hσ hz1
  have hP2 : 0 < kernelPVal b σ z2 := kernelPVal_pos hb hσ hz2
  have hPle : kernelPVal b σ z1 ≤ kernelPVal b σ z2 := kernelPVal_monoOn hb hσ hz1 hz2 hz
  have hPsq : (kernelPVal b σ z1) ^ 2 ≤ (kernelPVal b σ z2) ^ 2 :=
    pow_le_pow_left₀ (le_of_lt hP1) hPle 2
  have hnum : max (1 - b * z2 ^ 2) 0 ≤ max (1 - b * z1 ^ 2) 0 := by
    have hzsq : z1 ^ 2 ≤ z2 ^ 2 := pow_le_pow_left₀ hz1 hz 2
    exact max_le_max (by nlinarith) le_rfl
  calc
    b * max (1 - b * z2 ^ 2) 0 / (kernelPVal b σ z2) ^ 2
      ≤ b * max (1 - b * z1 ^ 2) 0 / (kernelPVal b σ z2) ^ 2 :=
        div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hnum (le_of_lt hb)) (sq_nonneg _)
    _ ≤ b * max (1 - b * z1 ^ 2) 0 / (kernelPVal b σ z1) ^ 2 := by
        refine div_le_div_of_nonneg_left ?_ (sq_pos_of_pos hP1) hPsq
        exact mul_nonneg (le_of_lt hb) (le_max_right _ _)

lemma kernelRVal_zero (b σ : ℝ) : kernelRVal b σ 0 = 0 := by
  simp [kernelRVal]

lemma kernelRVal_nonneg {b σ z : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) (hz : 0 ≤ z) :
    0 ≤ kernelRVal b σ z :=
  div_nonneg (mul_nonneg (le_of_lt hb) hz) (le_of_lt (kernelPVal_pos hb hσ hz))

lemma kernelRVal_continuousOn {b σ : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) :
    ContinuousOn (kernelRVal b σ) (Ici 0) :=
  fun _ hz => (hasDerivAt_kernelRVal hb hσ hz).continuousAt.continuousWithinAt

lemma kernelRVal_monoOn {b σ : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) :
    MonotoneOn (kernelRVal b σ) (Ici 0) :=
  monotoneOn_of_hasDerivAt_nonneg (convex_Ici 0) (kernelRVal_continuousOn hb hσ)
    (fun z hz => hasDerivAt_kernelRVal hb hσ (le_of_lt (by simpa [interior_Ici] using hz)))
    (fun _ _ => kernelR'Val_nonneg hb)

lemma kernelRVal_concaveOn {b σ : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ) :
    ConcaveOn ℝ (Ici 0) (kernelRVal b σ) := by
  have hconv : ConvexOn ℝ (Ici 0) (fun z => -kernelRVal b σ z) := by
    refine convexOn_of_hasDerivAt_monotoneOn (convex_Ici 0) (kernelRVal_continuousOn hb hσ).neg
      (fun z hz => V3.hasDerivAt_neg
        (hasDerivAt_kernelRVal hb hσ (le_of_lt (by simpa [interior_Ici] using hz)))) ?_
    intro z1 hz1 z2 hz2 hz
    have h1 : z1 ∈ Ici (0 : ℝ) := le_of_lt (by simpa [interior_Ici] using hz1)
    have h2 : z2 ∈ Ici (0 : ℝ) := le_of_lt (by simpa [interior_Ici] using hz2)
    have hanti := kernelR'Val_antitoneOn hb hσ h1 h2 hz
    dsimp only
    linarith
  refine ⟨convex_Ici 0, ?_⟩
  intro x hx y hy a c ha hc hac
  have h := hconv.2 hx hy ha hc hac
  simp only [smul_eq_mul] at h ⊢
  linarith

/-! #### Law (L3): Reciprocal insertion monotonicity -/

lemma kernelPVal_div_b {b σ z : ℝ} (hb : 0 < b) :
    kernelPVal b σ z / b =
      (1 + z) / b + z / 2 + (σ / (2 * b ^ 2)) * z + z ^ 2 -
        (max (z - 1 / Real.sqrt b) 0) ^ 2 := by
  have hs_pos : 0 < Real.sqrt b := Real.sqrt_pos.mpr hb
  have hsq : Real.sqrt b ^ 2 = b := Real.sq_sqrt (le_of_lt hb)
  have hmax : (max (Real.sqrt b * z - 1) 0) ^ 2 / b = (max (z - 1 / Real.sqrt b) 0) ^ 2 := by
    have hfac : max (Real.sqrt b * z - 1) 0 = Real.sqrt b * max (z - 1 / Real.sqrt b) 0 := by
      rw [mul_max_of_nonneg _ _ (le_of_lt hs_pos), mul_zero]
      congr 1
      field_simp [ne_of_gt hs_pos]
    rw [hfac, mul_pow, hsq]
    field_simp [ne_of_gt hb]
  unfold kernelPVal kernelCVal
  rw [sub_div, hmax]
  field_simp [ne_of_gt hb]
  ring

/-- Inserting any reciprocal `e ∈ (0, 1]` into `(b, σ)` decreases `P(z)/b` and increases `R(z)`. -/
theorem kernelRVal_insert_mono {b σ e z : ℝ} (hb : 0 < b) (hσ : 0 ≤ σ)
    (he0 : 0 < e) (he1 : e ≤ 1) (hz : 0 ≤ z) :
    kernelRVal b σ z ≤ kernelRVal (b + e) (σ + e ^ 2) z := by
  rcases eq_or_lt_of_le hz with rfl | hz_pos
  · simp [kernelRVal]
  · have hbe : 0 < b + e := by linarith
    have hσe : 0 ≤ σ + e ^ 2 := by positivity
    have hP1 : 0 < kernelPVal b σ z := kernelPVal_pos hb hσ hz
    have hP2 : 0 < kernelPVal (b + e) (σ + e ^ 2) z := kernelPVal_pos hbe hσe hz
    have hPdiv : kernelPVal (b + e) (σ + e ^ 2) z / (b + e) ≤ kernelPVal b σ z / b := by
      rw [kernelPVal_div_b hb, kernelPVal_div_b hbe]
      -- (1) `1/(b + e) ≤ 1/b`
      have h1 : (1 : ℝ) / (b + e) ≤ 1 / b :=
        one_div_le_one_div_of_le hb (by linarith)
      -- (2) exact insertion identity for `1/b + σ/(2b^2)`
      have h2 :
          (1 / b + σ / (2 * b ^ 2)) - (1 / (b + e) + (σ + e ^ 2) / (2 * (b + e) ^ 2)) =
            (e * b * ((2 - e) * b + 2 * e) + σ * e * (2 * b + e)) /
              (2 * b ^ 2 * (b + e) ^ 2) := by
        field_simp [ne_of_gt hb, ne_of_gt hbe]
        ring
      have h2_nn : 0 ≤ (1 / b + σ / (2 * b ^ 2)) - (1 / (b + e) + (σ + e ^ 2) / (2 * (b + e) ^ 2)) := by
        rw [h2]
        have h2e : 0 < 2 - e := by linarith
        positivity
      -- (3) `-(z - 1/√(b+e))_+^2 ≤ -(z - 1/√b)_+^2`
      have h3 : (max (z - 1 / Real.sqrt b) 0) ^ 2 ≤ (max (z - 1 / Real.sqrt (b + e)) 0) ^ 2 := by
        have hsqrt : Real.sqrt b ≤ Real.sqrt (b + e) := Real.sqrt_le_sqrt (by linarith)
        have hinv : 1 / Real.sqrt (b + e) ≤ 1 / Real.sqrt b :=
          one_div_le_one_div_of_le (Real.sqrt_pos.mpr hb) hsqrt
        have hmax_le : max (z - 1 / Real.sqrt b) 0 ≤ max (z - 1 / Real.sqrt (b + e)) 0 :=
          max_le_max (by linarith) le_rfl
        exact pow_le_pow_left₀ (le_max_right _ _) hmax_le 2
      have hsplit : ∀ x y : ℝ, (1 + z) / x + z / 2 + y * z = 1 / x + (1 / x + y) * z + z / 2 := by
        intro x y; ring
      rw [hsplit b (σ / (2 * b ^ 2)), hsplit (b + e) ((σ + e ^ 2) / (2 * (b + e) ^ 2))]
      nlinarith
    unfold kernelRVal
    rw [div_le_div_iff₀ hP1 hP2]
    have hcross : kernelPVal (b + e) (σ + e ^ 2) z * b ≤ kernelPVal b σ z * (b + e) := by
      have := (div_le_div_iff₀ hbe hb).mp hPdiv
      linarith
    nlinarith

/-! #### Law (L2): `P' ≤ P + b` via 3-endpoint affine-in-`σ` proof (`TAIL-02`) -/

private lemma law2_sigma_zero {b z : ℝ} (hb : 0 < b) (hz0 : 0 ≤ z) (hz1 : Real.sqrt b * z ≤ 1) :
    0 ≤ b / 2 + (1 - 3 * b / 2) * z + b * z ^ 2 := by
  by_cases h1 : b ≤ 2 / 3
  · nlinarith
  · push Not at h1
    by_cases h2 : b ≤ 9
    · have hquad : 0 < -b ^ 2 + 12 * b - 4 := by nlinarith
      have hsq : 16 * b * (b / 2 + (1 - 3 * b / 2) * z + b * z ^ 2) =
          (4 * b * z + 2 - 3 * b) ^ 2 + (-b ^ 2 + 12 * b - 4) := by ring
      nlinarith [sq_nonneg (4 * b * z + 2 - 3 * b)]
    · push Not at h2
      set s := Real.sqrt b
      have hs2 : s ^ 2 = b := Real.sq_sqrt (le_of_lt hb)
      have hs3 : 3 < s := by nlinarith [Real.sqrt_nonneg b]
      have hs_pos : 0 < s := by linarith
      have hz_le : z ≤ 1 / s := by
        rw [le_div_iff₀ hs_pos]
        linarith
      have hdiff :
          (s ^ 2 / 2 + (1 - 3 * s ^ 2 / 2) * z + s ^ 2 * z ^ 2) -
            (s ^ 2 / 2 + (1 - 3 * s ^ 2 / 2) * (1 / s) + s ^ 2 * (1 / s) ^ 2) =
            (1 / s - z) * (3 * s ^ 2 / 2 - 1 - s ^ 2 * (z + 1 / s)) := by ring
      have hslope : 0 ≤ 3 * s ^ 2 / 2 - 1 - s ^ 2 * (z + 1 / s) := by
        have hzs : s ^ 2 * (z + 1 / s) ≤ 2 * s := by
          have : z + 1 / s ≤ 2 / s := by
            rw [show (2 : ℝ) / s = 1 / s + 1 / s by ring]; linarith
          calc
            s ^ 2 * (z + 1 / s) ≤ s ^ 2 * (2 / s) := mul_le_mul_of_nonneg_left this (sq_nonneg s)
            _ = 2 * s := by field_simp [ne_of_gt hs_pos]
        nlinarith
      have hend : 0 ≤ s ^ 2 / 2 + (1 - 3 * s ^ 2 / 2) * (1 / s) + s ^ 2 * (1 / s) ^ 2 := by
        have hid :
            s ^ 2 / 2 + (1 - 3 * s ^ 2 / 2) * (1 / s) + s ^ 2 * (1 / s) ^ 2 =
              (s - 2) ^ 2 / 2 + (s / 2 + 1 / s - 1) := by
          field_simp [ne_of_gt hs_pos]; ring
        rw [hid]
        have hinv : 0 < 1 / s := one_div_pos.mpr hs_pos
        nlinarith [sq_nonneg (s - 2)]
      rw [← hs2]
      nlinarith

private lemma law2_sigma_b {b z : ℝ} (hb : 1 ≤ b) (hz0 : 0 ≤ z) (hz1 : Real.sqrt b * z ≤ 1) :
    0 ≤ (b - 1) / 2 + (3 / 2 - 3 * b / 2) * z + b * z ^ 2 := by
  by_cases h2 : b ≤ 9
  · have hsq : 16 * b * ((b - 1) / 2 + (3 / 2 - 3 * b / 2) * z + b * z ^ 2) =
        (4 * b * z + 3 - 3 * b) ^ 2 + (b - 1) * (9 - b) := by ring
    nlinarith [sq_nonneg (4 * b * z + 3 - 3 * b)]
  · push Not at h2
    set s := Real.sqrt b
    have hs2 : s ^ 2 = b := Real.sq_sqrt (by linarith)
    have hs3 : 3 < s := by nlinarith [Real.sqrt_nonneg b]
    have hs_pos : 0 < s := by linarith
    have hz_le : z ≤ 1 / s := by
      rw [le_div_iff₀ hs_pos]
      linarith
    have hdiff :
        ((s ^ 2 - 1) / 2 + (3 / 2 - 3 * s ^ 2 / 2) * z + s ^ 2 * z ^ 2) -
          ((s ^ 2 - 1) / 2 + (3 / 2 - 3 * s ^ 2 / 2) * (1 / s) + s ^ 2 * (1 / s) ^ 2) =
          (1 / s - z) * (3 * (s ^ 2 - 1) / 2 - s ^ 2 * (z + 1 / s)) := by ring
    have hslope : 0 ≤ 3 * (s ^ 2 - 1) / 2 - s ^ 2 * (z + 1 / s) := by
      have hzs : s ^ 2 * (z + 1 / s) ≤ 2 * s := by
        have : z + 1 / s ≤ 2 / s := by
          rw [show (2 : ℝ) / s = 1 / s + 1 / s by ring]; linarith
        calc
          s ^ 2 * (z + 1 / s) ≤ s ^ 2 * (2 / s) := mul_le_mul_of_nonneg_left this (sq_nonneg s)
          _ = 2 * s := by field_simp [ne_of_gt hs_pos]
      nlinarith
    have hend : 0 ≤ (s ^ 2 - 1) / 2 + (3 / 2 - 3 * s ^ 2 / 2) * (1 / s) + s ^ 2 * (1 / s) ^ 2 := by
      have hid :
          (s ^ 2 - 1) / 2 + (3 / 2 - 3 * s ^ 2 / 2) * (1 / s) + s ^ 2 * (1 / s) ^ 2 =
            (s - 3 / 2) ^ 2 / 2 + 3 / (2 * s) - 5 / 8 := by
        field_simp [ne_of_gt hs_pos]; ring
      rw [hid]
      have hinv : 0 < 3 / (2 * s) := by positivity
      nlinarith
    rw [← hs2]
    nlinarith

/-- Law (L2) for any valid parameters `b > 0`, `0 ≤ σ ≤ min(b, b^2)`: `P'(z) ≤ P(z) + b`. -/
theorem kernelPVal_law2 {b σ z : ℝ} (hb : 0 < b) (hσ0 : 0 ≤ σ)
    (hσb : σ ≤ b) (hσb2 : σ ≤ b ^ 2) (hz : 0 ≤ z) :
    kernelP'Val b σ z ≤ kernelPVal b σ z + b := by
  -- Reduce `√b * z ≥ 1` to `z_cut = 1 / √b` where `P'` is constant and `P` is smaller.
  wlog hcut : Real.sqrt b * z ≤ 1 generalizing z
  · push Not at hcut
    set zc := 1 / Real.sqrt b
    have hs_pos : 0 < Real.sqrt b := Real.sqrt_pos.mpr hb
    have hzc0 : 0 ≤ zc := by positivity
    have hzc1 : Real.sqrt b * zc = 1 := by simp [zc, ne_of_gt hs_pos]
    have hbase := this hzc0 (le_of_eq hzc1)
    have hP'_eq : kernelP'Val b σ z = kernelP'Val b σ zc := by
      rw [kernelP'Val_of_ge (le_of_lt hb) (le_of_lt hcut),
        kernelP'Val_of_ge (le_of_lt hb) (le_of_eq hzc1.symm)]
    have hP_le : kernelPVal b σ zc ≤ kernelPVal b σ z := by
      rw [kernelPVal_of_ge (le_of_lt hb) (le_of_eq hzc1.symm),
        kernelPVal_of_ge (le_of_lt hb) (le_of_lt hcut)]
      have hC2 : 0 ≤ kernelCVal b σ + 2 * Real.sqrt b := by
        linarith [kernelCVal_gt_one hb hσ0]
      have hzle : zc ≤ z := by
        simp only [zc]
        rw [div_le_iff₀ hs_pos]
        linarith
      exact mul_le_mul_of_nonneg_left hzle hC2
    linarith
  · rw [kernelPVal_of_le hcut, kernelP'Val_of_le hcut]
    have hrew :
        (1 + kernelCVal b σ * z + b * z ^ 2 + b) - (kernelCVal b σ + 2 * b * z) =
          (b - σ / b) / 2 + (1 - 3 * b / 2 + σ / (2 * b)) * z + b * z ^ 2 := by
      unfold kernelCVal; ring
    suffices hnn : 0 ≤ (b - σ / b) / 2 + (1 - 3 * b / 2 + σ / (2 * b)) * z + b * z ^ 2 by
      linarith
    have hf0 := law2_sigma_zero hb hz hcut
    by_cases hb1 : b ≤ 1
    · -- Convex combination of `σ = 0` and `σ = b^2`
      set t := σ / b ^ 2
      have ht0 : 0 ≤ t := by positivity
      have ht1 : t ≤ 1 := (div_le_one (sq_pos_of_pos hb)).mpr hσb2
      have hf_b2 : 0 ≤ (1 - b) * z + b * z ^ 2 := by nlinarith
      have haff :
          (b - σ / b) / 2 + (1 - 3 * b / 2 + σ / (2 * b)) * z + b * z ^ 2 =
            (1 - t) * (b / 2 + (1 - 3 * b / 2) * z + b * z ^ 2) +
              t * ((1 - b) * z + b * z ^ 2) := by
        simp only [t]
        field_simp [ne_of_gt hb]
        ring
      rw [haff]
      nlinarith
    · -- Convex combination of `σ = 0` and `σ = b`
      push Not at hb1
      set t := σ / b
      have ht0 : 0 ≤ t := by positivity
      have ht1 : t ≤ 1 := (div_le_one hb).mpr hσb
      have hf_b := law2_sigma_b (le_of_lt hb1) hz hcut
      have haff :
          (b - σ / b) / 2 + (1 - 3 * b / 2 + σ / (2 * b)) * z + b * z ^ 2 =
            (1 - t) * (b / 2 + (1 - 3 * b / 2) * z + b * z ^ 2) +
              t * ((b - 1) / 2 + (3 / 2 - 3 * b / 2) * z + b * z ^ 2) := by
        simp only [t]
        field_simp [ne_of_gt hb]
        ring
      rw [haff]
      nlinarith

/-! ### Section 3: Exact rational brackets (`e^{1/4}`, `log` harmonic bounds, telescoping `σ` caps) -/

/-- Exact rational Taylor bracket `321/250 < exp(1/4) < 257/200` (`TAIL-02`). -/
theorem exp_quarter_bounds : (321 / 250 : ℝ) < Real.exp (1 / 4) ∧ Real.exp (1 / 4) < 257 / 200 := by
  constructor
  · have hsum := Real.sum_le_exp_of_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 4) 5
    have heval : ∑ i ∈ Finset.range 5, (1 / 4 : ℝ) ^ i / (i.factorial : ℝ) = 7889 / 6144 := by
      simp [Finset.sum_range_succ, Nat.factorial]
      norm_num
    rw [heval] at hsum
    linarith
  · have hub := Real.exp_bound' (by norm_num : (0 : ℝ) ≤ 1 / 4) (by norm_num : (1 / 4 : ℝ) ≤ 1)
      (by norm_num : 0 < 5)
    have heval : (∑ m ∈ Finset.range 5, (1 / 4 : ℝ) ^ m / (m.factorial : ℝ)) +
        (1 / 4 : ℝ) ^ 5 * ((5 : ℕ) + 1) / ((5 : ℕ).factorial * (5 : ℕ)) = 394453 / 307200 := by
      simp [Finset.sum_range_succ, Nat.factorial]
      norm_num
    rw [heval] at hub
    linarith

lemma exp_quarter_pow_bounds (k : ℕ) :
    ((321 / 250 : ℝ) ^ k ≤ Real.exp ((k : ℝ) / 4)) ∧
      (Real.exp ((k : ℝ) / 4) ≤ (257 / 200 : ℝ) ^ k) := by
  have heq : Real.exp ((k : ℝ) / 4) = (Real.exp (1 / 4)) ^ k := by
    rw [← Real.exp_nat_mul]
    congr 1; ring
  rw [heq]
  obtain ⟨hlo, hhi⟩ := exp_quarter_bounds
  exact ⟨pow_le_pow_left₀ (by norm_num) (le_of_lt hlo) k,
         pow_le_pow_left₀ (le_of_lt (Real.exp_pos _)) (le_of_lt hhi) k⟩

/-- Elementary upper bound `1/i < log((i + 1/2)/(i - 1/2))` for `i ≥ 1` (via `Real.exp_bound'` at `n = 3`). -/
lemma inv_lt_log_half_step {i : ℕ} (hi : 1 ≤ i) :
    ((i : ℝ))⁻¹ < Real.log (((i : ℝ) + 1 / 2) / ((i : ℝ) - 1 / 2)) := by
  have hir : (1 : ℝ) ≤ (i : ℝ) := by exact_mod_cast hi
  have hden : 0 < (i : ℝ) - 1 / 2 := by linarith
  have hnum : 0 < (i : ℝ) + 1 / 2 := by linarith
  rw [Real.lt_log_iff_exp_lt (div_pos hnum hden)]
  set x := ((i : ℝ))⁻¹
  have hx0 : 0 < x := inv_pos.mpr (by linarith)
  have hx1 : x ≤ 1 := inv_le_one_of_one_le₀ hir
  have hub := Real.exp_bound' (le_of_lt hx0) hx1 (by norm_num : 0 < 3)
  have heval : (∑ m ∈ Finset.range 3, x ^ m / (m.factorial : ℝ)) +
      x ^ 3 * ((3 : ℕ) + 1) / ((3 : ℕ).factorial * (3 : ℕ)) =
      1 + x + x ^ 2 / 2 + 2 / 9 * x ^ 3 := by
    simp [Finset.sum_range_succ, Nat.factorial]
    ring
  rw [heval] at hub
  have hrat : ((i : ℝ) + 1 / 2) / ((i : ℝ) - 1 / 2) = (1 + x / 2) / (1 - x / 2) := by
    simp only [x]
    field_simp [ne_of_gt (by linarith : (0 : ℝ) < (i : ℝ)), ne_of_gt hden]
  rw [hrat]
  have h1mx : 0 < 1 - x / 2 := by linarith
  refine lt_of_le_of_lt hub ?_
  rw [lt_div_iff₀ h1mx]
  have hx3 : 0 < x ^ 3 := pow_pos hx0 3
  have hx4 : 0 < x ^ 4 := pow_pos hx0 4
  nlinarith

/-- Logarithmic bounds on `clockB m v`: `log((v + 1)/m) < b_{m,v} < log((v + 1/2)/(m - 1/2))`. -/
theorem clockB_log_bounds {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) :
    Real.log (((v : ℝ) + 1) / (m : ℝ)) < clockB m v ∧
      clockB m v < Real.log (((v : ℝ) + 1 / 2) / ((m : ℝ) - 1 / 2)) := by
  induction v, hmv using Nat.le_induction with
  | base =>
      have hmr : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
      have hm_pos : (0 : ℝ) < (m : ℝ) := by linarith
      rw [clockB_single m]
      constructor
      · have harg_pos : 0 < ((m : ℝ) + 1) / (m : ℝ) := by positivity
        have harg_ne : ((m : ℝ) + 1) / (m : ℝ) ≠ 1 := by
          intro h
          have : (m : ℝ) + 1 = (m : ℝ) := (div_eq_one_iff_eq (ne_of_gt hm_pos)).mp h
          linarith
        have hlt := Real.log_lt_sub_one_of_pos harg_pos harg_ne
        have hsub : ((m : ℝ) + 1) / (m : ℝ) - 1 = (m : ℝ)⁻¹ := by
          field_simp [ne_of_gt hm_pos]; ring
        linarith
      · exact inv_lt_log_half_step hm
  | succ k hmk ih =>
      have hkr : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast le_trans hm hmk
      have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast (by omega : 0 < m)
      have hk1_pos : (0 : ℝ) < (k : ℝ) + 1 := by linarith
      have hstep_b : clockB m (k + 1) = clockB m k + ((k + 1 : ℕ) : ℝ)⁻¹ := by
        simpa using clockB_step_right (Nat.le_succ_of_le hmk)
      rw [hstep_b]
      constructor
      · have harg_pos : 0 < ((k : ℝ) + 2) / ((k : ℝ) + 1) := by positivity
        have harg_ne : ((k : ℝ) + 2) / ((k : ℝ) + 1) ≠ 1 := by
          intro h
          have : (k : ℝ) + 2 = (k : ℝ) + 1 := (div_eq_one_iff_eq (ne_of_gt hk1_pos)).mp h
          linarith
        have hlt := Real.log_lt_sub_one_of_pos harg_pos harg_ne
        have hsub : ((k : ℝ) + 2) / ((k : ℝ) + 1) - 1 = ((k + 1 : ℕ) : ℝ)⁻¹ := by
          push_cast; field_simp [ne_of_gt hk1_pos]; ring
        have hmul : (((k + 1 : ℕ) : ℝ) + 1) / (m : ℝ) =
            (((k : ℝ) + 1) / (m : ℝ)) * (((k : ℝ) + 2) / ((k : ℝ) + 1)) := by
          push_cast; field_simp [ne_of_gt hm_pos, ne_of_gt hk1_pos]; ring
        rw [hmul, Real.log_mul (by positivity) (ne_of_gt harg_pos)]
        linarith [ih.1]
      · have hlt := inv_lt_log_half_step (by omega : 1 ≤ k + 1)
        have hmhalf : 0 < (m : ℝ) - 1 / 2 := by
          have : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
          linarith
        have hkhalf : 0 < (k : ℝ) + 1 / 2 := by linarith
        have hmul : (((k + 1 : ℕ) : ℝ) + 1 / 2) / ((m : ℝ) - 1 / 2) =
            (((k : ℝ) + 1 / 2) / ((m : ℝ) - 1 / 2)) *
              ((((k + 1 : ℕ) : ℝ) + 1 / 2) / (((k + 1 : ℕ) : ℝ) - 1 / 2)) := by
          push_cast
          have h1 : (k : ℝ) + 1 - 1 / 2 = (k : ℝ) + 1 / 2 := by ring
          rw [h1, div_mul_div_comm, mul_comm ((k : ℝ) + 1 / 2),
            mul_div_mul_right _ _ (ne_of_gt hkhalf)]
        rw [hmul, Real.log_mul (by positivity) (by
          have : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) - 1 / 2 := by push_cast; linarith
          positivity)]
        linarith [ih.2]

/-- Consequences of `clockB_log_bounds` for `v` and `e = 1/v`. -/
lemma clock_v_bounds {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) :
    ((m : ℝ) - 1 / 2) * Real.exp (clockB m v) - 1 / 2 < (v : ℝ) ∧
      (v : ℝ) < (m : ℝ) * Real.exp (clockB m v) := by
  obtain ⟨hlo, hhi⟩ := clockB_log_bounds hm hmv
  have hm_pos : (0 : ℝ) < (m : ℝ) := by exact_mod_cast (by omega : 0 < m)
  have hmhalf : (0 : ℝ) < (m : ℝ) - 1 / 2 := by
    have : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
    linarith
  have h1 : Real.exp (clockB m v) < ((v : ℝ) + 1 / 2) / ((m : ℝ) - 1 / 2) :=
    (Real.lt_log_iff_exp_lt (by positivity)).mp hhi
  have h2 : ((v : ℝ) + 1) / (m : ℝ) < Real.exp (clockB m v) :=
    (Real.log_lt_iff_lt_exp (by positivity)).mp hlo
  constructor
  · have := (lt_div_iff₀ hmhalf).mp h1
    linarith
  · have := (div_lt_iff₀ hm_pos).mp h2
    linarith

/-- Telescoping upper bound `clockSigma k v < (k - 1/2)⁻¹ - (v + 1/2)⁻¹` for `1 ≤ k ≤ v`. -/
theorem clockSigma_telescoping {k v : ℕ} (hk : 1 ≤ k) (hkv : k ≤ v) :
    clockSigma k v < ((k : ℝ) - 1 / 2)⁻¹ - ((v : ℝ) + 1 / 2)⁻¹ := by
  induction v, hkv using Nat.le_induction with
  | base =>
      rw [clockSigma_single k]
      have hkr : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
      have h1 : 0 < (k : ℝ) - 1 / 2 := by linarith
      have h2 : 0 < (k : ℝ) + 1 / 2 := by linarith
      have hsq_pos : 0 < (k : ℝ) ^ 2 - 1 / 4 := by nlinarith
      have hdiff : ((k : ℝ) - 1 / 2)⁻¹ - ((k : ℝ) + 1 / 2)⁻¹ = ((k : ℝ) ^ 2 - 1 / 4)⁻¹ := by
        rw [inv_sub_inv (ne_of_gt h1) (ne_of_gt h2)]
        have hnum : ((k : ℝ) + 1 / 2) - ((k : ℝ) - 1 / 2) = 1 := by ring
        have hden : ((k : ℝ) - 1 / 2) * ((k : ℝ) + 1 / 2) = (k : ℝ) ^ 2 - 1 / 4 := by ring
        rw [hnum, hden, one_div]
      rw [hdiff]
      exact inv_strictAnti₀ hsq_pos (by linarith)
  | succ n hkn ih =>
      have hstep : clockSigma k (n + 1) = clockSigma k n + (((n + 1 : ℕ) : ℝ) ^ 2)⁻¹ := by
        simpa using clockSigma_step_right (Nat.le_succ_of_le hkn)
      rw [hstep]
      have hnr : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast le_trans hk hkn
      have h1 : 0 < ((n + 1 : ℕ) : ℝ) - 1 / 2 := by push_cast; linarith
      have h2 : 0 < ((n + 1 : ℕ) : ℝ) + 1 / 2 := by push_cast; linarith
      have hsq_pos : 0 < ((n + 1 : ℕ) : ℝ) ^ 2 - 1 / 4 := by push_cast; nlinarith
      have hterm : (((n + 1 : ℕ) : ℝ) ^ 2)⁻¹ <
          (((n + 1 : ℕ) : ℝ) - 1 / 2)⁻¹ - (((n + 1 : ℕ) : ℝ) + 1 / 2)⁻¹ := by
        have hdiff : (((n + 1 : ℕ) : ℝ) - 1 / 2)⁻¹ - (((n + 1 : ℕ) : ℝ) + 1 / 2)⁻¹ =
            (((n + 1 : ℕ) : ℝ) ^ 2 - 1 / 4)⁻¹ := by
          rw [inv_sub_inv (ne_of_gt h1) (ne_of_gt h2)]
          have hnum : (((n + 1 : ℕ) : ℝ) + 1 / 2) - (((n + 1 : ℕ) : ℝ) - 1 / 2) = 1 := by ring
          have hden : (((n + 1 : ℕ) : ℝ) - 1 / 2) * (((n + 1 : ℕ) : ℝ) + 1 / 2) =
              ((n + 1 : ℕ) : ℝ) ^ 2 - 1 / 4 := by ring
          rw [hnum, hden, one_div]
        rw [hdiff]
        exact inv_strictAnti₀ hsq_pos (by linarith)
      have heq : ((n + 1 : ℕ) : ℝ) - 1 / 2 = (n : ℝ) + 1 / 2 := by push_cast; ring
      rw [heq] at hterm
      linarith

lemma clockSigma_tail5 (v : ℕ) : clockSigma 5 v < 2 / 9 := by
  by_cases hv : 5 ≤ v
  · have h := clockSigma_telescoping (by omega : 1 ≤ 5) hv
    have hpos : (0 : ℝ) < ((v : ℝ) + 1 / 2)⁻¹ := by positivity
    norm_num at h
    linarith
  · rw [clockSigma_empty (by omega)]
    norm_num

lemma clockSigma_cap_m1 (v : ℕ) : clockSigma 1 v < 5 / 3 := by
  have hsplit : clockSigma 1 v ≤ harmonic2 4 + clockSigma 5 v := by
    by_cases hv : 5 ≤ v
    · have hunion : Finset.Icc 1 v = Finset.Icc 1 4 ∪ Finset.Icc 5 v := by
        ext i; simp only [Finset.mem_Icc, Finset.mem_union]; omega
      have hdisj : Disjoint (Finset.Icc 1 4) (Finset.Icc 5 v) := by
        rw [Finset.disjoint_left]; intro i h1 h2; simp only [Finset.mem_Icc] at h1 h2; omega
      rw [clockSigma, hunion, Finset.sum_union hdisj, ← harmonic2_eq_sum_Icc]
      rfl
    · rw [clockSigma_empty (m := 5) (by omega), add_zero, clockSigma_one, harmonic2_eq_sum_Icc,
        harmonic2_eq_sum_Icc]
      exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.Icc_subset_Icc_right (by omega))
        (fun _ _ _ => by positivity)
  have hh4 : harmonic2 4 = 205 / 144 := by
    simp [harmonic2, Finset.sum_range_succ]; norm_num
  linarith [clockSigma_tail5 v]

lemma clockSigma_cap_any {m v : ℕ} (hm : 1 ≤ m) : clockSigma m v < 5 / 3 := by
  have hle : clockSigma m v ≤ clockSigma 1 v := by
    unfold clockSigma
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.Icc_subset_Icc_left hm)
      (fun _ _ _ => by positivity)
  exact lt_of_le_of_lt hle (clockSigma_cap_m1 v)

lemma clockSigma_cap_m2 (v : ℕ) : clockSigma 2 v < 13 / 20 := by
  by_cases hv : 2 ≤ v
  · have hstep := clockSigma_step_left (by omega : 1 ≤ v)
    have hsplit : clockSigma 2 v ≤ (harmonic2 4 - 1) + clockSigma 5 v := by
      by_cases hv5 : 5 ≤ v
      · have hunion : Finset.Icc 1 v = Finset.Icc 1 4 ∪ Finset.Icc 5 v := by
          ext i; simp only [Finset.mem_Icc, Finset.mem_union]; omega
        have hdisj : Disjoint (Finset.Icc 1 4) (Finset.Icc 5 v) := by
          rw [Finset.disjoint_left]; intro i h1 h2; simp only [Finset.mem_Icc] at h1 h2; omega
        have h1 : clockSigma 1 v = harmonic2 4 + clockSigma 5 v := by
          rw [clockSigma, hunion, Finset.sum_union hdisj, ← harmonic2_eq_sum_Icc]; rfl
        norm_num at hstep
        linarith
      · rw [clockSigma_empty (m := 5) (by omega), add_zero]
        have hsub : Finset.Icc 2 v ⊆ Finset.Icc 2 4 := Finset.Icc_subset_Icc_right (by omega)
        have hle : clockSigma 2 v ≤ clockSigma 2 4 :=
          Finset.sum_le_sum_of_subset_of_nonneg hsub (fun _ _ _ => by positivity)
        have h4 : clockSigma 2 4 = harmonic2 4 - 1 := by
          rw [clockSigma_eq_harmonic2_sub (by omega) (by omega)]
          simp [harmonic2, Finset.sum_range_succ]
        linarith
    have hh4 : harmonic2 4 = 205 / 144 := by
      simp [harmonic2, Finset.sum_range_succ]; norm_num
    linarith [clockSigma_tail5 v]
  · rw [clockSigma_empty (by omega)]; norm_num

lemma clockSigma_cap_m3 (v : ℕ) : clockSigma 3 v < 2 / 5 := by
  by_cases hv : 3 ≤ v
  · have hsplit : clockSigma 3 v ≤ (harmonic2 4 - 5 / 4) + clockSigma 5 v := by
      by_cases hv5 : 5 ≤ v
      · have hunion : Finset.Icc 3 v = Finset.Icc 3 4 ∪ Finset.Icc 5 v := by
          ext i; simp only [Finset.mem_Icc, Finset.mem_union]; omega
        have hdisj : Disjoint (Finset.Icc 3 4) (Finset.Icc 5 v) := by
          rw [Finset.disjoint_left]; intro i h1 h2; simp only [Finset.mem_Icc] at h1 h2; omega
        have h1 : clockSigma 3 v = clockSigma 3 4 + clockSigma 5 v := by
          rw [clockSigma, hunion, Finset.sum_union hdisj]; rfl
        have h34 : clockSigma 3 4 = harmonic2 4 - 5 / 4 := by
          rw [clockSigma_eq_harmonic2_sub (by omega) (by omega)]
          simp [harmonic2, Finset.sum_range_succ]; norm_num
        linarith
      · rw [clockSigma_empty (m := 5) (by omega), add_zero]
        have hle : clockSigma 3 v ≤ clockSigma 3 4 :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.Icc_subset_Icc_right (by omega))
            (fun _ _ _ => by positivity)
        have h34 : clockSigma 3 4 = harmonic2 4 - 5 / 4 := by
          rw [clockSigma_eq_harmonic2_sub (by omega) (by omega)]
          simp [harmonic2, Finset.sum_range_succ]; norm_num
        linarith
    have hh4 : harmonic2 4 = 205 / 144 := by
      simp [harmonic2, Finset.sum_range_succ]; norm_num
    linarith [clockSigma_tail5 v]
  · rw [clockSigma_empty (by omega)]; norm_num

/-! ### Section 4: Law (L4) — Truncation `112/405` and Five Cases of `c_0 > 0` (`TAIL-02..03`) -/

/-- Exact truncation margin `s^2 - (1 - 1/s) (C + 2 s) > 112/405` for `s > 1` and `0 ≤ σ ≤ 5/3`
    (`TAIL-02` & `TAIL-07`). -/
theorem kernel_truncation_margin {s σ : ℝ} (hs : 1 < s) (hσ : σ ≤ 5 / 3) :
    (112 / 405 : ℝ) < s ^ 2 - (1 - 1 / s) * (kernelCVal (s ^ 2) σ + 2 * s) := by
  have hs_pos : 0 < s := by linarith
  have hs_ne : s ≠ 0 := ne_of_gt hs_pos
  have hid :
      s ^ 2 - (1 - 1 / s) * (kernelCVal (s ^ 2) σ + 2 * s) =
        (s - 2) ^ 2 / 2 + (s / 2 + 1 / s - 1) - (σ / 2) * ((1 / s) ^ 2 * (1 - 1 / s)) := by
    unfold kernelCVal
    field_simp [hs_ne]
    ring
  rw [hid]
  have h1 : (2 / 5 : ℝ) < s / 2 + 1 / s - 1 := by
    have hq : 0 < 5 * (s - 7 / 5) ^ 2 + 1 / 5 := by positivity
    have hmul : (s / 2 + 1 / s - 7 / 5) * (10 * s) = 5 * (s - 7 / 5) ^ 2 + 1 / 5 := by
      field_simp [hs_ne]; ring
    have hpos : 0 < s / 2 + 1 / s - 7 / 5 := by nlinarith
    linarith
  set t := 1 / s
  have ht0 : 0 < t := one_div_pos.mpr hs_pos
  have ht1 : t < 1 := by
    simp only [t]
    exact (div_lt_one hs_pos).mpr hs
  have hcubic : t ^ 2 * (1 - t) ≤ 4 / 27 := by
    have hf : 4 / 27 - t ^ 2 * (1 - t) = (3 * t - 2) ^ 2 * (3 * t + 1) / 27 := by ring
    have hnn : 0 ≤ (3 * t - 2) ^ 2 * (3 * t + 1) / 27 := by positivity
    linarith
  have hpen : (σ / 2) * (t ^ 2 * (1 - t)) ≤ 10 / 81 := by
    have ht_nn : 0 ≤ t ^ 2 * (1 - t) := mul_nonneg (sq_nonneg t) (by linarith)
    calc
      (σ / 2) * (t ^ 2 * (1 - t)) ≤ ((5 / 3) / 2) * (t ^ 2 * (1 - t)) :=
        mul_le_mul_of_nonneg_right (by linarith) ht_nn
      _ ≤ ((5 / 3) / 2) * (4 / 27) := mul_le_mul_of_nonneg_left hcubic (by norm_num)
      _ = 10 / 81 := by norm_num
  have hsq : 0 ≤ (s - 2) ^ 2 / 2 := by positivity
  linarith

/-- Constant term `c_0` of the cleared cubic for (L4) below truncation. -/
def law4C0 (m v : ℕ) : ℝ :=
  let b := clockB m v
  let σ := clockSigma m v
  let e := ((v : ℝ))⁻¹
  let b' := clockB m (v - 1)
  (b / 2 - 1) ^ 2 + e * (1 - b / 4) - (σ - b * e) ^ 2 / (4 * b * b')

private lemma sigma_sub_be_bounds {m v : ℕ} (hm : 1 ≤ m) (hmv : m < v) :
    0 < clockSigma m v - clockB m v * ((v : ℝ))⁻¹ ∧
      clockSigma m v - clockB m v * ((v : ℝ))⁻¹ ≤
        (((m : ℝ))⁻¹ - ((v : ℝ))⁻¹) * clockB m (v - 1) := by
  have hrew : clockSigma m v - clockB m v * ((v : ℝ))⁻¹ =
      ∑ i ∈ Finset.Icc m (v - 1), (i : ℝ)⁻¹ * ((i : ℝ)⁻¹ - (v : ℝ)⁻¹) := by
    rw [clockSigma_step_right (le_of_lt hmv), clockB_step_right (le_of_lt hmv)]
    have hsum : clockSigma m (v - 1) - clockB m (v - 1) * (v : ℝ)⁻¹ =
        ∑ i ∈ Finset.Icc m (v - 1), (i : ℝ)⁻¹ * ((i : ℝ)⁻¹ - (v : ℝ)⁻¹) := by
      unfold clockSigma clockB
      rw [Finset.sum_mul, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun i _ => ?_)
      rw [← inv_pow]; ring
    have hve : ((v : ℝ) ^ 2)⁻¹ - (v : ℝ)⁻¹ * (v : ℝ)⁻¹ = 0 := by rw [← inv_pow]; ring
    linarith
  rw [hrew]
  have hv_pos : (0 : ℝ) < (v : ℝ) := by exact_mod_cast (by omega : 0 < v)
  constructor
  · refine Finset.sum_pos (fun i hi => ?_) ⟨m, Finset.mem_Icc.mpr ⟨le_rfl, by omega⟩⟩
    have hi_ge : 1 ≤ i := le_trans hm (Finset.mem_Icc.mp hi).1
    have hi_lt : i < v := by have := (Finset.mem_Icc.mp hi).2; omega
    have hi_pos : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
    have hinv : (v : ℝ)⁻¹ < (i : ℝ)⁻¹ :=
      inv_strictAnti₀ hi_pos (by exact_mod_cast hi_lt)
    exact mul_pos (inv_pos.mpr hi_pos) (sub_pos.mpr hinv)
  · rw [clockB, Finset.mul_sum]
    refine Finset.sum_le_sum (fun i hi => ?_)
    have hi_ge : m ≤ i := (Finset.mem_Icc.mp hi).1
    have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
    have hi_pos : (0 : ℝ) < (i : ℝ) := Nat.cast_pos.mpr (by omega)
    have hinv : (i : ℝ)⁻¹ ≤ (m : ℝ)⁻¹ :=
      inv_anti₀ hm_pos (by exact_mod_cast hi_ge)
    have hmul := mul_le_mul_of_nonneg_left (sub_le_sub_right hinv (v : ℝ)⁻¹)
      (le_of_lt (inv_pos.mpr hi_pos))
    linarith

/-- Outer-interval cancellation for `m ≥ 2`, `b < 4`: if `(b/2 - 1)^2 ≥ 1 / (4 m^2)`, then `c_0 > 0`. -/
private lemma law4C0_outer {m v : ℕ} (hm : 1 ≤ m) (hmv : m < v)
    (hb4 : clockB m v < 4) (hquad : 1 / (4 * (m : ℝ) ^ 2) ≤ (clockB m v / 2 - 1) ^ 2) :
    0 < law4C0 m v := by
  unfold law4C0
  set b := clockB m v
  set σ := clockSigma m v
  set e := ((v : ℝ))⁻¹
  set b' := clockB m (v - 1)
  have hb_pos : 0 < b := clockB_pos hm (le_of_lt hmv)
  have hb'_pos : 0 < b' := clockB_pos hm (by omega)
  have he_pos : 0 < e := inv_pos.mpr (Nat.cast_pos.mpr (by omega))
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hbb' : b' < b := by
    have := clockB_step_right (le_of_lt hmv)
    linarith
  obtain ⟨hpos, hub⟩ := sigma_sub_be_bounds hm hmv
  have hub_strict : σ - b * e < (m : ℝ)⁻¹ * b' := by
    have : (m : ℝ)⁻¹ - e < (m : ℝ)⁻¹ := by linarith
    nlinarith
  have hpen : (σ - b * e) ^ 2 / (4 * b * b') < 1 / (4 * (m : ℝ) ^ 2) := by
    have hsq : (σ - b * e) ^ 2 < ((m : ℝ)⁻¹ * b') ^ 2 :=
      pow_lt_pow_left₀ hub_strict (le_of_lt hpos) (by norm_num)
    calc
      (σ - b * e) ^ 2 / (4 * b * b')
        < ((m : ℝ)⁻¹ * b') ^ 2 / (4 * b * b') :=
          div_lt_div_of_pos_right hsq (by positivity)
      _ = (b' / b) * (1 / (4 * (m : ℝ) ^ 2)) := by
          field_simp [ne_of_gt hb_pos, ne_of_gt hb'_pos, ne_of_gt hm_pos]
      _ < 1 * (1 / (4 * (m : ℝ) ^ 2)) := by
          refine mul_lt_mul_of_pos_right ?_ (by positivity)
          exact (div_lt_one hb_pos).mpr hbb'
      _ = 1 / (4 * (m : ℝ) ^ 2) := one_mul _
  have he_term : 0 < e * (1 - b / 4) := mul_pos he_pos (by linarith)
  linarith

/-- Interval-arithmetic lower bound helper for Cases (iii) and (iv) of Appendix F.1 (`TAIL-03`). -/
private lemma law4C0_interval_lb {m v : ℕ} (hm : 1 ≤ m) (hmv : m < v)
    {a b_hi σ_cap q_min : ℝ} {k_lo k_hi : ℕ}
    (ha_le : a ≤ clockB m v) (hb_le : clockB m v ≤ b_hi)
    (hk_lo : (k_lo : ℝ) / 4 ≤ a) (hk_hi : b_hi ≤ (k_hi : ℝ) / 4)
    (hσ_cap : clockSigma m v < σ_cap)
    (hq_min : q_min ≤ (clockB m v / 2 - 1) ^ 2)
    (hb4 : b_hi < 4)
    (hden_hi : 0 < ((m : ℝ) - 1 / 2) * (321 / 250 : ℝ) ^ k_lo - 1 / 2)
    (ha_gt_ehi : (((m : ℝ) - 1 / 2) * (321 / 250 : ℝ) ^ k_lo - 1 / 2)⁻¹ < a)
    (hmargin : 0 < q_min + (((m : ℝ) * (257 / 200 : ℝ) ^ k_hi)⁻¹) * (1 - b_hi / 4) -
      (σ_cap - a * (((m : ℝ) * (257 / 200 : ℝ) ^ k_hi)⁻¹)) ^ 2 /
        (4 * a * (a - (((m : ℝ) - 1 / 2) * (321 / 250 : ℝ) ^ k_lo - 1 / 2)⁻¹))) :
    0 < law4C0 m v := by
  set b := clockB m v
  set σ := clockSigma m v
  set e := ((v : ℝ))⁻¹
  set b' := clockB m (v - 1)
  set e_lo := ((m : ℝ) * (257 / 200 : ℝ) ^ k_hi)⁻¹
  set e_hi := (((m : ℝ) - 1 / 2) * (321 / 250 : ℝ) ^ k_lo - 1 / 2)⁻¹
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hmhalf : (0 : ℝ) < (m : ℝ) - 1 / 2 := by
    have : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
    linarith
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  obtain ⟨hv_lo, hv_hi⟩ := clock_v_bounds hm (le_of_lt hmv)
  have hexp_lo : (321 / 250 : ℝ) ^ k_lo ≤ Real.exp b :=
    le_trans (exp_quarter_pow_bounds k_lo).1 (Real.exp_le_exp.mpr (le_trans hk_lo ha_le))
  have hexp_hi : Real.exp b ≤ (257 / 200 : ℝ) ^ k_hi :=
    le_trans (Real.exp_le_exp.mpr (le_trans hb_le hk_hi)) (exp_quarter_pow_bounds k_hi).2
  have he_lo_pos : 0 < e_lo := by positivity
  have he_lo_lt : e_lo < e := by
    have hv_lt : (v : ℝ) < (m : ℝ) * (257 / 200 : ℝ) ^ k_hi :=
      lt_of_lt_of_le hv_hi (mul_le_mul_of_nonneg_left hexp_hi (le_of_lt hm_pos))
    exact inv_strictAnti₀ hv_pos hv_lt
  have he_lt_hi : e < e_hi := by
    have hv_gt : ((m : ℝ) - 1 / 2) * (321 / 250 : ℝ) ^ k_lo - 1 / 2 < (v : ℝ) :=
      lt_of_le_of_lt (by nlinarith) hv_lo
    exact inv_strictAnti₀ hden_hi hv_gt
  have ha_pos : 0 < a := lt_trans (inv_pos.mpr hden_hi) ha_gt_ehi
  have hb_step : b' = b - e := by
    have := clockB_step_right (le_of_lt hmv)
    linarith
  have hb'_gt : a - e_hi < b' := by linarith
  have ha_ehi_pos : 0 < a - e_hi := by linarith
  have hterm_e : e_lo * (1 - b_hi / 4) ≤ e * (1 - b / 4) := by
    have h1 : 0 < 1 - b_hi / 4 := by linarith
    have h2 : 1 - b_hi / 4 ≤ 1 - b / 4 := by linarith
    calc
      e_lo * (1 - b_hi / 4) ≤ e * (1 - b_hi / 4) :=
        mul_le_mul_of_nonneg_right (le_of_lt he_lo_lt) (le_of_lt h1)
      _ ≤ e * (1 - b / 4) := mul_le_mul_of_nonneg_left h2 (by positivity)
  have hnum_pos : 0 < σ - b * e := (sigma_sub_be_bounds hm hmv).1
  have hnum_lt : σ - b * e < σ_cap - a * e_lo := by
    have hab : a * e_lo < b * e := by nlinarith
    linarith
  have hpen_lt : (σ - b * e) ^ 2 / (4 * b * b') <
      (σ_cap - a * e_lo) ^ 2 / (4 * a * (a - e_hi)) := by
    have hsq : (σ - b * e) ^ 2 < (σ_cap - a * e_lo) ^ 2 :=
      pow_lt_pow_left₀ hnum_lt (le_of_lt hnum_pos) (by norm_num)
    have hb_pos : 0 < b := lt_of_lt_of_le ha_pos ha_le
    have hb'_pos : 0 < b' := lt_trans ha_ehi_pos hb'_gt
    have h4bb'_pos : 0 < 4 * b * b' := mul_pos (mul_pos (by norm_num) hb_pos) hb'_pos
    have hden_le : 4 * a * (a - e_hi) ≤ 4 * b * b' := by nlinarith
    calc
      (σ - b * e) ^ 2 / (4 * b * b')
        < (σ_cap - a * e_lo) ^ 2 / (4 * b * b') :=
          div_lt_div_of_pos_right hsq h4bb'_pos
      _ ≤ (σ_cap - a * e_lo) ^ 2 / (4 * a * (a - e_hi)) :=
          div_le_div_of_nonneg_left (sq_nonneg _)
            (mul_pos (mul_pos (by norm_num) ha_pos) ha_ehi_pos) hden_le
  unfold law4C0
  change 0 < (b / 2 - 1) ^ 2 + e * (1 - b / 4) - (σ - b * e) ^ 2 / (4 * b * b')
  linarith

private lemma law4C0_case_i {m v : ℕ} (hm : 1 ≤ m) (hmv : m < v) (hb4 : 4 ≤ clockB m v) :
    0 < law4C0 m v := by
  set b := clockB m v
  set σ := clockSigma m v
  set e := ((v : ℝ))⁻¹
  set b' := clockB m (v - 1)
  have hb_step : b' = b - e := by
    have := clockB_step_right (le_of_lt hmv)
    linarith
  have hv2 : 2 ≤ v := by omega
  have he_le : e ≤ 1 / 2 := by
    have h2 : (2 : ℝ) ≤ (v : ℝ) := by exact_mod_cast hv2
    simpa [e, one_div] using inv_anti₀ (by norm_num : (0 : ℝ) < 2) h2
  have he_pos : 0 < e := inv_pos.mpr (Nat.cast_pos.mpr (by omega))
  have hb'_ge : 7 / 2 ≤ b' := by linarith
  have hquad_ge : 1 ≤ (b / 2 - 1) ^ 2 + e * (1 - b / 4) := by
    have h1 : (1 / 2 : ℝ) * (1 - b / 4) ≤ e * (1 - b / 4) := by nlinarith
    have h2 : (b / 2 - 1) ^ 2 + (1 / 2) * (1 - b / 4) =
        (b - 4) ^ 2 / 4 + 7 / 8 * (b - 4) + 1 := by ring
    nlinarith [sq_nonneg (b - 4)]
  have hnum_pos : 0 < σ - b * e := (sigma_sub_be_bounds hm hmv).1
  have hnum_lt : σ - b * e < 5 / 3 := by
    have hcap := clockSigma_cap_any (v := v) hm
    have hbe : 0 < b * e := by positivity
    linarith
  have hpen_lt : (σ - b * e) ^ 2 / (4 * b * b') < 25 / 504 := by
    have hsq : (σ - b * e) ^ 2 < (5 / 3 : ℝ) ^ 2 :=
      pow_lt_pow_left₀ hnum_lt (le_of_lt hnum_pos) (by norm_num)
    have hden : 4 * (4 : ℝ) * (7 / 2) ≤ 4 * b * b' := by nlinarith
    calc
      (σ - b * e) ^ 2 / (4 * b * b')
        < (5 / 3 : ℝ) ^ 2 / (4 * b * b') := div_lt_div_of_pos_right hsq (by positivity)
      _ ≤ (5 / 3 : ℝ) ^ 2 / (4 * 4 * (7 / 2)) :=
          div_le_div_of_nonneg_left (by norm_num) (by norm_num) hden
      _ = 25 / 504 := by norm_num
  unfold law4C0
  change 0 < (b / 2 - 1) ^ 2 + e * (1 - b / 4) - (σ - b * e) ^ 2 / (4 * b * b')
  linarith

private lemma law4C0_case_ii {v : ℕ} (hmv : 1 < v) (hb4 : clockB 1 v < 4) :
    0 < law4C0 1 v := by
  set b := clockB 1 v
  set σ := clockSigma 1 v
  set e := ((v : ℝ))⁻¹
  set b' := clockB 1 (v - 1)
  have hb_step : b' = b - e := by
    have := clockB_step_right (m := 1) (le_of_lt hmv)
    linarith
  by_cases hv8 : v ≤ 7
  · have hv_cases : v = 2 ∨ v = 3 ∨ v = 4 ∨ v = 5 ∨ v = 6 ∨ v = 7 := by omega
    rcases hv_cases with rfl | rfl | rfl | rfl | rfl | rfl <;>
    · unfold law4C0
      simp only [clockB_one, clockSigma_one, harmonic, harmonic2, Finset.sum_range_succ,
        Finset.sum_range_zero]
      norm_num
  · have hv8' : 8 ≤ v := by omega
    have hb_ge : 761 / 280 ≤ b := by
      have hsub : Finset.Icc 1 8 ⊆ Finset.Icc 1 v := Finset.Icc_subset_Icc_right hv8'
      have hle : clockB 1 8 ≤ clockB 1 v :=
        Finset.sum_le_sum_of_subset_of_nonneg hsub (fun _ _ _ => by positivity)
      have hH8 : clockB 1 8 = 761 / 280 := by
        rw [clockB_one]
        simp [harmonic, Finset.sum_range_succ]
        norm_num
      linarith
    have he_le : e ≤ 1 / 8 := by
      have h8 : (8 : ℝ) ≤ (v : ℝ) := by exact_mod_cast hv8'
      simpa [e, one_div] using inv_anti₀ (by norm_num : (0 : ℝ) < 8) h8
    have he_pos : 0 < e := inv_pos.mpr (Nat.cast_pos.mpr (by omega))
    have hb'_ge : 761 / 280 - 1 / 8 ≤ b' := by linarith
    have hquad : (761 / 560 - 1 : ℝ) ^ 2 ≤ (b / 2 - 1) ^ 2 := by nlinarith
    have he_nn : 0 < e * (1 - b / 4) := mul_pos he_pos (by linarith)
    have hnum_pos : 0 < σ - b * e := (sigma_sub_be_bounds le_rfl hmv).1
    have hnum_lt : σ - b * e < 5 / 3 := by
      have := clockSigma_cap_m1 v
      have : 0 < b * e := by positivity
      linarith
    have hpen_lt : (σ - b * e) ^ 2 / (4 * b * b') <
        (5 / 3 : ℝ) ^ 2 / (4 * (761 / 280) * (761 / 280 - 1 / 8)) := by
      have hsq : (σ - b * e) ^ 2 < (5 / 3 : ℝ) ^ 2 :=
        pow_lt_pow_left₀ hnum_lt (le_of_lt hnum_pos) (by norm_num)
      have hden : 4 * (761 / 280 : ℝ) * (761 / 280 - 1 / 8) ≤ 4 * b * b' := by nlinarith
      calc
        (σ - b * e) ^ 2 / (4 * b * b')
          < (5 / 3 : ℝ) ^ 2 / (4 * b * b') := div_lt_div_of_pos_right hsq (by positivity)
        _ ≤ (5 / 3 : ℝ) ^ 2 / (4 * (761 / 280) * (761 / 280 - 1 / 8)) :=
            div_le_div_of_nonneg_left (by norm_num) (by norm_num) hden
    have hnum_gap : (5 / 3 : ℝ) ^ 2 / (4 * (761 / 280) * (761 / 280 - 1 / 8)) <
        (761 / 560 - 1 : ℝ) ^ 2 := by norm_num
    unfold law4C0
    change 0 < (b / 2 - 1) ^ 2 + e * (1 - b / 4) - (σ - b * e) ^ 2 / (4 * b * b')
    linarith

private lemma law4C0_case_iii {v : ℕ} (hmv : 2 < v) (hb4 : clockB 2 v < 4) :
    0 < law4C0 2 v := by
  set b := clockB 2 v
  by_cases hout : b ≤ 3 / 2 ∨ 5 / 2 ≤ b
  · refine law4C0_outer (by omega) hmv hb4 ?_
    rcases hout with hlo | hhi <;> norm_num <;> nlinarith
  · push Not at hout
    obtain ⟨hlo, hhi⟩ := hout
    have hcap := clockSigma_cap_m2 v
    by_cases hq1 : b ≤ 7 / 4
    · exact law4C0_interval_lb (by omega) hmv (a := 3 / 2) (b_hi := 7 / 4)
        (σ_cap := 13 / 20) (q_min := (7 / 8 - 1) ^ 2) (k_lo := 6) (k_hi := 7)
        (le_of_lt hlo) hq1 (by norm_num) (by norm_num) hcap (by nlinarith)
        (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · push Not at hq1
      by_cases hq2 : b ≤ 2
      · exact law4C0_interval_lb (by omega) hmv (a := 7 / 4) (b_hi := 2)
          (σ_cap := 13 / 20) (q_min := 0) (k_lo := 7) (k_hi := 8)
          (le_of_lt hq1) hq2 (by norm_num) (by norm_num) hcap (sq_nonneg _)
          (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      · push Not at hq2
        by_cases hq3 : b ≤ 9 / 4
        · exact law4C0_interval_lb (by omega) hmv (a := 2) (b_hi := 9 / 4)
            (σ_cap := 13 / 20) (q_min := 0) (k_lo := 8) (k_hi := 9)
            (le_of_lt hq2) hq3 (by norm_num) (by norm_num) hcap (sq_nonneg _)
            (by norm_num) (by norm_num) (by norm_num) (by norm_num)
        · push Not at hq3
          exact law4C0_interval_lb (by omega) hmv (a := 9 / 4) (b_hi := 5 / 2)
            (σ_cap := 13 / 20) (q_min := (9 / 8 - 1) ^ 2) (k_lo := 9) (k_hi := 10)
            (le_of_lt hq3) (le_of_lt hhi) (by norm_num) (by norm_num) hcap (by nlinarith)
            (by norm_num) (by norm_num) (by norm_num) (by norm_num)

private lemma law4C0_case_iv {v : ℕ} (hmv : 3 < v) (hb4 : clockB 3 v < 4) :
    0 < law4C0 3 v := by
  set b := clockB 3 v
  by_cases hout : b ≤ 5 / 3 ∨ 7 / 3 ≤ b
  · refine law4C0_outer (by omega) hmv hb4 ?_
    rcases hout with hlo | hhi <;> norm_num <;> nlinarith
  · push Not at hout
    obtain ⟨hlo, hhi⟩ := hout
    have hcap := clockSigma_cap_m3 v
    by_cases hq1 : b ≤ 2
    · exact law4C0_interval_lb (by omega) hmv (a := 5 / 3) (b_hi := 2)
        (σ_cap := 2 / 5) (q_min := 0) (k_lo := 6) (k_hi := 8)
        (le_of_lt hlo) hq1 (by norm_num) (by norm_num) hcap (sq_nonneg _)
        (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    · push Not at hq1
      exact law4C0_interval_lb (by omega) hmv (a := 2) (b_hi := 7 / 3)
        (σ_cap := 2 / 5) (q_min := 0) (k_lo := 8) (k_hi := 10)
        (le_of_lt hq1) (le_of_lt hhi) (by norm_num) (by norm_num) hcap (sq_nonneg _)
        (by norm_num) (by norm_num) (by norm_num) (by norm_num)

private lemma law4C0_case_v {m v : ℕ} (hm4 : 4 ≤ m) (hmv : m < v) (hb4 : clockB m v < 4) :
    0 < law4C0 m v := by
  have hm : 1 ≤ m := by omega
  set b := clockB m v
  set σ := clockSigma m v
  set e := ((v : ℝ))⁻¹
  set b' := clockB m (v - 1)
  have hb_step : b' = b - e := by
    have := clockB_step_right (le_of_lt hmv)
    linarith
  have hmr : (4 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm4
  by_cases hout : b ≤ 7 / 4 ∨ 9 / 4 ≤ b
  · refine law4C0_outer hm hmv hb4 ?_
    have hinv4 : 1 / (4 * (m : ℝ) ^ 2) ≤ 1 / 64 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      nlinarith
    rcases hout with hlo | hhi <;> nlinarith
  · push Not at hout
    obtain ⟨hlo, hhi⟩ := hout
    obtain ⟨hv_lo, hv_hi⟩ := clock_v_bounds hm (le_of_lt hmv)
    have hexp_lo : (321 / 250 : ℝ) ^ 7 ≤ Real.exp b :=
      le_trans (exp_quarter_pow_bounds 7).1 (Real.exp_le_exp.mpr (by norm_num; linarith))
    have hexp_hi : Real.exp b ≤ (257 / 200 : ℝ) ^ 9 :=
      le_trans (Real.exp_le_exp.mpr (by norm_num; linarith)) (exp_quarter_pow_bounds 9).2
    have hv_gt19 : (19 : ℝ) < (v : ℝ) := by
      have h1 : (7 / 2 : ℝ) * (321 / 250 : ℝ) ^ 7 - 1 / 2 ≤
          ((m : ℝ) - 1 / 2) * Real.exp b - 1 / 2 := by nlinarith
      have h2 : (19 : ℝ) < (7 / 2 : ℝ) * (321 / 250 : ℝ) ^ 7 - 1 / 2 := by norm_num
      linarith
    have hv20_nat : 20 ≤ v := Nat.succ_le_of_lt (by exact_mod_cast hv_gt19)
    have hv20 : (20 : ℝ) ≤ (v : ℝ) := by exact_mod_cast hv20_nat
    have hv_pos : (0 : ℝ) < (v : ℝ) := by linarith
    have he_pos : 0 < e := inv_pos.mpr hv_pos
    have he_le : e ≤ 1 / 20 := by
      simpa [e, one_div] using inv_anti₀ (by norm_num : (0 : ℝ) < 20) hv20
    have hsig_tel := clockSigma_telescoping hm (le_of_lt hmv)
    have hratio_m : (m : ℝ) / ((m : ℝ) - 1 / 2) ≤ 8 / 7 := by
      rw [div_le_div_iff₀ (by linarith) (by norm_num)]
      linarith
    have hratio_v : (20 / 21 : ℝ) < (v : ℝ) / ((v : ℝ) + 1 / 2) := by
      rw [div_lt_div_iff₀ (by norm_num) (by linarith)]
      linarith
    have hv_m : (v : ℝ) / ((m : ℝ) - 1 / 2) < (8 / 7 : ℝ) * (257 / 200 : ℝ) ^ 9 := by
      have h1 : (v : ℝ) < (m : ℝ) * (257 / 200 : ℝ) ^ 9 :=
        lt_of_lt_of_le hv_hi (mul_le_mul_of_nonneg_left hexp_hi (by linarith))
      calc
        (v : ℝ) / ((m : ℝ) - 1 / 2)
          < ((m : ℝ) * (257 / 200 : ℝ) ^ 9) / ((m : ℝ) - 1 / 2) :=
            div_lt_div_of_pos_right h1 (by linarith)
        _ = ((m : ℝ) / ((m : ℝ) - 1 / 2)) * (257 / 200 : ℝ) ^ 9 := by ring
        _ ≤ (8 / 7 : ℝ) * (257 / 200 : ℝ) ^ 9 :=
            mul_le_mul_of_nonneg_right hratio_m (by positivity)
    have hK4 : (σ - b * e) / e < 82151 / 10000 := by
      have hrew : (σ - b * e) / e = (v : ℝ) * σ - b := by
        simp only [e]; field_simp [ne_of_gt hv_pos]
      rw [hrew]
      have hv_sig : (v : ℝ) * σ < (v : ℝ) / ((m : ℝ) - 1 / 2) - (v : ℝ) / ((v : ℝ) + 1 / 2) := by
        have := mul_lt_mul_of_pos_left hsig_tel hv_pos
        have heq : (v : ℝ) * (((m : ℝ) - 1 / 2)⁻¹ - ((v : ℝ) + 1 / 2)⁻¹) =
            (v : ℝ) / ((m : ℝ) - 1 / 2) - (v : ℝ) / ((v : ℝ) + 1 / 2) := by ring
        linarith
      have hnum : (8 / 7 : ℝ) * (257 / 200 : ℝ) ^ 9 - 20 / 21 - 7 / 4 < 82151 / 10000 := by
        norm_num
      linarith
    have hK4_pos : 0 < (σ - b * e) / e :=
      div_pos (sigma_sub_be_bounds hm hmv).1 he_pos
    have hb'_gt : 17 / 10 < b' := by linarith
    have hb_pos : 0 < b := by linarith
    have hb'_pos : 0 < b' := by linarith
    have hpen_lt : (σ - b * e) ^ 2 / (4 * b * b') < (7 / 16 : ℝ) * e := by
      have hrew : (σ - b * e) ^ 2 / (4 * b * b') =
          e * (((σ - b * e) / e) ^ 2 * e / (4 * b * b')) := by
        field_simp [ne_of_gt he_pos, ne_of_gt hb_pos, ne_of_gt hb'_pos]
      rw [hrew]
      have hsq : ((σ - b * e) / e) ^ 2 < (82151 / 10000 : ℝ) ^ 2 :=
        pow_lt_pow_left₀ hK4 (le_of_lt hK4_pos) (by norm_num)
      have hden : 4 * (7 / 4 : ℝ) * (17 / 10) < 4 * b * b' := by nlinarith
      have hnum_v : (82151 / 10000 : ℝ) ^ 2 * (1 / 20) / (4 * (7 / 4) * (17 / 10)) < 7 / 16 := by
        norm_num
      have hfrac : ((σ - b * e) / e) ^ 2 * e / (4 * b * b') < 7 / 16 := by
        have h4bb'_pos : 0 < 4 * b * b' := mul_pos (mul_pos (by norm_num) hb_pos) hb'_pos
        calc
          ((σ - b * e) / e) ^ 2 * e / (4 * b * b')
            ≤ ((σ - b * e) / e) ^ 2 * (1 / 20) / (4 * b * b') :=
              div_le_div_of_nonneg_right
                (mul_le_mul_of_nonneg_left he_le (sq_nonneg _)) (le_of_lt h4bb'_pos)
          _ < (82151 / 10000 : ℝ) ^ 2 * (1 / 20) / (4 * b * b') :=
              div_lt_div_of_pos_right
                (mul_lt_mul_of_pos_right hsq (by norm_num)) h4bb'_pos
          _ < (82151 / 10000 : ℝ) ^ 2 * (1 / 20) / (4 * (7 / 4) * (17 / 10)) :=
              div_lt_div_of_pos_left (by norm_num) (by norm_num) hden
          _ < 7 / 16 := hnum_v
      calc
        e * (((σ - b * e) / e) ^ 2 * e / (4 * b * b'))
          < e * (7 / 16) := mul_lt_mul_of_pos_left hfrac he_pos
        _ = (7 / 16) * e := mul_comm _ _
    have he_term : (7 / 16 : ℝ) * e ≤ e * (1 - b / 4) := by
      have : (7 / 16 : ℝ) ≤ 1 - b / 4 := by linarith
      calc
        (7 / 16 : ℝ) * e = e * (7 / 16) := mul_comm _ _
        _ ≤ e * (1 - b / 4) := mul_le_mul_of_nonneg_left this (le_of_lt he_pos)
    unfold law4C0
    change 0 < (b / 2 - 1) ^ 2 + e * (1 - b / 4) - (σ - b * e) ^ 2 / (4 * b * b')
    linarith [sq_nonneg (b / 2 - 1)]

/-- Exhaustive positivity `c_0 > 0` for all `1 ≤ m < v` across all 5 cases (i)–(v) (`TAIL-03`). -/
theorem law4C0_pos {m v : ℕ} (hm : 1 ≤ m) (hmv : m < v) : 0 < law4C0 m v := by
  by_cases hb4 : 4 ≤ clockB m v
  · exact law4C0_case_i hm hmv hb4
  · push Not at hb4
    by_cases hm1 : m = 1
    · subst hm1; exact law4C0_case_ii hmv hb4
    · by_cases hm2 : m = 2
      · subst hm2; exact law4C0_case_iii hmv hb4
      · by_cases hm3 : m = 3
        · subst hm3; exact law4C0_case_iv hmv hb4
        · exact law4C0_case_v (by omega) hmv hb4

/-! ### Section 5: Concrete clock kernels and Theorem 10.6 (`thm:kernel`) -/

/-- Clock parameter `C_{m,v}` (`0` on empty clocks). -/
def clockC (m v : ℕ) : ℝ :=
  if 1 ≤ m ∧ m ≤ v then kernelCVal (clockB m v) (clockSigma m v) else 0

/-- Clock denominator `P_{m,v}(z)` (`1` on empty clocks so `P(0) = 1` always). -/
def kernelP (m v : ℕ) (z : ℝ) : ℝ :=
  if 1 ≤ m ∧ m ≤ v then kernelPVal (clockB m v) (clockSigma m v) z else 1

/-- Clock derivative `P'_{m,v}(z)` (`0` on empty clocks). -/
def kernelP' (m v : ℕ) (z : ℝ) : ℝ :=
  if 1 ≤ m ∧ m ≤ v then kernelP'Val (clockB m v) (clockSigma m v) z else 0

/-- Clock kernel `R_{m,v}(z) = b_{m,v} z / P_{m,v}(z)` (`0` on empty clocks). -/
def kernelR (m v : ℕ) (z : ℝ) : ℝ :=
  clockB m v * z / kernelP m v z

/-- Clock slope `N_{m,v}(z) = b_{m,v} / P_{m,v}(z)` (`0` on empty clocks). -/
def kernelN (m v : ℕ) (z : ℝ) : ℝ :=
  clockB m v / kernelP m v z

lemma kernelP_of_nonempty {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) (z : ℝ) :
    kernelP m v z = kernelPVal (clockB m v) (clockSigma m v) z := by
  simp [kernelP, hm, hmv]

lemma kernelP'_of_nonempty {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) (z : ℝ) :
    kernelP' m v z = kernelP'Val (clockB m v) (clockSigma m v) z := by
  simp [kernelP', hm, hmv]

lemma kernelR_of_nonempty {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) (z : ℝ) :
    kernelR m v z = kernelRVal (clockB m v) (clockSigma m v) z := by
  simp [kernelR, kernelRVal, kernelP_of_nonempty hm hmv]

lemma kernelN_of_nonempty {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) (z : ℝ) :
    kernelN m v z = kernelNVal (clockB m v) (clockSigma m v) z := by
  simp [kernelN, kernelNVal, kernelP_of_nonempty hm hmv]

lemma kernelR_empty {m v : ℕ} (h : v < m) (z : ℝ) : kernelR m v z = 0 := by
  simp [kernelR, clockB_empty h]

lemma kernelN_empty {m v : ℕ} (h : v < m) (z : ℝ) : kernelN m v z = 0 := by
  simp [kernelN, clockB_empty h]

lemma kernelP_zero (m v : ℕ) : kernelP m v 0 = 1 := by
  unfold kernelP
  split_ifs
  · exact kernelPVal_zero _ _
  · rfl

lemma kernelP_pos {m v : ℕ} {z : ℝ} (hz : 0 ≤ z) : 0 < kernelP m v z := by
  unfold kernelP
  split_ifs with h
  · exact kernelPVal_pos (clockB_pos h.1 h.2) (clockSigma_nonneg m v) hz
  · norm_num

lemma kernelN_zero (m v : ℕ) : kernelN m v 0 = clockB m v := by
  simp [kernelN, kernelP_zero]

lemma kernelR_eq_mul_kernelN (m v : ℕ) (z : ℝ) : kernelR m v z = z * kernelN m v z := by
  unfold kernelR kernelN; ring

lemma kernelR_zero (m v : ℕ) : kernelR m v 0 = 0 := by
  simp [kernelR]

lemma kernelR_nonneg {m v : ℕ} {z : ℝ} (hz : 0 ≤ z) : 0 ≤ kernelR m v z :=
  div_nonneg (mul_nonneg (clockB_nonneg m v) hz) (le_of_lt (kernelP_pos hz))

lemma kernelN_nonneg {m v : ℕ} {z : ℝ} (hz : 0 ≤ z) : 0 ≤ kernelN m v z :=
  div_nonneg (clockB_nonneg m v) (le_of_lt (kernelP_pos hz))

lemma hasDerivAt_kernelP {m v : ℕ} (z : ℝ) :
    HasDerivAt (kernelP m v) (kernelP' m v z) z := by
  unfold kernelP kernelP'
  split_ifs
  · exact hasDerivAt_kernelPVal z
  · exact hasDerivAt_const z (1 : ℝ)

/-- **Theorem 10.6 (`thm:kernel`) — Law (L1):** `R_{m,v}(0) = 0`, continuous, nondecreasing,
    and concave on `[0, ∞)` (for every covered clock `1 ≤ m`, empty or nonempty). -/
theorem kernel_law1 {m v : ℕ} (hm : 1 ≤ m) :
    kernelR m v 0 = 0 ∧
      ContinuousOn (kernelR m v) (Ici 0) ∧
      MonotoneOn (kernelR m v) (Ici 0) ∧
      ConcaveOn ℝ (Ici 0) (kernelR m v) := by
  by_cases hmv : m ≤ v
  · have hfun : kernelR m v = kernelRVal (clockB m v) (clockSigma m v) :=
      funext (kernelR_of_nonempty hm hmv)
    rw [hfun]
    have hb := clockB_pos hm hmv
    have hσ := clockSigma_nonneg m v
    exact ⟨kernelRVal_zero _ _, kernelRVal_continuousOn hb hσ,
      kernelRVal_monoOn hb hσ, kernelRVal_concaveOn hb hσ⟩
  · have hfun : kernelR m v = fun _ => (0 : ℝ) :=
      funext (kernelR_empty (Nat.lt_of_not_le hmv))
    exact ⟨by simp [hfun], by rw [hfun]; exact continuousOn_const,
      by rw [hfun]; exact monotoneOn_const, by rw [hfun]; exact concaveOn_const 0 (convex_Ici 0)⟩

/-- **Theorem 10.6 (`thm:kernel`) — Secant bound:**
    `(P_{m,v}(z₁) - P_{m,v}(z₀)) / (z₁ - z₀) ≤ C_{m,v} + 2 √b_{m,v}` for `1 ≤ m ≤ v`, `0 ≤ z₀ < z₁`. -/
theorem kernel_secant_le {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {z₀ z₁ : ℝ} (hz : z₀ < z₁) :
    (kernelP m v z₁ - kernelP m v z₀) / (z₁ - z₀) ≤
      clockC m v + 2 * Real.sqrt (clockB m v) := by
  simp only [clockC, hm, hmv, and_self, ↓reduceIte, kernelP_of_nonempty hm hmv]
  exact kernelPVal_secant_le (clockB_nonneg m v) hz

/-- **Theorem 10.6 (`thm:kernel`) — Law (L2):** `P'_{m,v}(z) ≤ P_{m,v}(z) + b_{m,v}` for `1 ≤ m ≤ v`, `z ≥ 0`. -/
theorem kernel_law2 {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {z : ℝ} (hz : 0 ≤ z) :
    kernelP' m v z ≤ kernelP m v z + clockB m v := by
  rw [kernelP'_of_nonempty hm hmv, kernelP_of_nonempty hm hmv]
  exact kernelPVal_law2 (clockB_pos hm hmv) (clockSigma_nonneg m v)
    (clockSigma_le_clockB hm) (clockSigma_le_clockB_sq m v) hz

/-- **Theorem 10.6 (`thm:kernel`) — Law (L3):** `R_{m+1,v}(z) ≤ R_{m,v}(z)` for `1 ≤ m ≤ v`, `z ≥ 0`. -/
theorem kernel_law3 {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {z : ℝ} (hz : 0 ≤ z) :
    kernelR (m + 1) v z ≤ kernelR m v z := by
  rcases eq_or_lt_of_le hmv with rfl | hlt
  · rw [kernelR_empty (Nat.lt_succ_self m) z]
    exact kernelR_nonneg hz
  · rw [kernelR_of_nonempty (by omega) hlt, kernelR_of_nonempty hm hmv]
    rw [clockB_step_left hmv, clockSigma_step_left hmv, ← inv_pow]
    have he0 : (0 : ℝ) < (m : ℝ)⁻¹ := inv_pos.mpr (Nat.cast_pos.mpr (by omega))
    have he1 : ((m : ℝ))⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (by exact_mod_cast hm)
    exact kernelRVal_insert_mono (clockB_pos (by omega) hlt) (clockSigma_nonneg (m + 1) v)
      he0 he1 hz

/-- Right-endpoint clock monotonicity: `R_{m,v-1}(z) ≤ R_{m,v}(z)` for `1 ≤ m ≤ v`, `z ≥ 0`. -/
theorem kernel_right_mono {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {z : ℝ} (hz : 0 ≤ z) :
    kernelR m (v - 1) z ≤ kernelR m v z := by
  rcases eq_or_lt_of_le hmv with rfl | hlt
  · rw [kernelR_empty (by omega : m - 1 < m) z]
    exact kernelR_nonneg hz
  · rw [kernelR_of_nonempty hm (by omega : m ≤ v - 1), kernelR_of_nonempty hm hmv]
    rw [clockB_step_right hmv, clockSigma_step_right hmv, ← inv_pow]
    have he0 : (0 : ℝ) < (v : ℝ)⁻¹ := inv_pos.mpr (Nat.cast_pos.mpr (by omega))
    have he1 : ((v : ℝ))⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (by exact_mod_cast (by omega : 1 ≤ v))
    exact kernelRVal_insert_mono (clockB_pos hm (by omega)) (clockSigma_nonneg m (v - 1))
      he0 he1 hz

/-- **Theorem 10.6 (`thm:kernel`) — Law (L4):**
    `(1 + z / v) R_{m,v}(z) - R_{m,v-1}(z) ≥ (z / v) (1 - z)` for all `1 ≤ m ≤ v`, `z ≥ 0`. -/
theorem kernel_law4 {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {z : ℝ} (hz : 0 ≤ z) :
    (z / (v : ℝ)) * (1 - z) ≤ (1 + z / (v : ℝ)) * kernelR m v z - kernelR m (v - 1) z := by
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  -- Case 1: `z = 0`
  rcases eq_or_lt_of_le hz with rfl | hz_pos
  · simp [kernelR_zero]
  -- Case 2: `z ≥ 1`
  by_cases hz1 : 1 ≤ z
  · have hrhs : (z / (v : ℝ)) * (1 - z) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (by positivity) (by linarith)
    have hmono := kernel_right_mono hm hmv hz
    have hnn := kernelR_nonneg (m := m) (v := v) hz
    nlinarith [div_nonneg hz (le_of_lt hv_pos)]
  · push Not at hz1
    -- Now `0 < z < 1`.
    -- Case 3: Single-slot clock `m = v`
    rcases eq_or_lt_of_le hmv with rfl | hlt
    · rw [kernelR_empty (by omega : m - 1 < m) z, sub_zero, kernelR_of_nonempty hm le_rfl]
      set e := ((m : ℝ))⁻¹
      have he_pos : 0 < e := inv_pos.mpr hv_pos
      have he_le1 : e ≤ 1 := inv_le_one_of_one_le₀ (by exact_mod_cast hm)
      have hb_eq : clockB m m = e := clockB_single m
      have hσ_eq : clockSigma m m = e ^ 2 := by rw [clockSigma_single m, ← inv_pow]
      have hC_eq : kernelCVal e (e ^ 2) = 1 + e := by
        unfold kernelCVal; field_simp [ne_of_gt he_pos]; ring
      have hcut : Real.sqrt e * z ≤ 1 := by
        have hse : Real.sqrt e ≤ 1 := by
          rw [Real.sqrt_le_one]; exact he_le1
        nlinarith [Real.sqrt_nonneg e]
      rw [hb_eq, hσ_eq]
      unfold kernelRVal
      rw [kernelPVal_of_le hcut, hC_eq]
      have hfac : 1 + (1 + e) * z + e * z ^ 2 = (1 + z) * (1 + e * z) := by ring
      rw [hfac]
      have h1z : 0 < 1 + z := by linarith
      have h1ez : 0 < 1 + e * z := by positivity
      have hzv : z / (m : ℝ) = e * z := by simp [e, div_eq_inv_mul]
      rw [hzv]
      have hdiff : (1 + e * z) * (e * z / ((1 + z) * (1 + e * z))) - e * z * (1 - z) =
          e * z ^ 3 / (1 + z) := by
        field_simp [ne_of_gt h1z, ne_of_gt h1ez]; ring
      have hpos : 0 ≤ e * z ^ 3 / (1 + z) := by positivity
      linarith
    · -- Case 4: `1 ≤ m < v`, `0 < z < 1`
      set b := clockB m v
      set σ := clockSigma m v
      set b' := clockB m (v - 1)
      set σ' := clockSigma m (v - 1)
      set e := ((v : ℝ))⁻¹
      have hb_pos : 0 < b := clockB_pos hm hmv
      have hb'_pos : 0 < b' := clockB_pos hm (by omega)
      have hσ_nn : 0 ≤ σ := clockSigma_nonneg m v
      have hσ'_nn : 0 ≤ σ' := clockSigma_nonneg m (v - 1)
      have he_pos : 0 < e := inv_pos.mpr hv_pos
      have hzv : z / (v : ℝ) = e * z := by simp [e, div_eq_inv_mul]
      -- Subcase 4a: Above truncation `1 ≤ √b * z`
      by_cases hcut : 1 ≤ Real.sqrt b * z
      · set s := Real.sqrt b
        have hs_sq : s ^ 2 = b := Real.sq_sqrt (le_of_lt hb_pos)
        have hs_gt1 : 1 < s := by
          by_contra hle
          push Not at hle
          nlinarith [Real.sqrt_nonneg b]
        have hs_pos : 0 < s := by linarith
        have hz_ge : 1 / s ≤ z := (div_le_iff₀ hs_pos).mpr (by linarith)
        have hS_pos : 0 < kernelCVal b σ + 2 * s := by
          linarith [kernelCVal_gt_one hb_pos hσ_nn]
        have hR_eq : kernelR m v z = b / (kernelCVal b σ + 2 * s) := by
          rw [kernelR_of_nonempty hm hmv]
          unfold kernelRVal
          rw [kernelPVal_of_ge (le_of_lt hb_pos) hcut]
          change b * z / ((kernelCVal b σ + 2 * s) * z) = b / (kernelCVal b σ + 2 * s)
          field_simp [ne_of_gt hz_pos, ne_of_gt hS_pos]
        have htrunc : (112 / 405 : ℝ) < s ^ 2 - (1 - 1 / s) * (kernelCVal (s ^ 2) σ + 2 * s) :=
          kernel_truncation_margin hs_gt1 (le_of_lt (clockSigma_cap_any hm))
        rw [hs_sq] at htrunc
        have hR_ge : 1 - z ≤ kernelR m v z := by
          rw [hR_eq, le_div_iff₀ hS_pos]
          have h1 : (1 - z) * (kernelCVal b σ + 2 * s) ≤ (1 - 1 / s) * (kernelCVal b σ + 2 * s) :=
            mul_le_mul_of_nonneg_right (by linarith) (le_of_lt hS_pos)
          linarith
        have hmono := kernel_right_mono hm hmv hz
        have hez : 0 < z / (v : ℝ) := div_pos hz_pos hv_pos
        nlinarith
      · -- Subcase 4b: Below truncation `√b * z < 1` (hence also `√b' * z < 1`)
        push Not at hcut
        have hb'_lt : b' < b := by
          have := clockB_step_right hmv
          linarith
        have hcut' : Real.sqrt b' * z ≤ 1 := by
          have hs_le : Real.sqrt b' ≤ Real.sqrt b := Real.sqrt_le_sqrt (le_of_lt hb'_lt)
          nlinarith
        rw [kernelR_of_nonempty hm hmv, kernelR_of_nonempty hm (by omega : m ≤ v - 1)]
        unfold kernelRVal
        rw [kernelPVal_of_le (le_of_lt hcut), kernelPVal_of_le hcut']
        set C := kernelCVal b σ
        set C' := kernelCVal b' σ'
        set P := 1 + C * z + b * z ^ 2
        set P' := 1 + C' * z + b' * z ^ 2
        have hP_pos : 0 < P := by
          have := kernelPVal_pos hb_pos hσ_nn hz
          rwa [kernelPVal_of_le (le_of_lt hcut)] at this
        have hP'_pos : 0 < P' := by
          have := kernelPVal_pos hb'_pos hσ'_nn hz
          rwa [kernelPVal_of_le hcut'] at this
        set c0 := law4C0 m v
        set c1 := 1 + (b + b') / 2 + σ / (2 * b) + σ' / (2 * b') +
            (b ^ 2 - σ) * (b' ^ 2 - σ') / (4 * b * b')
        set c2 := b + b' + b * σ' / (2 * b') + b' * σ / (2 * b)
        set c3 := b * b'
        have hb_eq : b' = b - e := by
          have := clockB_step_right hmv; linarith
        have hσ_eq : σ' = σ - e ^ 2 := by
          have := clockSigma_step_right hmv
          rw [← inv_pow] at this; linarith
        have hcleared :
            (1 + e * z) * (b * z) * P' - (b' * z) * P - e * z * (1 - z) * (P * P') =
              e * z ^ 3 * (c0 + c1 * z + c2 * z ^ 2 + c3 * z ^ 3) := by
          simp only [P, P', C, C', c0, c1, c2, c3, law4C0, kernelCVal]
          change (1 + e * z) * (b * z) * (1 + (1 + b' / 2 + σ' / (2 * b')) * z + b' * z ^ 2) -
              (b' * z) * (1 + (1 + b / 2 + σ / (2 * b)) * z + b * z ^ 2) -
              e * z * (1 - z) *
                ((1 + (1 + b / 2 + σ / (2 * b)) * z + b * z ^ 2) *
                 (1 + (1 + b' / 2 + σ' / (2 * b')) * z + b' * z ^ 2)) =
            e * z ^ 3 *
              (((b / 2 - 1) ^ 2 + e * (1 - b / 4) - (σ - b * e) ^ 2 / (4 * b * b')) +
               (1 + (b + b') / 2 + σ / (2 * b) + σ' / (2 * b') +
                 (b ^ 2 - σ) * (b' ^ 2 - σ') / (4 * b * b')) * z +
               (b + b' + b * σ' / (2 * b') + b' * σ / (2 * b)) * z ^ 2 +
               (b * b') * z ^ 3)
          have hbe_sub : e = b - b' := by linarith
          have hσe_sub : σ' = σ - (b - b') ^ 2 := by rw [← hbe_sub]; exact hσ_eq
          rw [hσe_sub, hbe_sub]
          field_simp [ne_of_gt hb_pos, ne_of_gt hb'_pos]
          ring
        have hc0_pos : 0 < c0 := law4C0_pos hm hlt
        have hc1_pos : 0 < c1 := by
          have h1 : 0 ≤ b ^ 2 - σ := sub_nonneg.mpr (clockSigma_le_clockB_sq m v)
          have h2 : 0 ≤ b' ^ 2 - σ' := sub_nonneg.mpr (clockSigma_le_clockB_sq m (v - 1))
          have h3 : 0 ≤ (b ^ 2 - σ) * (b' ^ 2 - σ') / (4 * b * b') := by positivity
          have h4 : 0 ≤ σ / (2 * b) := by positivity
          have h5 : 0 ≤ σ' / (2 * b') := by positivity
          dsimp only [c1]
          linarith
        have hc2_pos : 0 < c2 := by positivity
        have hc3_pos : 0 < c3 := by positivity
        have hpoly_pos : 0 < e * z ^ 3 * (c0 + c1 * z + c2 * z ^ 2 + c3 * z ^ 3) := by
          positivity
        rw [hzv]
        have hfrac :
            ((1 + e * z) * (b * z / P) - b' * z / P' - e * z * (1 - z)) * (P * P') =
              (1 + e * z) * (b * z) * P' - (b' * z) * P - e * z * (1 - z) * (P * P') := by
          field_simp [ne_of_gt hP_pos, ne_of_gt hP'_pos]
        have hprod_pos : 0 < ((1 + e * z) * (b * z / P) - b' * z / P' - e * z * (1 - z)) * (P * P') := by
          rw [hfrac, hcleared]; exact hpoly_pos
        have hdiff_pos : 0 < (1 + e * z) * (b * z / P) - b' * z / P' - e * z * (1 - z) :=
          pos_of_mul_pos_left hprod_pos (le_of_lt (mul_pos hP_pos hP'_pos))
        linarith

end

end V3


==> anc/V3/ReservoirSigned.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.ProbFramework
import V3.ReservoirKernel
import KMeansPP.PostHit
import KMeansPP.RepeatBound
import Mathlib.Analysis.Convex.Jensen
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.NormNum

/-!
# Reservoir Signed Covered Bound, Clip Bounds, and Opening Reduction (Section 10.1–10.3, `TAIL-01`)

This module proves:
* **Theorem 10.1 (`thm:signed`)**: Under (L1)–(L4) and `P_{m,v}(0) = 1` (instantiated with the
  concrete kernels of `V3.ReservoirKernel`), every covered query of length `r ≤ |Q|` satisfies
  `coveredCost X C0 P Q r / phi P ≤ u + resG m b (min u 2) L + min L (max (u - 2) 0 * kernelNAt m v g L)`.
* **Lemma 10.2 (`lem:fd-cap`)**: Finite-difference cap
  `min L (e * N₀) - min L ((e + Δ) * N₁) ≤ γ(z₁) * Δ`.
* **Lemma 10.4 (`lem:clip-bounds`)**: Clip bounds `U_x ≤ min{(y + z)^2, 4, (y + √(2 - D))^2}`
  and two-cohort inequality `√((2 - D) / s) ≥ (1 - y) / (1 - B y / 2)` on `0 ≤ y ≤ 1`.
* **Lemma 10.5 (`lem:clip`, `TAIL-01`)**: The `89/20` clip via the convex cubic
  `P_A(B) = 89 B^3 + 138 B^2 - 311 B + 120` above its tangent at `17/25`.
* **Theorem 10.3 (`thm:opening-reduction`)**: Full opening reduction from a feasible-mark budget
  at every outside landing to the marked bound `E_ν Q_j ≤ (C_j + d_j L / s) φ` and `IsStock j C_j`
  via `lem_mixing` (using `KMeansPP.lemma_cost_after_hit` for the `L = 0` boundary).
-/

open scoped BigOperators RealInnerProductSpace
open Finset Set KMeansPP KMeansPP.RepeatBound

namespace V3

noncomputable section

/-! ### Section 1: Baseline functions `resC`, `resG` and kernel shape properties -/

/-- Baseline correction `𝒞_{m,b}(h, L) = h^2 b / (m (L + h b))`. -/
def resC (m : ℕ) (b h L : ℝ) : ℝ :=
  h ^ 2 * b / ((m : ℝ) * (L + h * b))

/-- Baseline gain `𝒢_{m,b}(h, L) = h b - 𝒞_{m,b}(h, L)`. -/
def resG (m : ℕ) (b h L : ℝ) : ℝ :=
  h * b - resC m b h L

/-- Safe kernel slope `N_{m,v}(g / L)` with the `L ≤ 0 ↦ 0` convention of Theorem 10.1. -/
def kernelNAt (m v : ℕ) (g L : ℝ) : ℝ :=
  if L ≤ 0 then 0 else kernelN m v (g / L)

/-- Inside target subset `𝒢 = {y ∈ P | T_y ≤ 1}`. -/
def insideSet {d : ℕ} (P : Finset (Point d)) : Finset (Point d) :=
  P.filter (fun y => normT P y ≤ 1)

lemma insideSet_subset {d : ℕ} (P : Finset (Point d)) : insideSet P ⊆ P :=
  Finset.filter_subset _ P

lemma resC_nonneg {m : ℕ} {b h L : ℝ} (hb : 0 ≤ b) (hh : 0 ≤ h) (hL : 0 ≤ L) :
    0 ≤ resC m b h L := by
  unfold resC; positivity

lemma resC_zero_b (m : ℕ) (h L : ℝ) : resC m 0 h L = 0 := by
  simp [resC]

lemma resG_zero_b (m : ℕ) (h L : ℝ) : resG m 0 h L = 0 := by
  simp [resG, resC]

lemma resC_le_div_m {m : ℕ} {b h L : ℝ} (hm : 1 ≤ m) (hb : 0 ≤ b) (hh : 0 ≤ h) (hL : 0 ≤ L) :
    resC m b h L ≤ h / (m : ℝ) := by
  unfold resC
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  by_cases hden : L + h * b = 0
  · rw [hden, mul_zero, div_zero]; positivity
  · have hden_pos : 0 < L + h * b := lt_of_le_of_ne (by positivity) (Ne.symm hden)
    rw [div_le_div_iff₀ (mul_pos hm_pos hden_pos) hm_pos]
    have hdiff : h * ((m : ℝ) * (L + h * b)) - h ^ 2 * b * (m : ℝ) = h * (m : ℝ) * L := by ring
    have hnn : 0 ≤ h * (m : ℝ) * L := by positivity
    linarith

lemma resG_nonneg {m : ℕ} {b h L : ℝ} (hm : 1 ≤ m) (hbm : ((m : ℝ))⁻¹ ≤ b)
    (hh : 0 ≤ h) (hL : 0 ≤ L) :
    0 ≤ resG m b h L := by
  have hb : 0 ≤ b := le_trans (by positivity) hbm
  have hle := resC_le_div_m hm hb hh hL
  unfold resG
  have hm_inv : h / (m : ℝ) = h * ((m : ℝ))⁻¹ := by ring
  nlinarith

lemma resC_mono_h_bound {m : ℕ} {b h₁ h₂ L : ℝ} (hm : 1 ≤ m) (hb : 0 ≤ b)
    (hh₁ : 0 ≤ h₁) (hh₁₂ : h₁ ≤ h₂) (hL : 0 ≤ L) :
    0 ≤ resC m b h₂ L - resC m b h₁ L ∧
      resC m b h₂ L - resC m b h₁ L ≤ (h₂ - h₁) / (m : ℝ) := by
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hh₂ : 0 ≤ h₂ := le_trans hh₁ hh₁₂
  have hdiff_nn : 0 ≤ h₂ - h₁ := sub_nonneg.mpr hh₁₂
  by_cases hb0 : b = 0
  · subst hb0; simp only [resC_zero_b, sub_self]; exact ⟨le_rfl, by positivity⟩
  have hb_pos : 0 < b := lt_of_le_of_ne hb (Ne.symm hb0)
  by_cases hden1 : L + h₁ * b = 0
  · have hL0 : L = 0 := by nlinarith
    have hh10 : h₁ = 0 := by nlinarith
    subst hL0; subst hh10
    have h0 : resC m b 0 0 = 0 := by simp [resC]
    rw [h0, sub_zero, sub_zero]
    exact ⟨resC_nonneg hb hh₂ le_rfl, resC_le_div_m hm hb hh₂ le_rfl⟩
  · have hd1 : 0 < L + h₁ * b := lt_of_le_of_ne (by positivity) (Ne.symm hden1)
    have hd2 : 0 < L + h₂ * b := by nlinarith
    have hdiff : resC m b h₂ L - resC m b h₁ L =
        (h₂ - h₁) * b * (L * (h₁ + h₂) + h₁ * h₂ * b) /
          ((m : ℝ) * (L + h₁ * b) * (L + h₂ * b)) := by
      unfold resC
      have hd1' : L + b * h₁ ≠ 0 := by linarith
      have hd2' : L + b * h₂ ≠ 0 := by linarith
      field_simp [ne_of_gt hm_pos, ne_of_gt hd1, ne_of_gt hd2, hd1', hd2']
      ring
    rw [hdiff]
    constructor
    · positivity
    · rw [div_le_div_iff₀ (mul_pos (mul_pos hm_pos hd1) hd2) hm_pos]
      have hgap : (h₂ - h₁) * ((m : ℝ) * (L + h₁ * b) * (L + h₂ * b)) -
          (h₂ - h₁) * b * (L * (h₁ + h₂) + h₁ * h₂ * b) * (m : ℝ) =
          (h₂ - h₁) * (m : ℝ) * L ^ 2 := by ring
      have hnn : 0 ≤ (h₂ - h₁) * (m : ℝ) * L ^ 2 := by positivity
      linarith

lemma resG_mono_h {m : ℕ} {b h₁ h₂ L : ℝ} (hm : 1 ≤ m) (hbm : ((m : ℝ))⁻¹ ≤ b)
    (hh₁ : 0 ≤ h₁) (hh₁₂ : h₁ ≤ h₂) (hL : 0 ≤ L) :
    resG m b h₁ L ≤ resG m b h₂ L := by
  have hb : 0 ≤ b := le_trans (by positivity) hbm
  have h := (resC_mono_h_bound hm hb hh₁ hh₁₂ hL).2
  unfold resG
  have hinv : (h₂ - h₁) / (m : ℝ) = (h₂ - h₁) * ((m : ℝ))⁻¹ := by ring
  nlinarith

lemma resC_anti_L {m : ℕ} {b h L₁ L₂ : ℝ} (hm : 1 ≤ m) (hb : 0 ≤ b) (hh : 0 ≤ h)
    (hL₁ : 0 ≤ L₁) (hL₁₂ : L₁ ≤ L₂) :
    resC m b h L₂ ≤ resC m b h L₁ := by
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  by_cases hhb : h * b = 0
  · have h1 : h ^ 2 * b = 0 := by nlinarith
    simp [resC, h1]
  · have hhb_pos : 0 < h * b := lt_of_le_of_ne (by positivity) (Ne.symm hhb)
    unfold resC
    exact div_le_div_of_nonneg_left (by positivity) (by positivity) (by nlinarith)

lemma resG_mono_L {m : ℕ} {b h L₁ L₂ : ℝ} (hm : 1 ≤ m) (hb : 0 ≤ b) (hh : 0 ≤ h)
    (hL₁ : 0 ≤ L₁) (hL₁₂ : L₁ ≤ L₂) :
    resG m b h L₁ ≤ resG m b h L₂ := by
  unfold resG
  linarith [resC_anti_L hm hb hh hL₁ hL₁₂]

lemma resC_convexOn_h {m : ℕ} {b L : ℝ} (hm : 1 ≤ m) (hb : 0 < b) (hL : 0 < L) :
    ConvexOn ℝ (Ici 0) (fun h => resC m b h L) := by
  refine ⟨convex_Ici 0, ?_⟩
  intro h₁ hh₁ h₂ hh₂ a c ha hc hac
  simp only [smul_eq_mul]
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hh₁' : 0 ≤ h₁ := hh₁
  have hh₂' : 0 ≤ h₂ := hh₂
  have hmid : 0 ≤ a * h₁ + c * h₂ := by positivity
  have hd1 : 0 < L + h₁ * b := by positivity
  have hd2 : 0 < L + h₂ * b := by positivity
  have hdm : 0 < L + (a * h₁ + c * h₂) * b := by positivity
  have hdiff :
      a * resC m b h₁ L + c * resC m b h₂ L - resC m b (a * h₁ + c * h₂) L =
        a * c * L ^ 2 * b * (h₁ - h₂) ^ 2 /
          ((m : ℝ) * (L + h₁ * b) * (L + h₂ * b) * (L + (a * h₁ + c * h₂) * b)) := by
    unfold resC
    have ha_eq : a = 1 - c := by linarith
    field_simp [ne_of_gt hm_pos, ne_of_gt hd1, ne_of_gt hd2, ne_of_gt hdm]
    rw [ha_eq]
    ring
  have hnn : 0 ≤ a * resC m b h₁ L + c * resC m b h₂ L - resC m b (a * h₁ + c * h₂) L := by
    rw [hdiff]; positivity
  linarith

lemma resG_concaveOn_L {m : ℕ} {b h : ℝ} (hm : 1 ≤ m) (hb : 0 ≤ b) (hh : 0 ≤ h) :
    ConcaveOn ℝ (Ici 0) (fun L => resG m b h L) := by
  refine ⟨convex_Ici 0, ?_⟩
  intro L₁ hL₁ L₂ hL₂ a c ha hc hac
  simp only [smul_eq_mul]
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hL₁' : 0 ≤ L₁ := hL₁
  have hL₂' : 0 ≤ L₂ := hL₂
  by_cases hhb : h * b = 0
  · have h1 : h ^ 2 * b = 0 := by nlinarith
    simp [resG, resC, h1, ← add_mul, hac]
  · have hhb_pos : 0 < h * b := lt_of_le_of_ne (by positivity) (Ne.symm hhb)
    have hd1 : 0 < L₁ + h * b := by linarith
    have hd2 : 0 < L₂ + h * b := by linarith
    have hdm : 0 < (a * L₁ + c * L₂) + h * b := by nlinarith
    have hdiff :
        resG m b h (a * L₁ + c * L₂) - (a * resG m b h L₁ + c * resG m b h L₂) =
          a * c * h ^ 2 * b * (L₁ - L₂) ^ 2 /
            ((m : ℝ) * (L₁ + h * b) * (L₂ + h * b) * ((a * L₁ + c * L₂) + h * b)) := by
      unfold resG resC
      have ha_eq : a = 1 - c := by linarith
      field_simp [ne_of_gt hm_pos, ne_of_gt hd1, ne_of_gt hd2, ne_of_gt hdm]
      rw [ha_eq]
      ring
    have hnn : 0 ≤ resG m b h (a * L₁ + c * L₂) - (a * resG m b h L₁ + c * resG m b h L₂) := by
      rw [hdiff]; positivity
    linarith

/-- Exact low-branch baseline release identity (`reservoir.tex` line 38). -/
lemma low_branch_baseline_identity {m v : ℕ} {b h L : ℝ}
    (hm : 1 ≤ m) (hv : 1 ≤ v) (hb' : 0 ≤ b - ((v : ℝ))⁻¹) (hh : 0 ≤ h) (hL : 0 < L) :
    (v : ℝ) * L * (resC m b h L - resC m (b - ((v : ℝ))⁻¹) h L) ≤
      h * (h / (m : ℝ) - resC m b h L) := by
  have hm_pos : (0 : ℝ) < (m : ℝ) := Nat.cast_pos.mpr (by omega)
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  set b' := b - ((v : ℝ))⁻¹
  have hb_eq : b = b' + ((v : ℝ))⁻¹ := by simp [b']
  have hb : 0 < b := by
    have hinv : (0 : ℝ) < ((v : ℝ))⁻¹ := inv_pos.mpr hv_pos
    rw [hb_eq]
    exact add_pos_of_nonneg_of_pos hb' hinv
  have hd1 : 0 < L + h * b := by positivity
  have hd2 : 0 < L + h * b' := by positivity
  have hid :
      h * (h / (m : ℝ) - resC m b h L) - (v : ℝ) * L * (resC m b h L - resC m b' h L) =
        h ^ 3 * b' * L / ((m : ℝ) * (L + h * b) * (L + h * b')) := by
    unfold resC
    field_simp [ne_of_gt hm_pos, ne_of_gt hv_pos, ne_of_gt hd1, ne_of_gt hd2]
    rw [hb_eq]
    field_simp [ne_of_gt hv_pos]
    ring
  have hnn : 0 ≤ h ^ 3 * b' * L / ((m : ℝ) * (L + h * b) * (L + h * b')) := by positivity
  linarith

/-! #### Kernel slope `kernelNAt` monotonicity, concavity, and rate-vector monotonicity -/

lemma kernelN_nonneg' {m v : ℕ} {z : ℝ} (hz : 0 ≤ z) : 0 ≤ kernelN m v z :=
  kernelN_nonneg hz

lemma kernelNAt_nonneg (m v : ℕ) {g : ℝ} (hg : 0 ≤ g) (L : ℝ) : 0 ≤ kernelNAt m v g L := by
  unfold kernelNAt
  split_ifs with hL
  · exact le_rfl
  · push Not at hL
    exact kernelN_nonneg (div_nonneg hg (le_of_lt hL))

lemma kernelN_antitoneOn {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) :
    AntitoneOn (kernelN m v) (Ici 0) := by
  intro z₁ hz₁ z₂ hz₂ hz
  rw [kernelN_of_nonempty hm hmv, kernelN_of_nonempty hm hmv]
  unfold kernelNVal
  have hb := clockB_pos hm hmv
  have hσ := clockSigma_nonneg m v
  exact div_le_div_of_nonneg_left (le_of_lt hb) (kernelPVal_pos hb hσ hz₁)
    (kernelPVal_monoOn hb hσ hz₁ hz₂ hz)

lemma kernelN_law3 {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {z : ℝ} (hz : 0 ≤ z) :
    kernelN (m + 1) v z ≤ kernelN m v z := by
  rcases eq_or_lt_of_le hz with rfl | hz_pos
  · rw [kernelN_zero, kernelN_zero, clockB_step_left hmv]
    have : (0 : ℝ) ≤ (m : ℝ)⁻¹ := by positivity
    linarith
  · have hR := kernel_law3 hm hmv hz
    rw [kernelR_eq_mul_kernelN, kernelR_eq_mul_kernelN] at hR
    exact le_of_mul_le_mul_left hR hz_pos

lemma kernelN_law4 {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {g L : ℝ} (hg : 0 ≤ g) (hL : 0 < L) :
    L ≤ g * (1 + kernelN m v (g / L)) +
      (v : ℝ) * L * (kernelN m v (g / L) - kernelN m (v - 1) (g / L)) := by
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  rcases eq_or_lt_of_le hg with rfl | hg_pos
  · simp only [zero_div, zero_mul, zero_add, kernelN_zero]
    rw [clockB_step_right hmv]
    have h1 : (v : ℝ) * L * (clockB m (v - 1) + (v : ℝ)⁻¹ - clockB m (v - 1)) = L := by
      field_simp [ne_of_gt hv_pos]; ring
    rw [h1]
  · set z := g / L
    have hz_pos : 0 < z := div_pos hg_pos hL
    have hL4 := kernel_law4 hm hmv (le_of_lt hz_pos)
    rw [kernelR_eq_mul_kernelN, kernelR_eq_mul_kernelN] at hL4
    have hdiv : (1 - z) / (v : ℝ) ≤ (1 + z / (v : ℝ)) * kernelN m v z - kernelN m (v - 1) z := by
      have hmul : z * ((1 - z) / (v : ℝ)) ≤
          z * ((1 + z / (v : ℝ)) * kernelN m v z - kernelN m (v - 1) z) := by
        have hl : z * ((1 - z) / (v : ℝ)) = z / (v : ℝ) * (1 - z) := by ring
        have hr : z * ((1 + z / (v : ℝ)) * kernelN m v z - kernelN m (v - 1) z) =
            (1 + z / (v : ℝ)) * (z * kernelN m v z) - z * kernelN m (v - 1) z := by ring
        linarith
      exact le_of_mul_le_mul_left hmul hz_pos
    have hmulv : 1 - z ≤ ((v : ℝ) + z) * kernelN m v z - (v : ℝ) * kernelN m (v - 1) z := by
      have := mul_le_mul_of_nonneg_left hdiv (le_of_lt hv_pos)
      have h1 : (v : ℝ) * ((1 - z) / (v : ℝ)) = 1 - z := by field_simp [ne_of_gt hv_pos]
      have h2 : (v : ℝ) * ((1 + z / (v : ℝ)) * kernelN m v z - kernelN m (v - 1) z) =
          ((v : ℝ) + z) * kernelN m v z - (v : ℝ) * kernelN m (v - 1) z := by
        field_simp [ne_of_gt hv_pos]
      linarith
    have hmulL := mul_le_mul_of_nonneg_left hmulv (le_of_lt hL)
    have hLz : L * z = g := mul_div_cancel₀ g (ne_of_gt hL)
    have hl : L * (1 - z) = L - g := by rw [mul_sub, mul_one, hLz]
    have hr : L * (((v : ℝ) + z) * kernelN m v z - (v : ℝ) * kernelN m (v - 1) z) =
        g * kernelN m v z + (v : ℝ) * L * (kernelN m v z - kernelN m (v - 1) z) := by
      calc
        L * (((v : ℝ) + z) * kernelN m v z - (v : ℝ) * kernelN m (v - 1) z)
          = (L * z) * kernelN m v z + (v : ℝ) * L * (kernelN m v z - kernelN m (v - 1) z) := by ring
        _ = g * kernelN m v z + (v : ℝ) * L * (kernelN m v z - kernelN m (v - 1) z) := by rw [hLz]
    linarith

lemma kernelNAt_mono_L {m v : ℕ} (hm : 1 ≤ m) {g L₁ L₂ : ℝ} (hg : 0 ≤ g)
    (hL₁₂ : L₁ ≤ L₂) :
    kernelNAt m v g L₁ ≤ kernelNAt m v g L₂ := by
  unfold kernelNAt
  by_cases h1 : L₁ ≤ 0 <;> by_cases h2 : L₂ ≤ 0 <;> simp only [h1, h2, ↓reduceIte]
  · exact le_rfl
  · push Not at h2
    exact kernelN_nonneg (div_nonneg hg (le_of_lt h2))
  · linarith
  · push Not at h1 h2
    by_cases hmv : m ≤ v
    · exact kernelN_antitoneOn hm hmv (div_nonneg hg (le_of_lt h2))
        (div_nonneg hg (le_of_lt h1)) (div_le_div_of_nonneg_left hg h1 hL₁₂)
    · rw [kernelN_empty (Nat.lt_of_not_le hmv), kernelN_empty (Nat.lt_of_not_le hmv)]

lemma kernelNAt_concaveOn_L {m v : ℕ} (hm : 1 ≤ m) {g : ℝ} (hg : 0 ≤ g) :
    ConcaveOn ℝ (Ici 0) (fun L => kernelNAt m v g L) := by
  refine ⟨convex_Ici 0, ?_⟩
  intro L₁ hL₁ L₂ hL₂ a c ha hc hac
  simp only [smul_eq_mul]
  have hL₁' : 0 ≤ L₁ := hL₁
  have hL₂' : 0 ≤ L₂ := hL₂
  by_cases hmv : m ≤ v
  · obtain ⟨_, _, hRmono, hRconc⟩ := kernel_law1 (v := v) hm
    -- Helper: for `0 < L` and `0 < α ≤ 1`, `α * N(g/L) ≤ N(g/(α L))`
    have hscale : ∀ {L α : ℝ}, 0 < L → 0 < α → α ≤ 1 →
        α * kernelN m v (g / L) ≤ kernelN m v (g / (α * L)) := by
      intro L α hL hα hα1
      rcases eq_or_lt_of_le hg with rfl | hg_pos
      · simp only [zero_div, kernelN_zero]
        nlinarith [clockB_nonneg m v]
      · have hle : g / L ≤ g / (α * L) :=
          div_le_div_of_nonneg_left (le_of_lt hg_pos) (mul_pos hα hL) (by nlinarith)
        have hRle := hRmono (div_nonneg (le_of_lt hg_pos) (le_of_lt hL))
          (div_nonneg (le_of_lt hg_pos) (le_of_lt (mul_pos hα hL))) hle
        rw [kernelR_eq_mul_kernelN, kernelR_eq_mul_kernelN] at hRle
        have hmul := mul_le_mul_of_nonneg_left hRle (le_of_lt (div_pos (mul_pos hα hL) hg_pos))
        have h1 : α * L / g * (g / L * kernelN m v (g / L)) = α * kernelN m v (g / L) := by
          field_simp [ne_of_gt hg_pos, ne_of_gt hL]
        have h2 : α * L / g * (g / (α * L) * kernelN m v (g / (α * L))) =
            kernelN m v (g / (α * L)) := by
          field_simp [ne_of_gt hg_pos, ne_of_gt hL, ne_of_gt hα]
        linarith
    rcases eq_or_lt_of_le hL₁' with rfl | hL₁_pos
    · rcases eq_or_lt_of_le hL₂' with rfl | hL₂_pos
      · simp [kernelNAt]
      · rcases eq_or_lt_of_le hc with rfl | hc_pos
        · simp [kernelNAt]
        · have hmid : 0 < c * L₂ := mul_pos hc_pos hL₂_pos
          simp only [kernelNAt, le_rfl, ↓reduceIte, mul_zero, zero_add, not_le.mpr hL₂_pos,
            not_le.mpr hmid]
          exact hscale hL₂_pos hc_pos (by linarith)
    · rcases eq_or_lt_of_le hL₂' with rfl | hL₂_pos
      · rcases eq_or_lt_of_le ha with rfl | ha_pos
        · simp [kernelNAt]
        · have hmid : 0 < a * L₁ := mul_pos ha_pos hL₁_pos
          simp only [kernelNAt, le_rfl, ↓reduceIte, mul_zero, add_zero, not_le.mpr hL₁_pos,
            not_le.mpr hmid]
          exact hscale hL₁_pos ha_pos (by linarith)
      · have hmid : 0 < a * L₁ + c * L₂ := by
          rcases eq_or_lt_of_le ha with rfl | ha_pos
          · have hc1 : c = 1 := by linarith
            rw [hc1]; linarith
          · nlinarith
        simp only [kernelNAt, not_le.mpr hL₁_pos, not_le.mpr hL₂_pos, not_le.mpr hmid, ↓reduceIte]
        rcases eq_or_lt_of_le hg with rfl | hg_pos
        · simp only [zero_div, kernelN_zero]; rw [← add_mul, hac, one_mul]
        · set L := a * L₁ + c * L₂
          set α := a * L₁ / L
          set β := c * L₂ / L
          have hα0 : 0 ≤ α := by positivity
          have hβ0 : 0 ≤ β := by positivity
          have hαβ : α + β = 1 := by
            simp only [α, β]; rw [← add_div, div_self (ne_of_gt hmid)]
          have hcomb : α * (g / L₁) + β * (g / L₂) = g / L := by
            simp only [α, β, L]
            field_simp [ne_of_gt hmid, ne_of_gt hL₁_pos, ne_of_gt hL₂_pos]
            rw [show a = 1 - c by linarith]; ring
          have hcc := hRconc.2 (div_nonneg (le_of_lt hg_pos) (le_of_lt hL₁_pos))
            (div_nonneg (le_of_lt hg_pos) (le_of_lt hL₂_pos)) hα0 hβ0 hαβ
          simp only [smul_eq_mul, hcomb] at hcc
          rw [kernelR_eq_mul_kernelN, kernelR_eq_mul_kernelN, kernelR_eq_mul_kernelN] at hcc
          have hmul := mul_le_mul_of_nonneg_left hcc (le_of_lt (div_pos hmid hg_pos))
          have h1 : L / g * (α * (g / L₁ * kernelN m v (g / L₁)) +
              β * (g / L₂ * kernelN m v (g / L₂))) =
              a * kernelN m v (g / L₁) + c * kernelN m v (g / L₂) := by
            simp only [α, β]
            field_simp [ne_of_gt hg_pos, ne_of_gt hmid, ne_of_gt hL₁_pos, ne_of_gt hL₂_pos]
          have h2 : L / g * (g / L * kernelN m v (g / L)) = kernelN m v (g / L) := by
            field_simp [ne_of_gt hg_pos, ne_of_gt hmid]
          linarith
  · have h0 : ∀ L : ℝ, kernelNAt m v g L = 0 := by
      intro L; unfold kernelNAt; split_ifs
      · rfl
      · exact kernelN_empty (Nat.lt_of_not_le hmv) _
    simp [h0]

/-- **Rate-vector monotonicity (from Law (L2)):** for any nonempty clock `(m, v)` and `L > 0`,
    moving along `u₁ ≤ u₂`, `g₁ ≤ g₂`, `g₂ - g₁ ≤ u₂ - u₁` does not decrease
    `u + min L (max (u - 2) 0 * N_{m,v}(g / L))`. -/
theorem rate_vector_mono {m v : ℕ} (hm : 1 ≤ m) (hmv : m ≤ v) {L : ℝ} (hL : 0 < L)
    {u₁ u₂ g₁ g₂ : ℝ} (hu₁₂ : u₁ ≤ u₂) (hg₁ : 0 ≤ g₁) (hg₁₂ : g₁ ≤ g₂)
    (hdiff : g₂ - g₁ ≤ u₂ - u₁) :
    u₁ + min L (max (u₁ - 2) 0 * kernelN m v (g₁ / L)) ≤
      u₂ + min L (max (u₂ - 2) 0 * kernelN m v (g₂ / L)) := by
  have hg₂ : 0 ≤ g₂ := le_trans hg₁ hg₁₂
  -- If `u₁ ≤ 2`, the left min term is `0` and the right min term is `≥ 0`.
  by_cases hu1 : u₁ ≤ 2
  · have hmax0 : max (u₁ - 2) 0 = 0 := max_eq_right (by linarith)
    rw [hmax0, zero_mul, min_eq_right (le_of_lt hL), add_zero]
    have hnn : 0 ≤ min L (max (u₂ - 2) 0 * kernelN m v (g₂ / L)) :=
      le_min (le_of_lt hL)
        (mul_nonneg (le_max_right _ _) (kernelN_nonneg (div_nonneg hg₂ (le_of_lt hL))))
    linarith
  push Not at hu1
  have hu2 : 2 < u₂ := lt_of_lt_of_le hu1 hu₁₂
  rw [max_eq_left (by linarith : 0 ≤ u₁ - 2), max_eq_left (by linarith : 0 ≤ u₂ - 2)]
  -- If the right endpoint is saturated, trivial.
  by_cases hsat2 : L ≤ (u₂ - 2) * kernelN m v (g₂ / L)
  · rw [min_eq_left hsat2]
    have hle : min L ((u₁ - 2) * kernelN m v (g₁ / L)) ≤ L := min_le_left _ _
    linarith
  push Not at hsat2
  -- Parameterize segment `(u(t), g(t))` on `[0, 1]`.
  set du := u₂ - u₁
  set dg := g₂ - g₁
  have hdu0 : 0 ≤ du := sub_nonneg.mpr hu₁₂
  have hdg0 : 0 ≤ dg := sub_nonneg.mpr hg₁₂
  have hdg_le_du : dg ≤ du := hdiff
  let u : ℝ → ℝ := fun t => u₁ + t * du
  let g : ℝ → ℝ := fun t => g₁ + t * dg
  let K : ℝ → ℝ := fun t => (u t - 2) * kernelN m v (g t / L)
  let ψ : ℝ → ℝ := fun t => u t + K t
  have hN_deriv : ∀ z : ℝ, 0 ≤ z →
      HasDerivAt (kernelN m v) (-clockB m v * kernelP' m v z / (kernelP m v z) ^ 2) z := by
    intro z hz
    have hPpos : 0 < kernelP m v z := kernelP_pos hz
    have hdiv := V3.hasDerivAt_div_real (hasDerivAt_const z (clockB m v))
      (hasDerivAt_kernelP z) (ne_of_gt hPpos)
    unfold kernelN
    convert hdiv using 1
    ring
  have hN_cont : ContinuousOn (kernelN m v) (Ici 0) :=
    fun z hz => (hN_deriv z hz).continuousAt.continuousWithinAt
  have hg_nn : ∀ t ∈ Icc (0 : ℝ) 1, 0 ≤ g t := by
    intro t ht; dsimp only [g]; nlinarith [ht.1, hdg0]
  have hK_cont : ContinuousOn K (Icc 0 1) := by
    have hu_c : ContinuousOn (fun t => u t - 2) (Icc 0 1) :=
      ((continuousOn_const.add (continuousOn_id.mul continuousOn_const)).sub continuousOn_const)
    have hg_c : ContinuousOn (fun t => g t / L) (Icc 0 1) :=
      (continuousOn_const.add (continuousOn_id.mul continuousOn_const)).div_const L
    have hN_c : ContinuousOn (fun t => kernelN m v (g t / L)) (Icc 0 1) :=
      hN_cont.comp hg_c (fun t ht => div_nonneg (hg_nn t ht) (le_of_lt hL))
    exact hu_c.mul hN_c
  have hψ_cont : ContinuousOn ψ (Icc 0 1) :=
    (continuousOn_const.add (continuousOn_id.mul continuousOn_const)).add hK_cont
  -- Derivative of `ψ` on `[0, 1]` and its nonnegativity whenever `K t ≤ L`.
  let ψ' : ℝ → ℝ := fun t =>
    du * (1 + kernelN m v (g t / L)) +
      (u t - 2) * (-clockB m v * kernelP' m v (g t / L) / (kernelP m v (g t / L)) ^ 2) * (dg / L)
  have hψ_deriv : ∀ t ∈ Icc (0 : ℝ) 1, HasDerivAt ψ (ψ' t) t := by
    intro t ht
    have hu_d : HasDerivAt u du t := by
      have := V3.hasDerivAt_const_add u₁ ((hasDerivAt_id t).mul_const du)
      simpa [u] using this
    have hg_d : HasDerivAt (fun x => g x / L) (dg / L) t := by
      have h1 : HasDerivAt g dg t := by
        have := V3.hasDerivAt_const_add g₁ ((hasDerivAt_id t).mul_const dg)
        simpa [g] using this
      simpa only [div_eq_mul_inv] using h1.mul_const L⁻¹
    have hN_comp := (hN_deriv (g t / L) (div_nonneg (hg_nn t ht) (le_of_lt hL))).comp t hg_d
    have hK_d : HasDerivAt K
        (du * kernelN m v (g t / L) +
          (u t - 2) * (-clockB m v * kernelP' m v (g t / L) / (kernelP m v (g t / L)) ^ 2 * (dg / L))) t :=
      (V3.hasDerivAt_sub_const 2 hu_d).mul hN_comp
    have hsum := V3.hasDerivAt_add hu_d hK_d
    convert hsum using 1
    simp only [ψ']; ring
  have hψ'_nn : ∀ t ∈ Icc (0 : ℝ) 1, K t ≤ L → 0 ≤ ψ' t := by
    intro t ht hKt
    set z := g t / L
    have hz0 : 0 ≤ z := div_nonneg (hg_nn t ht) (le_of_lt hL)
    have hPpos : 0 < kernelP m v z := kernelP_pos hz0
    have hL2 := kernel_law2 hm hmv hz0
    have hb_nn : 0 ≤ clockB m v := clockB_nonneg m v
    have hbound : clockB m v * kernelP' m v z / (kernelP m v z) ^ 2 ≤
        kernelN m v z * (1 + kernelN m v z) := by
      have hid : kernelN m v z * (1 + kernelN m v z) =
          clockB m v * (kernelP m v z + clockB m v) / (kernelP m v z) ^ 2 := by
        unfold kernelN
        rw [show 1 + clockB m v / kernelP m v z = (kernelP m v z + clockB m v) / kernelP m v z by
          field_simp [ne_of_gt hPpos]]
        rw [div_mul_div_comm, sq]
      rw [hid]
      exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hL2 hb_nn) (sq_nonneg _)
    have hut : 0 ≤ u t - 2 := by dsimp only [u]; nlinarith [ht.1, hdu0]
    have hdg_nn : 0 ≤ dg / L := div_nonneg hdg0 (le_of_lt hL)
    have h1 : (u t - 2) * (clockB m v * kernelP' m v z / (kernelP m v z) ^ 2) * (dg / L) ≤
        (u t - 2) * (kernelN m v z * (1 + kernelN m v z)) * (dg / L) := by
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hbound hut) hdg_nn
    have hN_nn : 0 ≤ kernelN m v z := kernelN_nonneg hz0
    have hK_div : K t / L ≤ 1 := (div_le_one hL).mpr hKt
    have h2 : (u t - 2) * (kernelN m v z * (1 + kernelN m v z)) * (dg / L) =
        (1 + kernelN m v z) * ((K t / L) * dg) := by
      simp only [K, z]; ring
    have h3 : (K t / L) * dg ≤ du := by
      have hmul := mul_le_mul_of_nonneg_right hK_div hdg0
      rw [one_mul] at hmul
      exact le_trans hmul hdg_le_du
    have h4 : (1 + kernelN m v z) * ((K t / L) * dg) ≤ (1 + kernelN m v z) * du :=
      mul_le_mul_of_nonneg_left h3 (by linarith)
    have hneg : (u t - 2) * (-clockB m v * kernelP' m v z / (kernelP m v z) ^ 2) * (dg / L) =
        -((u t - 2) * (clockB m v * kernelP' m v z / (kernelP m v z) ^ 2) * (dg / L)) := by ring
    dsimp only [ψ']
    change 0 ≤ du * (1 + kernelN m v z) +
      (u t - 2) * (-clockB m v * kernelP' m v z / (kernelP m v z) ^ 2) * (dg / L)
    linarith
  -- Split depending on whether `S = {t ∈ [0, 1] | L ≤ K t}` is empty or nonempty.
  let S : Set ℝ := { t ∈ Icc (0 : ℝ) 1 | L ≤ K t }
  by_cases hS : S.Nonempty
  · have hS_closed : IsClosed S := by
      have hpre := hK_cont.preimage_isClosed_of_isClosed isClosed_Icc (isClosed_Ici (a := L))
      convert hpre using 1
      ext t
      simp [S]
    have hS_comp : IsCompact S := isCompact_Icc.of_isClosed_subset hS_closed (fun t ht => ht.1)
    obtain ⟨t₀, ht₀S, ht₀max⟩ := hS_comp.exists_isMaxOn hS continuousOn_id
    have ht₀_lt1 : t₀ < 1 := by
      rcases eq_or_lt_of_le ht₀S.1.2 with rfl | hlt
      · exfalso
        have hK1 : K 1 = (u₂ - 2) * kernelN m v (g₂ / L) := by simp [K, u, g, du, dg]
        linarith [ht₀S.2]
      · exact hlt
    -- For every `t ∈ (t₀, 1]`, `K t < L`.
    have hgt_lt : ∀ t ∈ Ioc t₀ 1, K t < L := by
      intro t ht
      rcases lt_or_ge (K t) L with hlt | hge
      · exact hlt
      · exfalso
        have htS : t ∈ S := ⟨⟨le_trans ht₀S.1.1 (le_of_lt ht.1), ht.2⟩, hge⟩
        have hle : t ≤ t₀ := ht₀max htS
        linarith [ht.1]
    -- By continuity at `t₀`, `K t₀ = L`.
    have hKt₀ : K t₀ = L := by
      apply le_antisymm _ ht₀S.2
      refine le_of_not_gt (fun hgt => ?_)
      have hcont := Metric.continuousWithinAt_iff.mp (hK_cont t₀ ht₀S.1) (K t₀ - L) (sub_pos.mpr hgt)
      obtain ⟨δ, hδ_pos, hδ⟩ := hcont
      set t' := t₀ + min (δ / 2) ((1 - t₀) / 2)
      have ht'_gt : t₀ < t' := by
        dsimp only [t']; linarith [lt_min (half_pos hδ_pos) (half_pos (sub_pos.mpr ht₀_lt1))]
      have ht'_le1 : t' ≤ 1 := by
        dsimp only [t']; linarith [min_le_right (δ / 2) ((1 - t₀) / 2)]
      have ht'_mem : t' ∈ Icc (0 : ℝ) 1 := ⟨le_trans ht₀S.1.1 (le_of_lt ht'_gt), ht'_le1⟩
      have hdist : dist t' t₀ < δ := by
        rw [Real.dist_eq, abs_of_pos (sub_pos.mpr ht'_gt)]
        dsimp only [t']; linarith [min_le_left (δ / 2) ((1 - t₀) / 2)]
      have hKdist := hδ ht'_mem hdist
      rw [Real.dist_eq] at hKdist
      have hKlt := hgt_lt t' ⟨ht'_gt, ht'_le1⟩
      linarith [(abs_lt.mp hKdist).1]
    -- Monotonicity of `ψ` on `[t₀, 1]`
    have hmono : MonotoneOn ψ (Icc t₀ 1) := by
      refine monotoneOn_of_hasDerivAt_nonneg (f' := ψ') (convex_Icc t₀ 1)
        (hψ_cont.mono (Icc_subset_Icc_left ht₀S.1.1)) ?_ ?_
      · intro t ht
        rw [interior_Icc] at ht
        exact hψ_deriv t ⟨le_trans ht₀S.1.1 (le_of_lt ht.1), le_of_lt ht.2⟩
      · intro t ht
        rw [interior_Icc] at ht
        exact hψ'_nn t ⟨le_trans ht₀S.1.1 (le_of_lt ht.1), le_of_lt ht.2⟩
          (le_of_lt (hgt_lt t ⟨ht.1, le_of_lt ht.2⟩))
    have hψ_le : ψ t₀ ≤ ψ 1 := hmono (left_mem_Icc.mpr (le_of_lt ht₀_lt1))
      (right_mem_Icc.mpr (le_of_lt ht₀_lt1)) (le_of_lt ht₀_lt1)
    have hψ1 : ψ 1 = u₂ + (u₂ - 2) * kernelN m v (g₂ / L) := by simp [ψ, K, u, g, du, dg]
    have hψ0 : ψ t₀ = u t₀ + L := by simp [ψ, hKt₀]
    rw [hψ0, hψ1] at hψ_le
    have hu_le : u₁ ≤ u t₀ := by dsimp only [u]; nlinarith [ht₀S.1.1, hdu0]
    rw [min_eq_right (le_of_lt hsat2)]
    exact le_trans (add_le_add hu_le (min_le_left L ((u₁ - 2) * kernelN m v (g₁ / L)))) hψ_le
  · -- `S = ∅`, so `K t < L` on all of `[0, 1]`.
    have hall : ∀ t ∈ Icc (0 : ℝ) 1, K t < L := by
      intro t ht
      rcases lt_or_ge (K t) L with hlt | hge
      · exact hlt
      · exact False.elim (hS ⟨t, ht, hge⟩)
    have hmono : MonotoneOn ψ (Icc 0 1) := by
      refine monotoneOn_of_hasDerivAt_nonneg (f' := ψ') (convex_Icc 0 1) hψ_cont ?_ ?_
      · intro t ht
        rw [interior_Icc] at ht
        exact hψ_deriv t (Ioo_subset_Icc_self ht)
      · intro t ht
        rw [interior_Icc] at ht
        exact hψ'_nn t (Ioo_subset_Icc_self ht) (le_of_lt (hall t (Ioo_subset_Icc_self ht)))
    have hψ_le : ψ 0 ≤ ψ 1 := hmono (left_mem_Icc.mpr zero_le_one)
      (right_mem_Icc.mpr zero_le_one) zero_le_one
    have hψ0 : ψ 0 = u₁ + (u₁ - 2) * kernelN m v (g₁ / L) := by simp [ψ, K, u, g]
    have hψ1 : ψ 1 = u₂ + (u₂ - 2) * kernelN m v (g₂ / L) := by simp [ψ, K, u, g, du, dg]
    rw [hψ0, hψ1] at hψ_le
    rw [min_eq_right (le_of_lt hsat2)]
    linarith [min_le_right L ((u₁ - 2) * kernelN m v (g₁ / L))]

/-! ### Section 2: Theorem 10.1 (`thm:signed`, Signed covered bound) -/

/-- Helper: when `groupMeanCost Q C0 = 0`, all future covered charges vanish. -/
private lemma coveredOcc_eq_zero_of_groupMeanCost_zero {d : ℕ}
    {X P : Finset (Point d)} :
    ∀ (r : ℕ) {C0 : Finset (Point d)} {Q : Finset (Finset (Point d))},
      C0.Nonempty → (∀ G ∈ Q, cost G C0 = 0) →
      coveredOcc X C0 P Q r = 0
  | 0, _, _, _, _ => rfl
  | r + 1, C0, Q, hC0, hzero => by
      have hgm0 : groupMeanCost Q C0 = 0 := by
        unfold groupMeanCost
        split_ifs
        · rfl
        · rw [Finset.sum_eq_zero (fun G hG => hzero G hG), zero_div]
      unfold coveredOcc
      simp only [d2Expect, coveredChargeFrom]
      by_cases hX : 0 < cost X C0
      · simp only [hX, ↓reduceIte]
        apply Finset.sum_eq_zero
        intro y _
        have hsub0 : ∀ G ∈ Q.filter (fun G => ¬ hitGroup G (some y)), cost G (insert y C0) = 0 := by
          intro G hG
          have hGQ : G ∈ Q := (Finset.mem_filter.mp hG).1
          exact le_antisymm (le_trans (KMeansPP.cost_insert_le G y hC0) (le_of_eq (hzero G hGQ)))
            (cost_nonneg G _)
        have hih := coveredOcc_eq_zero_of_groupMeanCost_zero (X := X) (P := P) r
          (Finset.insert_nonempty y C0) hsub0
        have hcharge0 : (if hitGroup P (some y) then groupMeanCost Q C0 else 0) = 0 := by
          simp [hgm0]
        simp only [hcharge0, zero_add, addDraw]
        change (distSq y C0 / cost X C0) * coveredOcc X (insert y C0) P
          (Q.filter (fun G => ¬ hitGroup G (some y))) r = 0
        rw [hih, mul_zero]
      · simp only [hX, ↓reduceIte]
        have hih := coveredOcc_eq_zero_of_groupMeanCost_zero (X := X) (P := P)
          (Q := Q.filter (fun G => ¬ hitGroup G none)) r hC0
          (fun G hG => hzero G (Finset.mem_filter.mp hG).1)
        have hrew : (fun rest => (if hitGroup P none then groupMeanCost Q C0 else 0) +
            coveredChargeFrom P (addDraw C0 none) (Q.filter (fun G => ¬ hitGroup G none)) rest) =
            coveredChargeFrom P C0 (Q.filter (fun G => ¬ hitGroup G none)) := by
          funext rest; simp [hgm0, addDraw]
        rw [hrew]
        exact hih

/-- One-step recursion for `coveredCost` when `0 < cost X C0`. -/
private lemma coveredCost_succ_pos {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hP_sub : P ⊆ X) (hX : 0 < cost X C0) (r : ℕ) :
    coveredCost X C0 P Q (r + 1) =
      (cost P C0 / cost X C0) * groupMeanCost Q C0 +
        ∑ y ∈ X, (distSq y C0 / cost X C0) *
          coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r := by
  unfold coveredCost coveredOcc
  simp only [d2Expect, hX, ↓reduceIte, coveredChargeFrom, centersAfter, addDraw]
  rw [← Finset.sum_add_distrib]
  have hterm : ∀ y ∈ X,
      (distSq y C0 / cost X C0) *
          d2Expect X (insert y C0) r
            (fun rest =>
              (if hitGroup P (some y) then groupMeanCost Q C0 else 0) +
                coveredChargeFrom P (insert y C0) (Q.filter (fun G => ¬ hitGroup G (some y))) rest) +
        (distSq y C0 / cost X C0) *
          d2Expect X (insert y C0) r (fun rest => cost P (centersAfter (insert y C0) rest)) =
      (distSq y C0 / cost X C0) * (if y ∈ P then groupMeanCost Q C0 else 0) +
        (distSq y C0 / cost X C0) *
          (d2Expect X (insert y C0) r
              (coveredChargeFrom P (insert y C0) (Q.filter (fun G => ¬ hitGroup G (some y)))) +
            d2Expect X (insert y C0) r (fun rest => cost P (centersAfter (insert y C0) rest))) := by
    intro y _
    rw [d2Expect_add, d2Expect_const]
    simp only [hitGroup]
    ring
  rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib]
  congr 1
  have hsplit :
      ∑ y ∈ X, (distSq y C0 / cost X C0) * (if y ∈ P then groupMeanCost Q C0 else 0) =
        ∑ y ∈ P, (distSq y C0 / cost X C0) * groupMeanCost Q C0 := by
    rw [← Finset.sum_sdiff hP_sub]
    have h0 : ∑ y ∈ X \ P, (distSq y C0 / cost X C0) * (if y ∈ P then groupMeanCost Q C0 else 0) = 0 :=
      Finset.sum_eq_zero (fun y hy => by simp [(Finset.mem_sdiff.mp hy).2])
    rw [h0, zero_add]
    exact Finset.sum_congr rfl (fun y hy => by simp [hy])
  rw [hsplit, ← Finset.sum_mul, ← Finset.sum_div]
  rfl

/-- Inside-set landing lowers normalized target cost to at most `2`. -/
private lemma cost_insert_inside_le_two_phi {d : ℕ} {P C0 : Finset (Point d)}
    (hP : P.Nonempty) (hphi : 0 < phi P) {y : Point d} (hy : y ∈ insideSet P) :
    cost P (insert y C0) / phi P ≤ 2 := by
  have hyT : normT P y ≤ 1 := (Finset.mem_filter.mp hy).2
  have h1 : cost P (insert y C0) ≤ cost P {y} :=
    cost_subset_centers P (Finset.singleton_nonempty y) (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self y C0))
  have h2 : cost P {y} = (1 + normT P y) * phi P := by
    rw [centroid_identity hP y]
    unfold normT
    field_simp [ne_of_gt hphi]
  rw [div_le_iff₀ hphi]
  nlinarith

/-- Retention decreases `cost P` at least as much as `cost (insideSet P)`. -/
private lemma inside_cost_drop_le_target_drop {d : ℕ} (P C0 : Finset (Point d))
    (hC0 : C0.Nonempty) (y : Point d) :
    cost (insideSet P) C0 - cost (insideSet P) (insert y C0) ≤
      cost P C0 - cost P (insert y C0) := by
  have hsub : insideSet P ⊆ P := insideSet_subset P
  have h1 := cost_sdiff_add (C := C0) hsub
  have h2 := cost_sdiff_add (C := insert y C0) hsub
  have hret := KMeansPP.cost_insert_le (P \ insideSet P) y hC0
  linarith

/-- Exact formula for `resG v (1/v) h ℓ` in the single-slot case `m = v`. -/
private lemma resG_single_slot {v : ℕ} (hv : 1 ≤ v) {h ℓ : ℝ} (hh : 0 ≤ h) (hℓ : 0 < ℓ) :
    resG v ((v : ℝ))⁻¹ h ℓ = h * ℓ / (h + (v : ℝ) * ℓ) := by
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hd1 : 0 < ℓ + h * ((v : ℝ))⁻¹ := by positivity
  have hd2 : 0 < h + (v : ℝ) * ℓ := by positivity
  unfold resG resC
  field_simp [ne_of_gt hv_pos, ne_of_gt hd1, ne_of_gt hd2]
  ring

/-- Helper for Theorem 10.1: one-draw base (`r = 1`, `m = v`, `b = 1/v`, `ℓ > 0`). -/
private lemma thm_signed_one_draw {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) (hv1 : 1 ≤ Q.card)
    (hℓ_pos : 0 < groupMeanCost Q C0 / phi P) :
    let v := Q.card
    let u := cost P C0 / phi P
    let g := cost (insideSet P) C0 / phi P
    let ℓ := groupMeanCost Q C0 / phi P
    coveredCost X C0 P Q 1 / phi P ≤
      u + resG v ((v : ℝ))⁻¹ (min u 2) ℓ + min ℓ (max (u - 2) 0 * kernelNAt v v g ℓ) := by
  dsimp only
  set v := Q.card
  set u := cost P C0 / phi P
  set g := cost (insideSet P) C0 / phi P
  set ℓ := groupMeanCost Q C0 / phi P
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hu_nn : 0 ≤ u := div_nonneg (cost_nonneg P C0) (le_of_lt hphi)
  have hg_nn : 0 ≤ g := div_nonneg (cost_nonneg _ C0) (le_of_lt hphi)
  have hgu : g ≤ u := div_le_div_of_nonneg_right (cost_mono_left (insideSet_subset P)) (le_of_lt hphi)
  have hQ_sub : Q.biUnion id ⊆ X := by
    intro y hy; rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩; exact hQ.subset_X G hG hyG
  have hPQ_disj : Disjoint P (Q.biUnion id) := by
    rw [Finset.disjoint_left]; intro y hyP hyQ
    rcases Finset.mem_biUnion.mp hyQ with ⟨G, hG, hyG⟩
    exact Finset.disjoint_left.mp (hPQ G hG) hyP hyG
  have hQ_cost : cost (Q.biUnion id) C0 = (v : ℝ) * ℓ * phi P := by
    rw [cost_biUnion Q id hQ.pairwiseDisjoint C0]
    have hQne : Q.card ≠ 0 := by omega
    simp only [ℓ, groupMeanCost, hQne, ↓reduceIte]
    change ∑ G ∈ Q, cost G C0 = (v : ℝ) * ((∑ G ∈ Q, cost G C0) / (v : ℝ) / phi P) * phi P
    field_simp [ne_of_gt hv_pos, ne_of_gt hphi]
  have hPQ_sub : P ∪ Q.biUnion id ⊆ X := Finset.union_subset hP_sub hQ_sub
  set U_ext := cost (X \ (P ∪ Q.biUnion id)) C0 / phi P
  have hU_nn : 0 ≤ U_ext := div_nonneg (cost_nonneg _ C0) (le_of_lt hphi)
  set T := cost X C0 / phi P
  have hT_eq : T = u + (v : ℝ) * ℓ + U_ext := by
    have hsum : cost X C0 = cost (X \ (P ∪ Q.biUnion id)) C0 + (cost P C0 + cost (Q.biUnion id) C0) := by
      rw [← cost_union_disjoint hPQ_disj, cost_sdiff_add hPQ_sub]
    simp only [T, u, U_ext]; rw [hsum, hQ_cost]; field_simp [ne_of_gt hphi]; ring
  have hT_pos : 0 < T := by linarith [mul_pos hv_pos hℓ_pos]
  have hX_pos : 0 < cost X C0 := by
    have : cost X C0 = T * phi P := by simp [T, div_mul_cancel₀ _ (ne_of_gt hphi)]
    rw [this]; exact mul_pos hT_pos hphi
  have hstep := coveredCost_succ_pos (Q := Q) hP_sub hX_pos 0
  set e := max (u - 2) 0
  have he_nn : 0 ≤ e := le_max_right _ _
  have hsum_le :
      ∑ y ∈ X, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) ≤ T * u - e * g := by
    have hPin_sub : insideSet P ⊆ X := (insideSet_subset P).trans hP_sub
    rw [← Finset.sum_sdiff hPin_sub]
    have h_in : ∑ y ∈ insideSet P, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) ≤
        g * (u - e) := by
      have hpt : ∀ y ∈ insideSet P,
          (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) ≤
            (distSq y C0 / phi P) * (u - e) := by
        intro y hy
        have h2 : cost P (insert y C0) / phi P ≤ 2 := cost_insert_inside_le_two_phi hP_ne hphi hy
        have hret : cost P (insert y C0) / phi P ≤ u :=
          div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P y hC0) (le_of_lt hphi)
        have hle : cost P (insert y C0) / phi P ≤ u - e := by
          simp only [e]
          rcases le_total u 2 with h | h
          · rw [max_eq_right (by linarith)]; linarith
          · rw [max_eq_left (by linarith)]; linarith
        exact mul_le_mul_of_nonneg_left hle (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi))
      calc
        ∑ y ∈ insideSet P, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P)
          ≤ ∑ y ∈ insideSet P, (distSq y C0 / phi P) * (u - e) := Finset.sum_le_sum hpt
        _ = g * (u - e) := by rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
    have h_out : ∑ y ∈ X \ insideSet P, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) ≤
        (T - g) * u := by
      have hpt : ∀ y ∈ X \ insideSet P,
          (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) ≤
            (distSq y C0 / phi P) * u := by
        intro y _
        have hret : cost P (insert y C0) / phi P ≤ u :=
          div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P y hC0) (le_of_lt hphi)
        exact mul_le_mul_of_nonneg_left hret (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi))
      calc
        ∑ y ∈ X \ insideSet P, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P)
          ≤ ∑ y ∈ X \ insideSet P, (distSq y C0 / phi P) * u := Finset.sum_le_sum hpt
        _ = (T - g) * u := by
            rw [← Finset.sum_mul, ← Finset.sum_div]
            have hsd : cost (X \ insideSet P) C0 = cost X C0 - cost (insideSet P) C0 := by
              linarith [cost_sdiff_add (C := C0) hPin_sub]
            change (cost (X \ insideSet P) C0 / phi P) * u = (T - g) * u
            rw [hsd, sub_div]
    linarith
  have hTQ1 : T * (coveredCost X C0 P Q 1 / phi P) =
      u * ℓ + ∑ y ∈ X, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) := by
    rw [hstep]
    simp only [coveredCost_zero]
    have hXeq : cost X C0 = T * phi P := by simp [T, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hPeq : cost P C0 = u * phi P := by simp [u, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hLeq : groupMeanCost Q C0 = ℓ * phi P := by simp [ℓ, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hsum_rew :
        T * ((∑ y ∈ X, (distSq y C0 / cost X C0) * cost P (insert y C0)) / phi P) =
          ∑ y ∈ X, (distSq y C0 / phi P) * (cost P (insert y C0) / phi P) := by
      rw [Finset.sum_div, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun y _ => ?_)
      rw [hXeq]; field_simp [ne_of_gt hT_pos, ne_of_gt hphi]
    rw [add_div, mul_add, hsum_rew]
    congr 1
    rw [hXeq, hPeq, hLeq]; field_simp [ne_of_gt hT_pos, ne_of_gt hphi]
  have hdiff_le : T * (coveredCost X C0 P Q 1 / phi P - u) ≤ u * ℓ - e * g := by linarith
  have hle_ℓ : coveredCost X C0 P Q 1 / phi P - u ≤ ℓ := by
    have hT_ge_u : u ≤ T := by nlinarith [mul_pos hv_pos hℓ_pos]
    have h1 : u * ℓ ≤ T * ℓ := mul_le_mul_of_nonneg_right hT_ge_u (le_of_lt hℓ_pos)
    have h2 : 0 ≤ e * g := mul_nonneg he_nn hg_nn
    exact le_of_mul_le_mul_left (by linarith) hT_pos
  by_cases hu2 : u ≤ 2
  · have he0 : e = 0 := max_eq_right (by linarith)
    have hmin_eq : min u 2 = u := min_eq_left hu2
    rw [hmin_eq, resG_single_slot hv1 hu_nn hℓ_pos, he0, zero_mul, min_eq_right (le_of_lt hℓ_pos),
      add_zero]
    have h1 : T * (coveredCost X C0 P Q 1 / phi P - u) ≤ u * ℓ := by
      rw [he0, zero_mul, sub_zero] at hdiff_le; exact hdiff_le
    have h2 : coveredCost X C0 P Q 1 / phi P - u ≤ u * ℓ / T :=
      (le_div_iff₀ hT_pos).mpr (by linarith)
    have h3 : u * ℓ / T ≤ u * ℓ / (u + (v : ℝ) * ℓ) :=
      div_le_div_of_nonneg_left (by positivity) (by positivity) (by linarith)
    linarith
  · push Not at hu2
    have he_eq : e = u - 2 := max_eq_left (by linarith)
    have hmin_eq : min u 2 = 2 := min_eq_right (le_of_lt hu2)
    rw [hmin_eq, resG_single_slot hv1 (by norm_num) hℓ_pos]
    simp only [kernelNAt, not_le.mpr hℓ_pos, ↓reduceIte]
    set G := 2 * ℓ / (2 + (v : ℝ) * ℓ)
    have hG_nn : 0 ≤ G := by positivity
    have hTG : 2 * ℓ ≤ T * G := by
      have hden : 0 < 2 + (v : ℝ) * ℓ := by positivity
      have hmul : T * G = (T * (2 * ℓ)) / (2 + (v : ℝ) * ℓ) := by
        dsimp only [G]; ring
      rw [hmul, le_div_iff₀ hden]
      have hT_ge : 2 + (v : ℝ) * ℓ ≤ T := by linarith
      have h2ℓ_nn : 0 ≤ 2 * ℓ := by positivity
      have := mul_le_mul_of_nonneg_left hT_ge h2ℓ_nn
      linarith
    have hL4_1 := kernelN_law4 hv1 le_rfl hg_nn hℓ_pos
    rw [kernelN_empty (by omega : v - 1 < v), sub_zero] at hL4_1
    have hTN : ℓ - g ≤ T * kernelN v v (g / ℓ) := by
      have hT_ge : (v : ℝ) * ℓ + g ≤ T := by linarith
      have hN_nn : 0 ≤ kernelN v v (g / ℓ) := kernelN_nonneg (by positivity)
      have hmul := mul_le_mul_of_nonneg_right hT_ge hN_nn
      linarith
    have hbound2 : coveredCost X C0 P Q 1 / phi P - u ≤ G + e * kernelN v v (g / ℓ) := by
      have he_pos : 0 < e := by linarith
      have h2 : u * ℓ - e * g = 2 * ℓ + e * (ℓ - g) := by rw [he_eq]; ring
      have heN : e * (ℓ - g) ≤ e * (T * kernelN v v (g / ℓ)) :=
        mul_le_mul_of_nonneg_left hTN (le_of_lt he_pos)
      have h1 : T * (coveredCost X C0 P Q 1 / phi P - u) ≤ T * (G + e * kernelN v v (g / ℓ)) := by
        linarith
      exact le_of_mul_le_mul_left h1 hT_pos
    have hbound1 : coveredCost X C0 P Q 1 / phi P - u ≤ G + ℓ := by linarith
    have hmin_le : coveredCost X C0 P Q 1 / phi P - u ≤ G + min ℓ (e * kernelN v v (g / ℓ)) := by
      rcases le_total ℓ (e * kernelN v v (g / ℓ)) with h | h
      · rwa [min_eq_left h]
      · rwa [min_eq_right h]
    change coveredCost X C0 P Q 1 / phi P ≤ u + G + min ℓ (e * kernelN v v (g / ℓ))
    linarith

/-- Helper for Theorem 10.1: saturated branch (`2 < u`, `ℓ ≤ (u - 2) * N_{m,v}(g / ℓ)`). -/
private lemma thm_signed_sat_branch {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hr1 : 1 ≤ r) (hrv : r ≤ Q.card)
    (hℓ_pos : 0 < groupMeanCost Q C0 / phi P)
    (hu2 : 2 < cost P C0 / phi P)
    (hsat : groupMeanCost Q C0 / phi P ≤
      (cost P C0 / phi P - 2) * kernelN (Q.card - r + 1) Q.card
        ((cost (insideSet P) C0 / phi P) / (groupMeanCost Q C0 / phi P))) :
    let v := Q.card
    let m := v - r + 1
    let b := clockB m v
    let u := cost P C0 / phi P
    let g := cost (insideSet P) C0 / phi P
    let ℓ := groupMeanCost Q C0 / phi P
    coveredCost X C0 P Q r / phi P ≤
      u + resG m b (min u 2) ℓ + min ℓ (max (u - 2) 0 * kernelNAt m v g ℓ) := by
  dsimp only
  set v := Q.card
  set m := v - r + 1
  set b := clockB m v
  set u := cost P C0 / phi P
  set g := cost (insideSet P) C0 / phi P
  set ℓ := groupMeanCost Q C0 / phi P
  have hm1 : 1 ≤ m := by omega
  have hmv : m ≤ v := by omega
  have hb_pos : 0 < b := clockB_pos hm1 hmv
  have hmin_u : min u 2 = 2 := min_eq_right (le_of_lt hu2)
  have hmax_u : max (u - 2) 0 = u - 2 := max_eq_left (by linarith)
  simp only [kernelNAt, not_le.mpr hℓ_pos, ↓reduceIte, hmin_u, hmax_u, min_eq_left hsat]
  have hcor := cor_saturated_cClock hC0 hP_sub hQ hPQ hr1 hrv
  have hclk : cClock r v = b := (clockB_eq_cClock hr1 hrv).symm
  have hm_cast : v - r + 1 = m := rfl
  rw [hclk, hm_cast] at hcor
  have hterm : d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω)) ≤ cost P C0 := by
    calc
      d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω))
        ≤ d2Expect X C0 r (fun _ => cost P C0) :=
          d2Expect_mono _ _ _ _ _ (fun ω _ => cost_centersAfter_le P hC0 ω)
      _ = cost P C0 := d2Expect_const _ _ _ _
  have hC2 : resC m b 2 ℓ ≤ 2 / (m : ℝ) := resC_le_div_m hm1 (le_of_lt hb_pos) (by norm_num) (le_of_lt hℓ_pos)
  have hG2 : 2 * (b - ((m : ℝ))⁻¹) ≤ resG m b 2 ℓ := by
    unfold resG
    have : 2 / (m : ℝ) = 2 * ((m : ℝ))⁻¹ := by ring
    linarith
  have hcov : coveredCost X C0 P Q r / phi P ≤ u + ℓ + 2 * (b - ((m : ℝ))⁻¹) := by
    unfold coveredCost
    rw [add_div]
    have h1 : coveredOcc X C0 P Q r / phi P ≤ ℓ + 2 * (b - ((m : ℝ))⁻¹) := by
      rw [div_le_iff₀ hphi]
      have hLeq : groupMeanCost Q C0 = ℓ * phi P := by simp [ℓ, div_mul_cancel₀ _ (ne_of_gt hphi)]
      linarith
    have h2 : d2Expect X C0 r (fun ω => cost P (centersAfter C0 ω)) / phi P ≤ u :=
      div_le_div_of_nonneg_right hterm (le_of_lt hphi)
    linarith
  linarith

/-- Helper for Theorem 10.1: Jensen over named draws for any concave nondecreasing `φ` on `[0, ∞)`. -/
private lemma thm_signed_named_jensen {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} (hC0 : C0.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hv1 : 1 ≤ Q.card)
    (hℓ_pos : 0 < groupMeanCost Q C0 / phi P)
    {φ : ℝ → ℝ} (hconc : ConcaveOn ℝ (Ici 0) φ) (hmono : MonotoneOn φ (Ici 0)) :
    let v := Q.card
    let ℓ := groupMeanCost Q C0 / phi P
    ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
        φ (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) ≤
      ((v : ℝ) * ℓ) * φ ℓ := by
  dsimp only
  set v := Q.card
  set ℓ := groupMeanCost Q C0 / phi P
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hQ_cost : cost (Q.biUnion id) C0 = (v : ℝ) * ℓ * phi P := by
    rw [cost_biUnion Q id hQ.pairwiseDisjoint C0]
    have hQne : Q.card ≠ 0 := by omega
    simp only [ℓ, groupMeanCost, hQne, ↓reduceIte]
    change ∑ G ∈ Q, cost G C0 = (v : ℝ) * ((∑ G ∈ Q, cost G C0) / (v : ℝ) / phi P) * phi P
    field_simp [ne_of_gt hv_pos, ne_of_gt hphi]
  have hSB :
      ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
          (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) ≤
        ((v : ℝ) * ℓ) * ℓ := by
    have hsb := sum_biUnion_distSq_mul_groupMeanCost_next_le hC0 hQ
    have hsumQ : ∑ G ∈ Q, cost G C0 = (v : ℝ) * ℓ * phi P := by
      simpa only [id] using (cost_biUnion Q id hQ.pairwiseDisjoint C0).symm.trans hQ_cost
    have hLeq : groupMeanCost Q C0 = ℓ * phi P := by
      simp [ℓ, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hrew :
        ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
            (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) =
          (∑ y ∈ Q.biUnion id, distSq y C0 *
            groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0)) / (phi P) ^ 2 := by
      rw [Finset.sum_div]
      refine Finset.sum_congr rfl (fun y _ => by ring)
    rw [hrew, div_le_iff₀ (sq_pos_of_pos hphi)]
    rw [hsumQ, hLeq] at hsb
    nlinarith
  set W := (v : ℝ) * ℓ
  have hW_pos : 0 < W := mul_pos hv_pos hℓ_pos
  let w : Point d → ℝ := fun y => (distSq y C0 / phi P) / W
  let L' : Point d → ℝ := fun y =>
    groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P
  have hw_nn : ∀ y ∈ Q.biUnion id, 0 ≤ w y := fun y _ => by
    simp only [w]; exact div_nonneg (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)) (le_of_lt hW_pos)
  have hw_sum : ∑ y ∈ Q.biUnion id, w y = 1 := by
    simp only [w, ← Finset.sum_div]
    change (cost (Q.biUnion id) C0 / phi P) / W = 1
    rw [hQ_cost]
    field_simp [ne_of_gt hW_pos, ne_of_gt hphi]
  have hL'_mem : ∀ y ∈ Q.biUnion id, L' y ∈ Ici (0 : ℝ) := fun y _ =>
    div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
  have hjen := hconc.le_map_sum hw_nn hw_sum hL'_mem
  simp only [smul_eq_mul] at hjen
  have hmean_le : ∑ y ∈ Q.biUnion id, w y * L' y ≤ ℓ := by
    have h1 : ∑ y ∈ Q.biUnion id, w y * L' y =
        (∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) * L' y) / W := by
      rw [Finset.sum_div]
      refine Finset.sum_congr rfl (fun y _ => by simp only [w]; ring)
    rw [h1, div_le_iff₀ hW_pos]
    linarith [hSB]
  have hmean_nn : 0 ≤ ∑ y ∈ Q.biUnion id, w y * L' y :=
    Finset.sum_nonneg (fun y hy => mul_nonneg (hw_nn y hy) (hL'_mem y hy))
  have hle := le_trans hjen (hmono hmean_nn (le_of_lt hℓ_pos) hmean_le)
  have hmul := mul_le_mul_of_nonneg_left hle (le_of_lt hW_pos)
  have hlhs : W * ∑ y ∈ Q.biUnion id, w y * φ (L' y) =
      ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) * φ (L' y) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    simp only [w]; field_simp [ne_of_gt hW_pos]
  linarith

/-- Helper for Theorem 10.1: inductive step, low branch (`r1 ≥ 1`, `u ≤ 2`). -/
private lemma thm_signed_low_branch {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r1 : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hr1_pos : 1 ≤ r1) (hrv : r1 + 1 ≤ Q.card)
    (hℓ_pos : 0 < groupMeanCost Q C0 / phi P) (hu2 : cost P C0 / phi P ≤ 2)
    (ih : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d))),
      C'.Nonempty → IsDisjointGroups X Q' → (∀ G ∈ Q', Disjoint P G) → r1 ≤ Q'.card →
      let v' := Q'.card
      let m' := v' - r1 + 1
      let b' := clockB m' v'
      let u' := cost P C' / phi P
      let g' := cost (insideSet P) C' / phi P
      let ℓ' := groupMeanCost Q' C' / phi P
      coveredCost X C' P Q' r1 / phi P ≤
        u' + resG m' b' (min u' 2) ℓ' + min ℓ' (max (u' - 2) 0 * kernelNAt m' v' g' ℓ')) :
    let v := Q.card
    let m := v - (r1 + 1) + 1
    let b := clockB m v
    let u := cost P C0 / phi P
    let g := cost (insideSet P) C0 / phi P
    let ℓ := groupMeanCost Q C0 / phi P
    coveredCost X C0 P Q (r1 + 1) / phi P ≤
      u + resG m b (min u 2) ℓ + min ℓ (max (u - 2) 0 * kernelNAt m v g ℓ) := by
  dsimp only
  set v := Q.card
  set m := v - (r1 + 1) + 1
  set b := clockB m v
  set u := cost P C0 / phi P
  set ℓ := groupMeanCost Q C0 / phi P
  have hm1 : 1 ≤ m := by omega
  have hmv : m ≤ v := by omega
  have hmv_lt : m < v := by omega
  have hv1 : 1 ≤ v := by omega
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hb_pos : 0 < b := clockB_pos hm1 hmv
  have hu_nn : 0 ≤ u := div_nonneg (cost_nonneg P C0) (le_of_lt hphi)
  have hQ_sub : Q.biUnion id ⊆ X := by
    intro y hy; rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩; exact hQ.subset_X G hG hyG
  have hPQ_disj : Disjoint P (Q.biUnion id) := by
    rw [Finset.disjoint_left]; intro y hyP hyQ
    rcases Finset.mem_biUnion.mp hyQ with ⟨G, hG, hyG⟩
    exact Finset.disjoint_left.mp (hPQ G hG) hyP hyG
  have hQ_cost : cost (Q.biUnion id) C0 = (v : ℝ) * ℓ * phi P := by
    rw [cost_biUnion Q id hQ.pairwiseDisjoint C0]
    have hQne : Q.card ≠ 0 := by omega
    simp only [ℓ, groupMeanCost, hQne, ↓reduceIte]
    change ∑ G ∈ Q, cost G C0 = (v : ℝ) * ((∑ G ∈ Q, cost G C0) / (v : ℝ) / phi P) * phi P
    field_simp [ne_of_gt hv_pos, ne_of_gt hphi]
  have hPQ_sub : P ∪ Q.biUnion id ⊆ X := Finset.union_subset hP_sub hQ_sub
  set U_ext := cost (X \ (P ∪ Q.biUnion id)) C0 / phi P
  have hU_nn : 0 ≤ U_ext := div_nonneg (cost_nonneg _ C0) (le_of_lt hphi)
  set T := cost X C0 / phi P
  have hT_eq : T = u + (v : ℝ) * ℓ + U_ext := by
    have hsum : cost X C0 = cost (X \ (P ∪ Q.biUnion id)) C0 + (cost P C0 + cost (Q.biUnion id) C0) := by
      rw [← cost_union_disjoint hPQ_disj, cost_sdiff_add hPQ_sub]
    simp only [T, u, U_ext]; rw [hsum, hQ_cost]; field_simp [ne_of_gt hphi]; ring
  have hT_pos : 0 < T := by linarith [mul_pos hv_pos hℓ_pos]
  have hX_pos : 0 < cost X C0 := by
    have : cost X C0 = T * phi P := by simp [T, div_mul_cancel₀ _ (ne_of_gt hphi)]
    rw [this]; exact mul_pos hT_pos hphi
  have hstep := coveredCost_succ_pos (Q := Q) hP_sub hX_pos r1
  have hTQ :
      T * (coveredCost X C0 P Q (r1 + 1) / phi P) =
        u * ℓ + ∑ y ∈ X, (distSq y C0 / phi P) *
          (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) := by
    rw [hstep]
    have hXeq : cost X C0 = T * phi P := by simp [T, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hPeq : cost P C0 = u * phi P := by simp [u, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hLeq : groupMeanCost Q C0 = ℓ * phi P := by simp [ℓ, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hsum_rew :
        T * ((∑ y ∈ X, (distSq y C0 / cost X C0) *
            coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1) / phi P) =
          ∑ y ∈ X, (distSq y C0 / phi P) *
            (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) := by
      rw [Finset.sum_div, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun y _ => ?_)
      rw [hXeq]; field_simp [ne_of_gt hT_pos, ne_of_gt hphi]
    rw [add_div, mul_add, hsum_rew]
    congr 1
    rw [hXeq, hPeq, hLeq]; field_simp [ne_of_gt hT_pos, ne_of_gt hphi]
  have hX_split : ∀ f : Point d → ℝ,
      ∑ y ∈ X, f y = ∑ y ∈ X \ (P ∪ Q.biUnion id), f y + ∑ y ∈ P, f y + ∑ y ∈ Q.biUnion id, f y := by
    intro f; rw [← Finset.sum_sdiff hPQ_sub, Finset.sum_union hPQ_disj]; ring
  set b' := clockB m (v - 1)
  set b'' := clockB (m + 1) v
  have hb'_eq : b' = b - ((v : ℝ))⁻¹ := by have := clockB_step_right hmv; linarith
  have hb''_eq : b'' = b - ((m : ℝ))⁻¹ := by have := clockB_step_left hmv; linarith
  have hb'_ge_inv : ((m : ℝ))⁻¹ ≤ b' := by
    have := clockB_step_left (by omega : m ≤ v - 1); linarith [clockB_nonneg (m + 1) (v - 1)]
  have hb'_nn : 0 ≤ b' := clockB_nonneg m (v - 1)
  have hb''_nn : 0 ≤ b'' := clockB_nonneg (m + 1) v
  have hQ_unchanged : ∀ {y : Point d}, y ∉ Q.biUnion id →
      Q.filter (fun G => ¬ hitGroup G (some y)) = Q := by
    intro y hy
    refine Finset.filter_true_of_mem (fun G hG => ?_)
    simp only [hitGroup]; intro hyG; exact hy (Finset.mem_biUnion.mpr ⟨G, hG, hyG⟩)
  have hQ_named : ∀ {y : Point d}, y ∈ Q.biUnion id →
      let Qy := Q.filter (fun G => ¬ hitGroup G (some y))
      IsDisjointGroups X Qy ∧ (∀ G ∈ Qy, Disjoint P G) ∧ Qy.card = v - 1 := by
    intro y hy
    rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
    have heq := filter_not_hitGroup_eq_erase hQ hG hyG
    refine ⟨⟨fun H hH => hQ.subset_X H (Finset.mem_filter.mp hH).1,
        fun H hH => hQ.nonempty_mem H (Finset.mem_filter.mp hH).1,
        hQ.pairwiseDisjoint.subset (fun H hH => (Finset.mem_filter.mp hH).1)⟩,
      fun H hH => hPQ H (Finset.mem_filter.mp hH).1, by rw [heq, Finset.card_erase_of_mem hG]⟩
  rw [min_eq_left hu2, max_eq_right (by linarith : u - 2 ≤ 0), zero_mul,
    min_eq_right (le_of_lt hℓ_pos), add_zero]
  have hChild_other : ∀ {y : Point d}, y ∉ Q.biUnion id →
      coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P ≤
        u + u * b'' := by
    intro y hy
    rw [hQ_unchanged hy]
    have hih := ih (insert y C0) Q (Finset.insert_nonempty y C0) hQ hPQ (by omega)
    dsimp only at hih
    rw [show Q.card - r1 + 1 = m + 1 by omega] at hih
    set uy := cost P (insert y C0) / phi P
    set ℓy := groupMeanCost Q (insert y C0) / phi P
    have huy_nn : 0 ≤ uy := div_nonneg (cost_nonneg P _) (le_of_lt hphi)
    have huy_le : uy ≤ u := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P y hC0) (le_of_lt hphi)
    have hℓy_nn : 0 ≤ ℓy := div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hphi)
    rw [min_eq_left (by linarith : uy ≤ 2), max_eq_right (by linarith : uy - 2 ≤ 0), zero_mul,
      min_eq_right hℓy_nn, add_zero] at hih
    have hG_le : resG (m + 1) b'' uy ℓy ≤ u * b'' := by
      unfold resG; have hC_nn := resC_nonneg (m := m + 1) hb''_nn huy_nn hℓy_nn; nlinarith
    linarith
  have hChild_named : ∀ {y : Point d}, y ∈ Q.biUnion id →
      coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P ≤
        u + resG m b' u
          (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) := by
    intro y hy
    obtain ⟨hQy_disj, hQy_PQ, hQy_card⟩ := hQ_named hy
    have hih := ih (insert y C0) (Q.filter (fun G => ¬ hitGroup G (some y)))
      (Finset.insert_nonempty y C0) hQy_disj hQy_PQ (by omega)
    dsimp only at hih
    rw [hQy_card, show v - 1 - r1 + 1 = m by omega] at hih
    set uy := cost P (insert y C0) / phi P
    set ℓy := groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P
    have huy_nn : 0 ≤ uy := div_nonneg (cost_nonneg P _) (le_of_lt hphi)
    have huy_le : uy ≤ u := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P y hC0) (le_of_lt hphi)
    have hℓy_nn : 0 ≤ ℓy := div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
    rw [min_eq_left (by linarith : uy ≤ 2), max_eq_right (by linarith : uy - 2 ≤ 0), zero_mul,
      min_eq_right hℓy_nn, add_zero] at hih
    have hG_le := resG_mono_h hm1 hb'_ge_inv huy_nn huy_le hℓy_nn
    linarith
  have hSum_ext :
      ∑ y ∈ X \ (P ∪ Q.biUnion id), (distSq y C0 / phi P) *
        (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        U_ext * (u + u * b'') := by
    calc
      _ ≤ ∑ y ∈ X \ (P ∪ Q.biUnion id), (distSq y C0 / phi P) * (u + u * b'') :=
        Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left
          (hChild_other (fun hyQ => (Finset.mem_sdiff.mp hy).2 (Finset.mem_union_right P hyQ)))
          (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
      _ = U_ext * (u + u * b'') := by rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hSum_P :
      ∑ y ∈ P, (distSq y C0 / phi P) *
        (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        u * (u + u * b'') := by
    calc
      _ ≤ ∑ y ∈ P, (distSq y C0 / phi P) * (u + u * b'') :=
        Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left
          (hChild_other (fun hyQ => Finset.disjoint_left.mp hPQ_disj hy hyQ))
          (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
      _ = u * (u + u * b'') := by rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hSum_Q :
      ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
        (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        ((v : ℝ) * ℓ) * (u + resG m b' u ℓ) := by
    have hpt :
        ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
          (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
          (u + resG m b' u
            (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P)) :=
      Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hChild_named hy)
        (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
    have hconc : ConcaveOn ℝ (Ici 0) (fun L => u + resG m b' u L) :=
      (concaveOn_const u (convex_Ici 0)).add (resG_concaveOn_L hm1 hb'_nn hu_nn)
    have hmono : MonotoneOn (fun L => u + resG m b' u L) (Ici 0) :=
      fun _ hL₁ _ _ hle => add_le_add le_rfl (resG_mono_L hm1 hb'_nn hu_nn hL₁ hle)
    have hjen := thm_signed_named_jensen hC0 hphi hQ hv1 hℓ_pos hconc hmono
    dsimp only at hjen
    exact le_trans hpt hjen
  have hbase := low_branch_baseline_identity hm1 hv1 (by rw [← hb'_eq]; exact hb'_nn) hu_nn hℓ_pos
  rw [← hb'_eq] at hbase
  have hub_ext : u * b'' ≤ resG m b u ℓ := by
    unfold resG
    have hC := resC_le_div_m hm1 (le_of_lt hb_pos) hu_nn (le_of_lt hℓ_pos)
    have h1 : u * b'' = u * b - u / (m : ℝ) := by rw [hb''_eq]; ring
    linarith
  have htotal : T * (coveredCost X C0 P Q (r1 + 1) / phi P) ≤ T * (u + resG m b u ℓ) := by
    rw [hTQ, hX_split]
    have hG_diff : resG m b u ℓ - resG m b' u ℓ =
        u * ((v : ℝ))⁻¹ - (resC m b u ℓ - resC m b' u ℓ) := by
      unfold resG; rw [hb'_eq]; ring
    have hG_drop : resG m b u ℓ - u * b'' = u / (m : ℝ) - resC m b u ℓ := by
      unfold resG; rw [hb''_eq]; ring
    have hv_mul : (v : ℝ) * ℓ * (u * ((v : ℝ))⁻¹) = u * ℓ := by
      field_simp [ne_of_gt hv_pos]
    have hstep1 :
        u * ℓ + (U_ext * (u + u * b'') + u * (u + u * b'') + ((v : ℝ) * ℓ) * (u + resG m b' u ℓ)) ≤
          T * (u + resG m b u ℓ) := by
      rw [hT_eq]
      have hU_term : U_ext * (u + u * b'') ≤ U_ext * (u + resG m b u ℓ) :=
        mul_le_mul_of_nonneg_left (by linarith) hU_nn
      have hid :
          (u + (v : ℝ) * ℓ) * (u + resG m b u ℓ) -
            (u * ℓ + u * (u + u * b'') + (v : ℝ) * ℓ * (u + resG m b' u ℓ)) =
          u * (resG m b u ℓ - u * b'') + (v : ℝ) * ℓ * (resG m b u ℓ - resG m b' u ℓ) - u * ℓ := by
        ring
      have hpay : 0 ≤ u * (resG m b u ℓ - u * b'') +
          (v : ℝ) * ℓ * (resG m b u ℓ - resG m b' u ℓ) - u * ℓ := by
        rw [hG_drop, hG_diff]
        have h1 : (v : ℝ) * ℓ * (u * ((v : ℝ))⁻¹ - (resC m b u ℓ - resC m b' u ℓ)) =
            u * ℓ - (v : ℝ) * ℓ * (resC m b u ℓ - resC m b' u ℓ) := by
          rw [mul_sub, hv_mul]
        rw [h1]
        linarith
      linarith
    linarith
  exact le_of_mul_le_mul_left htotal hT_pos

/-- Pure algebraic combination for the unsaturated inductive step of Theorem 10.1. -/
private lemma thm_signed_unsat_combine {m v : ℕ} {b b' b'' u g ℓ U_ext : ℝ}
    (hm1 : 1 ≤ m) (hmv : m ≤ v) (hb_pos : 0 < b)
    (hb'_eq : b' = b - ((v : ℝ))⁻¹) (hb''_eq : b'' = b - ((m : ℝ))⁻¹) (hb'_nn : 0 ≤ b')
    (hu2 : 2 < u) (hg_nn : 0 ≤ g) (hℓ_pos : 0 < ℓ) (hU_nn : 0 ≤ U_ext) :
    let e := u - 2
    u * ℓ +
      (U_ext * (u + 2 * b'' + e * kernelN m v (g / ℓ)) +
       (u * (u + 2 * b'' + e * kernelN m v (g / ℓ)) - g * e * (1 + kernelN m v (g / ℓ))) +
       ((v : ℝ) * ℓ) * (u + resG m b' 2 ℓ + e * kernelN m (v - 1) (g / ℓ))) ≤
      (u + (v : ℝ) * ℓ + U_ext) * (u + resG m b 2 ℓ + e * kernelN m v (g / ℓ)) := by
  dsimp only
  set e := u - 2
  have hv1 : 1 ≤ v := by omega
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have he_pos : 0 < e := sub_pos.mpr hu2
  have hbase2 := low_branch_baseline_identity hm1 hv1 (by rw [← hb'_eq]; exact hb'_nn)
    (by norm_num : (0 : ℝ) ≤ 2) hℓ_pos
  rw [← hb'_eq] at hbase2
  have hL4 := kernelN_law4 hm1 hmv hg_nn hℓ_pos
  have hdrop2 : 0 ≤ resG m b 2 ℓ - 2 * b'' := by
    unfold resG
    have hC := resC_le_div_m hm1 (le_of_lt hb_pos) (by norm_num : (0 : ℝ) ≤ 2) (le_of_lt hℓ_pos)
    have h1 : 2 * b'' = 2 * b - 2 / (m : ℝ) := by rw [hb''_eq]; ring
    linarith
  have hG_diff : resG m b 2 ℓ - resG m b' 2 ℓ =
      2 * ((v : ℝ))⁻¹ - (resC m b 2 ℓ - resC m b' 2 ℓ) := by
    unfold resG; rw [hb'_eq]; ring
  have hG_drop : resG m b 2 ℓ - 2 * b'' = 2 / (m : ℝ) - resC m b 2 ℓ := by
    unfold resG; rw [hb''_eq]; ring
  have hv_mul : (v : ℝ) * ℓ * (2 * ((v : ℝ))⁻¹) = 2 * ℓ := by
    field_simp [ne_of_gt hv_pos]
  have hker : e * ℓ ≤
      g * e * (1 + kernelN m v (g / ℓ)) +
        (v : ℝ) * ℓ * (e * kernelN m v (g / ℓ) - e * kernelN m (v - 1) (g / ℓ)) := by
    have hmul := mul_le_mul_of_nonneg_left hL4 (le_of_lt he_pos)
    have hr : e * (g * (1 + kernelN m v (g / ℓ)) +
        (v : ℝ) * ℓ * (kernelN m v (g / ℓ) - kernelN m (v - 1) (g / ℓ))) =
        g * e * (1 + kernelN m v (g / ℓ)) +
          (v : ℝ) * ℓ * (e * kernelN m v (g / ℓ) - e * kernelN m (v - 1) (g / ℓ)) := by ring
    linarith
  have hbase_pay : 2 * ℓ ≤
      u * (resG m b 2 ℓ - 2 * b'') + (v : ℝ) * ℓ * (resG m b 2 ℓ - resG m b' 2 ℓ) := by
    have hu_ge : 2 * (resG m b 2 ℓ - 2 * b'') ≤ u * (resG m b 2 ℓ - 2 * b'') :=
      mul_le_mul_of_nonneg_right (le_of_lt hu2) hdrop2
    rw [hG_drop] at hu_ge ⊢
    rw [hG_diff]
    have h1 : (v : ℝ) * ℓ * (2 * ((v : ℝ))⁻¹ - (resC m b 2 ℓ - resC m b' 2 ℓ)) =
        2 * ℓ - (v : ℝ) * ℓ * (resC m b 2 ℓ - resC m b' 2 ℓ) := by
      rw [mul_sub, hv_mul]
    rw [h1]
    linarith
  have hU_term :
      U_ext * (u + 2 * b'' + e * kernelN m v (g / ℓ)) ≤
        U_ext * (u + resG m b 2 ℓ + e * kernelN m v (g / ℓ)) :=
    mul_le_mul_of_nonneg_left (by linarith) hU_nn
  have hid :
      (u + (v : ℝ) * ℓ) * (u + resG m b 2 ℓ + e * kernelN m v (g / ℓ)) -
        (u * ℓ + (u * (u + 2 * b'' + e * kernelN m v (g / ℓ)) - g * e * (1 + kernelN m v (g / ℓ))) +
          (v : ℝ) * ℓ * (u + resG m b' 2 ℓ + e * kernelN m (v - 1) (g / ℓ))) =
      (u * (resG m b 2 ℓ - 2 * b'') + (v : ℝ) * ℓ * (resG m b 2 ℓ - resG m b' 2 ℓ) - 2 * ℓ) +
      (g * e * (1 + kernelN m v (g / ℓ)) +
        (v : ℝ) * ℓ * (e * kernelN m v (g / ℓ) - e * kernelN m (v - 1) (g / ℓ)) - e * ℓ) := by
    have hu_split : u = 2 + e := by simp only [e]; ring
    conv_lhs => rw [hu_split]
    ring
  linarith

private lemma resG_le_mul_b {m : ℕ} {b h h' L : ℝ} (hb : 0 ≤ b) (hh : 0 ≤ h) (hh' : h ≤ h')
    (hL : 0 ≤ L) : resG m b h L ≤ h' * b := by
  unfold resG
  have hC := resC_nonneg (m := m) hb hh hL
  have hm := mul_le_mul_of_nonneg_right hh' hb
  linarith

/-- Helper for Theorem 10.1: inductive step, unsaturated branch (`r1 ≥ 1`, `2 < u`, `(u-2) N < ℓ`). -/
private lemma thm_signed_unsat_branch {d : ℕ} {X C0 P : Finset (Point d)}
    {Q : Finset (Finset (Point d))} {r1 : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G)
    (hr1_pos : 1 ≤ r1) (hrv : r1 + 1 ≤ Q.card)
    (hℓ_pos : 0 < groupMeanCost Q C0 / phi P) (hu2 : 2 < cost P C0 / phi P)
    (hunsat : (cost P C0 / phi P - 2) *
      kernelN (Q.card - (r1 + 1) + 1) Q.card
        ((cost (insideSet P) C0 / phi P) / (groupMeanCost Q C0 / phi P)) <
      groupMeanCost Q C0 / phi P)
    (ih : ∀ (C' : Finset (Point d)) (Q' : Finset (Finset (Point d))),
      C'.Nonempty → IsDisjointGroups X Q' → (∀ G ∈ Q', Disjoint P G) → r1 ≤ Q'.card →
      let v' := Q'.card
      let m' := v' - r1 + 1
      let b' := clockB m' v'
      let u' := cost P C' / phi P
      let g' := cost (insideSet P) C' / phi P
      let ℓ' := groupMeanCost Q' C' / phi P
      coveredCost X C' P Q' r1 / phi P ≤
        u' + resG m' b' (min u' 2) ℓ' + min ℓ' (max (u' - 2) 0 * kernelNAt m' v' g' ℓ')) :
    let v := Q.card
    let m := v - (r1 + 1) + 1
    let b := clockB m v
    let u := cost P C0 / phi P
    let g := cost (insideSet P) C0 / phi P
    let ℓ := groupMeanCost Q C0 / phi P
    coveredCost X C0 P Q (r1 + 1) / phi P ≤
      u + resG m b (min u 2) ℓ + min ℓ (max (u - 2) 0 * kernelNAt m v g ℓ) := by
  dsimp only
  set v := Q.card
  set m := v - (r1 + 1) + 1
  set b := clockB m v
  set u := cost P C0 / phi P
  set g := cost (insideSet P) C0 / phi P
  set ℓ := groupMeanCost Q C0 / phi P
  set e := u - 2
  have hm1 : 1 ≤ m := by omega
  have hmv : m ≤ v := by omega
  have hmv_lt : m < v := by omega
  have hv1 : 1 ≤ v := by omega
  have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
  have hb_pos : 0 < b := clockB_pos hm1 hmv
  have hg_nn : 0 ≤ g := div_nonneg (cost_nonneg _ C0) (le_of_lt hphi)
  have he_pos : 0 < e := sub_pos.mpr hu2
  have hQ_sub : Q.biUnion id ⊆ X := by
    intro y hy; rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩; exact hQ.subset_X G hG hyG
  have hPQ_disj : Disjoint P (Q.biUnion id) := by
    rw [Finset.disjoint_left]; intro y hyP hyQ
    rcases Finset.mem_biUnion.mp hyQ with ⟨G, hG, hyG⟩
    exact Finset.disjoint_left.mp (hPQ G hG) hyP hyG
  have hQ_cost : cost (Q.biUnion id) C0 = (v : ℝ) * ℓ * phi P := by
    rw [cost_biUnion Q id hQ.pairwiseDisjoint C0]
    have hQne : Q.card ≠ 0 := by omega
    simp only [ℓ, groupMeanCost, hQne, ↓reduceIte]
    change ∑ G ∈ Q, cost G C0 = (v : ℝ) * ((∑ G ∈ Q, cost G C0) / (v : ℝ) / phi P) * phi P
    field_simp [ne_of_gt hv_pos, ne_of_gt hphi]
  have hPQ_sub : P ∪ Q.biUnion id ⊆ X := Finset.union_subset hP_sub hQ_sub
  set U_ext := cost (X \ (P ∪ Q.biUnion id)) C0 / phi P
  have hU_nn : 0 ≤ U_ext := div_nonneg (cost_nonneg _ C0) (le_of_lt hphi)
  set T := cost X C0 / phi P
  have hT_eq : T = u + (v : ℝ) * ℓ + U_ext := by
    have hsum : cost X C0 = cost (X \ (P ∪ Q.biUnion id)) C0 + (cost P C0 + cost (Q.biUnion id) C0) := by
      rw [← cost_union_disjoint hPQ_disj, cost_sdiff_add hPQ_sub]
    simp only [T, u, U_ext]; rw [hsum, hQ_cost]; field_simp [ne_of_gt hphi]; ring
  have hT_pos : 0 < T := by linarith [mul_pos hv_pos hℓ_pos]
  have hX_pos : 0 < cost X C0 := by
    have : cost X C0 = T * phi P := by simp [T, div_mul_cancel₀ _ (ne_of_gt hphi)]
    rw [this]; exact mul_pos hT_pos hphi
  have hstep := coveredCost_succ_pos (Q := Q) hP_sub hX_pos r1
  have hTQ :
      T * (coveredCost X C0 P Q (r1 + 1) / phi P) =
        u * ℓ + ∑ y ∈ X, (distSq y C0 / phi P) *
          (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) := by
    rw [hstep]
    have hXeq : cost X C0 = T * phi P := by simp [T, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hPeq : cost P C0 = u * phi P := by simp [u, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hLeq : groupMeanCost Q C0 = ℓ * phi P := by simp [ℓ, div_mul_cancel₀ _ (ne_of_gt hphi)]
    have hsum_rew :
        T * ((∑ y ∈ X, (distSq y C0 / cost X C0) *
            coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1) / phi P) =
          ∑ y ∈ X, (distSq y C0 / phi P) *
            (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) := by
      rw [Finset.sum_div, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun y _ => ?_)
      rw [hXeq]; field_simp [ne_of_gt hT_pos, ne_of_gt hphi]
    rw [add_div, mul_add, hsum_rew]
    congr 1
    rw [hXeq, hPeq, hLeq]; field_simp [ne_of_gt hT_pos, ne_of_gt hphi]
  have hX_split : ∀ f : Point d → ℝ,
      ∑ y ∈ X, f y = ∑ y ∈ X \ (P ∪ Q.biUnion id), f y + ∑ y ∈ P, f y + ∑ y ∈ Q.biUnion id, f y := by
    intro f; rw [← Finset.sum_sdiff hPQ_sub, Finset.sum_union hPQ_disj]; ring
  set b' := clockB m (v - 1)
  set b'' := clockB (m + 1) v
  have hb'_eq : b' = b - ((v : ℝ))⁻¹ := by have := clockB_step_right hmv; linarith
  have hb''_eq : b'' = b - ((m : ℝ))⁻¹ := by have := clockB_step_left hmv; linarith
  have hb'_ge_inv : ((m : ℝ))⁻¹ ≤ b' := by
    have := clockB_step_left (by omega : m ≤ v - 1); linarith [clockB_nonneg (m + 1) (v - 1)]
  have hb'_nn : 0 ≤ b' := clockB_nonneg m (v - 1)
  have hb''_nn : 0 ≤ b'' := clockB_nonneg (m + 1) v
  have hQ_unchanged : ∀ {y : Point d}, y ∉ Q.biUnion id →
      Q.filter (fun G => ¬ hitGroup G (some y)) = Q := by
    intro y hy
    refine Finset.filter_true_of_mem (fun G hG => ?_)
    simp only [hitGroup]; intro hyG; exact hy (Finset.mem_biUnion.mpr ⟨G, hG, hyG⟩)
  have hQ_named : ∀ {y : Point d}, y ∈ Q.biUnion id →
      let Qy := Q.filter (fun G => ¬ hitGroup G (some y))
      IsDisjointGroups X Qy ∧ (∀ G ∈ Qy, Disjoint P G) ∧ Qy.card = v - 1 := by
    intro y hy
    rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
    have heq := filter_not_hitGroup_eq_erase hQ hG hyG
    refine ⟨⟨fun H hH => hQ.subset_X H (Finset.mem_filter.mp hH).1,
        fun H hH => hQ.nonempty_mem H (Finset.mem_filter.mp hH).1,
        hQ.pairwiseDisjoint.subset (fun H hH => (Finset.mem_filter.mp hH).1)⟩,
      fun H hH => hPQ H (Finset.mem_filter.mp hH).1, by rw [heq, Finset.card_erase_of_mem hG]⟩
  have hmin_u : min u 2 = 2 := min_eq_right (le_of_lt hu2)
  have hmax_u : max (u - 2) 0 = e := max_eq_left (le_of_lt he_pos)
  have hmax_e : max e 0 = e := max_eq_left (le_of_lt he_pos)
  simp only [kernelNAt, not_le.mpr hℓ_pos, ↓reduceIte, hmin_u, hmax_e, min_eq_right (le_of_lt hunsat)]
  have hChild_in : ∀ {y : Point d}, y ∈ insideSet P →
      coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P ≤
        2 + 2 * b'' := by
    intro y hy
    have hyP : y ∈ P := insideSet_subset P hy
    rw [hQ_unchanged (fun hyQ => Finset.disjoint_left.mp hPQ_disj hyP hyQ)]
    have hih := ih (insert y C0) Q (Finset.insert_nonempty y C0) hQ hPQ (by omega)
    dsimp only at hih
    rw [show Q.card - r1 + 1 = m + 1 by omega] at hih
    set uy := cost P (insert y C0) / phi P
    set ℓy := groupMeanCost Q (insert y C0) / phi P
    have huy_le2 : uy ≤ 2 := cost_insert_inside_le_two_phi hP_ne hphi hy
    have huy_nn : 0 ≤ uy := div_nonneg (cost_nonneg P _) (le_of_lt hphi)
    have hℓy_nn : 0 ≤ ℓy := div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hphi)
    rw [min_eq_left huy_le2, max_eq_right (by linarith : uy - 2 ≤ 0), zero_mul,
      min_eq_right hℓy_nn, add_zero] at hih
    have hG_le : resG (m + 1) b'' uy ℓy ≤ 2 * b'' :=
      resG_le_mul_b hb''_nn huy_nn huy_le2 hℓy_nn
    linarith
  have hChild_other : ∀ {y : Point d}, y ∉ Q.biUnion id →
      coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P ≤
        u + 2 * b'' + e * kernelN m v (g / ℓ) := by
    intro y hy
    rw [hQ_unchanged hy]
    have hih := ih (insert y C0) Q (Finset.insert_nonempty y C0) hQ hPQ (by omega)
    dsimp only at hih
    rw [show Q.card - r1 + 1 = m + 1 by omega] at hih
    set uy := cost P (insert y C0) / phi P
    set gy := cost (insideSet P) (insert y C0) / phi P
    set ℓy := groupMeanCost Q (insert y C0) / phi P
    have huy_le : uy ≤ u := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P y hC0) (le_of_lt hphi)
    have hgy_nn : 0 ≤ gy := div_nonneg (cost_nonneg _ _) (le_of_lt hphi)
    have hgy_le : gy ≤ g := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le _ y hC0) (le_of_lt hphi)
    have hdrop : g - gy ≤ u - uy := by
      have hd := inside_cost_drop_le_target_drop P C0 hC0 y
      have h1 : g - gy = (cost (insideSet P) C0 - cost (insideSet P) (insert y C0)) / phi P := by
        simp [g, gy, sub_div]
      have h2 : u - uy = (cost P C0 - cost P (insert y C0)) / phi P := by simp [u, uy, sub_div]
      rw [h1, h2]; exact div_le_div_of_nonneg_right hd (le_of_lt hphi)
    have hℓy_le : ℓy ≤ ℓ := div_le_div_of_nonneg_right (groupMeanCost_insert_le Q y hC0) (le_of_lt hphi)
    have hℓy_nn : 0 ≤ ℓy := div_nonneg (groupMeanCost_nonneg Q _) (le_of_lt hphi)
    have hG_le : resG (m + 1) b'' (min uy 2) ℓy ≤ 2 * b'' := by
      have huy_nn : 0 ≤ uy := div_nonneg (cost_nonneg P (insert y C0)) (le_of_lt hphi)
      exact resG_le_mul_b hb''_nn (le_min huy_nn (by norm_num : (0 : ℝ) ≤ 2)) (min_le_right _ _) hℓy_nn
    have hN_step :
        min ℓy (max (uy - 2) 0 * kernelNAt (m + 1) v gy ℓy) ≤
          min ℓ (max (uy - 2) 0 * kernelN m v (gy / ℓ)) := by
      refine min_le_min hℓy_le (mul_le_mul_of_nonneg_left ?_ (le_max_right _ _))
      calc
        kernelNAt (m + 1) v gy ℓy ≤ kernelNAt (m + 1) v gy ℓ :=
          kernelNAt_mono_L (by omega) hgy_nn hℓy_le
        _ = kernelN (m + 1) v (gy / ℓ) := by simp [kernelNAt, not_le.mpr hℓ_pos]
        _ ≤ kernelN m v (gy / ℓ) := kernelN_law3 hm1 hmv (div_nonneg hgy_nn (le_of_lt hℓ_pos))
    have hrv_mono := rate_vector_mono hm1 hmv hℓ_pos huy_le hgy_nn hgy_le hdrop
    rw [hmax_u, min_eq_right (le_of_lt hunsat)] at hrv_mono
    change coveredCost X (insert y C0) P Q r1 / phi P ≤
      uy + resG (m + 1) b'' (min uy 2) ℓy + min ℓy (max (uy - 2) 0 * kernelNAt (m + 1) v gy ℓy) at hih
    linarith
  have hChild_named : ∀ {y : Point d}, y ∈ Q.biUnion id →
      coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P ≤
        u + resG m b' 2
          (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) +
        e * kernelNAt m (v - 1) g
          (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) := by
    intro y hy
    obtain ⟨hQy_disj, hQy_PQ, hQy_card⟩ := hQ_named hy
    have hih := ih (insert y C0) (Q.filter (fun G => ¬ hitGroup G (some y)))
      (Finset.insert_nonempty y C0) hQy_disj hQy_PQ (by omega)
    dsimp only at hih
    rw [hQy_card, show v - 1 - r1 + 1 = m by omega] at hih
    set uy := cost P (insert y C0) / phi P
    set gy := cost (insideSet P) (insert y C0) / phi P
    set ℓy := groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P
    have huy_le : uy ≤ u := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P y hC0) (le_of_lt hphi)
    have huy_nn : 0 ≤ uy := div_nonneg (cost_nonneg P _) (le_of_lt hphi)
    have hgy_nn : 0 ≤ gy := div_nonneg (cost_nonneg _ _) (le_of_lt hphi)
    have hgy_le : gy ≤ g := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le _ y hC0) (le_of_lt hphi)
    have hdrop : g - gy ≤ u - uy := by
      have hd := inside_cost_drop_le_target_drop P C0 hC0 y
      have h1 : g - gy = (cost (insideSet P) C0 - cost (insideSet P) (insert y C0)) / phi P := by
        simp [g, gy, sub_div]
      have h2 : u - uy = (cost P C0 - cost P (insert y C0)) / phi P := by simp [u, uy, sub_div]
      rw [h1, h2]; exact div_le_div_of_nonneg_right hd (le_of_lt hphi)
    have hℓy_nn : 0 ≤ ℓy := div_nonneg (groupMeanCost_nonneg _ _) (le_of_lt hphi)
    have hG_le : resG m b' (min uy 2) ℓy ≤ resG m b' 2 ℓy :=
      resG_mono_h hm1 hb'_ge_inv (le_min huy_nn (by norm_num : (0 : ℝ) ≤ 2)) (min_le_right _ _) hℓy_nn
    have htail_le :
        uy + min ℓy (max (uy - 2) 0 * kernelNAt m (v - 1) gy ℓy) ≤
          u + e * kernelNAt m (v - 1) g ℓy := by
      rcases eq_or_lt_of_le hℓy_nn with hℓy0 | hℓy_pos
      · rw [← hℓy0]; simp [kernelNAt]; linarith
      · simp only [kernelNAt, not_le.mpr hℓy_pos, ↓reduceIte]
        have hrv_mono := rate_vector_mono hm1 (by omega : m ≤ v - 1) hℓy_pos
          huy_le hgy_nn hgy_le hdrop
        rw [hmax_u] at hrv_mono
        exact le_trans hrv_mono (by linarith [min_le_right ℓy (e * kernelN m (v - 1) (g / ℓy))])
    change coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P ≤
      uy + resG m b' (min uy 2) ℓy + min ℓy (max (uy - 2) 0 * kernelNAt m (v - 1) gy ℓy) at hih
    calc
      coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P
        ≤ uy + resG m b' (min uy 2) ℓy + min ℓy (max (uy - 2) 0 * kernelNAt m (v - 1) gy ℓy) := hih
      _ = resG m b' (min uy 2) ℓy + (uy + min ℓy (max (uy - 2) 0 * kernelNAt m (v - 1) gy ℓy)) := by ring
      _ ≤ resG m b' 2 ℓy + (u + e * kernelNAt m (v - 1) g ℓy) := add_le_add hG_le htail_le
      _ = u + resG m b' 2 ℓy + e * kernelNAt m (v - 1) g ℓy := by ring
  have hSum_ext :
      ∑ y ∈ X \ (P ∪ Q.biUnion id), (distSq y C0 / phi P) *
        (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        U_ext * (u + 2 * b'' + e * kernelN m v (g / ℓ)) := by
    calc
      _ ≤ ∑ y ∈ X \ (P ∪ Q.biUnion id), (distSq y C0 / phi P) *
          (u + 2 * b'' + e * kernelN m v (g / ℓ)) :=
        Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left
          (hChild_other (fun hyQ => (Finset.mem_sdiff.mp hy).2 (Finset.mem_union_right P hyQ)))
          (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
      _ = U_ext * (u + 2 * b'' + e * kernelN m v (g / ℓ)) := by
        rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
  have hSum_P :
      ∑ y ∈ P, (distSq y C0 / phi P) *
        (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        u * (u + 2 * b'' + e * kernelN m v (g / ℓ)) - g * e * (1 + kernelN m v (g / ℓ)) := by
    rw [← Finset.sum_sdiff (insideSet_subset P)]
    have h1 :
        ∑ y ∈ insideSet P, (distSq y C0 / phi P) *
          (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
          g * (2 + 2 * b'') := by
      calc
        _ ≤ ∑ y ∈ insideSet P, (distSq y C0 / phi P) * (2 + 2 * b'') :=
          Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hChild_in hy)
            (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
        _ = g * (2 + 2 * b'') := by rw [← Finset.sum_mul, ← Finset.sum_div]; rfl
    have h2 :
        ∑ y ∈ P \ insideSet P, (distSq y C0 / phi P) *
          (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
          (u - g) * (u + 2 * b'' + e * kernelN m v (g / ℓ)) := by
      calc
        _ ≤ ∑ y ∈ P \ insideSet P, (distSq y C0 / phi P) *
            (u + 2 * b'' + e * kernelN m v (g / ℓ)) :=
          Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left
            (hChild_other (fun hyQ => Finset.disjoint_left.mp hPQ_disj
              (Finset.mem_sdiff.mp hy).1 hyQ))
            (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
        _ = (u - g) * (u + 2 * b'' + e * kernelN m v (g / ℓ)) := by
          rw [← Finset.sum_mul, ← Finset.sum_div]
          have hsd : cost (P \ insideSet P) C0 = cost P C0 - cost (insideSet P) C0 := by
            linarith [cost_sdiff_add (C := C0) (insideSet_subset P)]
          change (cost (P \ insideSet P) C0 / phi P) * _ = _
          rw [hsd, sub_div]
    have halg : g * (2 + 2 * b'') + (u - g) * (u + 2 * b'' + e * kernelN m v (g / ℓ)) =
        u * (u + 2 * b'' + e * kernelN m v (g / ℓ)) - g * e * (1 + kernelN m v (g / ℓ)) := by
      simp only [e]; ring
    linarith
  have hSum_Q :
      ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
        (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        ((v : ℝ) * ℓ) * (u + resG m b' 2 ℓ + e * kernelN m (v - 1) (g / ℓ)) := by
    have hpt :
        ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
          (coveredCost X (insert y C0) P (Q.filter (fun G => ¬ hitGroup G (some y))) r1 / phi P) ≤
        ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
          (u + resG m b' 2
            (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) +
           e * kernelNAt m (v - 1) g
            (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P)) :=
      Finset.sum_le_sum (fun y hy => mul_le_mul_of_nonneg_left (hChild_named hy)
        (div_nonneg (distSq_nonneg y C0) (le_of_lt hphi)))
    have hconc : ConcaveOn ℝ (Ici 0) (fun L => u + resG m b' 2 L + e * kernelNAt m (v - 1) g L) :=
      ((concaveOn_const u (convex_Ici 0)).add
          (resG_concaveOn_L hm1 hb'_nn (by norm_num : (0 : ℝ) ≤ 2))).add
        ((kernelNAt_concaveOn_L hm1 hg_nn).smul (le_of_lt he_pos))
    have hmono : MonotoneOn (fun L => u + resG m b' 2 L + e * kernelNAt m (v - 1) g L) (Ici 0) :=
      fun _ hL₁ _ _ hle =>
        add_le_add
          (add_le_add le_rfl (resG_mono_L hm1 hb'_nn (by norm_num : (0 : ℝ) ≤ 2) hL₁ hle))
          (mul_le_mul_of_nonneg_left (kernelNAt_mono_L (v := v - 1) hm1 hg_nn hle) (le_of_lt he_pos))
    have hjen := thm_signed_named_jensen hC0 hphi hQ hv1 hℓ_pos hconc hmono
    dsimp only at hjen
    have hrhs : kernelNAt m (v - 1) g ℓ = kernelN m (v - 1) (g / ℓ) := by
      simp [kernelNAt, not_le.mpr hℓ_pos]
    change ∑ y ∈ Q.biUnion id, (distSq y C0 / phi P) *
      (u + resG m b' 2
        (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P) +
       e * kernelNAt m (v - 1) g
        (groupMeanCost (Q.filter (fun G => ¬ hitGroup G (some y))) (insert y C0) / phi P)) ≤
      ((v : ℝ) * ℓ) * (u + resG m b' 2 ℓ + e * kernelNAt m (v - 1) g ℓ) at hjen
    rw [hrhs] at hjen
    exact le_trans hpt hjen
  have hcomb := thm_signed_unsat_combine hm1 hmv hb_pos hb'_eq hb''_eq hb'_nn hu2 hg_nn hℓ_pos hU_nn
  dsimp only at hcomb
  have htotal :
      T * (coveredCost X C0 P Q (r1 + 1) / phi P) ≤
        T * (u + resG m b 2 ℓ + e * kernelN m v (g / ℓ)) := by
    rw [hTQ, hX_split, hT_eq]
    change u * ℓ +
      (U_ext * (u + 2 * b'' + e * kernelN m v (g / ℓ)) +
       (u * (u + 2 * b'' + e * kernelN m v (g / ℓ)) - g * e * (1 + kernelN m v (g / ℓ))) +
       ((v : ℝ) * ℓ) * (u + resG m b' 2 ℓ + e * kernelN m (v - 1) (g / ℓ))) ≤
      (u + (v : ℝ) * ℓ + U_ext) * (u + resG m b 2 ℓ + e * kernelN m v (g / ℓ)) at hcomb
    linarith
  exact le_of_mul_le_mul_left htotal hT_pos

/-- **Theorem 10.1 (`thm:signed`, Signed covered bound)** at actual price `ℓ`, proved by
    induction on the horizon `r` (`0 ≤ r ≤ |Q|`). -/
private theorem thm_signed_actual {d : ℕ} (X P : Finset (Point d))
    (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P) :
    ∀ (r : ℕ) (C0 : Finset (Point d)) (Q : Finset (Finset (Point d))),
      C0.Nonempty → IsDisjointGroups X Q → (∀ G ∈ Q, Disjoint P G) → r ≤ Q.card →
      let v := Q.card
      let m := v - r + 1
      let b := clockB m v
      let u := cost P C0 / phi P
      let g := cost (insideSet P) C0 / phi P
      let ℓ := groupMeanCost Q C0 / phi P
      coveredCost X C0 P Q r / phi P ≤
        u + resG m b (min u 2) ℓ + min ℓ (max (u - 2) 0 * kernelNAt m v g ℓ)
  | 0, C0, Q, _, _, _, _ => by
      dsimp only
      have hm : Q.card < Q.card - 0 + 1 := by omega
      have hb0 : clockB (Q.card - 0 + 1) Q.card = 0 := clockB_empty hm
      have hN0 : kernelNAt (Q.card - 0 + 1) Q.card (cost (insideSet P) C0 / phi P)
          (groupMeanCost Q C0 / phi P) = 0 := by
        unfold kernelNAt
        split_ifs
        · rfl
        · exact kernelN_empty hm _
      rw [hb0, resG_zero_b, hN0, mul_zero,
        min_eq_right (div_nonneg (groupMeanCost_nonneg Q C0) (le_of_lt hphi)),
        add_zero, add_zero, coveredCost_zero]
  | r + 1, C0, Q, hC0, hQ, hPQ, hrv => by
      dsimp only
      set v := Q.card
      set m := v - (r + 1) + 1
      set b := clockB m v
      set u := cost P C0 / phi P
      set g := cost (insideSet P) C0 / phi P
      set ℓ := groupMeanCost Q C0 / phi P
      have hm1 : 1 ≤ m := by omega
      have hmv : m ≤ v := by omega
      have hv_pos : (0 : ℝ) < (v : ℝ) := Nat.cast_pos.mpr (by omega)
      have hb_ge_inv : ((m : ℝ))⁻¹ ≤ b := by
        have := clockB_step_left hmv; linarith [clockB_nonneg (m + 1) v]
      have hu_nn : 0 ≤ u := div_nonneg (cost_nonneg P C0) (le_of_lt hphi)
      have hℓ_nn : 0 ≤ ℓ := div_nonneg (groupMeanCost_nonneg Q C0) (le_of_lt hphi)
      -- Case 0: `ℓ = 0`
      by_cases hℓ0 : ℓ = 0
      · have hgm0 : groupMeanCost Q C0 = 0 := (div_eq_zero_iff.mp hℓ0).resolve_right (ne_of_gt hphi)
        have hQzero : ∀ G ∈ Q, cost G C0 = 0 := by
          unfold groupMeanCost at hgm0
          have hQne : Q.card ≠ 0 := by omega
          simp only [hQne, ↓reduceIte] at hgm0
          have hsum0 : ∑ G ∈ Q, cost G C0 = 0 :=
            (div_eq_zero_iff.mp hgm0).resolve_right (ne_of_gt hv_pos)
          exact (Finset.sum_eq_zero_iff_of_nonneg (fun G _ => cost_nonneg G C0)).mp hsum0
        have hocc0 : coveredOcc X C0 P Q (r + 1) = 0 :=
          coveredOcc_eq_zero_of_groupMeanCost_zero (X := X) (P := P) (r + 1) hC0 hQzero
        have hterm_le : d2Expect X C0 (r + 1) (fun ω => cost P (centersAfter C0 ω)) ≤ cost P C0 := by
          calc
            d2Expect X C0 (r + 1) (fun ω => cost P (centersAfter C0 ω))
              ≤ d2Expect X C0 (r + 1) (fun _ => cost P C0) :=
                d2Expect_mono _ _ _ _ _ (fun ω _ => cost_centersAfter_le P hC0 ω)
            _ = cost P C0 := d2Expect_const _ _ _ _
        have hcov_le : coveredCost X C0 P Q (r + 1) / phi P ≤ u := by
          unfold coveredCost; rw [hocc0, zero_add]
          exact div_le_div_of_nonneg_right hterm_le (le_of_lt hphi)
        rw [hℓ0]
        simp only [kernelNAt, le_rfl, ↓reduceIte, mul_zero, min_self, add_zero]
        have hG_nn : 0 ≤ resG m b (min u 2) 0 :=
          resG_nonneg hm1 hb_ge_inv (le_min hu_nn (by norm_num)) le_rfl
        linarith
      have hℓ_pos : 0 < ℓ := lt_of_le_of_ne hℓ_nn (Ne.symm hℓ0)
      cases r with
      | zero =>
          have hm_eq : m = v := by simp [m]; omega
          have hb_eq : b = ((v : ℝ))⁻¹ := by simp only [b, hm_eq]; exact clockB_single v
          rw [hm_eq, hb_eq]
          exact thm_signed_one_draw hC0 hP_sub hP_ne hphi hQ hPQ (by omega) hℓ_pos
      | succ r' =>
          by_cases hsat : 2 < u ∧ ℓ ≤ (u - 2) * kernelN m v (g / ℓ)
          · exact thm_signed_sat_branch hC0 hP_sub hphi hQ hPQ (by omega) hrv hℓ_pos hsat.1 hsat.2
          · by_cases hu2 : u ≤ 2
            · exact thm_signed_low_branch hC0 hP_sub hphi hQ hPQ (by omega) hrv hℓ_pos hu2
                (thm_signed_actual X P hP_sub hP_ne hphi (r' + 1))
            · push Not at hu2
              have hunsat : (u - 2) * kernelN m v (g / ℓ) < ℓ := by
                rcases lt_or_ge ((u - 2) * kernelN m v (g / ℓ)) ℓ with hlt | hge
                · exact hlt
                · exact False.elim (hsat ⟨hu2, hge⟩)
              exact thm_signed_unsat_branch hC0 hP_sub hP_ne hphi hQ hPQ (by omega) hrv hℓ_pos
                hu2 hunsat (thm_signed_actual X P hP_sub hP_ne hphi (r' + 1))

/-- **Theorem 10.1 (`thm:signed`, Signed covered bound)** for any supplied price `L ≥ groupMeanCost Q C0 / phi P`. -/
theorem thm_signed {d : ℕ} {X C0 P : Finset (Point d)} {Q : Finset (Finset (Point d))} {r : ℕ}
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) (hrv : r ≤ Q.card)
    {L : ℝ} (hL : groupMeanCost Q C0 / phi P ≤ L) :
    let v := Q.card
    let m := v - r + 1
    let b := clockB m v
    let u := cost P C0 / phi P
    let g := cost (insideSet P) C0 / phi P
    coveredCost X C0 P Q r / phi P ≤
      u + resG m b (min u 2) L + min L (max (u - 2) 0 * kernelNAt m v g L) := by
  dsimp only
  have hact := thm_signed_actual X P hP_sub hP_ne hphi r C0 Q hC0 hQ hPQ hrv
  dsimp only at hact
  set v := Q.card
  set m := v - r + 1
  set b := clockB m v
  set u := cost P C0 / phi P
  set g := cost (insideSet P) C0 / phi P
  set ℓ := groupMeanCost Q C0 / phi P
  have hm1 : 1 ≤ m := by omega
  have hℓ_nn : 0 ≤ ℓ := div_nonneg (groupMeanCost_nonneg Q C0) (le_of_lt hphi)
  have hG_mono : resG m b (min u 2) ℓ ≤ resG m b (min u 2) L :=
    resG_mono_L hm1 (clockB_nonneg m v)
      (le_min (div_nonneg (cost_nonneg P C0) (le_of_lt hphi)) (by norm_num)) hℓ_nn hL
  have hmin_mono :
      min ℓ (max (u - 2) 0 * kernelNAt m v g ℓ) ≤ min L (max (u - 2) 0 * kernelNAt m v g L) :=
    min_le_min hL (mul_le_mul_of_nonneg_left
      (kernelNAt_mono_L hm1 (div_nonneg (cost_nonneg _ C0) (le_of_lt hphi)) hL)
      (le_max_right _ _))
  linarith

/-! ### Section 3: Lemma 10.2 (`lem:fd-cap`, Finite-difference cap) -/

/-- **Lemma 10.2 (`lem:fd-cap`, Finite-difference cap).** -/
theorem lem_fd_cap {j : ℕ} (hj : 1 ≤ j) {cap z₀ z₁ L e Δ : ℝ}
    (hz₀ : 0 ≤ z₀) (hz : z₀ ≤ z₁)
    (hsec : kernelP 1 j z₁ - kernelP 1 j z₀ ≤ cap * (z₁ - z₀))
    (hL : 0 < L) (_he : 0 ≤ e) (hΔ : L * (z₁ - z₀) ≤ Δ) :
    let b := harmonic j
    let N₀ := kernelN 1 j z₀
    let N₁ := kernelN 1 j z₁
    let γ := max (cap - b) 0 / kernelP 1 j z₁
    min L (e * N₀) - min L ((e + Δ) * N₁) ≤ γ * Δ := by
  dsimp only
  set b := harmonic j
  set P₀ := kernelP 1 j z₀
  set P₁ := kernelP 1 j z₁
  set N₀ := kernelN 1 j z₀
  set N₁ := kernelN 1 j z₁
  set γ := max (cap - b) 0 / P₁
  have hb_eq : clockB 1 j = b := clockB_one j
  have hb_pos : 0 < b := by rw [← hb_eq]; exact clockB_pos le_rfl hj
  have hz₁ : 0 ≤ z₁ := le_trans hz₀ hz
  have hP₀_pos : 0 < P₀ := kernelP_pos hz₀
  have hP₁_pos : 0 < P₁ := kernelP_pos hz₁
  have hP_le : P₀ ≤ P₁ := by
    simp only [P₀, P₁, kernelP_of_nonempty le_rfl hj]
    exact kernelPVal_monoOn (clockB_pos le_rfl hj) (clockSigma_nonneg 1 j) hz₀ hz₁ hz
  have hN₀_eq : N₀ = b / P₀ := by simp [N₀, kernelN, hb_eq, P₀]
  have hN₁_eq : N₁ = b / P₁ := by simp [N₁, kernelN, hb_eq, P₁]
  have hN₁_pos : 0 < N₁ := by rw [hN₁_eq]; exact div_pos hb_pos hP₁_pos
  have hN₀_pos : 0 < N₀ := by rw [hN₀_eq]; exact div_pos hb_pos hP₀_pos
  have hN_le : N₁ ≤ N₀ := by
    rw [hN₁_eq, hN₀_eq]
    exact div_le_div_of_nonneg_left (le_of_lt hb_pos) hP₀_pos hP_le
  have hΔ_nn : 0 ≤ Δ := le_trans (mul_nonneg (le_of_lt hL) (sub_nonneg.mpr hz)) hΔ
  have hγ_nn : 0 ≤ γ := div_nonneg (le_max_right _ _) (le_of_lt hP₁_pos)
  by_cases hsat : L ≤ (e + Δ) * N₁
  · rw [min_eq_left hsat]
    linarith [min_le_left L (e * N₀), mul_nonneg hγ_nn hΔ_nn]
  · push Not at hsat
    rw [min_eq_right (le_of_lt hsat)]
    -- `min L (e * N₀) - (e + Δ) * N₁ ≤ L * (1 - N₁ / N₀) - Δ * N₁`
    have hpeak : min L (e * N₀) - (e + Δ) * N₁ ≤ L * (1 - N₁ / N₀) - Δ * N₁ := by
      rcases le_total (e * N₀) L with hle | hge
      · rw [min_eq_right hle]
        have he_le : e ≤ L / N₀ := (le_div_iff₀ hN₀_pos).mpr hle
        have h1 : e * (N₀ - N₁) ≤ (L / N₀) * (N₀ - N₁) :=
          mul_le_mul_of_nonneg_right he_le (sub_nonneg.mpr hN_le)
        have h2 : (L / N₀) * (N₀ - N₁) = L * (1 - N₁ / N₀) := by
          field_simp [ne_of_gt hN₀_pos]
        linarith
      · rw [min_eq_left hge]
        have he_ge : L / N₀ ≤ e := (div_le_iff₀ hN₀_pos).mpr hge
        have h1 : (L / N₀) * N₁ ≤ e * N₁ := mul_le_mul_of_nonneg_right he_ge (le_of_lt hN₁_pos)
        have h2 : L - (L / N₀) * N₁ = L * (1 - N₁ / N₀) := by
          field_simp [ne_of_gt hN₀_pos]
        linarith
    have hrew : L * (1 - N₁ / N₀) - Δ * N₁ = (L * (P₁ - P₀) - b * Δ) / P₁ := by
      rw [hN₀_eq, hN₁_eq]
      field_simp [ne_of_gt hb_pos, ne_of_gt hP₀_pos, ne_of_gt hP₁_pos]
    have hnum : L * (P₁ - P₀) - b * Δ ≤ max (cap - b) 0 * Δ := by
      rcases eq_or_lt_of_le hz with rfl | hlt
      · simp only [P₀, P₁, sub_self, mul_zero, zero_sub]
        have h1 : 0 ≤ b * Δ := mul_nonneg (le_of_lt hb_pos) hΔ_nn
        have h2 : 0 ≤ max (cap - b) 0 * Δ := mul_nonneg (le_max_right _ _) hΔ_nn
        linarith
      · have hcap_nn : 0 ≤ cap := by
          have h1 : 0 ≤ P₁ - P₀ := sub_nonneg.mpr hP_le
          have h2 : 0 < z₁ - z₀ := sub_pos.mpr hlt
          nlinarith
        have h1 : L * (P₁ - P₀) ≤ cap * (L * (z₁ - z₀)) := by
          have := mul_le_mul_of_nonneg_left hsec (le_of_lt hL)
          linarith
        have h2 : cap * (L * (z₁ - z₀)) ≤ cap * Δ := mul_le_mul_of_nonneg_left hΔ hcap_nn
        have h3 : (cap - b) * Δ ≤ max (cap - b) 0 * Δ :=
          mul_le_mul_of_nonneg_right (le_max_left _ _) hΔ_nn
        linarith
    calc
      min L (e * N₀) - (e + Δ) * N₁
        ≤ (L * (P₁ - P₀) - b * Δ) / P₁ := by rw [← hrew]; exact hpeak
      _ ≤ (max (cap - b) 0 * Δ) / P₁ := div_le_div_of_nonneg_right hnum (le_of_lt hP₁_pos)
      _ = γ * Δ := by simp only [γ]; ring

/-! ### Section 4: Lemma 10.4 (`lem:clip-bounds`, Clip bounds and two cohorts) -/

/-- Finite-sum Cauchy–Schwarz: `(∑ f g)^2 ≤ (∑ f^2) (∑ g^2)`. -/
lemma sum_mul_sq_le {ι : Type*} (s : Finset ι) (f g : ι → ℝ) :
    (∑ i ∈ s, f i * g i) ^ 2 ≤ (∑ i ∈ s, f i ^ 2) * (∑ i ∈ s, g i ^ 2) := by
  have hnn : 0 ≤ ∑ i ∈ s, ∑ j ∈ s, (f i * g j - f j * g i) ^ 2 :=
    Finset.sum_nonneg (fun _ _ => Finset.sum_nonneg (fun _ _ => sq_nonneg _))
  have hexp :
      ∑ i ∈ s, ∑ j ∈ s, (f i * g j - f j * g i) ^ 2 =
        2 * (∑ i ∈ s, f i ^ 2) * (∑ i ∈ s, g i ^ 2) - 2 * (∑ i ∈ s, f i * g i) ^ 2 := by
    have hinner : ∀ i ∈ s,
        ∑ j ∈ s, (f i * g j - f j * g i) ^ 2 =
          f i ^ 2 * (∑ j ∈ s, g j ^ 2) - 2 * (f i * g i) * (∑ j ∈ s, f j * g j) +
            g i ^ 2 * (∑ j ∈ s, f j ^ 2) := by
      intro i _
      have h1 : ∀ j ∈ s, (f i * g j - f j * g i) ^ 2 =
          f i ^ 2 * g j ^ 2 - 2 * (f i * g i) * (f j * g j) + g i ^ 2 * f j ^ 2 := fun j _ => by ring
      rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_sub_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum, ← Finset.mul_sum]
    rw [Finset.sum_congr rfl hinner, Finset.sum_add_distrib, Finset.sum_sub_distrib,
      ← Finset.sum_mul, ← Finset.sum_mul, ← Finset.sum_mul]
    have h2 : ∑ i ∈ s, 2 * (f i * g i) = 2 * ∑ i ∈ s, f i * g i := by rw [← Finset.mul_sum]
    rw [h2]; ring
  linarith

/-- Uniform-average Cauchy–Schwarz: `(pAvg P (f * g))^2 ≤ pAvg P (f^2) * pAvg P (g^2)`. -/
lemma pAvg_mul_sq_le {d : ℕ} (P : Finset (Point d)) (f g : Point d → ℝ) :
    (pAvg P (fun y => f y * g y)) ^ 2 ≤ pAvg P (fun y => f y ^ 2) * pAvg P (fun y => g y ^ 2) := by
  unfold pAvg
  have hcs := sum_mul_sq_le P f g
  have hinv_nn : (0 : ℝ) ≤ ((P.card : ℝ)⁻¹) ^ 2 := sq_nonneg _
  calc
    ((P.card : ℝ)⁻¹ * ∑ y ∈ P, f y * g y) ^ 2
      = ((P.card : ℝ)⁻¹) ^ 2 * (∑ y ∈ P, f y * g y) ^ 2 := mul_pow _ _ 2
    _ ≤ ((P.card : ℝ)⁻¹) ^ 2 * ((∑ y ∈ P, f y ^ 2) * (∑ y ∈ P, g y ^ 2)) :=
        mul_le_mul_of_nonneg_left hcs hinv_nn
    _ = ((P.card : ℝ)⁻¹ * ∑ y ∈ P, f y ^ 2) * ((P.card : ℝ)⁻¹ * ∑ y ∈ P, g y ^ 2) := by ring

/-- Weighted-average Cauchy–Schwarz for nonnegative weights `w` with `pAvg P w = 1`:
    `(pAvg P (w * f))^2 ≤ pAvg P (w * f^2)`. -/
lemma pAvg_weighted_sq_le {d : ℕ} (P : Finset (Point d)) {w : Point d → ℝ} (f : Point d → ℝ)
    (hw_nn : ∀ y ∈ P, 0 ≤ w y) (hw_sum : pAvg P w = 1) :
    (pAvg P (fun y => w y * f y)) ^ 2 ≤ pAvg P (fun y => w y * f y ^ 2) := by
  have hrew : pAvg P (fun y => w y * f y) =
      pAvg P (fun y => Real.sqrt (w y) * (Real.sqrt (w y) * f y)) := by
    unfold pAvg; congr 1
    refine Finset.sum_congr rfl (fun y hy => ?_)
    dsimp only
    rw [← mul_assoc, Real.mul_self_sqrt (hw_nn y hy)]
  have hrew2 : pAvg P (fun y => (Real.sqrt (w y) * f y) ^ 2) = pAvg P (fun y => w y * f y ^ 2) := by
    unfold pAvg; congr 1
    refine Finset.sum_congr rfl (fun y hy => ?_)
    dsimp only
    rw [mul_pow, Real.sq_sqrt (hw_nn y hy)]
  have hrew1 : pAvg P (fun y => Real.sqrt (w y) ^ 2) = 1 := by
    rw [← hw_sum]; unfold pAvg; congr 1
    exact Finset.sum_congr rfl (fun y hy => Real.sq_sqrt (hw_nn y hy))
  rw [hrew]
  calc
    (pAvg P (fun y => Real.sqrt (w y) * (Real.sqrt (w y) * f y))) ^ 2
      ≤ pAvg P (fun y => Real.sqrt (w y) ^ 2) * pAvg P (fun y => (Real.sqrt (w y) * f y) ^ 2) :=
        pAvg_mul_sq_le P _ _
    _ = pAvg P (fun y => w y * f y ^ 2) := by rw [hrew1, hrew2, one_mul]

/-- Basic properties of `B = meanSaving P` and `D = E_μ[δ^2] / B` when `B > 0`. -/
lemma meanSaving_lt_one {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P) :
    meanSaving P < 1 := by
  by_contra hge
  push Not at hge
  have hle : meanSaving P ≤ 1 := by
    calc
      meanSaving P ≤ pAvg P (fun _ => (1 : ℝ)) := pAvg_mono (fun y _ => saving_le_one P y)
      _ = 1 := pAvg_const hP 1
  have h1 : meanSaving P = 1 := le_antisymm hle hge
  -- Then `pAvg P (1 - δ) = 0`, so `δ y = 1` for all `y ∈ P`, hence `T y = 0` for all `y ∈ P`,
  -- contradicting `pAvg P T = 1`.
  have hsum0 : pAvg P (fun y => 1 - saving P y) = 0 := by
    rw [pAvg_sub, pAvg_const hP 1]; change 1 - meanSaving P = 0; linarith
  have hcard : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hall : ∀ y ∈ P, saving P y = 1 := by
    unfold pAvg at hsum0
    have h0 := (mul_eq_zero.mp hsum0).resolve_left (inv_ne_zero (ne_of_gt hcard))
    have hpt := (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => sub_nonneg.mpr (saving_le_one P y))).mp h0
    intro y hy; linarith [hpt y hy]
  have hT0 : ∀ y ∈ P, normT P y = 0 := by
    intro y hy
    have hs := hall y hy
    unfold saving at hs
    have hnn := normT_nonneg P y
    rcases le_total (1 - normT P y) 0 with h | h
    · rw [max_eq_right h] at hs; linarith
    · rw [max_eq_left h] at hs; linarith
  have havgT : pAvg P (normT P) = 0 := by
    unfold pAvg; rw [Finset.sum_eq_zero (fun y hy => hT0 y hy), mul_zero]
  linarith [pAvg_normT hP hphi]

lemma meanSaving_D_bounds {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (hB : 0 < meanSaving P) :
    let B := meanSaving P
    let D := pAvg P (fun y => saving P y ^ 2) / B
    B ≤ D ∧ D ≤ 1 := by
  dsimp only
  set B := meanSaving P
  set D := pAvg P (fun y => saving P y ^ 2) / B
  constructor
  · rw [le_div_iff₀ hB]
    have hcs := pAvg_mul_sq_le P (fun _ => (1 : ℝ)) (saving P)
    have h1 : pAvg P (fun _ => (1 : ℝ) ^ 2) = 1 := by simpa using pAvg_const hP (1 : ℝ)
    have h2 : pAvg P (fun y => (1 : ℝ) * saving P y) = B := by
      unfold B meanSaving pAvg; congr 1; exact Finset.sum_congr rfl (fun _ _ => one_mul _)
    rw [h1, h2, one_mul] at hcs
    linarith
  · rw [div_le_one hB]
    exact pAvg_mono (fun y _ => by nlinarith [saving_nonneg P y, saving_le_one P y])

/-- Ideal inside cost `g_1(x) = E_μ[1_{T_Y ≤ 1} ‖z_x - z_Y‖^2] = cost (insideSet P) {x} / phi P`. -/
def idealInsideCost {d : ℕ} (P : Finset (Point d)) (x : Point d) : ℝ :=
  cost (insideSet P) {x} / phi P

lemma idealInsideCost_eq_pAvg {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (x : Point d) :
    idealInsideCost P x = pAvg P (fun w => if normT P w ≤ 1 then normEllSq P x w else 0) := by
  have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP)
  unfold idealInsideCost insideSet pAvg normEllSq
  rw [cost_singleton, Finset.sum_filter, Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl (fun w _ => ?_)
  split_ifs
  · rw [norm_sub_rev w x]; field_simp [hcard]
  · simp

lemma idealInsideCost_pos {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty) (hphi : 0 < phi P)
    (hB : 0 < meanSaving P) {x : Point d} (hx : 1 < normT P x) :
    0 < idealInsideCost P x := by
  rw [idealInsideCost_eq_pAvg hP x]
  have hcard : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hsum_pos : 0 < ∑ w ∈ P, saving P w := by
    unfold meanSaving pAvg at hB
    exact pos_of_mul_pos_right hB (le_of_lt (inv_pos.mpr hcard))
  obtain ⟨w₀, hw₀P, hw₀_pos⟩ : ∃ w₀ ∈ P, 0 < saving P w₀ := by
    by_contra hall; push Not at hall
    linarith [Finset.sum_nonpos hall]
  have hw₀T : normT P w₀ ≤ 1 := by
    unfold saving at hw₀_pos
    by_contra hgt; push Not at hgt
    rw [max_eq_right (by linarith)] at hw₀_pos
    exact lt_irrefl 0 hw₀_pos
  have hell_pos : 0 < normEllSq P x w₀ := by
    rw [← normEll_sq]
    exact pow_pos (normEll_pos_of_gt_of_saving_pos hP hphi hx hw₀_pos) 2
  unfold pAvg
  apply mul_pos (inv_pos.mpr hcard)
  refine Finset.sum_pos' (fun w _ => by split_ifs; exact normEllSq_nonneg P x w; exact le_rfl)
    ⟨w₀, hw₀P, by simp [hw₀T, hell_pos]⟩

/-- Helper for Lemma 10.4: `pAvg P (δ * d) ≤ B * y * √s`. -/
private lemma lem_clip_shared_δd {d : ℕ} {P C0 : Finset (Point d)}
    (hB : 0 < meanSaving P) (hs_pos : 0 < cost P C0 / phi P) :
    let s := cost P C0 / phi P
    let B := meanSaving P
    let a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
    let y := Real.sqrt (a_in / B)
    pAvg P (fun w => saving P w * normA P C0 w) ≤ B * y * Real.sqrt s := by
  dsimp only
  set s := cost P C0 / phi P
  set B := meanSaving P
  set a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
  set y := Real.sqrt (a_in / B)
  have ha_in_nn : 0 ≤ a_in :=
    div_nonneg (pAvg_nonneg (fun w _ => mul_nonneg (normQ_nonneg P C0 w) (saving_nonneg P w)))
      (le_of_lt hs_pos)
  have hy_nn : 0 ≤ y := Real.sqrt_nonneg _
  have hy_sq : y ^ 2 = a_in / B := Real.sq_sqrt (div_nonneg ha_in_nn (le_of_lt hB))
  have hnn : 0 ≤ pAvg P (fun w => saving P w * normA P C0 w) :=
    pAvg_nonneg (fun w _ => mul_nonneg (saving_nonneg P w) (normA_nonneg P C0 w))
  have hsq : (pAvg P (fun w => saving P w * normA P C0 w)) ^ 2 ≤ (B * y * Real.sqrt s) ^ 2 := by
    have hrew : pAvg P (fun w => saving P w * normA P C0 w) =
        pAvg P (fun w => Real.sqrt (saving P w) * (Real.sqrt (saving P w) * normA P C0 w)) := by
      unfold pAvg; congr 1
      refine Finset.sum_congr rfl (fun w _ => ?_)
      dsimp only
      rw [← mul_assoc, Real.mul_self_sqrt (saving_nonneg P w)]
    rw [hrew]
    have hcs := pAvg_mul_sq_le P (fun w => Real.sqrt (saving P w))
      (fun w => Real.sqrt (saving P w) * normA P C0 w)
    have h1 : pAvg P (fun w => Real.sqrt (saving P w) ^ 2) = B := by
      unfold B meanSaving pAvg; congr 1
      exact Finset.sum_congr rfl (fun w _ => Real.sq_sqrt (saving_nonneg P w))
    have h2 : pAvg P (fun w => (Real.sqrt (saving P w) * normA P C0 w) ^ 2) = s * a_in := by
      have hrew2 : pAvg P (fun w => (Real.sqrt (saving P w) * normA P C0 w) ^ 2) =
          pAvg P (fun w => normQ P C0 w * saving P w) := by
        unfold pAvg; congr 1
        refine Finset.sum_congr rfl (fun w _ => ?_)
        dsimp only
        rw [mul_pow, Real.sq_sqrt (saving_nonneg P w), normA_sq]; ring
      rw [hrew2]; simp only [a_in]; field_simp [ne_of_gt hs_pos]
    rw [h1, h2] at hcs
    have hrhs : (B * y * Real.sqrt s) ^ 2 = B * (s * a_in) := by
      rw [mul_pow, mul_pow, Real.sq_sqrt (le_of_lt hs_pos), hy_sq]
      field_simp [ne_of_gt hB]
    linarith
  have hrhs_nn : 0 ≤ B * y * Real.sqrt s := by positivity
  nlinarith

/-- Helper for Lemma 10.4: `pAvg P (δ * T) = B * (1 - D)`. -/
private lemma lem_clip_shared_δT {d : ℕ} {P : Finset (Point d)} (hB : 0 < meanSaving P) :
    let B := meanSaving P
    let D := pAvg P (fun w => saving P w ^ 2) / B
    pAvg P (fun w => saving P w * normT P w) = B * (1 - D) := by
  dsimp only
  set B := meanSaving P
  set D := pAvg P (fun w => saving P w ^ 2) / B
  have hpt : ∀ w ∈ P, saving P w * normT P w = saving P w - saving P w ^ 2 := by
    intro w _
    unfold saving
    rcases le_total (normT P w) 1 with h | h
    · rw [max_eq_left (by linarith)]; ring
    · rw [max_eq_right (by linarith)]; ring
  have hrew : pAvg P (fun w => saving P w * normT P w) =
      pAvg P (fun w => saving P w - saving P w ^ 2) := by
    unfold pAvg; congr 1; exact Finset.sum_congr rfl hpt
  rw [hrew, pAvg_sub]
  have hD_eq : pAvg P (fun w => saving P w ^ 2) = B * D := by
    simp only [D]; exact (mul_div_cancel₀ _ (ne_of_gt hB)).symm
  change B - pAvg P (fun w => saving P w ^ 2) = B * (1 - D)
  rw [hD_eq]; ring

/-- Helper for Lemma 10.4 (Part 1a): `q_x / s ≤ (y + z)^2`. -/
private lemma lem_clip_qs_le_yz {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P)
    (hB : 0 < meanSaving P) (hs_pos : 0 < cost P C0 / phi P) (x : Point d) :
    let s := cost P C0 / phi P
    let B := meanSaving P
    let D := pAvg P (fun w => saving P w ^ 2) / B
    let a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
    let y := Real.sqrt (a_in / B)
    let z := Real.sqrt ((D / B) * (idealInsideCost P x / s))
    normQ P C0 x / s ≤ (y + z) ^ 2 := by
  dsimp only
  set s := cost P C0 / phi P
  set B := meanSaving P
  set D := pAvg P (fun w => saving P w ^ 2) / B
  set a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
  set y := Real.sqrt (a_in / B)
  set z := Real.sqrt ((D / B) * (idealInsideCost P x / s))
  obtain ⟨hBD, _⟩ := meanSaving_D_bounds hP hB
  have hD_pos : 0 < D := lt_of_lt_of_le hB hBD
  have hδd_le : pAvg P (fun w => saving P w * normA P C0 w) ≤ B * y * Real.sqrt s :=
    lem_clip_shared_δd hB hs_pos
  have hd_nn : 0 ≤ normA P C0 x := normA_nonneg P C0 x
  have htri : ∀ w ∈ P, saving P w * normA P C0 x ≤
      saving P w * normA P C0 w + saving P w * normEll P x w := by
    intro w _
    have := normA_triangle P C0 x w hC0
    nlinarith [saving_nonneg P w]
  have havg := pAvg_mono htri
  rw [pAvg_mul_const, pAvg_add] at havg
  have hδℓ_le : pAvg P (fun w => saving P w * normEll P x w) ≤ B * z * Real.sqrt s := by
    have hnn : 0 ≤ pAvg P (fun w => saving P w * normEll P x w) :=
      pAvg_nonneg (fun w _ => mul_nonneg (saving_nonneg P w) (normEll_nonneg P x w))
    have hrew : pAvg P (fun w => saving P w * normEll P x w) =
        pAvg P (fun w => saving P w * (if normT P w ≤ 1 then normEll P x w else 0)) := by
      unfold pAvg; congr 1
      refine Finset.sum_congr rfl (fun w _ => ?_)
      dsimp only
      split_ifs with hw
      · rfl
      · push Not at hw; rw [saving_eq_zero_of_gt P hw, zero_mul, zero_mul]
    have hsq : (pAvg P (fun w => saving P w * normEll P x w)) ^ 2 ≤ (B * z * Real.sqrt s) ^ 2 := by
      rw [hrew]
      have hcs := pAvg_mul_sq_le P (saving P)
        (fun w => if normT P w ≤ 1 then normEll P x w else 0)
      have h1 : pAvg P (fun w => saving P w ^ 2) = B * D := by
        simp only [D]; exact (mul_div_cancel₀ _ (ne_of_gt hB)).symm
      have h2 : pAvg P (fun w => (if normT P w ≤ 1 then normEll P x w else 0) ^ 2) =
          idealInsideCost P x := by
        rw [idealInsideCost_eq_pAvg hP x]
        unfold pAvg; congr 1
        refine Finset.sum_congr rfl (fun w _ => ?_)
        dsimp only
        split_ifs
        · exact normEll_sq P x w
        · norm_num
      rw [h1, h2] at hcs
      have hg1_nn : 0 ≤ idealInsideCost P x := div_nonneg (cost_nonneg _ _) (le_of_lt hphi)
      have hrhs : (B * z * Real.sqrt s) ^ 2 = B * D * idealInsideCost P x := by
        rw [mul_pow, mul_pow, Real.sq_sqrt (le_of_lt hs_pos),
          Real.sq_sqrt (mul_nonneg (div_nonneg (le_of_lt hD_pos) (le_of_lt hB))
            (div_nonneg hg1_nn (le_of_lt hs_pos)))]
        field_simp [ne_of_gt hB, ne_of_gt hs_pos]
      linarith
    have hrhs_nn : 0 ≤ B * z * Real.sqrt s := by positivity
    nlinarith
  change B * normA P C0 x ≤
      pAvg P (fun w => saving P w * normA P C0 w) +
        pAvg P (fun w => saving P w * normEll P x w) at havg
  have hdx : normA P C0 x ≤ (y + z) * Real.sqrt s := by
    have h1 : B * normA P C0 x ≤ B * ((y + z) * Real.sqrt s) := by linarith
    exact le_of_mul_le_mul_left h1 hB
  have hsq : normA P C0 x ^ 2 ≤ ((y + z) * Real.sqrt s) ^ 2 :=
    pow_le_pow_left₀ hd_nn hdx 2
  rw [normA_sq, mul_pow, Real.sq_sqrt (le_of_lt hs_pos)] at hsq
  exact (div_le_iff₀ hs_pos).mpr hsq

/-- Helper for Lemma 10.4 (Part 1b): `U ≤ 4`. -/
private lemma lem_clip_U_le_4 {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P)
    (hs2 : 2 < cost P C0 / phi P) {x : Point d} (hx : 1 < normT P x) :
    let s := cost P C0 / phi P
    let ρ := min 1 ((s - 2) / (normT P x - 1))
    ρ * normQ P C0 x / s ≤ 4 := by
  dsimp only
  set s := cost P C0 / phi P
  set ρ := min 1 ((s - 2) / (normT P x - 1))
  have hs_pos : 0 < s := by linarith
  have hx1 : 0 < normT P x - 1 := sub_pos.mpr hx
  have hρ_pos : 0 < ρ := lt_min zero_lt_one (div_pos (by linarith) hx1)
  have hρ_le1 : ρ ≤ 1 := min_le_left _ _
  have hρT_le : (normT P x + 1) * ρ ≤ s := by
    have h1 : (normT P x - 1) * ρ ≤ s - 2 := by
      have := (le_div_iff₀ hx1).mp (min_le_right (1 : ℝ) ((s - 2) / (normT P x - 1)))
      linarith
    nlinarith
  have havg := pAvg_mono (fun w (_ : w ∈ P) => normA_triangle P C0 x w hC0)
  rw [pAvg_const hP, pAvg_add] at havg
  have hd_avg : pAvg P (normA P C0) ≤ Real.sqrt s := by
    have hcs := pAvg_mul_sq_le P (fun _ => (1 : ℝ)) (normA P C0)
    have h1 : pAvg P (fun _ => (1 : ℝ) ^ 2) = 1 := by simpa using pAvg_const hP (1 : ℝ)
    have h2 : pAvg P (fun w => (1 : ℝ) * normA P C0 w) = pAvg P (normA P C0) := by
      unfold pAvg; congr 1; exact Finset.sum_congr rfl (fun _ _ => one_mul _)
    have h3 : pAvg P (fun w => normA P C0 w ^ 2) = s := by
      have : pAvg P (fun w => normA P C0 w ^ 2) = pAvg P (normQ P C0) := by
        unfold pAvg; congr 1; exact Finset.sum_congr rfl (fun w _ => normA_sq P C0 w)
      rw [this, pAvg_normQ_eq_cost_div_phi C0 hP]
    rw [h1, h2, h3, one_mul] at hcs
    have hnn : 0 ≤ pAvg P (normA P C0) := pAvg_nonneg (fun w _ => normA_nonneg P C0 w)
    nlinarith [Real.sq_sqrt (le_of_lt hs_pos), Real.sqrt_nonneg s]
  have hℓ_avg : pAvg P (normEll P x) ≤ Real.sqrt (1 + normT P x) := by
    have hcs := pAvg_mul_sq_le P (fun _ => (1 : ℝ)) (normEll P x)
    have h1 : pAvg P (fun _ => (1 : ℝ) ^ 2) = 1 := by simpa using pAvg_const hP (1 : ℝ)
    have h2 : pAvg P (fun w => (1 : ℝ) * normEll P x w) = pAvg P (normEll P x) := by
      unfold pAvg; congr 1; exact Finset.sum_congr rfl (fun _ _ => one_mul _)
    have h3 : pAvg P (fun w => normEll P x w ^ 2) = 1 + normT P x := by
      have : pAvg P (fun w => normEll P x w ^ 2) = pAvg P (normEllSq P x) := by
        unfold pAvg; congr 1; exact Finset.sum_congr rfl (fun w _ => normEll_sq P x w)
      rw [this, pAvg_normEllSq hP hphi x]
    rw [h1, h2, h3, one_mul] at hcs
    have hnn : 0 ≤ pAvg P (normEll P x) := pAvg_nonneg (fun w _ => normEll_nonneg P x w)
    nlinarith [Real.sq_sqrt (by linarith [normT_nonneg P x] : 0 ≤ 1 + normT P x),
      Real.sqrt_nonneg (1 + normT P x)]
  have hmul : Real.sqrt ρ * normA P C0 x ≤ 2 * Real.sqrt s := by
    have h1 : Real.sqrt ρ * Real.sqrt s ≤ Real.sqrt s := by
      have : Real.sqrt ρ ≤ 1 := by rw [Real.sqrt_le_one]; exact hρ_le1
      nlinarith [Real.sqrt_nonneg s]
    have h2 : Real.sqrt ρ * Real.sqrt (1 + normT P x) ≤ Real.sqrt s := by
      rw [← Real.sqrt_mul (le_of_lt hρ_pos)]
      exact Real.sqrt_le_sqrt (by linarith)
    have h3 : Real.sqrt ρ * normA P C0 x ≤
        Real.sqrt ρ * (Real.sqrt s + Real.sqrt (1 + normT P x)) :=
      mul_le_mul_of_nonneg_left (by linarith) (Real.sqrt_nonneg ρ)
    linarith
  have hd_nn : 0 ≤ normA P C0 x := normA_nonneg P C0 x
  have hsq : (Real.sqrt ρ * normA P C0 x) ^ 2 ≤ (2 * Real.sqrt s) ^ 2 :=
    pow_le_pow_left₀ (by positivity) hmul 2
  rw [mul_pow, mul_pow, Real.sq_sqrt (le_of_lt hρ_pos), normA_sq,
    Real.sq_sqrt (le_of_lt hs_pos)] at hsq
  rw [div_le_iff₀ hs_pos]
  linarith

/-- Helper for Lemma 10.4 (Part 1c): `U ≤ (y + √(2 - D))^2`. -/
private lemma lem_clip_U_le_yD {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P)
    (hB : 0 < meanSaving P) (hs2 : 2 < cost P C0 / phi P) {x : Point d} (hx : 1 < normT P x) :
    let s := cost P C0 / phi P
    let B := meanSaving P
    let D := pAvg P (fun w => saving P w ^ 2) / B
    let a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
    let y := Real.sqrt (a_in / B)
    let ρ := min 1 ((s - 2) / (normT P x - 1))
    ρ * normQ P C0 x / s ≤ (y + Real.sqrt (2 - D)) ^ 2 := by
  dsimp only
  set s := cost P C0 / phi P
  set B := meanSaving P
  set D := pAvg P (fun w => saving P w ^ 2) / B
  set a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
  set y := Real.sqrt (a_in / B)
  set ρ := min 1 ((s - 2) / (normT P x - 1))
  have hs_pos : 0 < s := by linarith
  obtain ⟨_, hD1⟩ := meanSaving_D_bounds hP hB
  have hy_nn : 0 ≤ y := Real.sqrt_nonneg _
  have hcard_pos : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP)
  have hx1 : 0 < normT P x - 1 := sub_pos.mpr hx
  have hρ_pos : 0 < ρ := lt_min zero_lt_one (div_pos (by linarith) hx1)
  have hρ_le1 : ρ ≤ 1 := min_le_left _ _
  have hρT_le : (normT P x + 1) * ρ ≤ s := by
    have h1 : (normT P x - 1) * ρ ≤ s - 2 := by
      have := (le_div_iff₀ hx1).mp (min_le_right (1 : ℝ) ((s - 2) / (normT P x - 1)))
      linarith
    nlinarith
  have hδd_le : pAvg P (fun w => saving P w * normA P C0 w) ≤ B * y * Real.sqrt s :=
    lem_clip_shared_δd hB hs_pos
  have hδT_eq : pAvg P (fun w => saving P w * normT P w) = B * (1 - D) :=
    lem_clip_shared_δT hB
  have hscale_pos : 0 < (P.card : ℝ) / phi P := div_pos hcard_pos hphi
  have hℓ_tri : ∀ w : Point d, normEll P x w ≤ Real.sqrt (normT P x) + Real.sqrt (normT P w) := by
    intro w
    have hnorm : ‖x - w‖ ≤ ‖x - centroid P‖ + ‖w - centroid P‖ := by
      have : x - w = (x - centroid P) + (centroid P - w) := by abel
      rw [this, ← norm_sub_rev (centroid P) w]
      exact norm_add_le _ _
    have hsqrtT : ∀ u : Point d, Real.sqrt (normT P u) =
        Real.sqrt ((P.card : ℝ) / phi P) * ‖u - centroid P‖ := by
      intro u
      unfold normT
      rw [Real.sqrt_mul (le_of_lt hscale_pos), Real.sqrt_sq (norm_nonneg _)]
    rw [hsqrtT x, hsqrtT w, ← mul_add]
    exact mul_le_mul_of_nonneg_left hnorm (Real.sqrt_nonneg _)
  have htri : ∀ w ∈ P, saving P w * normA P C0 x ≤
      saving P w * normA P C0 w + saving P w * Real.sqrt (normT P x) +
        saving P w * Real.sqrt (normT P w) := by
    intro w _
    have h1 := normA_triangle P C0 x w hC0
    have h2 := hℓ_tri w
    nlinarith [saving_nonneg P w]
  have havg := pAvg_mono htri
  rw [pAvg_mul_const, pAvg_add, pAvg_add, pAvg_mul_const] at havg
  have hδsqrtT : pAvg P (fun w => saving P w * Real.sqrt (normT P w)) ≤ B * Real.sqrt (1 - D) := by
    have hnn : 0 ≤ pAvg P (fun w => saving P w * Real.sqrt (normT P w)) :=
      pAvg_nonneg (fun w _ => mul_nonneg (saving_nonneg P w) (Real.sqrt_nonneg _))
    have hrew : pAvg P (fun w => saving P w * Real.sqrt (normT P w)) =
        pAvg P (fun w => Real.sqrt (saving P w) * (Real.sqrt (saving P w) * Real.sqrt (normT P w))) := by
      unfold pAvg; congr 1
      refine Finset.sum_congr rfl (fun w _ => ?_)
      dsimp only
      rw [← mul_assoc, Real.mul_self_sqrt (saving_nonneg P w)]
    have hsq : (pAvg P (fun w => saving P w * Real.sqrt (normT P w))) ^ 2 ≤
        (B * Real.sqrt (1 - D)) ^ 2 := by
      rw [hrew]
      have hcs := pAvg_mul_sq_le P (fun w => Real.sqrt (saving P w))
        (fun w => Real.sqrt (saving P w) * Real.sqrt (normT P w))
      have h1 : pAvg P (fun w => Real.sqrt (saving P w) ^ 2) = B := by
        unfold B meanSaving pAvg; congr 1
        exact Finset.sum_congr rfl (fun w _ => Real.sq_sqrt (saving_nonneg P w))
      have h2 : pAvg P (fun w => (Real.sqrt (saving P w) * Real.sqrt (normT P w)) ^ 2) =
          B * (1 - D) := by
        rw [← hδT_eq]; unfold pAvg; congr 1
        refine Finset.sum_congr rfl (fun w _ => ?_)
        dsimp only
        rw [mul_pow, Real.sq_sqrt (saving_nonneg P w), Real.sq_sqrt (normT_nonneg P w)]
      rw [h1, h2] at hcs
      have hrhs : (B * Real.sqrt (1 - D)) ^ 2 = B * (B * (1 - D)) := by
        rw [mul_pow, Real.sq_sqrt (by linarith : 0 ≤ 1 - D)]; ring
      linarith
    have hrhs_nn : 0 ≤ B * Real.sqrt (1 - D) := by positivity
    nlinarith
  change B * normA P C0 x ≤
      pAvg P (fun w => saving P w * normA P C0 w) + B * Real.sqrt (normT P x) +
        pAvg P (fun w => saving P w * Real.sqrt (normT P w)) at havg
  have hdx : normA P C0 x ≤ Real.sqrt s * y + Real.sqrt (normT P x) + Real.sqrt (1 - D) := by
    have h1 : B * normA P C0 x ≤
        B * (Real.sqrt s * y + Real.sqrt (normT P x) + Real.sqrt (1 - D)) := by linarith
    exact le_of_mul_le_mul_left h1 hB
  have hcs2 : Real.sqrt (normT P x) + Real.sqrt (1 - D) ≤
      Real.sqrt ((normT P x + 1) * (2 - D)) := by
    have hsq : (Real.sqrt (normT P x) + Real.sqrt (1 - D)) ^ 2 ≤
        (normT P x + 1) * (2 - D) := by
      have h1 := Real.sq_sqrt (normT_nonneg P x)
      have h2 := Real.sq_sqrt (by linarith : 0 ≤ 1 - D)
      nlinarith [sq_nonneg (Real.sqrt (normT P x) * Real.sqrt (1 - D) - 1)]
    have hnn : 0 ≤ Real.sqrt (normT P x) + Real.sqrt (1 - D) := by positivity
    nlinarith [Real.sq_sqrt (by nlinarith [normT_nonneg P x] : 0 ≤ (normT P x + 1) * (2 - D)),
      Real.sqrt_nonneg ((normT P x + 1) * (2 - D))]
  have hmul : Real.sqrt ρ * normA P C0 x ≤ Real.sqrt s * (y + Real.sqrt (2 - D)) := by
    have h1 : Real.sqrt ρ * (Real.sqrt s * y) ≤ Real.sqrt s * y := by
      have hρ1 : Real.sqrt ρ ≤ 1 := by rw [Real.sqrt_le_one]; exact hρ_le1
      have hsy : 0 ≤ Real.sqrt s * y := by positivity
      nlinarith
    have h2 : Real.sqrt ρ * Real.sqrt ((normT P x + 1) * (2 - D)) ≤
        Real.sqrt s * Real.sqrt (2 - D) := by
      rw [Real.sqrt_mul (by linarith [normT_nonneg P x]), ← mul_assoc,
        ← Real.sqrt_mul (le_of_lt hρ_pos)]
      exact mul_le_mul_of_nonneg_right
        (Real.sqrt_le_sqrt (by linarith)) (Real.sqrt_nonneg _)
    have h3 : Real.sqrt ρ * normA P C0 x ≤
        Real.sqrt ρ * (Real.sqrt s * y + Real.sqrt ((normT P x + 1) * (2 - D))) :=
      mul_le_mul_of_nonneg_left (by linarith) (Real.sqrt_nonneg ρ)
    linarith
  have hd_nn : 0 ≤ normA P C0 x := normA_nonneg P C0 x
  have hsq : (Real.sqrt ρ * normA P C0 x) ^ 2 ≤ (Real.sqrt s * (y + Real.sqrt (2 - D))) ^ 2 :=
    pow_le_pow_left₀ (by positivity) hmul 2
  rw [mul_pow, mul_pow, Real.sq_sqrt (le_of_lt hρ_pos), normA_sq,
    Real.sq_sqrt (le_of_lt hs_pos)] at hsq
  rw [div_le_iff₀ hs_pos]
  linarith

/-- Helper for Lemma 10.4 (Part 2a): lower bound on pairwise squared distance average. -/
private lemma lem_clip_two_cohort_LHS {d : ℕ} {P C0 : Finset (Point d)}
    {s B y : ℝ} (hs_pos : 0 < s) (hB_lt1 : B < 1) (hy_nn : 0 ≤ y)
    {w₁ w₀ : Point d → ℝ}
    (hw₁_nn : ∀ w ∈ P, 0 ≤ w₁ w) (hw₀_nn : ∀ w ∈ P, 0 ≤ w₀ w)
    (hw₁_sum : pAvg P w₁ = 1) (hw₀_sum : pAvg P w₀ = 1)
    (hE1_q : pAvg P (fun w => w₁ w * normQ P C0 w) = s * y ^ 2)
    (hE0_q : (1 - B) * pAvg P (fun w => w₀ w * normQ P C0 w) = s * (1 - B * y ^ 2)) :
    s * (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B)) ^ 2 ≤
      (1 - B) * pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * (normA P C0 x - normA P C0 w) ^ 2)) := by
  have h1mB : 0 < 1 - B := sub_pos.mpr hB_lt1
  set E1d := pAvg P (fun x => w₁ x * normA P C0 x)
  set E0d := pAvg P (fun w => w₀ w * normA P C0 w)
  set E1q := pAvg P (fun x => w₁ x * normQ P C0 x)
  set E0q := pAvg P (fun w => w₀ w * normQ P C0 w)
  have hexp :
      pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * (normA P C0 x - normA P C0 w) ^ 2)) =
        E1q - 2 * E1d * E0d + E0q := by
    have hinner : ∀ x ∈ P,
        pAvg P (fun w => w₀ w * (normA P C0 x - normA P C0 w) ^ 2) =
          normQ P C0 x - 2 * normA P C0 x * E0d + E0q := by
      intro x _
      have h1 : ∀ w ∈ P, w₀ w * (normA P C0 x - normA P C0 w) ^ 2 =
          w₀ w * normQ P C0 x - 2 * normA P C0 x * (w₀ w * normA P C0 w) + w₀ w * normQ P C0 w := by
        intro w _; rw [← normA_sq P C0 x, ← normA_sq P C0 w]; ring
      have hrew : pAvg P (fun w => w₀ w * (normA P C0 x - normA P C0 w) ^ 2) =
          pAvg P (fun w => w₀ w * normQ P C0 x - 2 * normA P C0 x * (w₀ w * normA P C0 w) +
            w₀ w * normQ P C0 w) := by
        apply congrArg ((P.card : ℝ)⁻¹ * ·); exact Finset.sum_congr rfl h1
      rw [hrew, pAvg_add, pAvg_sub, pAvg_mul_const, hw₀_sum, one_mul, pAvg_const_mul]
    have hrew2 :
        pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * (normA P C0 x - normA P C0 w) ^ 2)) =
          pAvg P (fun x => w₁ x * normQ P C0 x - 2 * E0d * (w₁ x * normA P C0 x) + w₁ x * E0q) := by
      apply congrArg ((P.card : ℝ)⁻¹ * ·)
      refine Finset.sum_congr rfl (fun x hx => ?_)
      dsimp only; rw [hinner x hx]; ring
    rw [hrew2, pAvg_add, pAvg_sub, pAvg_const_mul, pAvg_mul_const, hw₁_sum, one_mul]
    ring
  have hE1d_le : E1d ≤ Real.sqrt E1q := by
    have hcs := pAvg_weighted_sq_le P (normA P C0) hw₁_nn hw₁_sum
    have hrew : pAvg P (fun x => w₁ x * normA P C0 x ^ 2) = E1q := by
      apply congrArg ((P.card : ℝ)⁻¹ * ·)
      exact Finset.sum_congr rfl (fun x _ => by dsimp only; rw [normA_sq])
    rw [hrew] at hcs
    have hE1q_nn : 0 ≤ E1q := pAvg_nonneg (fun x hx => mul_nonneg (hw₁_nn x hx) (normQ_nonneg P C0 x))
    have hE1d_nn : 0 ≤ E1d := pAvg_nonneg (fun x hx => mul_nonneg (hw₁_nn x hx) (normA_nonneg P C0 x))
    nlinarith [Real.sq_sqrt hE1q_nn, Real.sqrt_nonneg E1q]
  have hE0d_le : E0d ≤ Real.sqrt E0q := by
    have hcs := pAvg_weighted_sq_le P (normA P C0) hw₀_nn hw₀_sum
    have hrew : pAvg P (fun w => w₀ w * normA P C0 w ^ 2) = E0q := by
      apply congrArg ((P.card : ℝ)⁻¹ * ·)
      exact Finset.sum_congr rfl (fun w _ => by dsimp only; rw [normA_sq])
    rw [hrew] at hcs
    have hE0q_nn : 0 ≤ E0q := pAvg_nonneg (fun w hw => mul_nonneg (hw₀_nn w hw) (normQ_nonneg P C0 w))
    have hE0d_nn : 0 ≤ E0d := pAvg_nonneg (fun w hw => mul_nonneg (hw₀_nn w hw) (normA_nonneg P C0 w))
    nlinarith [Real.sq_sqrt hE0q_nn, Real.sqrt_nonneg E0q]
  have hE0d_nn : 0 ≤ E0d := pAvg_nonneg (fun w hw => mul_nonneg (hw₀_nn w hw) (normA_nonneg P C0 w))
  have h1 : (Real.sqrt E0q - Real.sqrt E1q) ^ 2 ≤ E1q - 2 * E1d * E0d + E0q := by
    have hE1q_nn : 0 ≤ E1q := pAvg_nonneg (fun x hx => mul_nonneg (hw₁_nn x hx) (normQ_nonneg P C0 x))
    have hE0q_nn : 0 ≤ E0q := pAvg_nonneg (fun w hw => mul_nonneg (hw₀_nn w hw) (normQ_nonneg P C0 w))
    have hprod : E1d * E0d ≤ Real.sqrt E1q * Real.sqrt E0q :=
      mul_le_mul hE1d_le hE0d_le hE0d_nn (Real.sqrt_nonneg _)
    have hsq0 := Real.sq_sqrt hE0q_nn
    have hsq1 := Real.sq_sqrt hE1q_nn
    nlinarith
  have h2 : (1 - B) * (Real.sqrt E0q - Real.sqrt E1q) ^ 2 =
      s * (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B)) ^ 2 := by
    have hE0_eq : Real.sqrt (1 - B) * Real.sqrt E0q = Real.sqrt s * Real.sqrt (1 - B * y ^ 2) := by
      rw [← Real.sqrt_mul (le_of_lt h1mB), hE0_q, Real.sqrt_mul (le_of_lt hs_pos)]
    have hE1_eq : Real.sqrt (1 - B) * Real.sqrt E1q = Real.sqrt s * (y * Real.sqrt (1 - B)) := by
      rw [hE1_q, Real.sqrt_mul (le_of_lt hs_pos), Real.sqrt_sq hy_nn]; ring
    calc
      (1 - B) * (Real.sqrt E0q - Real.sqrt E1q) ^ 2
        = (Real.sqrt (1 - B) * Real.sqrt E0q - Real.sqrt (1 - B) * Real.sqrt E1q) ^ 2 := by
          rw [← mul_sub, mul_pow, Real.sq_sqrt (le_of_lt h1mB)]
      _ = (Real.sqrt s * (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B))) ^ 2 := by
          rw [hE0_eq, hE1_eq, ← mul_sub]
      _ = s * (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B)) ^ 2 := by
          rw [mul_pow, Real.sq_sqrt (le_of_lt hs_pos)]
  rw [hexp, ← h2]
  exact mul_le_mul_of_nonneg_left h1 (le_of_lt h1mB)

/-- Helper for Lemma 10.4 (Part 2b): upper bound on pairwise normalized Euclidean distance average. -/
private lemma lem_clip_two_cohort_RHS {d : ℕ} {P : Finset (Point d)} (hP : P.Nonempty)
    {B D : ℝ} (hB : 0 < B) (hB_lt1 : B < 1)
    {w₁ w₀ : Point d → ℝ}
    (hw₁_nn : ∀ w ∈ P, 0 ≤ w₁ w)
    (hw₁_sum : pAvg P w₁ = 1) (hw₀_sum : pAvg P w₀ = 1)
    (hmix_pt : ∀ w ∈ P, B * w₁ w + (1 - B) * w₀ w = 1)
    (hE1_T : pAvg P (fun w => w₁ w * normT P w) = 1 - D)
    (hE0_T : (1 - B) * pAvg P (fun w => w₀ w * normT P w) = 1 - B + B * D) :
    (1 - B) * pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * normEllSq P x w)) ≤ 2 - D := by
  set c := Real.sqrt ((P.card : ℝ) / phi P)
  have hc_nn : 0 ≤ c := Real.sqrt_nonneg _
  have hc2 : c ^ 2 = (P.card : ℝ) / phi P := Real.sq_sqrt (div_nonneg (Nat.cast_nonneg _) (phi_nonneg P))
  let vvec : Point d → Point d := fun w => c • (w - centroid P)
  let m₁ : Point d := (P.card : ℝ)⁻¹ • ∑ w ∈ P, w₁ w • vvec w
  let m₀ : Point d := (P.card : ℝ)⁻¹ • ∑ w ∈ P, w₀ w • vvec w
  have hbm : B • m₁ + (1 - B) • m₀ = 0 := by
    simp only [m₁, m₀, smul_comm B ((P.card : ℝ)⁻¹), smul_comm (1 - B) ((P.card : ℝ)⁻¹), ← smul_add]
    rw [Finset.smul_sum, Finset.smul_sum, ← Finset.sum_add_distrib]
    have hpt : ∀ w ∈ P, B • (w₁ w • vvec w) + (1 - B) • (w₀ w • vvec w) = vvec w := by
      intro w hw
      rw [smul_smul B (w₁ w) (vvec w), smul_smul (1 - B) (w₀ w) (vvec w), ← add_smul,
        hmix_pt w hw, one_smul]
    rw [Finset.sum_congr rfl hpt]
    have hsum_v : ∑ w ∈ P, vvec w = 0 := by
      simp only [vvec, ← Finset.smul_sum, KMeansPP.sum_sub_centroid hP, smul_zero]
    rw [hsum_v, smul_zero]
  have hm0_eq : (1 - B) • m₀ = (-B) • m₁ := by
    have := eq_neg_of_add_eq_zero_right hbm
    rw [this, neg_smul]
  have hnorm_v : ∀ w : Point d, ‖vvec w‖ ^ 2 = normT P w := by
    intro w
    simp only [vvec, norm_smul, Real.norm_of_nonneg hc_nn, mul_pow, hc2, normT]
  have hell_exp : ∀ x w : Point d,
      normEllSq P x w = normT P x - 2 * ⟪vvec x, vvec w⟫ + normT P w := by
    intro x w
    have hsub : vvec x - vvec w = c • (x - w) := by
      simp only [vvec, ← smul_sub]; congr 1; abel
    have hnsq : ‖vvec x - vvec w‖ ^ 2 = normEllSq P x w := by
      rw [hsub, norm_smul, Real.norm_of_nonneg hc_nn, mul_pow, hc2]; rfl
    rw [← hnsq, norm_sub_sq_real, hnorm_v x, hnorm_v w]
  have hcross : pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * ⟪vvec x, vvec w⟫)) = ⟪m₁, m₀⟫ := by
    have hinner : ∀ x : Point d, pAvg P (fun w => w₀ w * ⟪vvec x, vvec w⟫) = ⟪vvec x, m₀⟫ := by
      intro x
      simp only [pAvg, m₀, inner_smul_right, inner_sum]
    simp_rw [hinner]
    simp only [pAvg, m₁, inner_smul_left, sum_inner, conj_trivial]
  have hdouble :
      pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * normEllSq P x w)) =
        pAvg P (fun x => w₁ x * normT P x) - 2 * ⟪m₁, m₀⟫ + pAvg P (fun w => w₀ w * normT P w) := by
    have hinner : ∀ x ∈ P,
        pAvg P (fun w => w₀ w * normEllSq P x w) =
          normT P x - 2 * pAvg P (fun w => w₀ w * ⟪vvec x, vvec w⟫) +
            pAvg P (fun w => w₀ w * normT P w) := by
      intro x _
      have h1 : ∀ w ∈ P, w₀ w * normEllSq P x w =
          w₀ w * normT P x - 2 * (w₀ w * ⟪vvec x, vvec w⟫) + w₀ w * normT P w := by
        intro w _; rw [hell_exp x w]; ring
      have hrew : pAvg P (fun w => w₀ w * normEllSq P x w) =
          pAvg P (fun w => w₀ w * normT P x - 2 * (w₀ w * ⟪vvec x, vvec w⟫) + w₀ w * normT P w) := by
        apply congrArg ((P.card : ℝ)⁻¹ * ·); exact Finset.sum_congr rfl h1
      rw [hrew, pAvg_add, pAvg_sub, pAvg_mul_const, hw₀_sum, one_mul, pAvg_const_mul]
    have hrew2 :
        pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * normEllSq P x w)) =
          pAvg P (fun x => w₁ x * normT P x -
            2 * (w₁ x * pAvg P (fun w => w₀ w * ⟪vvec x, vvec w⟫)) +
            w₁ x * pAvg P (fun w => w₀ w * normT P w)) := by
      apply congrArg ((P.card : ℝ)⁻¹ * ·)
      refine Finset.sum_congr rfl (fun x hx => ?_)
      dsimp only; rw [hinner x hx]; ring
    rw [hrew2, pAvg_add, pAvg_sub, pAvg_const_mul, pAvg_mul_const, hw₁_sum, one_mul, hcross]
  have hm1_sq_le : ‖m₁‖ ^ 2 ≤ 1 - D := by
    have hvar_nn : 0 ≤ pAvg P (fun w => w₁ w * ‖vvec w - m₁‖ ^ 2) :=
      pAvg_nonneg (fun w hw => mul_nonneg (hw₁_nn w hw) (sq_nonneg _))
    have hvar_eq : pAvg P (fun w => w₁ w * ‖vvec w - m₁‖ ^ 2) = 1 - D - ‖m₁‖ ^ 2 := by
      have h1 : ∀ w ∈ P, w₁ w * ‖vvec w - m₁‖ ^ 2 =
          w₁ w * normT P w - 2 * (w₁ w * ⟪vvec w, m₁⟫) + w₁ w * ‖m₁‖ ^ 2 := by
        intro w _; rw [norm_sub_sq_real, hnorm_v w]; ring
      have hrew : pAvg P (fun w => w₁ w * ‖vvec w - m₁‖ ^ 2) =
          pAvg P (fun w => w₁ w * normT P w - 2 * (w₁ w * ⟪vvec w, m₁⟫) + w₁ w * ‖m₁‖ ^ 2) := by
        apply congrArg ((P.card : ℝ)⁻¹ * ·); exact Finset.sum_congr rfl h1
      have hcm : pAvg P (fun w => w₁ w * ⟪vvec w, m₁⟫) = ‖m₁‖ ^ 2 := by
        have : pAvg P (fun w => w₁ w * ⟪vvec w, m₁⟫) = ⟪m₁, m₁⟫ := by
          simp only [pAvg, m₁, inner_smul_left, sum_inner, conj_trivial]
        rw [this, real_inner_self_eq_norm_sq]
      rw [hrew, pAvg_add, pAvg_sub, pAvg_const_mul, pAvg_mul_const, hw₁_sum, one_mul,
        hE1_T, hcm]
      ring
    linarith
  rw [hdouble]
  have hinner_eq : (1 - B) * (-2 * ⟪m₁, m₀⟫) = 2 * B * ‖m₁‖ ^ 2 := by
    have : (1 - B) * ⟪m₁, m₀⟫ = ⟪m₁, (1 - B) • m₀⟫ := (real_inner_smul_right m₁ m₀ (1 - B)).symm
    rw [show (1 - B) * (-2 * ⟪m₁, m₀⟫) = -2 * ((1 - B) * ⟪m₁, m₀⟫) by ring, this, hm0_eq,
      real_inner_smul_right, real_inner_self_eq_norm_sq]
    ring
  have hcomb :
      (1 - B) * (pAvg P (fun x => w₁ x * normT P x) - 2 * ⟪m₁, m₀⟫ +
        pAvg P (fun w => w₀ w * normT P w)) =
      2 - D - 2 * B * (1 - D - ‖m₁‖ ^ 2) := by
    have hmul : (1 - B) * (pAvg P (fun x => w₁ x * normT P x) - 2 * ⟪m₁, m₀⟫ +
        pAvg P (fun w => w₀ w * normT P w)) =
        (1 - B) * pAvg P (fun x => w₁ x * normT P x) + (1 - B) * (-2 * ⟪m₁, m₀⟫) +
          (1 - B) * pAvg P (fun w => w₀ w * normT P w) := by ring
    rw [hmul, hE1_T, hE0_T, hinner_eq]; ring
  rw [hcomb]
  have _ := hB_lt1
  nlinarith

/-- Pure real inequality `(1 - y) / (1 - B y / 2) ≤ √(1 - B y^2) - y √(1 - B)` on `B ∈ (0, 1), y ∈ [0, 1]`. -/
private lemma two_cohort_rat_le_sqrt_diff {B y : ℝ} (hB : 0 < B) (hB_lt1 : B < 1)
    (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    (1 - y) / (1 - B * y / 2) ≤ Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B) := by
  have h1mB : 0 < 1 - B := sub_pos.mpr hB_lt1
  have hy2_le1 : y ^ 2 ≤ 1 := by nlinarith
  have hBy2_le : B * y ^ 2 ≤ B := by nlinarith
  have hpos1 : 0 < 1 - B * y ^ 2 := by linarith
  have hden_ub : Real.sqrt (1 - B * y ^ 2) + y * Real.sqrt (1 - B) ≤ (1 + y) * (1 - B * y / 2) := by
    have h1 : Real.sqrt (1 - B * y ^ 2) ≤ 1 - B * y ^ 2 / 2 := by
      have hsq : 1 - B * y ^ 2 ≤ (1 - B * y ^ 2 / 2) ^ 2 := by
        have hid : (1 - B * y ^ 2 / 2) ^ 2 - (1 - B * y ^ 2) = (B * y ^ 2 / 2) ^ 2 := by ring
        linarith [sq_nonneg (B * y ^ 2 / 2)]
      have hnn : 0 ≤ 1 - B * y ^ 2 / 2 := by linarith
      rw [← Real.sqrt_sq hnn]; exact Real.sqrt_le_sqrt hsq
    have h2 : Real.sqrt (1 - B) ≤ 1 - B / 2 := by
      have hsq : 1 - B ≤ (1 - B / 2) ^ 2 := by
        have hid : (1 - B / 2) ^ 2 - (1 - B) = (B / 2) ^ 2 := by ring
        linarith [sq_nonneg (B / 2)]
      have hnn : 0 ≤ 1 - B / 2 := by linarith
      rw [← Real.sqrt_sq hnn]; exact Real.sqrt_le_sqrt hsq
    have hmul : y * Real.sqrt (1 - B) ≤ y * (1 - B / 2) := mul_le_mul_of_nonneg_left h2 hy0
    have hid : (1 - B * y ^ 2 / 2) + y * (1 - B / 2) = (1 + y) * (1 - B * y / 2) := by ring
    linarith
  have h1mBy : 0 < 1 - B * y / 2 := by nlinarith
  have hden_pos : 0 < Real.sqrt (1 - B * y ^ 2) + y * Real.sqrt (1 - B) := by
    have := Real.sqrt_pos.mpr hpos1; positivity
  have hconj :
      (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B)) *
        (Real.sqrt (1 - B * y ^ 2) + y * Real.sqrt (1 - B)) = 1 - y ^ 2 := by
    have hsq1 : Real.sqrt (1 - B * y ^ 2) ^ 2 = 1 - B * y ^ 2 := Real.sq_sqrt (le_of_lt hpos1)
    have hsq2 : Real.sqrt (1 - B) ^ 2 = 1 - B := Real.sq_sqrt (le_of_lt h1mB)
    nlinarith
  have h1 : (1 - y) / (1 - B * y / 2) = (1 - y ^ 2) / ((1 + y) * (1 - B * y / 2)) := by
    have h1y : 0 < 1 + y := by linarith
    rw [div_eq_div_iff (ne_of_gt h1mBy) (ne_of_gt (mul_pos h1y h1mBy))]
    ring
  have h2 : Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B) =
      (1 - y ^ 2) / (Real.sqrt (1 - B * y ^ 2) + y * Real.sqrt (1 - B)) := by
    rw [eq_div_iff (ne_of_gt hden_pos)]; exact hconj
  rw [h1, h2]
  exact div_le_div_of_nonneg_left (by nlinarith) hden_pos hden_ub

/-- Helper for Lemma 10.4 (Part 2): Two-cohort inequality for `y ≤ 1`. -/
private lemma lem_clip_two_cohort {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P)
    (hB : 0 < meanSaving P) (hs2 : 2 < cost P C0 / phi P) :
    let s := cost P C0 / phi P
    let B := meanSaving P
    let D := pAvg P (fun w => saving P w ^ 2) / B
    let a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
    let y := Real.sqrt (a_in / B)
    y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s) := by
  dsimp only
  set s := cost P C0 / phi P
  set B := meanSaving P
  set D := pAvg P (fun w => saving P w ^ 2) / B
  set a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
  set y := Real.sqrt (a_in / B)
  intro hy1
  have hs_pos : 0 < s := by linarith
  have hB_lt1 : B < 1 := meanSaving_lt_one hP hphi
  obtain ⟨_, hD1⟩ := meanSaving_D_bounds hP hB
  have ha_in_nn : 0 ≤ a_in :=
    div_nonneg (pAvg_nonneg (fun w _ => mul_nonneg (normQ_nonneg P C0 w) (saving_nonneg P w)))
      (le_of_lt hs_pos)
  have hy_nn : 0 ≤ y := Real.sqrt_nonneg _
  have hy_sq : y ^ 2 = a_in / B := Real.sq_sqrt (div_nonneg ha_in_nn (le_of_lt hB))
  have hδT_eq : pAvg P (fun w => saving P w * normT P w) = B * (1 - D) := lem_clip_shared_δT hB
  have h1mB : 0 < 1 - B := sub_pos.mpr hB_lt1
  let w₁ : Point d → ℝ := fun w => saving P w / B
  let w₀ : Point d → ℝ := fun w => (1 - saving P w) / (1 - B)
  have hw₁_nn : ∀ w ∈ P, 0 ≤ w₁ w := fun w _ => div_nonneg (saving_nonneg P w) (le_of_lt hB)
  have hw₀_nn : ∀ w ∈ P, 0 ≤ w₀ w := fun w _ =>
    div_nonneg (sub_nonneg.mpr (saving_le_one P w)) (le_of_lt h1mB)
  have hw₁_sum : pAvg P w₁ = 1 := by
    simp only [w₁, div_eq_mul_inv, pAvg_mul_const]
    change B * B⁻¹ = 1; exact mul_inv_cancel₀ (ne_of_gt hB)
  have hw₀_sum : pAvg P w₀ = 1 := by
    simp only [w₀, div_eq_mul_inv, pAvg_mul_const, pAvg_sub, pAvg_const hP 1]
    change (1 - B) * (1 - B)⁻¹ = 1; exact mul_inv_cancel₀ (ne_of_gt h1mB)
  have hmix_pt : ∀ w ∈ P, B * w₁ w + (1 - B) * w₀ w = 1 := by
    intro w _; simp only [w₁, w₀]; field_simp [ne_of_gt hB, ne_of_gt h1mB]; ring
  have hmix : ∀ f : Point d → ℝ,
      B * pAvg P (fun w => w₁ w * f w) + (1 - B) * pAvg P (fun w => w₀ w * f w) = pAvg P f := by
    intro f
    rw [← pAvg_const_mul, ← pAvg_const_mul, ← pAvg_add]
    apply congrArg ((P.card : ℝ)⁻¹ * ·)
    refine Finset.sum_congr rfl (fun w hw => ?_)
    have h1 := hmix_pt w hw
    calc
      B * (w₁ w * f w) + (1 - B) * (w₀ w * f w) = (B * w₁ w + (1 - B) * w₀ w) * f w := by ring
      _ = f w := by rw [h1, one_mul]
  have hE1_q : pAvg P (fun w => w₁ w * normQ P C0 w) = s * y ^ 2 := by
    have h1 : pAvg P (fun w => w₁ w * normQ P C0 w) =
        pAvg P (fun w => normQ P C0 w * saving P w) / B := by
      simp only [w₁, div_eq_mul_inv]; unfold pAvg
      have hrew : ∑ w ∈ P, saving P w * B⁻¹ * normQ P C0 w =
          ∑ w ∈ P, (normQ P C0 w * saving P w) * B⁻¹ :=
        Finset.sum_congr rfl (fun _ _ => by ring)
      rw [hrew, ← Finset.sum_mul]; ring
    rw [h1, hy_sq]; simp only [a_in]; field_simp [ne_of_gt hs_pos, ne_of_gt hB]
  have hE0_q : (1 - B) * pAvg P (fun w => w₀ w * normQ P C0 w) = s * (1 - B * y ^ 2) := by
    have h := hmix (normQ P C0)
    rw [hE1_q, pAvg_normQ_eq_cost_div_phi C0 hP] at h
    linarith
  have hE1_T : pAvg P (fun w => w₁ w * normT P w) = 1 - D := by
    have h1 : pAvg P (fun w => w₁ w * normT P w) =
        pAvg P (fun w => saving P w * normT P w) / B := by
      simp only [w₁, div_eq_mul_inv]; unfold pAvg
      have hrew : ∑ w ∈ P, saving P w * B⁻¹ * normT P w =
          ∑ w ∈ P, (saving P w * normT P w) * B⁻¹ :=
        Finset.sum_congr rfl (fun _ _ => by ring)
      rw [hrew, ← Finset.sum_mul]; ring
    rw [h1, hδT_eq]; field_simp [ne_of_gt hB]
  have hE0_T : (1 - B) * pAvg P (fun w => w₀ w * normT P w) = 1 - B + B * D := by
    have h := hmix (normT P)
    rw [hE1_T, pAvg_normT hP hphi] at h
    linarith
  have hpair_lip :
      pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * (normA P C0 x - normA P C0 w) ^ 2)) ≤
        pAvg P (fun x => w₁ x * pAvg P (fun w => w₀ w * normEllSq P x w)) := by
    refine pAvg_mono (fun x hx => mul_le_mul_of_nonneg_left
      (pAvg_mono (fun w hw => mul_le_mul_of_nonneg_left ?_ (hw₀_nn w hw))) (hw₁_nn x hx))
    have h1 := normA_triangle P C0 x w hC0
    have h2 := normA_triangle P C0 w x hC0
    have hsym : normEll P w x = normEll P x w := by simp [normEll, norm_sub_rev]
    rw [hsym] at h2
    have habs : |normA P C0 x - normA P C0 w| ≤ normEll P x w := abs_sub_le_iff.mpr ⟨by linarith, by linarith⟩
    have hsq := pow_le_pow_left₀ (abs_nonneg _) habs 2
    rwa [sq_abs, normEll_sq] at hsq
  have hLHS_lb := lem_clip_two_cohort_LHS hs_pos hB_lt1 hy_nn hw₁_nn hw₀_nn hw₁_sum hw₀_sum
    hE1_q hE0_q
  have hRHS_ub := lem_clip_two_cohort_RHS hP hB hB_lt1 hw₁_nn hw₁_sum hw₀_sum hmix_pt hE1_T hE0_T
  have hmain : s * (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B)) ^ 2 ≤ 2 - D :=
    le_trans hLHS_lb (le_trans (mul_le_mul_of_nonneg_left hpair_lip (le_of_lt h1mB)) hRHS_ub)
  have hdiff_nn : 0 ≤ Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B) := by
    have hsq : (y * Real.sqrt (1 - B)) ^ 2 ≤ 1 - B * y ^ 2 := by
      rw [mul_pow, Real.sq_sqrt (le_of_lt h1mB)]; nlinarith
    have h1 : y * Real.sqrt (1 - B) ≤ Real.sqrt (1 - B * y ^ 2) := by
      rw [← Real.sqrt_sq (mul_nonneg hy_nn (Real.sqrt_nonneg _))]
      exact Real.sqrt_le_sqrt hsq
    linarith
  have hsqrt_le : Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B) ≤ Real.sqrt ((2 - D) / s) := by
    have hdiv : (Real.sqrt (1 - B * y ^ 2) - y * Real.sqrt (1 - B)) ^ 2 ≤ (2 - D) / s :=
      (le_div_iff₀ hs_pos).mpr (by linarith)
    rw [← Real.sqrt_sq hdiff_nn]
    exact Real.sqrt_le_sqrt hdiv
  exact le_trans (two_cohort_rat_le_sqrt_diff hB hB_lt1 hy_nn hy1) hsqrt_le

/-- **Lemma 10.4 (`lem:clip-bounds`, Clip bounds and two cohorts).** -/
theorem lem_clip_bounds {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hP : P.Nonempty) (hphi : 0 < phi P)
    (hB : 0 < meanSaving P) (hs2 : 2 < cost P C0 / phi P) :
    let s := cost P C0 / phi P
    let B := meanSaving P
    let D := pAvg P (fun w => saving P w ^ 2) / B
    let a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
    let y := Real.sqrt (a_in / B)
    (∀ x ∈ P, 1 < normT P x →
      let ρ := min 1 ((s - 2) / (normT P x - 1))
      let U := ρ * normQ P C0 x / s
      let z := Real.sqrt ((D / B) * (idealInsideCost P x / s))
      U ≤ normQ P C0 x / s ∧
      normQ P C0 x / s ≤ (y + z) ^ 2 ∧
      U ≤ 4 ∧
      U ≤ (y + Real.sqrt (2 - D)) ^ 2) ∧
    (y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s)) := by
  dsimp only
  have hs_pos : 0 < cost P C0 / phi P := by linarith
  refine ⟨fun x _ hx => ?_, lem_clip_two_cohort hC0 hP hphi hB hs2⟩
  have hU_le_qs :
      min 1 ((cost P C0 / phi P - 2) / (normT P x - 1)) * normQ P C0 x / (cost P C0 / phi P) ≤
        normQ P C0 x / (cost P C0 / phi P) := by
    have hρ1 : min 1 ((cost P C0 / phi P - 2) / (normT P x - 1)) ≤ 1 := min_le_left _ _
    have hq_nn : 0 ≤ normQ P C0 x := normQ_nonneg P C0 x
    exact div_le_div_of_nonneg_right (by nlinarith) (le_of_lt hs_pos)
  exact ⟨hU_le_qs, lem_clip_qs_le_yz hC0 hP hphi hB hs_pos x,
    lem_clip_U_le_4 hC0 hP hphi hs2 hx, lem_clip_U_le_yD hC0 hP hphi hB hs2 hx⟩

/-! ### Section 5: Lemma 10.5 (`lem:clip`, The `89/20` clip, `TAIL-01`) -/

/-- The `TAIL-01` clip cubic `P_A(B) = 89 B^3 + 138 B^2 - 311 B + 120` is strictly positive on `[1/2, 1]`. -/
theorem clip_cubic_pos {B : ℝ} (hlo : 1 / 2 ≤ B) (_hhi : B ≤ 1) :
    0 < 89 * B ^ 3 + 138 * B ^ 2 - 311 * B + 120 := by
  -- Taylor expansion at `B* = 17/25`: convex (`P_A'' > 0`) above its positive tangent!
  have hid :
      89 * B ^ 3 + 138 * B ^ 2 - 311 * B + 120 =
        4932 / 15625 + (88 / 625) * (B - 17 / 25) +
          (B - 17 / 25) ^ 2 * (89 * B + 6476 / 25) := by ring
  rw [hid]
  have htan : 4536 / 15625 ≤ 4932 / 15625 + (88 / 625) * (B - 17 / 25) := by linarith
  have hrem : 0 ≤ (B - 17 / 25) ^ 2 * (89 * B + 6476 / 25) := by
    exact mul_nonneg (sq_nonneg _) (by linarith)
  linarith

/-- Energy parameter `E = 2 / B - y^2`. -/
def resE (B y : ℝ) : ℝ := 2 / B - y ^ 2

lemma resE_pos {B y : ℝ} (hB : 0 < B) (hBy2 : B * y ^ 2 ≤ 1) : 0 < resE B y := by
  unfold resE
  have h1 : y ^ 2 ≤ 1 / B := (le_div_iff₀ hB).mpr (by linarith)
  have h2 : 0 < 1 / B := one_div_pos.mpr hB
  have h3 : 2 / B = 1 / B + 1 / B := by ring
  linarith

/-- Denominator credit `𝒟 = (E^2 / (E + s z^2 / (D r))) * 1_{y ≤ 1}`. -/
def resD (B D s r y z : ℝ) : ℝ :=
  if y ≤ 1 then (resE B y) ^ 2 / (resE B y + s * z ^ 2 / (D * r)) else 0

lemma resD_nonneg {B D s r y z : ℝ} (hB : 0 < B) (hBy2 : B * y ^ 2 ≤ 1)
    (hD : 0 < D) (hs : 0 < s) (hr : 0 < r) :
    0 ≤ resD B D s r y z := by
  unfold resD
  split_ifs
  · have hE := resE_pos hB hBy2
    positivity
  · exact le_rfl

/-- Helper for Lemma 10.5 (Steps A–C): variational energy credit lower bound. -/
private lemma lem_clip_energy_step {B D s r y z a : ℝ}
    (hB0 : 0 < B) (hBD : B ≤ D) (hD1 : D ≤ 1)
    (hy0 : 0 ≤ y) (hy1 : y ≤ 1) (hBy2 : B * y ^ 2 ≤ 1)
    (hs0 : 0 < s) (hr0 : 0 < r) (ha0 : 0 ≤ a) (ha1 : a ≤ 1)
    (hcoh : (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s)) :
    a * (resE B y * (1 - ((2 - B) * y / (2 - B * y)) ^ 2)) ≤
      (resE B y) ^ 2 / (resE B y + s * z ^ 2 / (D * r)) +
        a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by
  have hD0 : 0 < D := lt_of_lt_of_le hB0 hBD
  have hAD : 0 < 2 - D := by linarith
  have hB1 : B ≤ 1 := le_trans hBD hD1
  set E := resE B y
  have hE_pos : 0 < E := resE_pos hB0 hBy2
  set A_D := 2 - D
  set t₀ := z ^ 2 / (D * r)
  have ht₀_nn : 0 ≤ t₀ := div_nonneg (sq_nonneg z) (mul_pos hD0 hr0).le
  set u := Real.sqrt (A_D / s)
  have hu_pos : 0 < u := Real.sqrt_pos.mpr (div_pos hAD hs0)
  let F : ℝ → ℝ := fun w => 1 - (max (1 - w) 0) ^ 2
  have hinf : E * F (a * u) ≤ a ^ 2 * A_D * t₀ + E ^ 2 / (E + s * t₀) := by
    have hden_pos : 0 < E + s * t₀ := by positivity
    have hau_sq : (a * u) ^ 2 * s = a ^ 2 * A_D := by
      rw [mul_pow, Real.sq_sqrt (div_nonneg (le_of_lt hAD) (le_of_lt hs0))]
      field_simp [ne_of_gt hs0]
    by_cases hw : 1 ≤ a * u
    · have hF1 : F (a * u) = 1 := by simp [F, max_eq_right (by linarith : 1 - a * u ≤ 0)]
      rw [hF1, mul_one]
      have ha2 : s ≤ a ^ 2 * A_D := by
        have h1 : (1 : ℝ) ≤ (a * u) ^ 2 := by nlinarith
        nlinarith [hau_sq, hs0]
      have hst : s * t₀ ≤ a ^ 2 * A_D * t₀ := mul_le_mul_of_nonneg_right ha2 ht₀_nn
      have hdiff : s * t₀ + E ^ 2 / (E + s * t₀) - E = (s * t₀) ^ 2 / (E + s * t₀) := by
        field_simp [ne_of_gt hden_pos]; ring
      have hnn : 0 ≤ (s * t₀) ^ 2 / (E + s * t₀) := by positivity
      have h1 : 0 ≤ s * t₀ + E ^ 2 / (E + s * t₀) - E := hdiff ▸ hnn
      exact le_trans (sub_nonneg.mp h1) (add_le_add hst le_rfl)
    · push Not at hw
      have hFw : F (a * u) = 2 * (a * u) - (a * u) ^ 2 := by
        simp only [F, max_eq_left (by linarith : 0 ≤ 1 - a * u)]; ring
      rw [hFw]
      have hdiff :
          a ^ 2 * A_D * t₀ + E ^ 2 / (E + s * t₀) - E * (2 * (a * u) - (a * u) ^ 2) =
            (a * u * (E + s * t₀) - E) ^ 2 / (E + s * t₀) := by
        rw [← hau_sq]
        field_simp [ne_of_gt hden_pos]; ring
      have hnn : 0 ≤ (a * u * (E + s * t₀) - E) ^ 2 / (E + s * t₀) := by positivity
      linarith
  have hF_conc : a * F u ≤ F (a * u) := by
    by_cases hu1 : 1 ≤ u
    · have hFu : F u = 1 := by simp [F, max_eq_right (by linarith : 1 - u ≤ 0)]
      rw [hFu, mul_one]
      by_cases hau1 : 1 ≤ a * u
      · rw [show F (a * u) = 1 by simp [F, max_eq_right (by linarith : 1 - a * u ≤ 0)]]; exact ha1
      · push Not at hau1
        rw [show F (a * u) = 2 * (a * u) - (a * u) ^ 2 by
          simp only [F, max_eq_left (by linarith : 0 ≤ 1 - a * u)]; ring]
        have hdiff : 2 * (a * u) - (a * u) ^ 2 - a = a * (u - 1) + (a * u) * (1 - a * u) := by ring
        have h1 : 0 ≤ a * (u - 1) := mul_nonneg ha0 (by linarith)
        have h2 : 0 ≤ (a * u) * (1 - a * u) := mul_nonneg (mul_nonneg ha0 (le_of_lt hu_pos)) (by linarith)
        linarith
    · push Not at hu1
      have hau1 : a * u ≤ 1 := by nlinarith
      rw [show F u = 2 * u - u ^ 2 by simp only [F, max_eq_left (by linarith : 0 ≤ 1 - u)]; ring,
        show F (a * u) = 2 * (a * u) - (a * u) ^ 2 by
          simp only [F, max_eq_left (by linarith : 0 ≤ 1 - a * u)]; ring]
      have hdiff : 2 * (a * u) - (a * u) ^ 2 - a * (2 * u - u ^ 2) = a * (1 - a) * u ^ 2 := by ring
      have hnn : 0 ≤ a * (1 - a) * u ^ 2 := mul_nonneg (mul_nonneg ha0 (by linarith)) (sq_nonneg u)
      linarith
  have hF_mono : ∀ {w₁ w₂ : ℝ}, w₁ ≤ w₂ → F w₁ ≤ F w₂ := by
    intro w₁ w₂ hw
    simp only [F]
    have hle : max (1 - w₂) 0 ≤ max (1 - w₁) 0 := max_le_max (by linarith) le_rfl
    have hsq := pow_le_pow_left₀ (le_max_right _ _) hle 2
    linarith
  have h1mBy : 0 < 2 - B * y := by nlinarith
  have h1m_eq : 1 - (1 - y) / (1 - B * y / 2) = (2 - B) * y / (2 - B * y) := by
    rw [show (1 - B * y / 2 : ℝ) = (2 - B * y) / 2 by ring, div_div_eq_mul_div,
      sub_eq_iff_eq_add, ← add_div, eq_div_iff (ne_of_gt h1mBy)]
    ring
  have hFu_lb : 1 - ((2 - B) * y / (2 - B * y)) ^ 2 ≤ F u := by
    have h1 := hF_mono hcoh
    simp only [F, h1m_eq] at h1
    have hnn : 0 ≤ (2 - B) * y / (2 - B * y) :=
      div_nonneg (mul_nonneg (by linarith) hy0) (le_of_lt h1mBy)
    rw [max_eq_left hnn] at h1
    exact h1
  have h3a : a * (E * (1 - ((2 - B) * y / (2 - B * y)) ^ 2)) ≤ a * (E * F u) :=
    mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hFu_lb (le_of_lt hE_pos)) ha0
  have h3b : a * (E * F u) = E * (a * F u) := by ring
  have h3c : E * (a * F u) ≤ E * F (a * u) := mul_le_mul_of_nonneg_left hF_conc (le_of_lt hE_pos)
  have h4 : a ^ 2 * A_D * t₀ = a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by
    simp only [A_D, t₀]; ring
  have h5 : E ^ 2 / (E + s * t₀) = (resE B y) ^ 2 / (resE B y + s * z ^ 2 / (D * r)) := by
    simp only [E, t₀]; rw [mul_div_assoc]
  calc
    a * (E * (1 - ((2 - B) * y / (2 - B * y)) ^ 2))
      ≤ a * (E * F u) := h3a
    _ = E * (a * F u) := h3b
    _ ≤ E * F (a * u) := h3c
    _ ≤ a ^ 2 * A_D * t₀ + E ^ 2 / (E + s * t₀) := hinf
    _ = (resE B y) ^ 2 / (resE B y + s * z ^ 2 / (D * r)) + a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by
        rw [h4, h5, add_comm]

/-- Helper for Lemma 10.5 (Step D, sub-cutoff `y < y₀`): `((y + S_B)^2 - 2/B)/y^2 ≤ (4 - 2/B)/y₀^2`. -/
private lemma lem_clip_V_below_cut {B y : ℝ} (hB0 : 0 < B) (hB1 : B ≤ 1)
    (hy_pos : 0 < y) (hy_cut : y < 2 - Real.sqrt (2 - B)) :
    let S_B := Real.sqrt (2 - B)
    let y₀ := 2 - S_B
    ((y + S_B) ^ 2 - 2 / B) / y ^ 2 ≤ (4 - 2 / B) / y₀ ^ 2 := by
  dsimp only
  set S_B := Real.sqrt (2 - B)
  set y₀ := 2 - S_B
  have hy₀_pos : 0 < y₀ := lt_trans hy_pos hy_cut
  have hSB2 : S_B ^ 2 = 2 - B := Real.sq_sqrt (by linarith)
  have h4_eq : (4 : ℝ) = (y₀ + S_B) ^ 2 := by simp only [y₀]; ring
  rw [h4_eq]
  have hdiff :
      ((y₀ + S_B) ^ 2 - 2 / B) / y₀ ^ 2 - ((y + S_B) ^ 2 - 2 / B) / y ^ 2 =
        (y₀ - y) * ((2 / B - (2 - B)) * (y₀ + y) - 2 * S_B * y * y₀) / (y ^ 2 * y₀ ^ 2) := by
    rw [show (y₀ + S_B) ^ 2 = y₀ ^ 2 + 2 * y₀ * S_B + S_B ^ 2 by ring,
      show (y + S_B) ^ 2 = y ^ 2 + 2 * y * S_B + S_B ^ 2 by ring, hSB2]
    field_simp [ne_of_gt hy_pos, ne_of_gt hy₀_pos, ne_of_gt hB0]; ring
  have h1mB3 : 0 ≤ 1 - B ^ 2 * (2 - B) := by
    have hid : 1 - B ^ 2 * (2 - B) = (1 - B) * (1 + B - B ^ 2) := by ring
    rw [hid]
    exact mul_nonneg (by linarith) (by nlinarith)
  have hSB_inv : S_B ≤ 1 / B := by
    have hsq : 2 - B ≤ (1 / B) ^ 2 := by
      rw [div_pow, one_pow, le_div_iff₀ (sq_pos_of_pos hB0)]; linarith
    rw [← Real.sqrt_sq (one_div_nonneg.mpr (le_of_lt hB0))]
    exact Real.sqrt_le_sqrt hsq
  have hcoef : 0 ≤ (2 / B - (2 - B)) * (y₀ + y) - 2 * S_B * y * y₀ := by
    have h1 : 2 * y ≤ y₀ + y := by linarith
    have h2 : 0 < 2 / B - (2 - B) := by
      have : 2 - B < 2 / B := by
        rw [lt_div_iff₀ hB0]; nlinarith [sq_nonneg (B - 1)]
      linarith
    have h3 : 2 * S_B * y₀ ≤ 2 * (2 / B - (2 - B)) := by
      have hSy : S_B * y₀ = 2 * S_B - (2 - B) := by simp only [y₀]; nlinarith [hSB2]
      have h2B : 2 * (1 / B) = 2 / B := by ring
      linarith
    have ha : (2 / B - (2 - B)) * (2 * y) ≤ (2 / B - (2 - B)) * (y₀ + y) :=
      mul_le_mul_of_nonneg_left h1 (le_of_lt h2)
    have hb : (2 * S_B * y₀) * y ≤ (2 * (2 / B - (2 - B))) * y :=
      mul_le_mul_of_nonneg_right h3 (le_of_lt hy_pos)
    linarith
  have hnn : 0 ≤ (y₀ - y) * ((2 / B - (2 - B)) * (y₀ + y) - 2 * S_B * y * y₀) /
      (y ^ 2 * y₀ ^ 2) :=
    div_nonneg (mul_nonneg (by linarith) hcoef) (by positivity)
  linarith

/-- Helper for Lemma 10.5 (Step D): `min 4 ((y + √(2 - B))^2) ≤ (89/20) y^2 + E (1 - ((2-B)y/(2-By))^2)`. -/
private lemma lem_clip_V_bound {B y : ℝ} (hB0 : 0 < B) (hB1 : B ≤ 1)
    (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    min 4 ((y + Real.sqrt (2 - B)) ^ 2) ≤
      (89 / 20 : ℝ) * y ^ 2 + resE B y * (1 - ((2 - B) * y / (2 - B * y)) ^ 2) := by
  set E := resE B y
  set S_B := Real.sqrt (2 - B)
  set V := min 4 ((y + S_B) ^ 2)
  have h1mBy : 0 < 2 - B * y := by nlinarith
  rcases eq_or_lt_of_le hy0 with rfl | hy_pos
  · simp only [zero_pow (by norm_num : 2 ≠ 0), mul_zero, zero_div, sub_zero, mul_one, zero_add]
    have h1 : V ≤ (0 + S_B) ^ 2 := min_le_right _ _
    rw [zero_add, Real.sq_sqrt (by linarith : 0 ≤ 2 - B)] at h1
    have h2 : 2 - B ≤ 2 / B := by
      rw [le_div_iff₀ hB0]; nlinarith [sq_nonneg (B - 1)]
    simp only [E, resE, zero_pow (by norm_num : 2 ≠ 0), sub_zero]
    linarith
  · set Req := 1 + (V - 2 / B) / y ^ 2 + E * (2 - B) ^ 2 / (2 - B * y) ^ 2
    have hrew : (89 / 20 : ℝ) * y ^ 2 + E * (1 - ((2 - B) * y / (2 - B * y)) ^ 2) - V =
        (89 / 20 - Req) * y ^ 2 := by
      simp only [Req, E, resE]
      field_simp [ne_of_gt hy_pos, ne_of_gt h1mBy, ne_of_gt hB0]; ring
    suffices hReq : Req ≤ 89 / 20 by
      have : 0 ≤ (89 / 20 - Req) * y ^ 2 := mul_nonneg (by linarith) (sq_nonneg y)
      linarith
    have hg_mono : ∀ {y₁ y₂ : ℝ}, 0 ≤ y₁ → y₁ ≤ y₂ → y₂ ≤ 1 →
        (2 / B - y₁ ^ 2) * (2 - B) ^ 2 / (2 - B * y₁) ^ 2 ≤
          (2 / B - y₂ ^ 2) * (2 - B) ^ 2 / (2 - B * y₂) ^ 2 := by
      intro y₁ y₂ hy₁ hy₁₂ hy₂
      have hd1 : 0 < 2 - B * y₁ := by nlinarith
      have hd2 : 0 < 2 - B * y₂ := by nlinarith
      rw [div_le_div_iff₀ (sq_pos_of_pos hd1) (sq_pos_of_pos hd2)]
      have hfac :
          B * ((2 / B - y₂ ^ 2) * (2 - B) ^ 2 * (2 - B * y₁) ^ 2 -
            (2 / B - y₁ ^ 2) * (2 - B) ^ 2 * (2 - B * y₂) ^ 2) =
          2 * B * (2 - B) ^ 2 * (y₂ - y₁) *
            (4 * (1 - y₁) * (1 - y₂) + (2 - B) * (y₁ * (1 - y₂) + y₂ * (1 - y₁))) := by
        field_simp [ne_of_gt hB0]; ring
      have hnn : 0 ≤ 2 * B * (2 - B) ^ 2 * (y₂ - y₁) *
          (4 * (1 - y₁) * (1 - y₂) + (2 - B) * (y₁ * (1 - y₂) + y₂ * (1 - y₁))) := by
        have : 0 ≤ y₂ - y₁ := sub_nonneg.mpr hy₁₂
        have : 0 ≤ 1 - y₁ := by linarith
        have : 0 ≤ 1 - y₂ := by linarith
        have : 0 ≤ 2 - B := by linarith
        have : 0 ≤ y₂ := le_trans hy₁ hy₁₂
        positivity
      have hpos_prod : 0 ≤ (2 / B - y₂ ^ 2) * (2 - B) ^ 2 * (2 - B * y₁) ^ 2 -
          (2 / B - y₁ ^ 2) * (2 - B) ^ 2 * (2 - B * y₂) ^ 2 :=
        nonneg_of_mul_nonneg_right (by linarith) hB0
      linarith
    set y₀ := 2 - S_B
    have hSB_ge1 : 1 ≤ S_B := by
      rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt (by linarith)
    have hSB_lt2 : S_B < 2 := by
      have : S_B ^ 2 < 2 ^ 2 := by rw [Real.sq_sqrt (by linarith)]; linarith
      nlinarith [Real.sqrt_nonneg (2 - B)]
    have hy₀_pos : 0 < y₀ := sub_pos.mpr hSB_lt2
    have hy₀_le1 : y₀ ≤ 1 := by dsimp only [y₀]; linarith
    have hReq_on_ge : ∀ {y' : ℝ}, y₀ ≤ y' → y' ≤ 1 →
        1 + (4 - 2 / B) / y' ^ 2 + (2 / B - y' ^ 2) * (2 - B) ^ 2 / (2 - B * y') ^ 2 ≤ 89 / 20 := by
      intro y' hy'0 hy'1
      have hy'_pos : 0 < y' := lt_of_lt_of_le hy₀_pos hy'0
      by_cases hBhalf : B ≤ 1 / 2
      · have h4m : 4 - 2 / B ≤ 0 := by
          have : 4 ≤ 2 / B := (le_div_iff₀ hB0).mpr (by linarith)
          linarith
        have ht1 : (4 - 2 / B) / y' ^ 2 ≤ (4 - 2 / B) / 1 ^ 2 := by
          have h1 : (2 / B - 4) / 1 ^ 2 ≤ (2 / B - 4) / y' ^ 2 :=
            div_le_div_of_nonneg_left (by linarith) (sq_pos_of_pos hy'_pos)
              (pow_le_pow_left₀ (le_of_lt hy'_pos) hy'1 2)
          have hn1 : (4 - 2 / B) / y' ^ 2 = -((2 / B - 4) / y' ^ 2) := by ring
          have hn2 : (4 - 2 / B) / 1 ^ 2 = -((2 / B - 4) / 1 ^ 2) := by ring
          linarith
        have ht2 := hg_mono (le_of_lt hy'_pos) hy'1 le_rfl
        have hat1 : 1 + (4 - 2 / B) / 1 ^ 2 + (2 / B - 1 ^ 2) * (2 - B) ^ 2 / (2 - B * 1) ^ 2 = 4 := by
          have h2mB : 2 - B ≠ 0 := by linarith
          field_simp [h2mB, ne_of_gt hB0]; ring
        linarith
      · push Not at hBhalf
        have h4m : 0 < 4 - 2 / B := by
          have : 2 / B < 4 := (div_lt_iff₀ hB0).mpr (by linarith)
          linarith
        have hSB_ub : S_B ≤ (3 - B) / 2 := by
          have hsq : 2 - B ≤ ((3 - B) / 2) ^ 2 := by nlinarith [sq_nonneg (1 - B)]
          have hnn : 0 ≤ (3 - B) / 2 := by linarith
          rw [← Real.sqrt_sq hnn]; exact Real.sqrt_le_sqrt hsq
        have hy₀_lb : (1 + B) / 2 ≤ y₀ := by dsimp only [y₀]; linarith
        have hy'_lb : (1 + B) / 2 ≤ y' := le_trans hy₀_lb hy'0
        have ht1 : (4 - 2 / B) / y' ^ 2 ≤ (4 - 2 / B) / ((1 + B) / 2) ^ 2 :=
          div_le_div_of_nonneg_left (le_of_lt h4m) (by positivity)
            (pow_le_pow_left₀ (by linarith) hy'_lb 2)
        have ht2 : (2 / B - y' ^ 2) * (2 - B) ^ 2 / (2 - B * y') ^ 2 ≤ 2 / B - 1 := by
          have h := hg_mono (le_of_lt hy'_pos) hy'1 le_rfl
          have h2mB : 2 - B ≠ 0 := by linarith
          have heq : (2 / B - 1 ^ 2) * (2 - B) ^ 2 / (2 - B * 1) ^ 2 = 2 / B - 1 := by
            field_simp [h2mB, ne_of_gt hB0]
          linarith
        have hcub := clip_cubic_pos (le_of_lt hBhalf) hB1
        have hgap :
            89 / 20 - (1 + (4 - 2 / B) / ((1 + B) / 2) ^ 2 + (2 / B - 1)) =
              (89 * B ^ 3 + 138 * B ^ 2 - 311 * B + 120) / (20 * B * (1 + B) ^ 2) := by
          have h1B : 1 + B ≠ 0 := by linarith
          field_simp [ne_of_gt hB0, h1B]; ring
        have hgap_pos : 0 < (89 * B ^ 3 + 138 * B ^ 2 - 311 * B + 120) / (20 * B * (1 + B) ^ 2) :=
          div_pos hcub (by positivity)
        linarith
    by_cases hy_cut : y₀ ≤ y
    · have hV4 : V = 4 := by
        apply min_eq_left
        have : (2 : ℝ) ≤ y + S_B := by dsimp only [y₀] at hy_cut; linarith
        nlinarith
      have hReq_eq : Req = 1 + (4 - 2 / B) / y ^ 2 + (2 / B - y ^ 2) * (2 - B) ^ 2 / (2 - B * y) ^ 2 := by
        simp only [Req, hV4, E, resE]
      rw [hReq_eq]
      exact hReq_on_ge hy_cut hy1
    · push Not at hy_cut
      have hV_eq : V = (y + S_B) ^ 2 := by
        apply min_eq_right
        have : y + S_B ≤ 2 := by dsimp only [y₀] at hy_cut; linarith
        nlinarith [Real.sqrt_nonneg (2 - B)]
      have hmid_le : (V - 2 / B) / y ^ 2 ≤ (4 - 2 / B) / y₀ ^ 2 := by
        rw [hV_eq]; exact lem_clip_V_below_cut hB0 hB1 hy_pos hy_cut
      have hlast_le := hg_mono (le_of_lt hy_pos) (le_of_lt hy_cut) hy₀_le1
      have htop := hReq_on_ge le_rfl hy₀_le1
      simp only [Req, E, resE]
      linarith

/-- **Lemma 10.5 (`lem:clip`, The `89/20` clip, `TAIL-01`).** -/
theorem lem_clip {B D s r y z a U : ℝ}
    (hB0 : 0 < B) (hBD : B ≤ D) (hD1 : D ≤ 1)
    (hy0 : 0 ≤ y) (hBy2 : B * y ^ 2 ≤ 1)
    (hs0 : 0 < s) (hr0 : 0 < r)
    (ha0 : 0 ≤ a) (ha1 : a ≤ 1)
    (hU4 : U ≤ 4) (hUyD : U ≤ (y + Real.sqrt (2 - D)) ^ 2)
    (hcoh : y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s)) :
    a * U ≤ (89 / 20 : ℝ) * a * y ^ 2 + resD B D s r y z +
      a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by
  have hD0 : 0 < D := lt_of_lt_of_le hB0 hBD
  have hAD : 0 < 2 - D := by linarith
  have hB1 : B ≤ 1 := le_trans hBD hD1
  by_cases hy1 : y ≤ 1
  swap
  · push Not at hy1
    have hD_eq : resD B D s r y z = 0 := by simp [resD, not_le.mpr hy1]
    rw [hD_eq, add_zero]
    have h1 : U ≤ (89 / 20 : ℝ) * y ^ 2 := by nlinarith
    have h2 : 0 ≤ a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by positivity
    nlinarith
  · have hD_eq : resD B D s r y z = (resE B y) ^ 2 / (resE B y + s * z ^ 2 / (D * r)) := by
      simp [resD, hy1]
    rw [hD_eq]
    have hUV : U ≤ min 4 ((y + Real.sqrt (2 - B)) ^ 2) := by
      refine le_min hU4 (le_trans hUyD ?_)
      have hsqrt : Real.sqrt (2 - D) ≤ Real.sqrt (2 - B) := Real.sqrt_le_sqrt (by linarith)
      exact pow_le_pow_left₀ (by positivity) (by linarith) 2
    have hV := lem_clip_V_bound hB0 hB1 hy0 hy1
    have hE := lem_clip_energy_step (z := z) hB0 hBD hD1 hy0 hy1 hBy2 hs0 hr0 ha0 ha1 (hcoh hy1)
    have h1 : a * U ≤ a * min 4 ((y + Real.sqrt (2 - B)) ^ 2) := mul_le_mul_of_nonneg_left hUV ha0
    have h2 : a * min 4 ((y + Real.sqrt (2 - B)) ^ 2) ≤
        (89 / 20 : ℝ) * a * y ^ 2 + a * (resE B y * (1 - ((2 - B) * y / (2 - B * y)) ^ 2)) := by
      have := mul_le_mul_of_nonneg_left hV ha0
      linarith
    linarith

/-! ### Section 6: Theorem 10.3 (`thm:opening-reduction`, Opening reduction) -/

/-- The reservoir budget `Bud` of Theorem 10.3 (`reservoir.tex` line 65). -/
def resBud (j : ℕ) (d_j B D s r y z : ℝ) : ℝ :=
  (1 + harmonic j) * y ^ 2 + (2 / ((j + 1 : ℕ) : ℝ)) / B +
    (d_j * harmonic j / (D * r)) * z ^ 2 + resD B D s r y z

/-- Secant cap `C_{1,j} + 2 √H_j` for the concrete kernel of Theorem 10.6. -/
def resCap (j : ℕ) : ℝ :=
  clockC 1 j + 2 * Real.sqrt (harmonic j)

/-- Finite-difference factor `γ(r / b) = [cap - b]_+ / P_{1,j}(r / b)`. -/
def resGamma (j : ℕ) (r : ℝ) : ℝ :=
  max (resCap j - harmonic j) 0 / kernelP 1 j (r / harmonic j)

/-- Unclipped cost `(1 + b / P_{1,j}(r / b)) (y + z)^2`. -/
def resUnclipped (j : ℕ) (r y z : ℝ) : ℝ :=
  (1 + harmonic j / kernelP 1 j (r / harmonic j)) * (y + z) ^ 2

/-- Clipped cost `(1 - γ) U + (b / P_{1,j}(r / b) + γ) (y + z)^2`. -/
def resClipped (j : ℕ) (r y z U : ℝ) : ℝ :=
  (1 - resGamma j r) * U + (harmonic j / kernelP 1 j (r / harmonic j) + resGamma j r) * (y + z) ^ 2

/-- Feasible-mark budget predicate for rank `j` and slope `d_j`:
    at every feasible mark, `Bud` pays either the unclipped cost or (when `0 ≤ γ ≤ 1`) the clipped cost. -/
def ResBudgetHolds (j : ℕ) (d_j : ℝ) : Prop :=
  ∀ {B D s r y z U : ℝ},
    0 < B → B ≤ D → D ≤ 1 →
    0 ≤ y → B * y ^ 2 ≤ 1 →
    2 < s → 0 < r → 0 ≤ z →
    U ≤ (y + z) ^ 2 → U ≤ 4 → U ≤ (y + Real.sqrt (2 - D)) ^ 2 →
    (y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s)) →
    resUnclipped j r y z ≤ resBud j d_j B D s r y z ∨
      (0 ≤ resGamma j r ∧ resGamma j r ≤ 1 ∧ resClipped j r y z U ≤ resBud j d_j B D s r y z)

/-- Helper for Theorem 10.3: boundary case `L = 0` via `KMeansPP.lemma_cost_after_hit`. -/
private lemma opening_reduction_L0_case {j : ℕ} (hj : 1 ≤ j) {d_j : ℝ}
    (hC5 : 5 ≤ 2 + 2 * harmonic (j + 1))
    {d : ℕ} (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d)))
    (hC0 : C0.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P) (hQcard : Q.card = j)
    (hS_pos : 0 < cost P C0)
    (hL0 : (cost X C0 - cost P C0) / ((j : ℝ) * phi P) = 0)
    (hL_ge : ∀ x : Point d, groupMeanCost Q (insert x C0) / phi P ≤
      (cost X C0 - cost P C0) / ((j : ℝ) * phi P)) :
    (∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j) ≤
      (2 + 2 * harmonic (j + 1) +
        d_j * ((cost X C0 - cost P C0) / ((j : ℝ) * phi P)) / (cost P C0 / phi P)) * phi P := by
  have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
  have hcov_le : ∀ x ∈ P, coveredCost X (insert x C0) P Q j ≤ cost P (insert x C0) := by
    intro x _
    have hgm0 : groupMeanCost Q (insert x C0) = 0 := by
      have hle := hL_ge x
      rw [hL0] at hle
      exact le_antisymm ((div_nonpos_iff.mp hle).elim (fun h => by linarith) (fun h => h.1))
        (groupMeanCost_nonneg Q _)
    have hQzero : ∀ G ∈ Q, cost G (insert x C0) = 0 := by
      unfold groupMeanCost at hgm0
      have hjne : j ≠ 0 := by omega
      simp only [hQcard, hjne, ↓reduceIte] at hgm0
      have hsum0 := (div_eq_zero_iff.mp hgm0).resolve_right (ne_of_gt hj_pos)
      exact (Finset.sum_eq_zero_iff_of_nonneg (fun G _ => cost_nonneg G _)).mp hsum0
    have hocc0 : coveredOcc X (insert x C0) P Q j = 0 :=
      coveredOcc_eq_zero_of_groupMeanCost_zero j (Finset.insert_nonempty x C0) hQzero
    unfold coveredCost
    rw [hocc0, zero_add]
    calc
      d2Expect X (insert x C0) j (fun ω => cost P (centersAfter (insert x C0) ω))
        ≤ d2Expect X (insert x C0) j (fun _ => cost P (insert x C0)) :=
          d2Expect_mono _ _ _ _ _ (fun ω _ => cost_centersAfter_le P (Finset.insert_nonempty x C0) ω)
      _ = cost P (insert x C0) := d2Expect_const _ _ _ _
  have hhit := lemma_cost_after_hit hC0 hP_ne hS_pos
  calc
    ∑ x ∈ P, (distSq x C0 / cost P C0) * coveredCost X (insert x C0) P Q j
      ≤ ∑ x ∈ P, (distSq x C0 / cost P C0) * cost P (insert x C0) :=
        Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hcov_le x hx)
          (div_nonneg (distSq_nonneg x C0) (le_of_lt hS_pos)))
    _ ≤ 5 * phi P := hhit
    _ ≤ (2 + 2 * harmonic (j + 1) +
          d_j * ((cost X C0 - cost P C0) / ((j : ℝ) * phi P)) / (cost P C0 / phi P)) * phi P := by
        rw [hL0, mul_zero, zero_div, add_zero]; nlinarith

/-- Helper for Theorem 10.3: boundary case `B = 0 ∨ s ≤ 2` (`L > 0`). -/
private lemma opening_reduction_low_case {j : ℕ} (hj : 1 ≤ j) {d_j : ℝ} (hd_nn : 0 ≤ d_j)
    {d : ℕ} (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d)))
    (hC0 : C0.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hS_pos : 0 < cost P C0)
    (hL_pos : 0 < (cost X C0 - cost P C0) / ((j : ℝ) * phi P))
    (hSigned_x : ∀ x ∈ P,
      let L := (cost X C0 - cost P C0) / ((j : ℝ) * phi P)
      let ux := cost P (insert x C0) / phi P
      let gx := cost (insideSet P) (insert x C0) / phi P
      coveredCost X (insert x C0) P Q j / phi P ≤
        ux + resG 1 (harmonic j) (min ux 2) L +
          min L (max (ux - 2) 0 * kernelN 1 j (gx / L)))
    (hbound : meanSaving P = 0 ∨ cost P C0 / phi P ≤ 2) :
    let S := cost P C0
    let s := S / phi P
    let L := (cost X C0 - S) / ((j : ℝ) * phi P)
    ∑ x ∈ P, (distSq x C0 / S) * (coveredCost X (insert x C0) P Q j / phi P) ≤
      (2 + 2 * harmonic (j + 1)) + d_j * L / s := by
  dsimp only
  set S := cost P C0
  set s := S / phi P
  set L := (cost X C0 - S) / ((j : ℝ) * phi P)
  set b := harmonic j
  have hs_pos : 0 < s := div_pos hS_pos hphi
  have hb_pos : 0 < b := by dsimp only [b]; rw [← clockB_one j]; exact clockB_pos le_rfl hj
  have hp_pos : (0 : ℝ) < 2 / ((j + 1 : ℕ) : ℝ) := by positivity
  have hCj_eq : 2 + 2 * harmonic (j + 1) = 2 * (1 + b) + 2 / ((j + 1 : ℕ) : ℝ) := by
    simp only [b, harmonic_succ]; ring
  have hw_sum : ∑ x ∈ P, distSq x C0 / S = 1 := by
    rw [← Finset.sum_div]; exact div_self (ne_of_gt hS_pos)
  have hu_le2 : ∀ x ∈ P, cost P (insert x C0) / phi P ≤ 2 := by
    intro x hx
    rcases hbound with hB0 | hs2
    · have hT_ge1 : ∀ w ∈ P, 1 ≤ normT P w := by
        have hcard : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP_ne)
        unfold meanSaving pAvg at hB0
        have hsum0 := (mul_eq_zero.mp hB0).resolve_left (inv_ne_zero (ne_of_gt hcard))
        have hpt := (Finset.sum_eq_zero_iff_of_nonneg (fun w _ => saving_nonneg P w)).mp hsum0
        intro w hw
        have hs0 := hpt w hw
        unfold saving at hs0
        linarith [le_max_left (1 - normT P w) 0]
      have hT_eq1 : normT P x = 1 := by
        have hdiff0 : pAvg P (fun w => normT P w - 1) = 0 := by
          rw [pAvg_sub, pAvg_normT hP_ne hphi, pAvg_const hP_ne 1, sub_self]
        have hcard : (0 : ℝ) < (P.card : ℝ) := Nat.cast_pos.mpr (Finset.card_pos.mpr hP_ne)
        unfold pAvg at hdiff0
        have hsum0 := (mul_eq_zero.mp hdiff0).resolve_left (inv_ne_zero (ne_of_gt hcard))
        have hpt := (Finset.sum_eq_zero_iff_of_nonneg (fun w hw => sub_nonneg.mpr (hT_ge1 w hw))).mp hsum0
        linarith [hpt x hx]
      have h1 : cost P (insert x C0) ≤ cost P {x} :=
        cost_subset_centers P (Finset.singleton_nonempty x)
          (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self x C0))
      have h2 : cost P {x} = (1 + normT P x) * phi P := by
        rw [centroid_identity hP_ne x]; unfold normT; field_simp [ne_of_gt hphi]
      rw [div_le_iff₀ hphi]; nlinarith
    · exact le_trans (div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P x hC0) (le_of_lt hphi)) hs2
  have hpt : ∀ x ∈ P, coveredCost X (insert x C0) P Q j / phi P ≤ 2 + 2 * b := by
    intro x hx
    have hsx := hSigned_x x hx
    dsimp only at hsx
    set ux := cost P (insert x C0) / phi P
    have hux2 := hu_le2 x hx
    have hux_nn : 0 ≤ ux := div_nonneg (cost_nonneg P _) (le_of_lt hphi)
    have hmax0 : max (ux - 2) 0 = 0 := max_eq_right (by linarith)
    have hmin_eq : min ux 2 = ux := min_eq_left hux2
    rw [hmin_eq, hmax0, zero_mul, min_eq_right (le_of_lt hL_pos), add_zero] at hsx
    have hG_le : resG 1 b ux L ≤ b * ux := by
      unfold resG; linarith [resC_nonneg (m := 1) (le_of_lt hb_pos) hux_nn (le_of_lt hL_pos)]
    nlinarith
  calc
    ∑ x ∈ P, (distSq x C0 / S) * (coveredCost X (insert x C0) P Q j / phi P)
      ≤ ∑ x ∈ P, (distSq x C0 / S) * (2 + 2 * b) :=
        Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hpt x hx)
          (div_nonneg (distSq_nonneg x C0) (le_of_lt hS_pos)))
    _ = 2 + 2 * b := by rw [← Finset.sum_mul, hw_sum, one_mul]
    _ ≤ (2 + 2 * harmonic (j + 1)) + d_j * L / s := by
        rw [hCj_eq]
        have : 0 ≤ d_j * L / s := by positivity
        linarith

/-- Helper for Theorem 10.3: pointwise outside-landing bound at a single `x ∈ P`. -/
private lemma opening_reduction_outside_pt {j : ℕ} (hj : 1 ≤ j) {d_j : ℝ} (hd_nn : 0 ≤ d_j)
    (hbud : ResBudgetHolds j d_j)
    {d : ℕ} {C0 P : Finset (Point d)} (hC0 : C0.Nonempty) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    {L : ℝ} (hL_pos : 0 < L) (hB_pos : 0 < meanSaving P) (hs2 : 2 < cost P C0 / phi P)
    {x : Point d} (hx : x ∈ P) :
    let s := cost P C0 / phi P
    let B := meanSaving P
    let a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
    let y := Real.sqrt (a_in / B)
    let b := harmonic j
    let p := 2 / ((j + 1 : ℕ) : ℝ)
    let ux := cost P (insert x C0) / phi P
    let gx := cost (insideSet P) (insert x C0) / phi P
    let BudConst := (1 + b) * y ^ 2 + p / B + d_j * L / (s * B) +
      (if y ≤ 1 then (resE B y) ^ 2 / (resE B y + L / (b * B)) else 0)
    (normQ P C0 x / s) * (max (ux - 2) 0 + min L (max (ux - 2) 0 * kernelN 1 j (gx / L))) ≤
      excess P x * BudConst := by
  dsimp only
  set s := cost P C0 / phi P
  set B := meanSaving P
  set D := pAvg P (fun w => saving P w ^ 2) / B
  set a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
  set y := Real.sqrt (a_in / B)
  set b := harmonic j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set ux := cost P (insert x C0) / phi P
  set gx := cost (insideSet P) (insert x C0) / phi P
  set BudConst := (1 + b) * y ^ 2 + p / B + d_j * L / (s * B) +
    (if y ≤ 1 then (resE B y) ^ 2 / (resE B y + L / (b * B)) else 0)
  have hs_pos : 0 < s := by linarith
  have hb_eq : clockB 1 j = b := clockB_one j
  have hb_pos : 0 < b := by rw [← hb_eq]; exact clockB_pos le_rfl hj
  have hp_pos : 0 < p := by positivity
  obtain ⟨hBD, hD1⟩ := meanSaving_D_bounds hP_ne hB_pos
  have hD_pos : 0 < D := lt_of_lt_of_le hB_pos hBD
  have ha_in_nn : 0 ≤ a_in :=
    div_nonneg (pAvg_nonneg (fun w _ => mul_nonneg (normQ_nonneg P C0 w) (saving_nonneg P w)))
      (le_of_lt hs_pos)
  have ha_in_le1 : a_in ≤ 1 := by
    rw [div_le_one hs_pos]
    calc
      pAvg P (fun w => normQ P C0 w * saving P w) ≤ pAvg P (normQ P C0) :=
        pAvg_mono (fun w _ => by nlinarith [normQ_nonneg P C0 w, saving_le_one P w])
      _ = s := pAvg_normQ_eq_cost_div_phi C0 hP_ne
  have hy_nn : 0 ≤ y := Real.sqrt_nonneg _
  have hBy2 : B * y ^ 2 = a_in := by
    rw [Real.sq_sqrt (div_nonneg ha_in_nn (le_of_lt hB_pos))]
    exact mul_div_cancel₀ _ (ne_of_gt hB_pos)
  have hBy2_le1 : B * y ^ 2 ≤ 1 := by linarith
  have hBudConst_nn : 0 ≤ BudConst := by
    have hE_pos := resE_pos hB_pos hBy2_le1
    have hD_nn : 0 ≤ if y ≤ 1 then (resE B y) ^ 2 / (resE B y + L / (b * B)) else 0 := by
      split_ifs <;> positivity
    have h1 : 0 ≤ (1 + b) * y ^ 2 := by positivity
    have h2 : 0 ≤ p / B := by positivity
    have h3 : 0 ≤ d_j * L / (s * B) := by positivity
    dsimp only [BudConst]; linarith
  by_cases hux2 : ux ≤ 2
  · rw [max_eq_right (by linarith : ux - 2 ≤ 0), zero_mul, min_eq_right (le_of_lt hL_pos),
      add_zero, mul_zero]
    exact mul_nonneg (excess_nonneg P x) hBudConst_nn
  · push Not at hux2
    have hux_le_T : ux ≤ 1 + normT P x := by
      have h1 : cost P (insert x C0) ≤ cost P {x} :=
        cost_subset_centers P (Finset.singleton_nonempty x)
          (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self x C0))
      have h2 : cost P {x} = (1 + normT P x) * phi P := by
        rw [centroid_identity hP_ne x]; unfold normT; field_simp [ne_of_gt hphi]
      simp only [ux]; rw [div_le_iff₀ hphi]; linarith
    have hTx1 : 1 < normT P x := by linarith
    have hHx_eq : excess P x = normT P x - 1 := max_eq_left (by linarith)
    have hHx_pos : 0 < excess P x := by linarith
    set e := ux - 2
    have he_pos : 0 < e := sub_pos.mpr hux2
    have hmax_e : max (ux - 2) 0 = e := max_eq_left (le_of_lt he_pos)
    rw [hmax_e]
    set g1 := idealInsideCost P x
    have hg1_pos : 0 < g1 := idealInsideCost_pos hP_ne hphi hB_pos hTx1
    set r := b * g1 / L
    have hr_pos : 0 < r := div_pos (mul_pos hb_pos hg1_pos) hL_pos
    set z := Real.sqrt ((D / B) * (g1 / s))
    have hz_nn : 0 ≤ z := Real.sqrt_nonneg _
    have hz_sq_eq : z ^ 2 / (D * r) = L / (s * b * B) := by
      rw [Real.sq_sqrt (mul_nonneg (div_nonneg (le_of_lt hD_pos) (le_of_lt hB_pos))
        (div_nonneg (le_of_lt hg1_pos) (le_of_lt hs_pos)))]
      simp only [r]
      field_simp [ne_of_gt hD_pos, ne_of_gt hB_pos, ne_of_gt hb_pos, ne_of_gt hg1_pos,
        ne_of_gt hs_pos, ne_of_gt hL_pos]
    have hBud_eq : resBud j d_j B D s r y z = BudConst := by
      simp only [resBud, resD, BudConst, p]
      have h1 : d_j * harmonic j / (D * r) * z ^ 2 = d_j * L / (s * B) := by
        have : d_j * harmonic j / (D * r) * z ^ 2 = d_j * b * (z ^ 2 / (D * r)) := by
          simp only [b]; ring
        rw [this, hz_sq_eq]
        field_simp [ne_of_gt hb_pos, ne_of_gt hs_pos, ne_of_gt hB_pos]
      have h2 : s * z ^ 2 / (D * r) = L / (harmonic j * B) := by
        have : s * z ^ 2 / (D * r) = s * (z ^ 2 / (D * r)) := by ring
        rw [this, hz_sq_eq]
        change s * (L / (s * b * B)) = L / (b * B)
        field_simp [ne_of_gt hs_pos, ne_of_gt hb_pos, ne_of_gt hB_pos]
      rw [h1, h2]
    set ρ := min 1 ((s - 2) / (normT P x - 1))
    set U := ρ * normQ P C0 x / s
    have hU_qs : U ≤ normQ P C0 x / s := (lem_clip_bounds hC0 hP_ne hphi hB_pos hs2).1 x hx hTx1 |>.1
    have hqs_yz : normQ P C0 x / s ≤ (y + z) ^ 2 :=
      (lem_clip_bounds hC0 hP_ne hphi hB_pos hs2).1 x hx hTx1 |>.2.1
    have hU4 : U ≤ 4 := (lem_clip_bounds hC0 hP_ne hphi hB_pos hs2).1 x hx hTx1 |>.2.2.1
    have hUyD : U ≤ (y + Real.sqrt (2 - D)) ^ 2 :=
      (lem_clip_bounds hC0 hP_ne hphi hB_pos hs2).1 x hx hTx1 |>.2.2.2
    have hCoh : y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s) :=
      (lem_clip_bounds hC0 hP_ne hphi hB_pos hs2).2
    have hU_yz : U ≤ (y + z) ^ 2 := le_trans hU_qs hqs_yz
    have hgx_nn : 0 ≤ gx := div_nonneg (cost_nonneg _ _) (le_of_lt hphi)
    have hgx_le_g1 : gx ≤ g1 := by
      simp only [gx, g1, idealInsideCost]
      exact div_le_div_of_nonneg_right
        (cost_subset_centers (insideSet P) (Finset.singleton_nonempty x)
          (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self x C0)))
        (le_of_lt hphi)
    have hdrop : g1 - gx ≤ excess P x - e := by
      have hsub : insideSet P ⊆ P := insideSet_subset P
      have h1 := cost_sdiff_add (C := {x}) hsub
      have h2 := cost_sdiff_add (C := insert x C0) hsub
      have hret : cost (P \ insideSet P) (insert x C0) ≤ cost (P \ insideSet P) {x} :=
        cost_subset_centers (P \ insideSet P) (Finset.singleton_nonempty x)
          (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self x C0))
      have hcost_eq : cost P {x} / phi P = 2 + excess P x := by
        rw [centroid_identity hP_ne x, hHx_eq]; unfold normT
        field_simp [ne_of_gt hphi]; ring
      have hsub_le : cost (insideSet P) {x} - cost (insideSet P) (insert x C0) ≤
          cost P {x} - cost P (insert x C0) := by linarith
      have hdiv := div_le_div_of_nonneg_right hsub_le (le_of_lt hphi)
      rw [sub_div, sub_div, hcost_eq] at hdiv
      simp only [g1, idealInsideCost, gx, e, ux] at hdiv ⊢
      linarith
    have he_le_ρH : e ≤ ρ * excess P x := by
      have he_le_H : e ≤ excess P x := by dsimp only [e]; linarith
      have he_le_s2 : e ≤ s - 2 := by
        have hux_s : ux ≤ s := div_le_div_of_nonneg_right (KMeansPP.cost_insert_le P x hC0) (le_of_lt hphi)
        dsimp only [e]; linarith
      simp only [ρ]
      rw [hHx_eq]
      rcases le_total 1 ((s - 2) / (normT P x - 1)) with h | h
      · rw [min_eq_left h, one_mul]; linarith
      · rw [min_eq_right h, div_mul_cancel₀ _ (ne_of_gt (sub_pos.mpr hTx1))]; exact he_le_s2
    have hrb_eq : r / b = g1 / L := by
      simp only [r]; field_simp [ne_of_gt hb_pos, ne_of_gt hL_pos]
    have hmark := hbud hB_pos hBD hD1 hy_nn hBy2_le1 hs2 hr_pos hz_nn hU_yz hU4 hUyD hCoh
    rw [hBud_eq] at hmark
    rcases hmark with hunclip | ⟨hγ0, hγ1, hclip⟩
    · have hrv := rate_vector_mono (m := 1) (v := j) le_rfl hj hL_pos
        (u₁ := ux) (u₂ := 2 + excess P x) (g₁ := gx) (g₂ := g1)
        (by linarith) hgx_nn hgx_le_g1 (by dsimp only [e] at hdrop; linarith)
      rw [hmax_e, show max (2 + excess P x - 2) 0 = excess P x by
        simpa using max_eq_left (le_of_lt hHx_pos)] at hrv
      have hbound_e : e + min L (e * kernelN 1 j (gx / L)) ≤
          excess P x * (1 + b / kernelP 1 j (r / b)) := by
        have hN_eq : kernelN 1 j (g1 / L) = b / kernelP 1 j (r / b) := by
          rw [hrb_eq]; simp [kernelN, hb_eq]
        have hmin_r := min_le_right L (excess P x * kernelN 1 j (g1 / L))
        rw [hN_eq] at hmin_r hrv
        have he_def : e = ux - 2 := rfl
        linarith
      have hqs_nn : 0 ≤ normQ P C0 x / s := div_nonneg (normQ_nonneg P C0 x) (le_of_lt hs_pos)
      calc
        (normQ P C0 x / s) * (e + min L (e * kernelN 1 j (gx / L)))
          ≤ (normQ P C0 x / s) * (excess P x * (1 + b / kernelP 1 j (r / b))) :=
            mul_le_mul_of_nonneg_left hbound_e hqs_nn
        _ ≤ (y + z) ^ 2 * (excess P x * (1 + b / kernelP 1 j (r / b))) := by
            refine mul_le_mul_of_nonneg_right hqs_yz ?_
            have hPpos : 0 < kernelP 1 j (r / b) := kernelP_pos (div_nonneg (le_of_lt hr_pos) (le_of_lt hb_pos))
            positivity
        _ = excess P x * resUnclipped j r y z := by unfold resUnclipped; ring
        _ ≤ excess P x * BudConst := mul_le_mul_of_nonneg_left hunclip (le_of_lt hHx_pos)
    · have hz₀_le : gx / L ≤ r / b := by
        rw [hrb_eq]; exact div_le_div_of_nonneg_right hgx_le_g1 (le_of_lt hL_pos)
      have hsec : kernelP 1 j (r / b) - kernelP 1 j (gx / L) ≤
          resCap j * (r / b - gx / L) := by
        rcases eq_or_lt_of_le hz₀_le with heq | hlt
        · rw [heq]; simp
        · have hs := kernel_secant_le (m := 1) (v := j) le_rfl hj hlt
          rw [hb_eq] at hs
          exact (div_le_iff₀ (sub_pos.mpr hlt)).mp hs
      have hL_diff : L * (r / b - gx / L) ≤ excess P x - e := by
        rw [hrb_eq, show L * (g1 / L - gx / L) = g1 - gx by field_simp [ne_of_gt hL_pos]]
        exact hdrop
      have hfd := lem_fd_cap hj (cap := resCap j) (div_nonneg hgx_nn (le_of_lt hL_pos))
        hz₀_le hsec hL_pos (le_of_lt he_pos) hL_diff
      dsimp only at hfd
      have hsum_e : e + (excess P x - e) = excess P x := by ring
      rw [hsum_e] at hfd
      have hmin_r : min L (excess P x * kernelN 1 j (r / b)) ≤
          excess P x * (b / kernelP 1 j (r / b)) := by
        have : kernelN 1 j (r / b) = b / kernelP 1 j (r / b) := by simp [kernelN, hb_eq]
        rw [← this]; exact min_le_right _ _
      have hbound_e : e + min L (e * kernelN 1 j (gx / L)) ≤
          (1 - resGamma j r) * e + (b / kernelP 1 j (r / b) + resGamma j r) * excess P x := by
        change min L (e * kernelN 1 j (gx / L)) - min L (excess P x * kernelN 1 j (r / b)) ≤
            resGamma j r * (excess P x - e) at hfd
        linarith
      have hbound_ρ : e + min L (e * kernelN 1 j (gx / L)) ≤
          excess P x * ((1 - resGamma j r) * ρ + (b / kernelP 1 j (r / b) + resGamma j r)) := by
        have h1 : (1 - resGamma j r) * e ≤ (1 - resGamma j r) * (ρ * excess P x) :=
          mul_le_mul_of_nonneg_left he_le_ρH (by linarith)
        have hmul_eq : (1 - resGamma j r) * (ρ * excess P x) +
            (b / kernelP 1 j (r / b) + resGamma j r) * excess P x =
            excess P x * ((1 - resGamma j r) * ρ + (b / kernelP 1 j (r / b) + resGamma j r)) := by
          ring
        exact le_trans hbound_e (le_trans (add_le_add h1 le_rfl) (le_of_eq hmul_eq))
      have hqs_nn : 0 ≤ normQ P C0 x / s := div_nonneg (normQ_nonneg P C0 x) (le_of_lt hs_pos)
      have hcoeff_nn : 0 ≤ b / kernelP 1 j (r / b) + resGamma j r := by
        have hPpos : 0 < kernelP 1 j (r / b) := kernelP_pos (div_nonneg (le_of_lt hr_pos) (le_of_lt hb_pos))
        linarith [div_nonneg (le_of_lt hb_pos) (le_of_lt hPpos)]
      calc
        (normQ P C0 x / s) * (e + min L (e * kernelN 1 j (gx / L)))
          ≤ (normQ P C0 x / s) *
              (excess P x * ((1 - resGamma j r) * ρ + (b / kernelP 1 j (r / b) + resGamma j r))) :=
            mul_le_mul_of_nonneg_left hbound_ρ hqs_nn
        _ = excess P x * ((1 - resGamma j r) * U +
              (b / kernelP 1 j (r / b) + resGamma j r) * (normQ P C0 x / s)) := by
            simp only [U]; ring
        _ ≤ excess P x * resClipped j r y z U := by
            refine mul_le_mul_of_nonneg_left ?_ (le_of_lt hHx_pos)
            unfold resClipped
            exact add_le_add le_rfl (mul_le_mul_of_nonneg_left hqs_yz hcoeff_nn)
        _ ≤ excess P x * BudConst := mul_le_mul_of_nonneg_left hclip (le_of_lt hHx_pos)

/-- **Theorem 10.3 (`thm:opening-reduction`, Part 1 — Marked bound).** -/
theorem thm_opening_reduction_marked {j : ℕ} (hj : 1 ≤ j) {d_j : ℝ} (hd_nn : 0 ≤ d_j)
    (hC5 : 5 ≤ 2 + 2 * harmonic (j + 1)) (hbud : ResBudgetHolds j d_j)
    {d : ℕ} (X C0 P : Finset (Point d)) (Q : Finset (Finset (Point d)))
    (hC0 : C0.Nonempty) (hP_sub : P ⊆ X) (hP_ne : P.Nonempty) (hphi : 0 < phi P)
    (hQ : IsDisjointGroups X Q) (hPQ : ∀ G ∈ Q, Disjoint P G) (hQcard : Q.card = j)
    (hS_pos : 0 < cost P C0) :
    let S := cost P C0
    let L_tot := (cost X C0 - S) / ((j : ℝ) * phi P)
    let C_j := 2 + 2 * harmonic (j + 1)
    (∑ x ∈ P, (distSq x C0 / S) * coveredCost X (insert x C0) P Q j) ≤
      (C_j + d_j * L_tot / (S / phi P)) * phi P := by
  dsimp only
  set S := cost P C0
  set s := S / phi P
  set L := (cost X C0 - S) / ((j : ℝ) * phi P)
  set b := harmonic j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set C_j := 2 + 2 * harmonic (j + 1)
  have hj_pos : (0 : ℝ) < (j : ℝ) := Nat.cast_pos.mpr (by omega)
  have hs_pos : 0 < s := div_pos hS_pos hphi
  have hb_eq : clockB 1 j = b := clockB_one j
  have hb_pos : 0 < b := by rw [← hb_eq]; exact clockB_pos le_rfl hj
  have hCj_eq : C_j = 2 * (1 + b) + p := by
    simp only [C_j, b, p, harmonic_succ]; ring
  have hL_nn : 0 ≤ L := div_nonneg (sub_nonneg.mpr (cost_mono_left hP_sub)) (by positivity)
  have hw_sum : ∑ x ∈ P, distSq x C0 / S = 1 := by
    rw [← Finset.sum_div]; exact div_self (ne_of_gt hS_pos)
  have hL_ge : ∀ x : Point d, groupMeanCost Q (insert x C0) / phi P ≤ L := by
    intro x
    have hQ_sub : Q.biUnion id ⊆ X \ P := by
      intro y hy
      rcases Finset.mem_biUnion.mp hy with ⟨G, hG, hyG⟩
      exact Finset.mem_sdiff.mpr ⟨hQ.subset_X G hG hyG, Finset.disjoint_left.mp (hPQ G hG).symm hyG⟩
    have hsum_le : ∑ G ∈ Q, cost G (insert x C0) ≤ cost X C0 - S := by
      calc
        ∑ G ∈ Q, cost G (insert x C0) ≤ ∑ G ∈ Q, cost G C0 :=
          Finset.sum_le_sum (fun G _ => KMeansPP.cost_insert_le G x hC0)
        _ = cost (Q.biUnion id) C0 := (cost_biUnion Q id hQ.pairwiseDisjoint C0).symm
        _ ≤ cost (X \ P) C0 := cost_mono_left hQ_sub
        _ = cost X C0 - S := by linarith [cost_sdiff_add (C := C0) hP_sub]
    unfold groupMeanCost
    have hjne : j ≠ 0 := by omega
    simp only [hQcard, hjne, ↓reduceIte]
    rw [div_div]
    exact div_le_div_of_nonneg_right hsum_le (by positivity)
  by_cases hL0 : L = 0
  · exact opening_reduction_L0_case hj hC5 X C0 P Q hC0 hP_ne hphi hQcard hS_pos hL0 hL_ge
  have hL_pos : 0 < L := lt_of_le_of_ne hL_nn (Ne.symm hL0)
  suffices hnorm :
      ∑ x ∈ P, (distSq x C0 / S) * (coveredCost X (insert x C0) P Q j / phi P) ≤
        C_j + d_j * L / s by
    have hmul := mul_le_mul_of_nonneg_right hnorm (le_of_lt hphi)
    have hlhs : (∑ x ∈ P, (distSq x C0 / S) * (coveredCost X (insert x C0) P Q j / phi P)) * phi P =
        ∑ x ∈ P, (distSq x C0 / S) * coveredCost X (insert x C0) P Q j := by
      rw [Finset.sum_mul]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      field_simp [ne_of_gt hphi]
    linarith
  have hSigned_x : ∀ x ∈ P,
      let ux := cost P (insert x C0) / phi P
      let gx := cost (insideSet P) (insert x C0) / phi P
      coveredCost X (insert x C0) P Q j / phi P ≤
        ux + resG 1 b (min ux 2) L + min L (max (ux - 2) 0 * kernelN 1 j (gx / L)) := by
    intro x _
    have hth := thm_signed (Finset.insert_nonempty x C0) hP_sub hP_ne hphi hQ hPQ
      (by omega : j ≤ Q.card) (hL_ge x)
    dsimp only at hth
    rw [hQcard, Nat.sub_self, zero_add, hb_eq] at hth
    simpa only [kernelNAt, not_le.mpr hL_pos, ↓reduceIte] using hth
  set B := meanSaving P
  by_cases hbound : B = 0 ∨ s ≤ 2
  · exact opening_reduction_low_case hj hd_nn X C0 P Q hC0 hP_ne hphi hS_pos hL_pos hSigned_x hbound
  push Not at hbound
  have hB_pos : 0 < B := lt_of_le_of_ne (meanSaving_nonneg P) (Ne.symm hbound.1)
  have hs2 : 2 < s := hbound.2
  set a_in := pAvg P (fun w => normQ P C0 w * saving P w) / s
  have ha_in_nn : 0 ≤ a_in :=
    div_nonneg (pAvg_nonneg (fun w _ => mul_nonneg (normQ_nonneg P C0 w) (saving_nonneg P w)))
      (le_of_lt hs_pos)
  have ha_in_le1 : a_in ≤ 1 := by
    rw [div_le_one hs_pos]
    calc
      pAvg P (fun w => normQ P C0 w * saving P w) ≤ pAvg P (normQ P C0) :=
        pAvg_mono (fun w _ => by nlinarith [normQ_nonneg P C0 w, saving_le_one P w])
      _ = s := pAvg_normQ_eq_cost_div_phi C0 hP_ne
  set y := Real.sqrt (a_in / B)
  have hBy2 : B * y ^ 2 = a_in := by
    rw [Real.sq_sqrt (div_nonneg ha_in_nn (le_of_lt hB_pos))]
    exact mul_div_cancel₀ _ (ne_of_gt hB_pos)
  let w : Point d → ℝ := fun x => distSq x C0 / S
  let ux : Point d → ℝ := fun x => cost P (insert x C0) / phi P
  let gx : Point d → ℝ := fun x => cost (insideSet P) (insert x C0) / phi P
  have hw_nn : ∀ x ∈ P, 0 ≤ w x := fun x _ => div_nonneg (distSq_nonneg x C0) (le_of_lt hS_pos)
  have hstep1_pt : ∀ x ∈ P,
      coveredCost X (insert x C0) P Q j / phi P ≤
        2 * (1 + b) + (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) -
          ((1 + b) * max (2 - ux x) 0 + resC 1 b (min (ux x) 2) L) := by
    intro x hx
    have hsx := hSigned_x x hx
    dsimp only at hsx
    have hid : ux x + b * min (ux x) 2 =
        2 * (1 + b) + max (ux x - 2) 0 - (1 + b) * max (2 - ux x) 0 := by
      rcases le_total (ux x) 2 with h | h
      · rw [min_eq_left h, max_eq_right (by linarith), max_eq_left (by linarith)]; ring
      · rw [min_eq_right h, max_eq_left (by linarith), max_eq_right (by linarith)]; ring
    unfold resG at hsx
    linarith
  set A := ∑ x ∈ P, w x * max (2 - ux x) 0
  have hA_ge : a_in ≤ A := by
    have ha_eq : a_in = ∑ x ∈ P, w x * saving P x := by
      have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP_ne)
      simp only [a_in, w, s, S, pAvg, normQ]
      rw [Finset.mul_sum, Finset.sum_div]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      field_simp [hcard, ne_of_gt hphi, ne_of_gt hS_pos]
    rw [ha_eq]
    refine Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left ?_ (hw_nn x hx))
    have h1 : cost P (insert x C0) ≤ cost P {x} :=
      cost_subset_centers P (Finset.singleton_nonempty x)
        (Finset.singleton_subset_iff.mpr (Finset.mem_insert_self x C0))
    have h2 : cost P {x} = (1 + normT P x) * phi P := by
      rw [centroid_identity hP_ne x]; unfold normT; field_simp [ne_of_gt hphi]
    have hux_le : ux x ≤ 1 + normT P x := by
      simp only [ux]; rw [div_le_iff₀ hphi]; linarith
    exact max_le_max (by linarith) le_rfl
  have hA_le2 : A ≤ 2 := by
    have hpt : ∀ x ∈ P, max (2 - ux x) 0 ≤ 2 := fun x _ =>
      max_le (by linarith [div_nonneg (cost_nonneg P (insert x C0)) (le_of_lt hphi)]) (by norm_num)
    calc
      A ≤ ∑ x ∈ P, w x * 2 := Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hpt x hx) (hw_nn x hx))
      _ = 2 := by rw [← Finset.sum_mul, hw_sum, one_mul]
  have hmin_avg : ∑ x ∈ P, w x * min (ux x) 2 = 2 - A := by
    have hpt : ∀ x ∈ P, w x * min (ux x) 2 = w x * 2 - w x * max (2 - ux x) 0 := by
      intro x _
      rcases le_total (ux x) 2 with h | h
      · rw [min_eq_left h, max_eq_left (by linarith)]; ring
      · rw [min_eq_right h, max_eq_right (by linarith)]; ring
    rw [Finset.sum_congr rfl hpt, Finset.sum_sub_distrib, ← Finset.sum_mul, hw_sum, one_mul]
  have hresC_jen : resC 1 b (2 - A) L ≤ ∑ x ∈ P, w x * resC 1 b (min (ux x) 2) L := by
    have hconv := resC_convexOn_h (m := 1) le_rfl hb_pos hL_pos
    have hmem : ∀ x ∈ P, min (ux x) 2 ∈ Ici (0 : ℝ) := fun x _ =>
      le_min (div_nonneg (cost_nonneg P _) (le_of_lt hphi)) (by norm_num)
    have hjen := hconv.map_sum_le hw_nn hw_sum hmem
    simp only [smul_eq_mul, hmin_avg] at hjen
    exact hjen
  have hPsi_mono : (1 + b) * a_in + resC 1 b (2 - a_in) L ≤ (1 + b) * A + resC 1 b (2 - A) L := by
    have hdiff := (resC_mono_h_bound (m := 1) le_rfl (le_of_lt hb_pos) (by linarith : 0 ≤ 2 - A)
      (by linarith : 2 - A ≤ 2 - a_in) (le_of_lt hL_pos)).2
    norm_num at hdiff
    nlinarith
  set BudConst := (1 + b) * y ^ 2 + p / B + d_j * L / (s * B) +
    (if y ≤ 1 then (resE B y) ^ 2 / (resE B y + L / (b * B)) else 0)
  have hB_Bud : B * BudConst ≤ p + d_j * L / s + ((1 + b) * a_in + resC 1 b (2 - a_in) L) := by
    have hE_eq : resE B y = (2 - a_in) / B := by
      simp only [resE]; rw [← hBy2]; field_simp [ne_of_gt hB_pos]
    have hD_le : B * (if y ≤ 1 then (resE B y) ^ 2 / (resE B y + L / (b * B)) else 0) ≤
        resC 1 b (2 - a_in) L := by
      have hval : B * ((resE B y) ^ 2 / (resE B y + L / (b * B))) = resC 1 b (2 - a_in) L := by
        rw [hE_eq]; unfold resC
        have h2ma : 0 < 2 - a_in := by linarith
        have hd1 : 0 < (2 - a_in) / B + L / (b * B) := by positivity
        have hd2 : 0 < L + (2 - a_in) * b := by positivity
        field_simp [ne_of_gt hB_pos, ne_of_gt hb_pos, ne_of_gt hd1, ne_of_gt hd2]
        ring
      split_ifs
      · exact le_of_eq hval
      · rw [mul_zero]; exact resC_nonneg (le_of_lt hb_pos) (by linarith) (le_of_lt hL_pos)
    have hlin : B * ((1 + b) * y ^ 2 + p / B + d_j * L / (s * B)) =
        (1 + b) * a_in + p + d_j * L / s := by
      have h1 : B * ((1 + b) * y ^ 2) = (1 + b) * a_in := by rw [← hBy2]; ring
      have h2 : B * (p / B) = p := mul_div_cancel₀ _ (ne_of_gt hB_pos)
      have h3 : B * (d_j * L / (s * B)) = d_j * L / s := by
        field_simp [ne_of_gt hB_pos, ne_of_gt hs_pos]
      linarith
    have hmul_bud : B * BudConst = B * ((1 + b) * y ^ 2 + p / B + d_j * L / (s * B)) +
        B * (if y ≤ 1 then (resE B y) ^ 2 / (resE B y + L / (b * B)) else 0) := by
      dsimp only [BudConst]; ring
    linarith
  have hAvg_out :
      ∑ x ∈ P, w x * (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) ≤
        B * BudConst := by
    have hcard : (P.card : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Finset.card_ne_zero.mpr hP_ne)
    have hrew :
        ∑ x ∈ P, w x * (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) =
          pAvg P (fun x => (normQ P C0 x / s) *
            (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L)))) := by
      unfold pAvg; rw [Finset.mul_sum]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      simp only [w, normQ, s, S]
      field_simp [hcard, ne_of_gt hphi, ne_of_gt hS_pos]
    rw [hrew]
    calc
      pAvg P (fun x => (normQ P C0 x / s) *
          (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))))
        ≤ pAvg P (fun x => excess P x * BudConst) :=
          pAvg_mono (fun x hx => opening_reduction_outside_pt hj hd_nn hbud hC0 hP_ne hphi hL_pos
            hB_pos hs2 hx)
      _ = pAvg P (excess P) * BudConst := pAvg_mul_const P BudConst (excess P)
      _ = B * BudConst := by rw [pAvg_excess_eq_meanSaving hP_ne hphi]
  have hsum_step1 :
      ∑ x ∈ P, w x * (coveredCost X (insert x C0) P Q j / phi P) ≤
        2 * (1 + b) +
          ∑ x ∈ P, w x * (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) -
          ((1 + b) * A + ∑ x ∈ P, w x * resC 1 b (min (ux x) 2) L) := by
    calc
      ∑ x ∈ P, w x * (coveredCost X (insert x C0) P Q j / phi P)
        ≤ ∑ x ∈ P, w x * (2 * (1 + b) +
            (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) -
            ((1 + b) * max (2 - ux x) 0 + resC 1 b (min (ux x) 2) L)) :=
          Finset.sum_le_sum (fun x hx => mul_le_mul_of_nonneg_left (hstep1_pt x hx) (hw_nn x hx))
      _ = 2 * (1 + b) +
            ∑ x ∈ P, w x * (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) -
            ((1 + b) * A + ∑ x ∈ P, w x * resC 1 b (min (ux x) 2) L) := by
          have hpt_eq : ∀ x ∈ P,
              w x * (2 * (1 + b) +
                  (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L))) -
                  ((1 + b) * max (2 - ux x) 0 + resC 1 b (min (ux x) 2) L)) =
                (w x * (2 * (1 + b)) +
                  w x * (max (ux x - 2) 0 + min L (max (ux x - 2) 0 * kernelN 1 j (gx x / L)))) -
                ((1 + b) * (w x * max (2 - ux x) 0) + w x * resC 1 b (min (ux x) 2) L) :=
            fun _ _ => by ring
          rw [Finset.sum_congr rfl hpt_eq, Finset.sum_sub_distrib, Finset.sum_add_distrib,
            Finset.sum_add_distrib, ← Finset.sum_mul, hw_sum, one_mul, ← Finset.mul_sum]
  change ∑ x ∈ P, w x * (coveredCost X (insert x C0) P Q j / phi P) ≤ C_j + d_j * L / s
  rw [hCj_eq]
  linarith

/-- **Theorem 10.3 (`thm:opening-reduction`, Part 2 — Stock induction via `lem:mixing`).** -/
theorem thm_opening_reduction {j : ℕ} (hj : 1 ≤ j) {C_prev : ℝ}
    (hprev : IsStock (j - 1) C_prev)
    (hC_le : C_prev ≤ 2 + 2 * harmonic (j + 1))
    (hC5 : 5 ≤ 2 + 2 * harmonic (j + 1))
    (hbud : ResBudgetHolds j ((j : ℝ) * ((2 + 2 * harmonic (j + 1)) - C_prev))) :
    IsStock j (2 + 2 * harmonic (j + 1)) := by
  have hd_nn : 0 ≤ (j : ℝ) * ((2 + 2 * harmonic (j + 1)) - C_prev) :=
    mul_nonneg (Nat.cast_nonneg j) (sub_nonneg.mpr hC_le)
  intro d hd X C0 P Q hC0 hP_sub hP_ne hTP hQ hPQ hQcard
  exact lem_mixing (fun _ => True) hj hprev hC_le
    (fun {_} _ X' C0' P' Q' hC0' hP_sub' hP_ne' _ hphi' hQ' hPQ' hQcard' hS_pos' =>
      thm_opening_reduction_marked hj hd_nn hC5 hbud X' C0' P' Q' hC0' hP_sub' hP_ne' hphi'
        hQ' hPQ' hQcard' hS_pos')
    hd X C0 P Q hC0 hP_sub hP_ne hTP hQ hPQ hQcard

end

end V3


==> anc/V3/ReservoirTail.lean <==
import V3.Defs
import V3.RealAnalysis
import V3.CertEngine
import V3.ReservoirKernel
import V3.ReservoirSigned
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.NormNum

/-!
# Reservoir Marked Comparison and All-Rank Stock Induction (Section 10.5 & Appendix F.3, `TAIL-04..07`)

This module completes Section 10 and Appendix F:
* **Harmonic & monotonicity anchors (`TAIL-04`)**:
  `784/225 < H_18 < 7/2`, `159/100 < H_{2,18} < 5/3`, `H_30 < 4 < H_31`, `(2/32) H_31 < 1/3`,
  `H_64 < 5`, and antitone monotonicity of `p_j H_j` and `p_j H_j^2` for all `j ≥ 18`.
* **Small rates `0 < r ≤ √b` (`TAIL-04`)**:
  Cauchy–Schwarz reduction to `Δ(P)/r ≥ d b p / r + A_0 + B_1 r`, uniform `B_1 > 36/100`,
  `j ≥ 64` direct positivity (`A_0 > 811/16900 > 0`), and `18 ≤ j ≤ 63` AM-GM (`4 d b p B_1 > A_0^2`).
* **Large rates `r ≥ √b` (`TAIL-05..06`)**:
  - Exact clip guard `0 ≤ γ ≤ 1` from `kernel_truncation_margin` (`112/405 > 0`, `TAIL-07`).
  - Cauchy reduction via `lem_clip` (worst case `D = 1`) and strict `a`-monotonicity `∂_a F < 0`.
  - Analytic tail `s ≥ 7/2` (`TAIL-05`, both `G ≥ 0` and `G < 0` with `s > 4`).
  - Decreasing lower envelope `λ_lb(s)` on `[28/15, ∞)` with `λ_lb(7/2) > 0` (`G > 0` on all 4 strips).
  - Four strips on `[28/15, 7/2]` (`TAIL-06`): `16` derivative corners `L(s_lo, p, u) > 0`,
    concavity in `p`, and kernel-checked degree-3 Bernstein certificates via `V3.CertEngine`
    (`decide +kernel`, zero `native_decide`).
* **Theorem 10.7 (`thm:marked-tail`)**: `ResBudgetHolds j (2 - 2 / (j + 1))` for all `j ≥ 18`.
* **Theorem 10.8 (`thm:reservoir`, `TAIL-07`)**: Given `IsStock 17 (2 + 2 * harmonic 18)`,
  proves `∀ j ≥ 17, IsStock j (2 + 2 * harmonic (j + 1))` (and `IsStock j (CStock j)`).
-/

open scoped BigOperators
open Finset Set KMeansPP V3.CertEngine

namespace V3

noncomputable section

/-! ### Section 1: Harmonic anchors and monotonicity for `j ≥ 18` (`TAIL-04`) -/

private lemma harmonicQ_18_bounds :
    (784 / 225 : ℚ) < harmonicQ 18 ∧ harmonicQ 18 < 7 / 2 := by
  decide +kernel

private lemma harmonic2Q_18_bounds :
    (159 / 100 : ℚ) < harmonic2Q 18 ∧ harmonic2Q 18 < 5 / 3 := by
  decide +kernel

private lemma harmonicQ_30_31_bounds :
    harmonicQ 30 < (4 : ℚ) ∧ (4 : ℚ) < harmonicQ 31 ∧ (2 / 32 : ℚ) * harmonicQ 31 < 1 / 3 := by
  decide +kernel

private lemma harmonicQ_64_lt_five : harmonicQ 64 < (5 : ℚ) := by
  decide +kernel

lemma H18_bounds : (784 / 225 : ℝ) < harmonic 18 ∧ harmonic 18 < 7 / 2 := by
  rw [← harmonicQ_cast 18]
  exact ⟨by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonicQ_18_bounds.1,
    by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonicQ_18_bounds.2⟩

lemma sigma18_bounds : (159 / 100 : ℝ) < harmonic2 18 ∧ harmonic2 18 < 5 / 3 := by
  rw [← harmonic2Q_cast 18]
  exact ⟨by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonic2Q_18_bounds.1,
    by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonic2Q_18_bounds.2⟩

lemma H30_lt_four_lt_H31 :
    harmonic 30 < 4 ∧ 4 < harmonic 31 ∧ (2 / 32 : ℝ) * harmonic 31 < 1 / 3 := by
  rw [← harmonicQ_cast 30, ← harmonicQ_cast 31]
  exact ⟨by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonicQ_30_31_bounds.1,
    by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonicQ_30_31_bounds.2.1,
    by simpa using (Rat.cast_lt (K := ℝ)).mpr harmonicQ_30_31_bounds.2.2⟩

lemma H64_lt_five : harmonic 64 < 5 := by
  rw [← harmonicQ_cast 64]
  simpa using (Rat.cast_lt (K := ℝ)).mpr harmonicQ_64_lt_five

private lemma sqrt_mul_div_self {b r : ℝ} (hb : 0 < b) :
    Real.sqrt b * (r / b) = r / Real.sqrt b := by
  have hs : 0 < Real.sqrt b := Real.sqrt_pos.mpr hb
  rw [mul_div_assoc', div_eq_div_iff (ne_of_gt hb) (ne_of_gt hs)]
  calc
    Real.sqrt b * r * Real.sqrt b = r * (Real.sqrt b * Real.sqrt b) := by ring
    _ = r * b := by rw [Real.mul_self_sqrt (le_of_lt hb)]

lemma harmonic2_mono {a b : ℕ} (hab : a ≤ b) : harmonic2 a ≤ harmonic2 b := by
  rw [harmonic2_eq_sum_Icc, harmonic2_eq_sum_Icc]
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.Icc_subset_Icc_right hab)
    (fun _ _ _ => by positivity)

lemma harmonic_ge18_gt {j : ℕ} (hj : 18 ≤ j) : (784 / 225 : ℝ) < harmonic j :=
  lt_of_lt_of_le H18_bounds.1 (harmonic_mono hj)

lemma sqrt_harmonic_ge18_gt {j : ℕ} (hj : 18 ≤ j) : (28 / 15 : ℝ) < Real.sqrt (harmonic j) := by
  have h1 := harmonic_ge18_gt hj
  have hsq : (28 / 15 : ℝ) ^ 2 < harmonic j := by norm_num; linarith
  rw [← Real.sqrt_sq (by norm_num : (0 : ℝ) ≤ 28 / 15)]
  exact Real.sqrt_lt_sqrt (by norm_num) hsq

lemma harmonic2_ge18_bounds {j : ℕ} (hj : 18 ≤ j) :
    (159 / 100 : ℝ) < harmonic2 j ∧ harmonic2 j < 5 / 3 := by
  constructor
  · exact lt_of_lt_of_le sigma18_bounds.1 (harmonic2_mono hj)
  · rw [← clockSigma_one j]
    exact clockSigma_cap_m1 j

/-- Antitonicity of `p_j H_j = (2 / (j + 1)) H_j` for `j ≥ 1`. -/
lemma p_mul_harmonic_anti {a b : ℕ} (ha : 1 ≤ a) (hab : a ≤ b) :
    (2 / ((b + 1 : ℕ) : ℝ)) * harmonic b ≤ (2 / ((a + 1 : ℕ) : ℝ)) * harmonic a := by
  induction b, hab using Nat.le_induction with
  | base => exact le_rfl
  | succ k hak ih =>
      refine le_trans ?_ ih
      have hk1 : (1 : ℝ) ≤ harmonic k := by
        have := harmonic_mono (le_trans ha hak)
        rw [harmonic_one] at this; exact this
      have hk1_pos : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
      rw [harmonic_succ]
      have hcast : ((k + 1 + 1 : ℕ) : ℝ) = ((k + 1 : ℕ) : ℝ) + 1 := by push_cast; ring
      rw [hcast]
      have hden : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) + 1 := by linarith
      rw [mul_comm (2 / (((k + 1 : ℕ) : ℝ) + 1)), mul_comm (2 / ((k + 1 : ℕ) : ℝ)),
        mul_div_assoc', mul_div_assoc', div_le_div_iff₀ hden hk1_pos]
      have hcancel : (((k + 1 : ℕ) : ℝ)⁻¹ * 2) * ((k + 1 : ℕ) : ℝ) = 2 := by
        field_simp [ne_of_gt hk1_pos]
      nlinarith [hcancel]

/-- Antitonicity of `p_j H_j^2 = (2 / (j + 1)) H_j^2` for `j ≥ 18`. -/
lemma p_mul_harmonic_sq_anti {a b : ℕ} (ha : 18 ≤ a) (hab : a ≤ b) :
    (2 / ((b + 1 : ℕ) : ℝ)) * (harmonic b) ^ 2 ≤ (2 / ((a + 1 : ℕ) : ℝ)) * (harmonic a) ^ 2 := by
  induction b, hab using Nat.le_induction with
  | base => exact le_rfl
  | succ k hak ih =>
      refine le_trans ?_ ih
      have hk : 18 ≤ k := le_trans ha hak
      have hHk : (3 : ℝ) < harmonic k := by linarith [harmonic_ge18_gt hk]
      have hk1_pos : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) := by positivity
      have hk1_ge1 : (1 : ℝ) ≤ ((k + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 1 ≤ k + 1)
      have hinv_le1 : ((k + 1 : ℕ) : ℝ)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hk1_ge1
      rw [harmonic_succ]
      have hcast : ((k + 1 + 1 : ℕ) : ℝ) = ((k + 1 : ℕ) : ℝ) + 1 := by push_cast; ring
      rw [hcast]
      have hden : (0 : ℝ) < ((k + 1 : ℕ) : ℝ) + 1 := by linarith
      rw [mul_comm (2 / (((k + 1 : ℕ) : ℝ) + 1)), mul_comm (2 / ((k + 1 : ℕ) : ℝ)),
        mul_div_assoc', mul_div_assoc', div_le_div_iff₀ hden hk1_pos]
      have hstep : ((harmonic k + ((k + 1 : ℕ) : ℝ)⁻¹) ^ 2 * 2) * ((k + 1 : ℕ) : ℝ) =
          2 * ((k + 1 : ℕ) : ℝ) * (harmonic k) ^ 2 + 4 * harmonic k + 2 * ((k + 1 : ℕ) : ℝ)⁻¹ := by
        field_simp [ne_of_gt hk1_pos]; ring
      rw [hstep]
      nlinarith

/-- Cauchy–Schwarz quadratic criterion: if `α > c` and `α β ≥ c (α + β)`, then
    `c (y + z)^2 ≤ α y^2 + β z^2` for all `y, z : ℝ`. -/
lemma cauchy_quad_of_alpha {α β c y z : ℝ} (hα : c < α) (hprod : c * (α + β) ≤ α * β) :
    c * (y + z) ^ 2 ≤ α * y ^ 2 + β * z ^ 2 := by
  have hid : (α - c) * (α * y ^ 2 + β * z ^ 2 - c * (y + z) ^ 2) =
      ((α - c) * y - c * z) ^ 2 + (α * β - c * (α + β)) * z ^ 2 := by ring
  have hnn : 0 ≤ ((α - c) * y - c * z) ^ 2 + (α * β - c * (α + β)) * z ^ 2 := by
    have h1 : 0 ≤ (α * β - c * (α + β)) * z ^ 2 := mul_nonneg (by linarith) (sq_nonneg z)
    linarith [sq_nonneg ((α - c) * y - c * z)]
  have hpos : 0 < α - c := sub_pos.mpr hα
  have hdiff : 0 ≤ α * y ^ 2 + β * z ^ 2 - c * (y + z) ^ 2 :=
    nonneg_of_mul_nonneg_right (by linarith) hpos
  linarith

/-- Symmetric Cauchy–Schwarz quadratic criterion using `β > c` and `α β ≥ c (α + β)`. -/
lemma cauchy_quad_of_beta {α β c y z : ℝ} (hβ : c < β) (hprod : c * (α + β) ≤ α * β) :
    c * (y + z) ^ 2 ≤ α * y ^ 2 + β * z ^ 2 := by
  have h := cauchy_quad_of_alpha (y := z) (z := y) hβ (by linarith)
  linarith [show (z + y) ^ 2 = (y + z) ^ 2 by ring]

/-! ### Section 2: Small rates `0 < r ≤ √b` (`TAIL-04`) -/

private lemma quad_div_pos {a b c r : ℝ} (hr : 0 < r) (hb : 0 < b) (hdisc : a ^ 2 < 4 * b * c) :
    0 < c / r + a + b * r := by
  have hmul : (4 * b * r) * (c / r + a + b * r) = (2 * b * r + a) ^ 2 + (4 * b * c - a ^ 2) := by
    field_simp [ne_of_gt hr]; ring
  have hpos : 0 < (4 * b * r) * (c / r + a + b * r) := by
    rw [hmul]; linarith [sq_nonneg (2 * b * r + a)]
  exact pos_of_mul_pos_right hpos (by positivity)

private lemma small_rates_constants :
    let s₀ : ℝ := 28 / 15
    let b₀ : ℝ := 784 / 225
    let M₀ : ℝ := 1 / 2 + 1 / s₀ + 1 / b₀ + (5 / 6) / b₀ ^ 2
    let B₁_lb : ℝ := (2 - M₀ - 2 / 19) * b₀ - M₀
    0 < 2 - M₀ - 2 / 19 ∧ (36 / 100 : ℝ) < B₁_lb ∧
      (4119 / 9025 : ℝ) ^ 2 < 4 * (36 / 19 : ℝ) * b₀ * (2 / 64) * B₁_lb := by
  dsimp only; norm_num

private lemma small_rates_B1_and_A0 {j : ℕ} (hj : 18 ≤ j) :
    let b := harmonic j
    let σ := harmonic2 j
    let p := 2 / ((j + 1 : ℕ) : ℝ)
    let d := 2 - p
    let K := 1 + b + p
    let C := clockC 1 j
    let A₀ := (σ - 1) - (p / 2) * (b ^ 2 + 2 * b - 2 + (1 - 2 / b) * σ) - p ^ 2 * C
    let B₁ := d * (b + p) - K * (C / b + 1 / Real.sqrt b)
    let s₀ : ℝ := 28 / 15
    let b₀ : ℝ := 784 / 225
    let M₀ : ℝ := 1 / 2 + 1 / s₀ + 1 / b₀ + (5 / 6) / b₀ ^ 2
    let B₁_lb : ℝ := (2 - M₀ - 2 / 19) * b₀ - M₀
    B₁_lb ≤ B₁ ∧
      (59 / 100 : ℝ) - (1 / 2) * (p * b ^ 2 + 2 * (p * b)) -
        (5 / 4) * p ^ 2 - (1 / 2) * p * (p * b) < A₀ := by
  dsimp only
  set b := harmonic j
  set σ := harmonic2 j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set d := 2 - p
  set K := 1 + b + p
  set C := clockC 1 j
  set A₀ := (σ - 1) - (p / 2) * (b ^ 2 + 2 * b - 2 + (1 - 2 / b) * σ) - p ^ 2 * C
  set B₁ := d * (b + p) - K * (C / b + 1 / Real.sqrt b)
  set s₀ : ℝ := 28 / 15
  set b₀ : ℝ := 784 / 225
  set M₀ : ℝ := 1 / 2 + 1 / s₀ + 1 / b₀ + (5 / 6) / b₀ ^ 2
  set B₁_lb : ℝ := (2 - M₀ - 2 / 19) * b₀ - M₀
  have hj1 : 1 ≤ j := by omega
  have hb_eq : clockB 1 j = b := clockB_one j
  have hσ_eq : clockSigma 1 j = σ := clockSigma_one j
  have hb_gt : b₀ < b := harmonic_ge18_gt hj
  have hs_gt : s₀ < Real.sqrt b := sqrt_harmonic_ge18_gt hj
  have hb_pos : 0 < b := lt_trans (by norm_num [b₀]) hb_gt
  obtain ⟨hσ_lo, hσ_hi⟩ := harmonic2_ge18_bounds hj
  have hp_pos : 0 < p := by positivity
  have hp_le18 : p ≤ 2 / 19 := by
    simp only [p]
    have : (19 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 19 ≤ j + 1)
    exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
  have hC_eq : C = 1 + b / 2 + σ / (2 * b) := by
    simp [C, clockC, hj1, hb_eq, hσ_eq, kernelCVal]
  have hM₀_ub : C / b + 1 / Real.sqrt b ≤ M₀ := by
    have hrew : C / b + 1 / Real.sqrt b = 1 / 2 + 1 / Real.sqrt b + 1 / b + σ / (2 * b ^ 2) := by
      rw [hC_eq]; field_simp [ne_of_gt hb_pos]; ring
    rw [hrew]
    have h1 : 1 / Real.sqrt b ≤ 1 / s₀ := one_div_le_one_div_of_le (by norm_num [s₀]) (le_of_lt hs_gt)
    have h2 : 1 / b ≤ 1 / b₀ := one_div_le_one_div_of_le (by norm_num [b₀]) (le_of_lt hb_gt)
    have h3 : σ / (2 * b ^ 2) ≤ (5 / 6) / b₀ ^ 2 := by
      have hsq : b₀ ^ 2 ≤ b ^ 2 := pow_le_pow_left₀ (by norm_num [b₀]) (le_of_lt hb_gt) 2
      calc
        σ / (2 * b ^ 2) ≤ (5 / 3) / (2 * b ^ 2) :=
          div_le_div_of_nonneg_right (le_of_lt hσ_hi) (by positivity)
        _ = (5 / 6) / b ^ 2 := by ring
        _ ≤ (5 / 6) / b₀ ^ 2 := div_le_div_of_nonneg_left (by norm_num) (by norm_num [b₀]) hsq
    exact add_le_add (add_le_add (add_le_add le_rfl h1) h2) h3
  have hB₁_ge : B₁_lb ≤ B₁ := by
    have h2m : (0 : ℝ) < 2 - M₀ - 2 / 19 := small_rates_constants.1
    have h1 : (2 - M₀ - p) * (b + p) - M₀ ≤ B₁ := by
      have hK_nn : 0 ≤ K := by positivity
      have hmul := mul_le_mul_of_nonneg_left hM₀_ub hK_nn
      have hid : d * (b + p) - K * M₀ = (2 - M₀ - p) * (b + p) - M₀ := by
        simp only [d, K]; ring
      simp only [B₁]; linarith
    have h2 : B₁_lb ≤ (2 - M₀ - p) * (b + p) - M₀ := by
      have hfac : 2 - M₀ - 2 / 19 ≤ 2 - M₀ - p := by linarith
      have hmul := mul_le_mul hfac (show b₀ ≤ b + p by linarith) (by norm_num [b₀])
        (le_of_lt (lt_of_lt_of_le h2m hfac))
      simp only [B₁_lb]; linarith
    exact le_trans h2 h1
  refine ⟨hB₁_ge, ?_⟩
  have hC_ub : C < 5 / 4 + b / 2 := by
    rw [hC_eq]
    have h1 : σ / (2 * b) < (5 / 3) / (2 * b₀) := by
      calc
        σ / (2 * b) < (5 / 3) / (2 * b) := div_lt_div_of_pos_right hσ_hi (by positivity)
        _ ≤ (5 / 3) / (2 * b₀) := div_le_div_of_nonneg_left (by norm_num) (by norm_num [b₀]) (by linarith)
    have h2 : (5 / 3 : ℝ) / (2 * b₀) < 1 / 4 := by norm_num [b₀]
    linarith
  have hσ_term : (1 - 2 / b) * σ < 2 := by
    have h1 : 1 - 2 / b < 1 := sub_lt_self 1 (by positivity : (0 : ℝ) < 2 / b)
    have h2 : 0 < σ := by dsimp only [σ]; linarith [hσ_lo]
    have h3 : (1 - 2 / b) * σ < 1 * σ := mul_lt_mul_of_pos_right h1 h2
    dsimp only [σ] at h3 ⊢; linarith [hσ_hi]
  simp only [A₀]
  have h1 : p ^ 2 * C < p ^ 2 * (5 / 4 + b / 2) := mul_lt_mul_of_pos_left hC_ub (sq_pos_of_pos hp_pos)
  have h2 : (p / 2) * (b ^ 2 + 2 * b - 2 + (1 - 2 / b) * σ) < (p / 2) * (b ^ 2 + 2 * b) :=
    mul_lt_mul_of_pos_left (by linarith) (half_pos hp_pos)
  have hσ_lo' : (159 / 100 : ℝ) < σ := hσ_lo
  linarith

/-- Helper for Theorem 10.7 (Small rates): `0 < ΔP / r` for `j ≥ 18` and `0 < r ≤ √H_j` (`TAIL-04`). -/
private lemma small_rates_delta_pos {j : ℕ} (hj : 18 ≤ j) {r : ℝ}
    (hr0 : 0 < r) (hr_small : r ≤ Real.sqrt (harmonic j)) :
    let b := harmonic j
    let p := 2 / ((j + 1 : ℕ) : ℝ)
    let d := 2 - p
    let K := 1 + b + p
    let P := kernelP 1 j (r / b)
    0 < (d * b * ((b + p) * P - b) - K * r * (P + b)) / r := by
  dsimp only
  set b := harmonic j
  set σ := harmonic2 j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set d := 2 - p
  set K := 1 + b + p
  set C := clockC 1 j
  set P := kernelP 1 j (r / b)
  set ΔP := d * b * ((b + p) * P - b) - K * r * (P + b)
  have hj1 : 1 ≤ j := by omega
  have hb_eq : clockB 1 j = b := clockB_one j
  have hσ_eq : clockSigma 1 j = σ := clockSigma_one j
  have hb_gt : (784 / 225 : ℝ) < b := harmonic_ge18_gt hj
  have hs_gt : (28 / 15 : ℝ) < Real.sqrt b := sqrt_harmonic_ge18_gt hj
  have hb_pos : 0 < b := lt_trans (by norm_num) hb_gt
  have hs_pos : 0 < Real.sqrt b := lt_trans (by norm_num) hs_gt
  have hp_pos : 0 < p := by positivity
  have hp_le18 : p ≤ 2 / 19 := by
    simp only [p]
    have : (19 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 19 ≤ j + 1)
    exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
  have hd_ge18 : (36 / 19 : ℝ) ≤ d := by simp only [d]; linarith
  have hd_pos : 0 < d := lt_of_lt_of_le (by norm_num) hd_ge18
  have hcut : Real.sqrt b * (r / b) ≤ 1 := by
    rw [sqrt_mul_div_self hb_pos, div_le_one hs_pos]
    exact hr_small
  have hP_eq : P = 1 + C * (r / b) + r ^ 2 / b := by
    simp only [P]
    rw [kernelP_of_nonempty le_rfl hj1, hb_eq, hσ_eq, kernelPVal_of_le hcut]
    have hC' : C = kernelCVal b σ := by simp [C, clockC, hj1, hb_eq, hσ_eq]
    rw [← hC']
    field_simp [ne_of_gt hb_pos]
  have hC_eq : C = 1 + b / 2 + σ / (2 * b) := by
    simp [C, clockC, hj1, hb_eq, hσ_eq, kernelCVal]
  set A₀ := (σ - 1) - (p / 2) * (b ^ 2 + 2 * b - 2 + (1 - 2 / b) * σ) - p ^ 2 * C
  set B₁ := d * (b + p) - K * (C / b + 1 / Real.sqrt b)
  have hexpand : ΔP = d * b * p + A₀ * r + (d * (b + p) - K * (C / b)) * r ^ 2 - (K / b) * r ^ 3 := by
    simp only [ΔP, hP_eq, A₀, K, d, hC_eq]
    field_simp [ne_of_gt hb_pos]
    ring
  have hΔ_div_lb : d * b * p / r + A₀ + B₁ * r ≤ ΔP / r := by
    have h1 : ΔP / r = d * b * p / r + A₀ + (d * (b + p) - K * (C / b) - (K / b) * r) * r := by
      rw [hexpand]; field_simp [ne_of_gt hr0]; ring
    rw [h1]
    have hrb : r / b ≤ 1 / Real.sqrt b := by
      rw [div_le_div_iff₀ hb_pos hs_pos, one_mul]
      calc
        r * Real.sqrt b ≤ Real.sqrt b * Real.sqrt b := mul_le_mul_of_nonneg_right hr_small (le_of_lt hs_pos)
        _ = b := Real.mul_self_sqrt (le_of_lt hb_pos)
    have hK_nn : 0 ≤ K := by positivity
    have hcoef : B₁ ≤ d * (b + p) - K * (C / b) - (K / b) * r := by
      have hmul : K * (r / b) ≤ K * (1 / Real.sqrt b) := mul_le_mul_of_nonneg_left hrb hK_nn
      have hrew : (K / b) * r = K * (r / b) := by ring
      simp only [B₁]; linarith
    have hrmul : B₁ * r ≤ (d * (b + p) - K * (C / b) - (K / b) * r) * r :=
      mul_le_mul_of_nonneg_right hcoef (le_of_lt hr0)
    linarith
  set s₀ : ℝ := 28 / 15
  set b₀ : ℝ := 784 / 225
  set M₀ : ℝ := 1 / 2 + 1 / s₀ + 1 / b₀ + (5 / 6) / b₀ ^ 2
  set B₁_lb : ℝ := (2 - M₀ - 2 / 19) * b₀ - M₀
  obtain ⟨hB₁_ge, hA₀_simp⟩ := small_rates_B1_and_A0 hj
  change B₁_lb ≤ B₁ at hB₁_ge
  change (59 / 100 : ℝ) - (1 / 2) * (p * b ^ 2 + 2 * (p * b)) -
      (5 / 4) * p ^ 2 - (1 / 2) * p * (p * b) < A₀ at hA₀_simp
  have hB₁_lb_pos : (36 / 100 : ℝ) < B₁_lb := small_rates_constants.2.1
  have hB₁_pos : 0 < B₁ := lt_of_lt_of_le (lt_trans (by norm_num) hB₁_lb_pos) hB₁_ge
  by_cases hj64 : 64 ≤ j
  · have hp64 : p ≤ 2 / 65 := by
      simp only [p]
      have : (65 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 65 ≤ j + 1)
      exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
    have hpb64 : p * b < (2 / 65 : ℝ) * 5 := by
      have h1 := p_mul_harmonic_anti (by omega : 1 ≤ 64) hj64
      have hstep : ∀ x : ℝ, x < 5 → (2 / ((64 + 1 : ℕ) : ℝ)) * x < (2 / 65 : ℝ) * 5 := by
        intro x hx
        rw [show ((64 + 1 : ℕ) : ℝ) = 65 by norm_num]
        linarith only [hx]
      exact lt_of_le_of_lt h1 (hstep (harmonic 64) H64_lt_five)
    have hpb264 : p * b ^ 2 < (2 / 65 : ℝ) * 25 := by
      have h1 := p_mul_harmonic_sq_anti (by omega : 18 ≤ 64) hj64
      have hstep : ∀ x : ℝ, 0 ≤ x → x < 5 →
          (2 / ((64 + 1 : ℕ) : ℝ)) * x ^ 2 < (2 / 65 : ℝ) * 25 := by
        intro x hx0 hx5
        have hx2 : x ^ 2 < 25 := by nlinarith only [hx0, hx5]
        rw [show ((64 + 1 : ℕ) : ℝ) = 65 by norm_num]
        linarith only [hx2]
      exact lt_of_le_of_lt h1 (hstep (harmonic 64) (harmonic_nonneg 64) H64_lt_five)
    have hp2_le : p ^ 2 ≤ (2 / 65 : ℝ) ^ 2 := by nlinarith only [hp_pos, hp64]
    have hp_pb : p * (p * b) < (2 / 65 : ℝ) * ((2 / 65 : ℝ) * 5) :=
      mul_lt_mul' hp64 hpb64 (mul_nonneg (le_of_lt hp_pos) (le_of_lt hb_pos)) (by norm_num)
    have hA₀_pos : (811 / 16900 : ℝ) < A₀ := by
      have hnum : (811 / 16900 : ℝ) =
          59 / 100 - (1 / 2) * ((2 / 65) * 25 + 2 * ((2 / 65) * 5)) -
            (5 / 4) * (2 / 65) ^ 2 - (1 / 2) * (2 / 65) * ((2 / 65) * 5) := by norm_num
      linarith only [hA₀_simp, hpb64, hpb264, hp2_le, hp_pb, hnum]
    have hterm1 : 0 < d * b * p / r := by positivity
    have hterm3 : 0 < B₁ * r := mul_pos hB₁_pos hr0
    exact lt_of_lt_of_le (add_pos (add_pos hterm1 (lt_trans (by norm_num) hA₀_pos)) hterm3) hΔ_div_lb
  · push Not at hj64
    have hpb18 : p * b < (2 / 19 : ℝ) * (7 / 2) := by
      have h1 := p_mul_harmonic_anti (by omega : 1 ≤ 18) hj
      have hstep : ∀ x : ℝ, x < 7 / 2 →
          (2 / ((18 + 1 : ℕ) : ℝ)) * x < (2 / 19 : ℝ) * (7 / 2) := by
        intro x hx
        rw [show ((18 + 1 : ℕ) : ℝ) = 19 by norm_num]
        linarith only [hx]
      exact lt_of_le_of_lt h1 (hstep (harmonic 18) H18_bounds.2)
    have hpb218 : p * b ^ 2 < (2 / 19 : ℝ) * (7 / 2) ^ 2 := by
      have h1 := p_mul_harmonic_sq_anti (by omega : 18 ≤ 18) hj
      have hstep : ∀ x : ℝ, 0 ≤ x → x < 7 / 2 →
          (2 / ((18 + 1 : ℕ) : ℝ)) * x ^ 2 < (2 / 19 : ℝ) * (7 / 2) ^ 2 := by
        intro x hx0 hx
        have hx2 : x ^ 2 < (7 / 2) ^ 2 := by nlinarith only [hx0, hx]
        rw [show ((18 + 1 : ℕ) : ℝ) = 19 by norm_num]
        linarith only [hx2]
      exact lt_of_le_of_lt h1 (hstep (harmonic 18) (harmonic_nonneg 18) H18_bounds.2)
    have hp2_le : p ^ 2 ≤ (2 / 19 : ℝ) ^ 2 := by nlinarith only [hp_pos, hp_le18]
    have hp_pb : p * (p * b) < (2 / 19 : ℝ) * ((2 / 19 : ℝ) * (7 / 2)) :=
      mul_lt_mul' hp_le18 hpb18 (mul_nonneg (le_of_lt hp_pos) (le_of_lt hb_pos)) (by norm_num)
    have hA₀_lb : (-4119 / 9025 : ℝ) < A₀ := by
      have hnum : (-4119 / 9025 : ℝ) =
          59 / 100 - (1 / 2) * ((2 / 19) * (7 / 2) ^ 2 + 2 * ((2 / 19) * (7 / 2))) -
            (5 / 4) * (2 / 19) ^ 2 - (1 / 2) * (2 / 19) * ((2 / 19) * (7 / 2)) := by norm_num
      linarith only [hA₀_simp, hpb18, hpb218, hp2_le, hp_pb, hnum]
    by_cases hA₀_nn : 0 ≤ A₀
    · have hterm1 : 0 < d * b * p / r := by positivity
      have hterm3 : 0 < B₁ * r := mul_pos hB₁_pos hr0
      exact lt_of_lt_of_le (add_pos (add_pos_of_pos_of_nonneg hterm1 hA₀_nn) hterm3) hΔ_div_lb
    · push Not at hA₀_nn
      have hp63 : (2 / 64 : ℝ) ≤ p := by
        simp only [p]
        have : ((j + 1 : ℕ) : ℝ) ≤ 64 := by exact_mod_cast (by omega : j + 1 ≤ 64)
        exact div_le_div_of_nonneg_left (by norm_num) (by positivity) this
      have hA₀_sq : A₀ ^ 2 < (4119 / 9025 : ℝ) ^ 2 := by nlinarith only [hA₀_lb, hA₀_nn]
      have hdisc_lb : (4119 / 9025 : ℝ) ^ 2 < 4 * (36 / 19 : ℝ) * b₀ * (2 / 64) * B₁_lb :=
        small_rates_constants.2.2
      have hdisc : A₀ ^ 2 < 4 * B₁ * (d * b * p) := by
        have hb₀_nn : (0 : ℝ) ≤ b₀ := by norm_num [b₀]
        have hdb : (36 / 19 : ℝ) * b₀ ≤ d * b :=
          mul_le_mul hd_ge18 (le_of_lt hb_gt) hb₀_nn (le_of_lt hd_pos)
        have hdbp : (36 / 19 : ℝ) * b₀ * (2 / 64) ≤ d * b * p :=
          mul_le_mul hdb hp63 (by norm_num) (le_of_lt (mul_pos hd_pos hb_pos))
        have hB₁_lb_pos' : (0 : ℝ) < B₁_lb := lt_trans (by norm_num) hB₁_lb_pos
        have h4 : 4 * (36 / 19 : ℝ) * b₀ * (2 / 64) * B₁_lb ≤ 4 * (d * b * p) * B₁ :=
          mul_le_mul (by linarith only [hdbp]) hB₁_ge (le_of_lt hB₁_lb_pos')
            (mul_nonneg (by norm_num) (le_of_lt (mul_pos (mul_pos hd_pos hb_pos) hp_pos)))
        have hcomm : 4 * (d * b * p) * B₁ = 4 * B₁ * (d * b * p) := by ring
        exact lt_of_lt_of_le (lt_trans hA₀_sq hdisc_lb) (hcomm ▸ h4)
      exact lt_of_lt_of_le (quad_div_pos hr0 hB₁_pos hdisc) hΔ_div_lb

/-- **Theorem 10.7 (`thm:marked-tail`), Part A — Small rates `0 < r ≤ √b` (`TAIL-04`).** -/
theorem marked_tail_small_rates {j : ℕ} (hj : 18 ≤ j)
    {B D s r y z : ℝ}
    (hB0 : 0 < B) (hBD : B ≤ D) (hD1 : D ≤ 1)
    (hBy2 : B * y ^ 2 ≤ 1) (hs0 : 0 < s) (hr0 : 0 < r)
    (hr_small : r ≤ Real.sqrt (harmonic j)) :
    resUnclipped j r y z ≤ resBud j (2 - 2 / ((j + 1 : ℕ) : ℝ)) B D s r y z := by
  set b := harmonic j
  set σ := harmonic2 j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set d := 2 - p
  set K := 1 + b + p
  set C := clockC 1 j
  have hj1 : 1 ≤ j := by omega
  have hb_eq : clockB 1 j = b := clockB_one j
  have hσ_eq : clockSigma 1 j = σ := clockSigma_one j
  have hb_gt : (784 / 225 : ℝ) < b := harmonic_ge18_gt hj
  have hs_gt : (28 / 15 : ℝ) < Real.sqrt b := sqrt_harmonic_ge18_gt hj
  have hb_pos : 0 < b := by linarith
  have hs_pos : 0 < Real.sqrt b := by linarith
  have hp_pos : 0 < p := by positivity
  have hp_le18 : p ≤ 2 / 19 := by
    simp only [p]
    have : (19 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 19 ≤ j + 1)
    exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
  have hd_ge18 : (36 / 19 : ℝ) ≤ d := by simp only [d]; linarith
  have hd_pos : 0 < d := lt_of_lt_of_le (by norm_num) hd_ge18
  have hD_pos : 0 < D := lt_of_lt_of_le hB0 hBD
  have hcut : Real.sqrt b * (r / b) ≤ 1 := by
    rw [sqrt_mul_div_self hb_pos, div_le_one hs_pos]
    exact hr_small
  have hP_eq : kernelP 1 j (r / b) = 1 + C * (r / b) + r ^ 2 / b := by
    rw [kernelP_of_nonempty le_rfl hj1, hb_eq, hσ_eq, kernelPVal_of_le hcut]
    have hC_eq : C = kernelCVal b σ := by simp [C, clockC, hj1, hb_eq, hσ_eq]
    rw [← hC_eq]
    field_simp [ne_of_gt hb_pos]
  have hC_eq : C = 1 + b / 2 + σ / (2 * b) := by
    simp [C, clockC, hj1, hb_eq, hσ_eq, kernelCVal]
  have hσ_pos : 0 < σ := by dsimp only [σ]; linarith [(harmonic2_ge18_bounds hj).1]
  have hC_pos : 0 < C := by rw [hC_eq]; positivity
  set P := kernelP 1 j (r / b)
  have hP_gt1 : 1 < P := by
    rw [hP_eq]
    have h1 : 0 < C * (r / b) := by positivity
    have h2 : 0 < r ^ 2 / b := by positivity
    linarith
  have hP_pos : 0 < P := by linarith
  have hBud_lb : K * y ^ 2 + (d * b / r) * z ^ 2 ≤ resBud j d B D s r y z := by
    unfold resBud
    have h1 : y ^ 2 ≤ 1 / B := (le_div_iff₀ hB0).mpr (by linarith)
    have h2 : p * y ^ 2 ≤ p / B := by
      have := mul_le_mul_of_nonneg_left h1 (le_of_lt hp_pos)
      rwa [mul_one_div] at this
    have h3 : (d * b / r) * z ^ 2 ≤ (d * b / (D * r)) * z ^ 2 := by
      refine mul_le_mul_of_nonneg_right ?_ (sq_nonneg z)
      exact div_le_div_of_nonneg_left (by positivity) (mul_pos hD_pos hr0) (by nlinarith)
    have h4 : 0 ≤ resD B D s r y z := resD_nonneg hB0 hBy2 hD_pos hs0 hr0
    simp only [K, b, p, d] at h2 h3 ⊢
    linarith
  refine le_trans ?_ hBud_lb
  unfold resUnclipped
  refine cauchy_quad_of_alpha ?_ ?_
  · have : b / P < b := (div_lt_iff₀ hP_pos).mpr (by nlinarith)
    linarith
  · set ΔP := d * b * ((b + p) * P - b) - K * r * (P + b)
    have hclear :
        (K * (d * b / r) - (1 + b / P) * (K + d * b / r)) * (r * P) = ΔP := by
      simp only [ΔP, K]
      field_simp [ne_of_gt hr0, ne_of_gt hP_pos]
      ring
    have hΔ_pos : 0 < ΔP / r := small_rates_delta_pos hj hr0 hr_small
    have hΔ' : 0 < ΔP := (div_pos_iff_of_pos_right hr0).mp hΔ_pos
    have hprod_pos : 0 < (K * (d * b / r) - (1 + b / P) * (K + d * b / r)) * (r * P) := by
      rw [hclear]; exact hΔ'
    have hdiff_pos : 0 < K * (d * b / r) - (1 + b / P) * (K + d * b / r) :=
      pos_of_mul_pos_left hprod_pos (le_of_lt (mul_pos hr0 hP_pos))
    linarith

/-! ### Section 3: Large rates `r ≥ √b` — `FLargeB2`, monotonicity, tail `s ≥ 7/2`, and 4 strips (`TAIL-05..06`) -/

/-- Exact Regime B2 Cauchy polynomial `F(s^2, p, u; a)` when `G ≥ 0` (`c r = b`, `c = s u`). -/
def FLargeB2 (s p u a : ℝ) : ℝ :=
  (1 + s ^ 2 + p - (89 / 20 : ℝ) * a) * ((1 - p) * s ^ 2 - a ^ 2) -
    s * u * ((2 - p) * s ^ 2 - a ^ 2)

/-- Exact `b`-derivative lower bound `L(s, p, u; λ₀)` on each strip (`reservoir.tex` line 205). -/
def LLarge (s p u lam0 : ℝ) : ℝ :=
  let a := 1 - lam0 * u
  (1 - p) * (2 * s ^ 2 + 1 + p - (89 / 20 : ℝ) * a) - a ^ 2 - (3 / 2 : ℝ) * (2 - p) * s * u

/-- Decreasing lower envelope `S_lb(s)` and `λ_lb(s)` (`reservoir.tex` line 203). -/
def SLb (s : ℝ) : ℝ := 1 + 2 * s + s ^ 2 / 2 + (159 / 200 : ℝ) / s ^ 2

def lamLb (s : ℝ) : ℝ := s * (1 - s ^ 2 / SLb s)

/-- `FLargeB2` is strictly decreasing in `a ∈ [0, 1]` for `s ≥ 28/15`, `0 ≤ p ≤ 2/19`, `0 ≤ u ≤ 1` (`TAIL-05`). -/
lemma FLargeB2_anti_a {s p u a₁ a₂ : ℝ} (hs : 28 / 15 ≤ s)
    (hp0 : 0 ≤ p) (hp1 : p ≤ 2 / 19) (_hu0 : 0 ≤ u) (hu1 : u ≤ 1)
    (ha1 : 0 ≤ a₁) (ha12 : a₁ ≤ a₂) (ha2 : a₂ ≤ 1) :
    FLargeB2 s p u a₂ ≤ FLargeB2 s p u a₁ := by
  let f : ℝ → ℝ := fun a => FLargeB2 s p u a
  let f' : ℝ → ℝ := fun a =>
    -(89 / 20 : ℝ) * (1 - p) * s ^ 2 + (267 / 20 : ℝ) * a ^ 2 + 2 * a * (s * u - 1 - s ^ 2 - p)
  have hderiv : ∀ a : ℝ, HasDerivAt f (f' a) a := by
    intro a
    have h1 : HasDerivAt (fun x : ℝ => 1 + s ^ 2 + p - (89 / 20 : ℝ) * x) (-(89 / 20 : ℝ)) a :=
      V3.hasDerivAt_const_sub _ (by simpa using (hasDerivAt_id a).const_mul (89 / 20 : ℝ))
    have h2 : HasDerivAt (fun x : ℝ => (1 - p) * s ^ 2 - x ^ 2) (-(2 * a)) a :=
      V3.hasDerivAt_const_sub _ (by simpa using hasDerivAt_pow 2 a)
    have h3 : HasDerivAt (fun x : ℝ => (2 - p) * s ^ 2 - x ^ 2) (-(2 * a)) a :=
      V3.hasDerivAt_const_sub _ (by simpa using hasDerivAt_pow 2 a)
    have hprod := V3.hasDerivAt_sub (h1.mul h2) (h3.const_mul (s * u))
    change HasDerivAt (fun x : ℝ =>
        (1 + s ^ 2 + p - (89 / 20 : ℝ) * x) * ((1 - p) * s ^ 2 - x ^ 2) -
          s * u * ((2 - p) * s ^ 2 - x ^ 2)) (f' a) a
    convert hprod using 1
    simp only [f']; ring
  have hcont : ContinuousOn f (Icc 0 1) := fun a _ => (hderiv a).continuousAt.continuousWithinAt
  have hneg : ∀ a ∈ interior (Icc (0 : ℝ) 1), f' a ≤ 0 := by
    intro a ha
    rw [interior_Icc] at ha
    -- `f'` is convex in `a`, so bounded by convex combination of `f'(0)` and `f'(1)`.
    have hf0 : f' 0 ≤ 0 := by
      simp only [f']; nlinarith
    have hf1 : f' 1 ≤ 0 := by
      simp only [f']
      have hquad : -(113 / 20 : ℝ) * s ^ 2 + 2 * s + 227 / 20 < 0 := by
        have hshift : -(113 / 20 : ℝ) * s ^ 2 + 2 * s + 227 / 20 =
            (-(113 / 20 : ℝ) * (28 / 15) ^ 2 + 2 * (28 / 15) + 227 / 20) +
              (s - 28 / 15) * (-(113 / 20 : ℝ) * (s + 28 / 15) + 2) := by ring
        rw [hshift]
        have h1 : -(113 / 20 : ℝ) * (28 / 15) ^ 2 + 2 * (28 / 15) + 227 / 20 < 0 := by norm_num
        have h2 : -(113 / 20 : ℝ) * (s + 28 / 15) + 2 < 0 := by linarith
        nlinarith
      have hlead : -(89 / 20 : ℝ) * (1 - p) - 2 ≤ -(113 / 20 : ℝ) := by linarith
      have hs2 : 0 ≤ s ^ 2 := sq_nonneg s
      have hsu : s * u ≤ s := by nlinarith
      nlinarith
    have hconv : f' a = (1 - a) * f' 0 + a * f' 1 - (267 / 20 : ℝ) * a * (1 - a) := by
      simp only [f']; ring
    rw [hconv]
    have h1 : (1 - a) * f' 0 ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (by linarith [ha.2]) hf0
    have h2 : a * f' 1 ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (le_of_lt ha.1) hf1
    have h3 : 0 ≤ (267 / 20 : ℝ) * a * (1 - a) := by
      have ha_pos : 0 < a := ha.1
      have h1a_pos : 0 < 1 - a := sub_pos.mpr ha.2
      positivity
    exact sub_nonpos.mpr (le_trans (add_nonpos h1 h2) h3)
  exact antitoneOn_of_hasDerivAt_nonpos (convex_Icc 0 1) hcont
    (fun a _ => hderiv a) hneg ⟨ha1, le_trans ha12 ha2⟩ ⟨le_trans ha1 ha12, ha2⟩ ha12

/-- `lamLb` is antitone on `[28/15, ∞)` (`TAIL-05`). -/
lemma lamLb_antitoneOn : AntitoneOn lamLb (Ici (28 / 15 : ℝ)) := by
  set c : ℝ := 159 / 200
  let U : ℝ → ℝ := fun s => s ^ 3 * (1 + 2 * s - s ^ 2 / 2) + c * s
  let U' : ℝ → ℝ := fun s => 3 * s ^ 2 + 8 * s ^ 3 - (5 / 2 : ℝ) * s ^ 4 + c
  let V : ℝ → ℝ := fun s => s ^ 2 * (1 + 2 * s + s ^ 2 / 2) + c
  let V' : ℝ → ℝ := fun s => 2 * s + 6 * s ^ 2 + 2 * s ^ 3
  have hV_pos : ∀ s : ℝ, 0 < s → 0 < V s := by
    intro s hs; simp only [V, c]; positivity
  have hlam_eq : ∀ s : ℝ, 0 < s → lamLb s = U s / V s := by
    intro s hs
    have hS_pos : 0 < SLb s := by unfold SLb; positivity
    unfold lamLb SLb
    simp only [U, V, c]
    field_simp [ne_of_gt hs, ne_of_gt hS_pos, ne_of_gt (hV_pos s hs)]
    ring
  have hU_deriv : ∀ s : ℝ, HasDerivAt U (U' s) s := by
    intro s
    have hrew : U = fun x : ℝ => x ^ 3 + 2 * x ^ 4 - (1 / 2 : ℝ) * x ^ 5 + c * x := by
      funext x; simp only [U]; ring
    rw [hrew]
    have h1 := hasDerivAt_pow 3 s
    have h2 := (hasDerivAt_pow 4 s).const_mul (2 : ℝ)
    have h3 := (hasDerivAt_pow 5 s).const_mul (1 / 2 : ℝ)
    have h4 : HasDerivAt (fun x : ℝ => c * x) c s := by
      simpa using (hasDerivAt_id s).const_mul c
    have hd := V3.hasDerivAt_add (V3.hasDerivAt_sub (V3.hasDerivAt_add h1 h2) h3) h4
    convert hd using 1
    simp only [U']; ring
  have hV_deriv : ∀ s : ℝ, HasDerivAt V (V' s) s := by
    intro s
    have hrew : V = fun x : ℝ => x ^ 2 + 2 * x ^ 3 + (1 / 2 : ℝ) * x ^ 4 + c := by
      funext x; simp only [V]; ring
    rw [hrew]
    have h1 := hasDerivAt_pow 2 s
    have h2 := (hasDerivAt_pow 3 s).const_mul (2 : ℝ)
    have h3 := (hasDerivAt_pow 4 s).const_mul (1 / 2 : ℝ)
    have hd := V3.hasDerivAt_add_const c (V3.hasDerivAt_add (V3.hasDerivAt_add h1 h2) h3)
    convert hd using 1
    simp only [V']; ring
  have hUV_deriv : ∀ s : ℝ, 0 < s →
      HasDerivAt (fun x => U x / V x) ((U' s * V s - U s * V' s) / (V s) ^ 2) s :=
    fun s hs => V3.hasDerivAt_div_real (hU_deriv s) (hV_deriv s) (ne_of_gt (hV_pos s hs))
  have hUV_anti : AntitoneOn (fun x => U x / V x) (Ici (28 / 15 : ℝ)) := by
    refine antitoneOn_of_hasDerivAt_nonpos
      (f' := fun s => (U' s * V s - U s * V' s) / (V s) ^ 2) (convex_Ici _)
      (fun s hs => (hUV_deriv s (lt_of_lt_of_le (by norm_num) hs)).continuousAt.continuousWithinAt)
      (fun s hs => hUV_deriv s (lt_trans (by norm_num : (0 : ℝ) < 28 / 15)
        (by simpa [interior_Ici] using hs))) ?_
    intro s hs
    have hs_gt : (28 / 15 : ℝ) < s := by simpa [interior_Ici] using hs
    have hs_pos : 0 < s := by linarith
    refine div_nonpos_of_nonpos_of_nonneg ?_ (sq_nonneg _)
    -- Exact algebraic identity `U' V - U V' = s^4 N₀(s) + Nc(s)`
    have hid : U' s * V s - U s * V' s =
        s ^ 4 * (1 + 4 * s + 2 * s ^ 2 - 2 * s ^ 3 - (1 / 4 : ℝ) * s ^ 4) +
          (c ^ 2 + 2 * c * s ^ 2 + 4 * c * s ^ 3 - 4 * c * s ^ 4) := by
      simp only [U, U', V, V']; ring
    rw [hid]
    set t := s - 28 / 15
    have ht_pos : 0 < t := sub_pos.mpr hs_gt
    have hs_eq : s = 28 / 15 + t := by simp [t]
    have hN0 : 1 + 4 * s + 2 * s ^ 2 - 2 * s ^ 3 - (1 / 4 : ℝ) * s ^ 4 < 0 := by
      rw [hs_eq]
      have hpoly :
          1 + 4 * (28 / 15 + t) + 2 * (28 / 15 + t) ^ 2 - 2 * (28 / 15 + t) ^ 3 -
            (1 / 4 : ℝ) * (28 / 15 + t) ^ 4 =
          -(30799 / 50625) - (53812 / 3375) * t - (1082 / 75) * t ^ 2 -
            (58 / 15) * t ^ 3 - (1 / 4) * t ^ 4 := by ring
      rw [hpoly]
      have h1 : 0 ≤ (53812 / 3375 : ℝ) * t := by positivity
      have h2 : 0 ≤ (1082 / 75 : ℝ) * t ^ 2 := by positivity
      have h3 : 0 ≤ (58 / 15 : ℝ) * t ^ 3 := by positivity
      have h4 : 0 ≤ (1 / 4 : ℝ) * t ^ 4 := by positivity
      linarith
    have hNc : c ^ 2 + 2 * c * s ^ 2 + 4 * c * s ^ 3 - 4 * c * s ^ 4 < 0 := by
      rw [hs_eq]
      have hpoly :
          c ^ 2 + 2 * c * (28 / 15 + t) ^ 2 + 4 * c * (28 / 15 + t) ^ 3 -
            4 * c * (28 / 15 + t) ^ 4 =
          -(317345821 / 27000000) - (1225042 / 28125) * t - (117713 / 2500) * t ^ 2 -
            (5141 / 250) * t ^ 3 - (159 / 50) * t ^ 4 := by simp only [c]; ring
      rw [hpoly]
      have h1 : 0 ≤ (1225042 / 28125 : ℝ) * t := by positivity
      have h2 : 0 ≤ (117713 / 2500 : ℝ) * t ^ 2 := by positivity
      have h3 : 0 ≤ (5141 / 250 : ℝ) * t ^ 3 := by positivity
      have h4 : 0 ≤ (159 / 50 : ℝ) * t ^ 4 := by positivity
      linarith
    have hs4 : 0 < s ^ 4 := pow_pos hs_pos 4
    have hprod : s ^ 4 * (1 + 4 * s + 2 * s ^ 2 - 2 * s ^ 3 - (1 / 4 : ℝ) * s ^ 4) < 0 :=
      mul_neg_of_pos_of_neg hs4 hN0
    exact le_of_lt (add_neg hprod hNc)
  intro s₁ hs₁ s₂ hs₂ hs₁₂
  rw [hlam_eq s₁ (lt_of_lt_of_le (by norm_num) hs₁),
    hlam_eq s₂ (lt_of_lt_of_le (by norm_num) hs₂)]
  exact hUV_anti hs₁ hs₂ hs₁₂

/-- Concave quadratic lower bound on `[a, b]`: if `c₂ ≤ 0` and `a ≤ x ≤ b`, then
    `min (q a) (q b) ≤ q x`. -/
private lemma concave_quad_ge_min {c₀ c₁ c₂ a b x : ℝ} (hc₂ : c₂ ≤ 0)
    (hax : a ≤ x) (hxb : x ≤ b) :
    min (c₀ + c₁ * a + c₂ * a ^ 2) (c₀ + c₁ * b + c₂ * b ^ 2) ≤ c₀ + c₁ * x + c₂ * x ^ 2 := by
  rcases eq_or_lt_of_le (le_trans hax hxb) with rfl | hab
  · have hx : x = a := le_antisymm hxb hax
    rw [hx, min_self]
  · set t := (x - a) / (b - a)
    have hba : 0 < b - a := sub_pos.mpr hab
    have ht0 : 0 ≤ t := div_nonneg (sub_nonneg.mpr hax) (le_of_lt hba)
    have ht1 : t ≤ 1 := (div_le_one hba).mpr (by linarith)
    have hx_eq : x = (1 - t) * a + t * b := by
      simp only [t]; field_simp [ne_of_gt hba]; ring
    have hid :
        c₀ + c₁ * x + c₂ * x ^ 2 =
          (1 - t) * (c₀ + c₁ * a + c₂ * a ^ 2) + t * (c₀ + c₁ * b + c₂ * b ^ 2) -
            c₂ * t * (1 - t) * (b - a) ^ 2 := by
      rw [hx_eq]; ring
    rw [hid]
    have hrem : 0 ≤ -c₂ * t * (1 - t) * (b - a) ^ 2 := by
      have : 0 ≤ -c₂ := by linarith
      have : 0 ≤ 1 - t := by linarith
      positivity
    have h1 : min (c₀ + c₁ * a + c₂ * a ^ 2) (c₀ + c₁ * b + c₂ * b ^ 2) ≤
        c₀ + c₁ * a + c₂ * a ^ 2 := min_le_left _ _
    have h2 : min (c₀ + c₁ * a + c₂ * a ^ 2) (c₀ + c₁ * b + c₂ * b ^ 2) ≤
        c₀ + c₁ * b + c₂ * b ^ 2 := min_le_right _ _
    nlinarith

/-- Generic strip verifier: if `λ₀ ≤ lamLb s_hi`, all 4 corners of `LLarge` at `s_lo` are `≥ 0`,
    and `FLargeB2 s_lo p u (1 - λ₀ u) ≥ 0` at both `p ∈ {p_lo, p_hi}` for all `u ∈ [0, 1]`,
    then `0 ≤ FLargeB2 s p u (1 - λ₀ u)` on `[s_lo, s_hi] × [p_lo, p_hi] × [0, 1]`. -/
private lemma strip_FLargeB2_nonneg {s_lo s_hi p_lo p_hi lam0 : ℝ}
    (hs_lo : 28 / 15 ≤ s_lo) (hp_lo : 0 ≤ p_lo) (hp_hi : p_hi ≤ 2 / 19)
    (hc00 : 0 ≤ LLarge s_lo p_lo 0 lam0) (hc01 : 0 ≤ LLarge s_lo p_lo 1 lam0)
    (hc10 : 0 ≤ LLarge s_lo p_hi 0 lam0) (hc11 : 0 ≤ LLarge s_lo p_hi 1 lam0)
    (hF_lo : ∀ u : ℝ, 0 ≤ u → u ≤ 1 → 0 ≤ FLargeB2 s_lo p_lo u (1 - lam0 * u))
    (hF_hi : ∀ u : ℝ, 0 ≤ u → u ≤ 1 → 0 ≤ FLargeB2 s_lo p_hi u (1 - lam0 * u)) :
    ∀ {s p u : ℝ}, s_lo ≤ s → s ≤ s_hi → p_lo ≤ p → p ≤ p_hi → 0 ≤ u → u ≤ 1 →
      0 ≤ FLargeB2 s p u (1 - lam0 * u) := by
  intro s p u hsl _ hpl hph hu0 hu1
  have hp0 : 0 ≤ p := le_trans hp_lo hpl
  -- Step 1: `L(s', p, u; lam0) ≥ 0` for all `s' ≥ s_lo` (increasing in `s'`, concave in `p` & `u`)
  have hL_nn : ∀ s' : ℝ, s_lo ≤ s' → 0 ≤ LLarge s' p u lam0 := by
    intro s' hs'
    -- `LLarge s' p u lam0 ≥ LLarge s_lo p u lam0`
    have hL_mono : LLarge s_lo p u lam0 ≤ LLarge s' p u lam0 := by
      have hdiff : LLarge s' p u lam0 - LLarge s_lo p u lam0 =
          (s' - s_lo) * (2 * (1 - p) * (s' + s_lo) - (3 / 2 : ℝ) * (2 - p) * u) := by
        unfold LLarge; ring
      have hslope : 0 ≤ 2 * (1 - p) * (s' + s_lo) - (3 / 2 : ℝ) * (2 - p) * u := by
        have h1 : 4 * (1 - 2 / 19 : ℝ) * (28 / 15) ≤ 2 * (1 - p) * (s' + s_lo) := by
          have ha : 2 * (1 - 2 / 19 : ℝ) ≤ 2 * (1 - p) := by linarith
          have hb : 2 * (28 / 15 : ℝ) ≤ s' + s_lo := by linarith
          have := mul_le_mul ha hb (by norm_num) (by linarith)
          linarith
        have h2 : (3 / 2 : ℝ) * (2 - p) * u ≤ 3 := by
          have ha : (3 / 2 : ℝ) * (2 - p) ≤ 3 := by linarith
          have := mul_le_mul ha hu1 hu0 (by norm_num)
          linarith
        linarith
      have : 0 ≤ (s' - s_lo) * (2 * (1 - p) * (s' + s_lo) - (3 / 2 : ℝ) * (2 - p) * u) :=
        mul_nonneg (by linarith) hslope
      linarith
    -- Concavity of `LLarge s_lo p u lam0` in `u ∈ [0, 1]` (coeff of `u^2` is `-lam0^2 ≤ 0`):
    have hLu : min (LLarge s_lo p 0 lam0) (LLarge s_lo p 1 lam0) ≤ LLarge s_lo p u lam0 := by
      set c₀ := (1 - p) * (2 * s_lo ^ 2 + 1 + p - 89 / 20) - 1
      set c₁ := (1 - p) * (89 / 20 * lam0) + 2 * lam0 - (3 / 2) * (2 - p) * s_lo
      set c₂ := -(lam0 ^ 2)
      have heq : ∀ x : ℝ, LLarge s_lo p x lam0 = c₀ + c₁ * x + c₂ * x ^ 2 := by
        intro x; unfold LLarge; simp only [c₀, c₁, c₂]; ring
      rw [heq 0, heq 1, heq u]
      exact concave_quad_ge_min (by simp only [c₂]; linarith [sq_nonneg lam0]) hu0 hu1
    -- Concavity of `LLarge s_lo p u_c lam0` in `p ∈ [p_lo, p_hi]` (coeff of `p^2` is `-1 ≤ 0`):
    have hLp : ∀ uc : ℝ, min (LLarge s_lo p_lo uc lam0) (LLarge s_lo p_hi uc lam0) ≤
        LLarge s_lo p uc lam0 := by
      intro uc
      set a := 1 - lam0 * uc
      set c₀ := (2 * s_lo ^ 2 + 1 - 89 / 20 * a) - a ^ 2 - 3 * s_lo * uc
      set c₁ := 1 - (2 * s_lo ^ 2 + 1 - 89 / 20 * a) + (3 / 2) * s_lo * uc
      have heq : ∀ q : ℝ, LLarge s_lo q uc lam0 = c₀ + c₁ * q + (-1) * q ^ 2 := by
        intro q; unfold LLarge; simp only [c₀, c₁, a]; ring
      rw [heq p_lo, heq p_hi, heq p]
      exact concave_quad_ge_min (by norm_num) hpl hph
    have h0 : 0 ≤ LLarge s_lo p 0 lam0 := le_trans (le_min hc00 hc10) (hLp 0)
    have h1 : 0 ≤ LLarge s_lo p 1 lam0 := le_trans (le_min hc01 hc11) (hLp 1)
    linarith [le_trans (le_min h0 h1) hLu]
  -- Step 2: `s' ↦ FLargeB2 s' p u (1 - lam0 * u)` has derivative `2 s' L + u a^2 ≥ 0` on `[s_lo, s]`.
  set a := 1 - lam0 * u
  let fs : ℝ → ℝ := fun x => FLargeB2 x p u a
  let fs' : ℝ → ℝ := fun x => 2 * x * LLarge x p u lam0 + u * a ^ 2
  have hfs_deriv : ∀ x : ℝ, HasDerivAt fs (fs' x) x := by
    intro x
    have hrew : fs = fun t : ℝ =>
        (1 - p) * t ^ 4 + (-(2 - p) * u) * t ^ 3 +
          ((1 - p) * (1 + p - (89 / 20 : ℝ) * a) - a ^ 2) * t ^ 2 +
          (u * a ^ 2) * t + (-a ^ 2 * (1 + p - (89 / 20 : ℝ) * a)) := by
      funext t; simp only [fs, FLargeB2]; ring
    rw [hrew]
    have h4 := (hasDerivAt_pow 4 x).const_mul (1 - p)
    have h3 := (hasDerivAt_pow 3 x).const_mul (-(2 - p) * u)
    have h2 := (hasDerivAt_pow 2 x).const_mul ((1 - p) * (1 + p - (89 / 20 : ℝ) * a) - a ^ 2)
    have h1 : HasDerivAt (fun t : ℝ => (u * a ^ 2) * t) (u * a ^ 2) x := by
      simpa using (hasDerivAt_id x).const_mul (u * a ^ 2)
    have hd := V3.hasDerivAt_add_const (-a ^ 2 * (1 + p - (89 / 20 : ℝ) * a))
      (V3.hasDerivAt_add (V3.hasDerivAt_add (V3.hasDerivAt_add h4 h3) h2) h1)
    convert hd using 1
    simp only [fs', LLarge, a]; ring
  have hfs_mono : MonotoneOn fs (Ici s_lo) :=
    monotoneOn_of_hasDerivAt_nonneg (convex_Ici s_lo)
      (fun x _ => (hfs_deriv x).continuousAt.continuousWithinAt)
      (fun x _ => hfs_deriv x)
      (fun x hx => by
        have hx' : s_lo < x := by simpa [interior_Ici] using hx
        have hL := hL_nn x (le_of_lt hx')
        have hx_pos : 0 < x := by linarith
        simp only [fs']; positivity)
  have hstep_s : FLargeB2 s_lo p u a ≤ FLargeB2 s p u a :=
    hfs_mono self_mem_Ici hsl hsl
  -- Step 3: Concavity of `p ↦ FLargeB2 s_lo p u a` (coeff of `p^2` is `-s_lo^2 ≤ 0`):
  have hstep_p : min (FLargeB2 s_lo p_lo u a) (FLargeB2 s_lo p_hi u a) ≤ FLargeB2 s_lo p u a := by
    set c₀ := (1 + s_lo ^ 2 - 89 / 20 * a) * (s_lo ^ 2 - a ^ 2) - s_lo * u * (2 * s_lo ^ 2 - a ^ 2)
    set c₁ := (s_lo ^ 2 - a ^ 2) - s_lo ^ 2 * (1 + s_lo ^ 2 - 89 / 20 * a) + s_lo ^ 3 * u
    set c₂ := -(s_lo ^ 2)
    have heq : ∀ q : ℝ, FLargeB2 s_lo q u a = c₀ + c₁ * q + c₂ * q ^ 2 := by
      intro q; unfold FLargeB2; simp only [c₀, c₁, c₂]; ring
    rw [heq p_lo, heq p_hi, heq p]
    exact concave_quad_ge_min (by simp only [c₂]; linarith [sq_nonneg s_lo]) hpl hph
  exact le_trans (le_min (hF_lo u hu0 hu1) (hF_hi u hu0 hu1)) (le_trans hstep_p hstep_s)

/-! #### Kernel-checked Bernstein & corner certificates for the 4 strips (`TAIL-06`) -/

/-- Exact `RPoly` encoding `u ↦ FLargeB2 (s : ℝ) (p : ℝ) u (1 - (lam0 : ℝ) * u)`. -/
def FStripPoly (s p lam0 : ℚ) : RPoly :=
  let b : ℚ := s * s
  let aPoly : RPoly := RPoly.sub (RPoly.const 1) (RPoly.smul lam0 RPoly.var)
  let aSq : RPoly := RPoly.mul aPoly aPoly
  let fac1 : RPoly := RPoly.sub (RPoly.const (1 + b + p)) (RPoly.smul (89 / 20) aPoly)
  let fac2 : RPoly := RPoly.sub (RPoly.const ((1 - p) * b)) aSq
  let fac3 : RPoly := RPoly.sub (RPoly.const ((2 - p) * b)) aSq
  RPoly.sub (RPoly.mul fac1 fac2) (RPoly.mul (RPoly.smul s RPoly.var) fac3)

lemma evalRPoly_FStripPoly (s p lam0 : ℚ) (u : ℝ) :
    evalRPoly (FStripPoly s p lam0) u = FLargeB2 (s : ℝ) (p : ℝ) u (1 - (lam0 : ℝ) * u) := by
  simp only [FStripPoly, evalRPoly_sub, evalRPoly_mul, evalRPoly_smul, evalRPoly, RPoly.const,
    RPoly.var, FLargeB2]
  push_cast
  ring

-- Strip 1: `[28/15, 2]`, `λ₀ = 111/125`, `p ∈ {2/31, 2/19}` (3 subintervals `[0, 1/4], [1/4, 1/2], [1/2, 1]`)
private lemma cert_strip1_p_lo :
    checkBernsteinPos (FStripPoly (28 / 15) (2 / 31) (111 / 125)) 0 (1 / 4) = true ∧
    checkBernsteinPos (FStripPoly (28 / 15) (2 / 31) (111 / 125)) (1 / 4) (1 / 2) = true ∧
    checkBernsteinPos (FStripPoly (28 / 15) (2 / 31) (111 / 125)) (1 / 2) 1 = true := by
  decide +kernel

private lemma cert_strip1_p_hi :
    checkBernsteinPos (FStripPoly (28 / 15) (2 / 19) (111 / 125)) 0 (1 / 4) = true ∧
    checkBernsteinPos (FStripPoly (28 / 15) (2 / 19) (111 / 125)) (1 / 4) (1 / 2) = true ∧
    checkBernsteinPos (FStripPoly (28 / 15) (2 / 19) (111 / 125)) (1 / 2) 1 = true := by
  decide +kernel

-- Strips 2, 3, 4 on `[0, 1]` directly (single degree-3 Bernstein check each!)
private lemma cert_strip2 :
    checkBernsteinPos (FStripPoly 2 0 (4 / 5)) 0 1 = true ∧
    checkBernsteinPos (FStripPoly 2 (2 / 31) (4 / 5)) 0 1 = true := by
  decide +kernel

private lemma cert_strip3 :
    checkBernsteinPos (FStripPoly (5 / 2) 0 (2 / 3)) 0 1 = true ∧
    checkBernsteinPos (FStripPoly (5 / 2) (2 / 31) (2 / 3)) 0 1 = true := by
  decide +kernel

private lemma cert_strip4 :
    checkBernsteinPos (FStripPoly 3 0 (9 / 20)) 0 1 = true ∧
    checkBernsteinPos (FStripPoly 3 (2 / 31) (9 / 20)) 0 1 = true := by
  decide +kernel

private lemma strip1_cubic_pos_of_split {s p lam0 : ℚ}
    (h1 : checkBernsteinPos (FStripPoly s p lam0) 0 (1 / 4) = true)
    (h2 : checkBernsteinPos (FStripPoly s p lam0) (1 / 4) (1 / 2) = true)
    (h3 : checkBernsteinPos (FStripPoly s p lam0) (1 / 2) 1 = true) :
    ∀ u : ℝ, 0 ≤ u → u ≤ 1 → 0 ≤ FLargeB2 (s : ℝ) (p : ℝ) u (1 - (lam0 : ℝ) * u) := by
  intro u hu0 hu1
  rw [← evalRPoly_FStripPoly]
  by_cases hq1 : u ≤ 1 / 4
  · exact le_of_lt (bernstein_pos_sound (by norm_num) h1 u (by norm_num; exact hu0) (by norm_num; exact hq1))
  · push Not at hq1
    by_cases hq2 : u ≤ 1 / 2
    · exact le_of_lt (bernstein_pos_sound (by norm_num) h2 u (by norm_num; linarith) (by norm_num; exact hq2))
    · push Not at hq2
      exact le_of_lt (bernstein_pos_sound (by norm_num) h3 u (by norm_num; linarith) (by norm_num; exact hu1))

private lemma strip_cubic_pos_unit {s p lam0 : ℚ}
    (h : checkBernsteinPos (FStripPoly s p lam0) 0 1 = true) :
    ∀ u : ℝ, 0 ≤ u → u ≤ 1 → 0 ≤ FLargeB2 (s : ℝ) (p : ℝ) u (1 - (lam0 : ℝ) * u) := by
  intro u hu0 hu1
  rw [← evalRPoly_FStripPoly]
  exact le_of_lt (bernstein_pos_sound (by norm_num) h u (by norm_num; exact hu0) (by norm_num; exact hu1))

/-- Helper for Theorem 10.7 (Large rates, Tail `s ≥ 7/2`, `G ≥ 0`): `0 ≤ FLargeB2 s p u a`. -/
private lemma marked_tail_large_tail_gpos {s p u a : ℝ}
    (hs_tail : 7 / 2 ≤ s) (hp0 : 0 < p) (hp18 : p ≤ 2 / 19) (hpb_lt : p * s ^ 2 < 1 / 3)
    (hu0 : 0 < u) (hu1 : u ≤ 1) (ha0 : 0 ≤ a) (ha1 : a ≤ 1) :
    0 ≤ FLargeB2 s p u a := by
  have h1 : FLargeB2 s p u 1 ≤ FLargeB2 s p u a :=
    FLargeB2_anti_a (by linarith) (le_of_lt hp0) hp18 (le_of_lt hu0) hu1 ha0 ha1 le_rfl
  have h2 : FLargeB2 s p 1 1 ≤ FLargeB2 s p u 1 := by
    unfold FLargeB2
    have hpos : 0 < (2 - p) * s ^ 2 - 1 ^ 2 := by nlinarith
    have hsu : s * u ≤ s * 1 := mul_le_mul_of_nonneg_left hu1 (by linarith)
    have hmul := mul_le_mul_of_nonneg_right hsu (le_of_lt hpos)
    linarith
  have h3 : 0 < FLargeB2 s p 1 1 := by
    unfold FLargeB2
    have hfac1 : s ^ 2 - 7 / 2 ≤ 1 + s ^ 2 + p - 89 / 20 * 1 := by linarith
    have hfac2 : s ^ 2 - 4 / 3 ≤ (1 - p) * s ^ 2 - 1 ^ 2 := by linarith
    have hfac1_pos : 0 < s ^ 2 - 7 / 2 := by nlinarith
    have hfac2_pos : 0 < s ^ 2 - 4 / 3 := by nlinarith
    have hsub : s * 1 * ((2 - p) * s ^ 2 - 1 ^ 2) ≤ 2 * s ^ 3 := by
      have hs0 : 0 < s := by linarith
      have hdiff : 2 * s ^ 3 - s * 1 * ((2 - p) * s ^ 2 - 1 ^ 2) = p * s ^ 3 + s := by ring
      have hnn : 0 ≤ p * s ^ 3 + s := by positivity
      linarith
    have hpoly : (s ^ 2 - 7 / 2) * (s ^ 2 - 4 / 3) - 2 * s ^ 3 =
        s ^ 2 * ((s - 1) ^ 2 - 6) + (1 / 6 : ℝ) * s ^ 2 + 14 / 3 := by ring
    have hpos : 0 < s ^ 2 * ((s - 1) ^ 2 - 6) + (1 / 6 : ℝ) * s ^ 2 + 14 / 3 := by
      have : (1 / 4 : ℝ) ≤ (s - 1) ^ 2 - 6 := by nlinarith
      have : 0 ≤ s ^ 2 := sq_nonneg s
      nlinarith
    have hmul := mul_le_mul hfac1 hfac2 (le_of_lt hfac2_pos) (by linarith)
    linarith
  linarith

/-- Helper for Theorem 10.7 (Large rates, Tail `s ≥ 7/2`, `G < 0`): Cauchy condition. -/
private lemma marked_tail_large_tail_gneg {b σ p r S : ℝ}
    (hs : 7 / 2 ≤ Real.sqrt b) (hσ_pos : 0 < σ) (hp0 : 0 < p) (hpb_lt : p * b < 1 / 3)
    (hr_large : Real.sqrt b ≤ r)
    (hS_eq : S = 1 + b / 2 + σ / (2 * b) + 2 * Real.sqrt b)
    (hG : S - b < 0) :
    let d := 2 - p
    let K := 1 + b + p
    let c := b ^ 2 / (S * r)
    0 < d * b - 1 - c * r ∧
      0 ≤ (K - (89 / 20 : ℝ)) * (d * b - 1 - c * r) - c * (d * b - 1) := by
  dsimp only
  set s := Real.sqrt b
  set d := 2 - p
  set K := 1 + b + p
  set c := b ^ 2 / (S * r)
  have hs_pos : 0 < s := by linarith
  have hb_pos : 0 < b := by
    have : 0 < s ^ 2 := by positivity
    by_contra hle; push Not at hle
    have : s = 0 := Real.sqrt_eq_zero_of_nonpos hle
    linarith
  have hs2_eq : s ^ 2 = b := Real.sq_sqrt (le_of_lt hb_pos)
  have hr_pos : 0 < r := lt_of_lt_of_le hs_pos hr_large
  have hS_lb : s ^ 2 / 2 + 2 * s + 1 < S := by
    rw [hS_eq, hs2_eq]
    have : 0 < σ / (2 * b) := by positivity
    linarith
  have hS_pos : 0 < S := by linarith [sq_nonneg s]
  have hs4 : 4 < s := by
    by_contra hle; push Not at hle
    have : s ^ 2 / 2 - 2 * s - 1 < 0 := by nlinarith
    have : s ^ 2 / 2 + 2 * s + 1 < s ^ 2 := by rw [hs2_eq]; linarith
    linarith
  have hcr : c * r = b ^ 2 / S := by
    simp only [c]; field_simp [ne_of_gt hS_pos, ne_of_gt hr_pos]
  have hc_le : c ≤ b * s / S := by
    simp only [c]
    rw [div_le_div_iff₀ (mul_pos hS_pos hr_pos) hS_pos]
    have : b * s * (S * r) - b ^ 2 * S = b * S * s * (r - s) := by
      rw [← hs2_eq]; ring
    have hnn : 0 ≤ b * S * s * (r - s) := by
      have : 0 ≤ r - s := sub_nonneg.mpr hr_large; positivity
    linarith
  have hbr_pos : 0 < (2 * s ^ 2 - 4 / 3) * (s ^ 2 / 2 + 2 * s + 1) - s ^ 4 := by
    set t := s - 4
    have ht : 0 < t := sub_pos.mpr hs4
    have hs_eq : s = 4 + t := by simp [t]
    rw [hs_eq]
    have hexp : (2 * (4 + t) ^ 2 - 4 / 3 : ℝ) * ((4 + t) ^ 2 / 2 + 2 * (4 + t) + 1) -
        (4 + t) ^ 4 = 796 / 3 + 200 * t + (148 / 3) * t ^ 2 + 4 * t ^ 3 := by ring
    rw [hexp]; positivity
  have hS_br : (2 * s ^ 2 - 4 / 3) * (s ^ 2 / 2 + 2 * s + 1) - s ^ 4 <
      (d * b - 1) * S - b ^ 2 := by
    have h1 : 2 * s ^ 2 - 4 / 3 ≤ d * b - 1 := by rw [← hs2_eq] at hpb_lt ⊢; simp only [d]; linarith
    have h2 : 0 < 2 * s ^ 2 - 4 / 3 := by nlinarith
    have h3 : (2 * s ^ 2 - 4 / 3) * (s ^ 2 / 2 + 2 * s + 1) < (d * b - 1) * S :=
      lt_of_lt_of_le (mul_lt_mul_of_pos_left hS_lb h2)
        (mul_le_mul_of_nonneg_right h1 (le_of_lt hS_pos))
    have hb2_eq : b ^ 2 = s ^ 4 := by rw [← hs2_eq]; ring
    linarith
  have hβ_pos : 0 < d * b - 1 - c * r := by
    rw [hcr]
    have hrew : (d * b - 1 - b ^ 2 / S) * S = (d * b - 1) * S - b ^ 2 := by
      field_simp [ne_of_gt hS_pos]
    exact pos_of_mul_pos_left (by linarith) (le_of_lt hS_pos)
  refine ⟨hβ_pos, ?_⟩
  rw [hcr]
  have hSF : 0 < S * ((K - (89 / 20 : ℝ)) * (d * b - 1 - b ^ 2 / S) - c * (d * b - 1)) := by
    have hrew : S * ((K - (89 / 20 : ℝ)) * (d * b - 1 - b ^ 2 / S) - c * (d * b - 1)) =
        (K - 89 / 20) * ((d * b - 1) * S - b ^ 2) - (c * S) * (d * b - 1) := by
      field_simp [ne_of_gt hS_pos]
    rw [hrew]
    have hs2_gt : 16 < s ^ 2 := by
      have := pow_lt_pow_left₀ hs4 (by norm_num : (0 : ℝ) ≤ 4) (by norm_num : 2 ≠ 0)
      linarith
    have hK_lb : s ^ 2 - 7 / 2 ≤ K - 89 / 20 := by simp only [K]; rw [← hs2_eq]; linarith
    have hK_pos : 0 < s ^ 2 - 7 / 2 := by linarith
    have hcS_le : c * S ≤ s ^ 3 := by
      have := (le_div_iff₀ hS_pos).mp hc_le
      rw [← hs2_eq] at this; linarith
    have hdb_ub : d * b - 1 ≤ 2 * s ^ 2 - 1 := by
      have hpb_nn : 0 ≤ p * b := mul_nonneg (le_of_lt hp0) (le_of_lt hb_pos)
      simp only [d]; rw [← hs2_eq] at hpb_nn ⊢; linarith
    have hdb_pos : 0 < d * b - 1 := by
      simp only [d]; rw [← hs2_eq] at hpb_lt ⊢; linarith
    have h1 : (s ^ 2 - 7 / 2) * ((2 * s ^ 2 - 4 / 3) * (s ^ 2 / 2 + 2 * s + 1) - s ^ 4) <
        (K - 89 / 20) * ((d * b - 1) * S - b ^ 2) :=
      lt_of_lt_of_le (mul_lt_mul_of_pos_left hS_br hK_pos)
        (mul_le_mul_of_nonneg_right hK_lb (le_of_lt (lt_trans hbr_pos hS_br)))
    have h2 : (c * S) * (d * b - 1) ≤ s ^ 3 * (2 * s ^ 2 - 1) :=
      mul_le_mul hcS_le hdb_ub (le_of_lt hdb_pos) (by positivity)
    have hpoly :
        (s ^ 2 - 7 / 2) * ((2 * s ^ 2 - 4 / 3) * (s ^ 2 / 2 + 2 * s + 1) - s ^ 4) -
          s ^ 3 * (2 * s ^ 2 - 1) =
        s ^ 2 * (s * (2 * s ^ 2 - 47 / 3) + (4 / 3 * s ^ 2 - 6)) + 28 / 3 * s + 14 / 3 := by ring
    have ht1 : 0 < 2 * s ^ 2 - 47 / 3 := by linarith
    have ht2 : 0 < 4 / 3 * s ^ 2 - 6 := by linarith
    have hpoly_pos : 0 < s ^ 2 * (s * (2 * s ^ 2 - 47 / 3) + (4 / 3 * s ^ 2 - 6)) +
        28 / 3 * s + 14 / 3 := by positivity
    have hdiff := add_lt_add_of_lt_of_le h1 (neg_le_neg h2)
    simp only [← sub_eq_add_neg] at hdiff
    rw [hpoly] at hdiff
    exact lt_trans hpoly_pos hdiff
  exact le_of_lt (pos_of_mul_pos_right hSF (le_of_lt hS_pos))

private lemma strip1_FLargeB2_nonneg {s p u : ℝ}
    (hs1 : 28 / 15 ≤ s) (hs2 : s ≤ 2) (hp1 : 2 / 31 ≤ p) (hp2 : p ≤ 2 / 19)
    (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 ≤ FLargeB2 s p u (1 - (111 / 125 : ℝ) * u) :=
  strip_FLargeB2_nonneg le_rfl (by norm_num) le_rfl
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by
      intro u' hu'0 hu'1
      have h := strip1_cubic_pos_of_split cert_strip1_p_lo.1 cert_strip1_p_lo.2.1 cert_strip1_p_lo.2.2 u' hu'0 hu'1
      norm_num at h; exact h)
    (by
      intro u' hu'0 hu'1
      have h := strip1_cubic_pos_of_split cert_strip1_p_hi.1 cert_strip1_p_hi.2.1 cert_strip1_p_hi.2.2 u' hu'0 hu'1
      norm_num at h; exact h)
    hs1 hs2 hp1 hp2 hu0 hu1

private lemma strip2_FLargeB2_nonneg {s p u : ℝ}
    (hs1 : 2 ≤ s) (hs2 : s ≤ 5 / 2) (hp1 : 0 ≤ p) (hp2 : p ≤ 2 / 31)
    (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 ≤ FLargeB2 s p u (1 - (4 / 5 : ℝ) * u) :=
  strip_FLargeB2_nonneg (by norm_num) le_rfl (by norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by
      intro u' hu'0 hu'1
      have h := strip_cubic_pos_unit cert_strip2.1 u' hu'0 hu'1
      norm_num at h; exact h)
    (by
      intro u' hu'0 hu'1
      have h := strip_cubic_pos_unit cert_strip2.2 u' hu'0 hu'1
      norm_num at h; exact h)
    hs1 hs2 hp1 hp2 hu0 hu1

private lemma strip3_FLargeB2_nonneg {s p u : ℝ}
    (hs1 : 5 / 2 ≤ s) (hs2 : s ≤ 3) (hp1 : 0 ≤ p) (hp2 : p ≤ 2 / 31)
    (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 ≤ FLargeB2 s p u (1 - (2 / 3 : ℝ) * u) :=
  strip_FLargeB2_nonneg (by norm_num) le_rfl (by norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by
      intro u' hu'0 hu'1
      have h := strip_cubic_pos_unit cert_strip3.1 u' hu'0 hu'1
      norm_num at h; exact h)
    (by
      intro u' hu'0 hu'1
      have h := strip_cubic_pos_unit cert_strip3.2 u' hu'0 hu'1
      norm_num at h; exact h)
    hs1 hs2 hp1 hp2 hu0 hu1

private lemma strip4_FLargeB2_nonneg {s p u : ℝ}
    (hs1 : 3 ≤ s) (hs2 : s ≤ 7 / 2) (hp1 : 0 ≤ p) (hp2 : p ≤ 2 / 31)
    (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    0 ≤ FLargeB2 s p u (1 - (9 / 20 : ℝ) * u) :=
  strip_FLargeB2_nonneg (by norm_num) le_rfl (by norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by unfold LLarge; norm_num) (by unfold LLarge; norm_num)
    (by
      intro u' hu'0 hu'1
      have h := strip_cubic_pos_unit cert_strip4.1 u' hu'0 hu'1
      norm_num at h; exact h)
    (by
      intro u' hu'0 hu'1
      have h := strip_cubic_pos_unit cert_strip4.2 u' hu'0 hu'1
      norm_num at h; exact h)
    hs1 hs2 hp1 hp2 hu0 hu1

private lemma lamLb_strip_bounds :
    (111 / 125 : ℝ) ≤ lamLb 2 ∧ (4 / 5 : ℝ) ≤ lamLb (5 / 2) ∧
      (2 / 3 : ℝ) ≤ lamLb 3 ∧ (9 / 20 : ℝ) ≤ lamLb (7 / 2) := by
  unfold lamLb SLb; norm_num

/-- Helper for Theorem 10.7 (Large rates, Four strips `28/15 < s < 7/2`, `TAIL-06`). -/
private lemma marked_tail_large_strips {j : ℕ} (hj : 18 ≤ j) {r : ℝ}
    (hs_tail : Real.sqrt (harmonic j) < 7 / 2) (hr_large : Real.sqrt (harmonic j) ≤ r) :
    let b := harmonic j
    let s := Real.sqrt b
    let p := 2 / ((j + 1 : ℕ) : ℝ)
    let S := resCap j
    let G := S - b
    let u := s / r
    let a := 1 - resGamma j r
    0 ≤ G ∧ 0 ≤ FLargeB2 s p u a := by
  dsimp only
  set b := harmonic j
  set σ := harmonic2 j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set s := Real.sqrt b
  set C := clockC 1 j
  set S := resCap j
  set G := S - b
  set u := s / r
  set γ := resGamma j r
  set a := 1 - γ
  have hj1 : 1 ≤ j := by omega
  have hb_eq : clockB 1 j = b := clockB_one j
  have hσ_eq : clockSigma 1 j = σ := clockSigma_one j
  have hb_gt : (784 / 225 : ℝ) < b := harmonic_ge18_gt hj
  have hs_gt : (28 / 15 : ℝ) < s := sqrt_harmonic_ge18_gt hj
  have hb_pos : 0 < b := by linarith
  have hs_pos : 0 < s := by linarith
  have hs2_eq : s ^ 2 = b := Real.sq_sqrt (le_of_lt hb_pos)
  have hr_pos : 0 < r := lt_of_lt_of_le hs_pos hr_large
  obtain ⟨hσ_lo, hσ_hi⟩ := harmonic2_ge18_bounds hj
  have hC_eq : C = 1 + b / 2 + σ / (2 * b) := by
    simp [C, clockC, hj1, hb_eq, hσ_eq, kernelCVal]
  have hS_eq : S = C + 2 * s := by simp [S, resCap, C, s, b]
  have hS_pos : 0 < S := by rw [hS_eq, hC_eq]; positivity
  have hp_pos : 0 < p := by positivity
  have hp_le18 : p ≤ 2 / 19 := by
    simp only [p]
    have : (19 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 19 ≤ j + 1)
    exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
  have hcut : 1 ≤ Real.sqrt b * (r / b) := by
    rw [sqrt_mul_div_self hb_pos, one_le_div hs_pos]; exact hr_large
  have hP_eq : kernelP 1 j (r / b) = S * r / b := by
    rw [kernelP_of_nonempty le_rfl hj1, hb_eq, hσ_eq, kernelPVal_of_ge (le_of_lt hb_pos) hcut]
    have hC' : kernelCVal b σ = C := by rw [hC_eq]; rfl
    rw [hC', ← hS_eq]; ring
  have hu0 : 0 < u := div_pos hs_pos hr_pos
  have hu1 : u ≤ 1 := (div_le_one hr_pos).mpr hr_large
  have hSLb_le : SLb s ≤ S := by
    rw [hS_eq, hC_eq, ← hs2_eq]; unfold SLb
    have h1 : (159 / 200 : ℝ) / s ^ 2 < σ / (2 * s ^ 2) := by
      rw [show (159 / 200 : ℝ) / s ^ 2 = (159 / 100 : ℝ) / (2 * s ^ 2) by ring]
      exact div_lt_div_of_pos_right hσ_lo (by positivity)
    linarith
  have hlam_ge : lamLb s ≤ G * s / S := by
    have hSLb_pos : 0 < SLb s := by unfold SLb; positivity
    have h1 : s ^ 2 / S ≤ s ^ 2 / SLb s := div_le_div_of_nonneg_left (sq_nonneg s) hSLb_pos hSLb_le
    have h2 : G * s / S = s * (1 - s ^ 2 / S) := by
      simp only [G]; rw [← hs2_eq]; field_simp [ne_of_gt hS_pos]
    rw [h2]; unfold lamLb
    exact mul_le_mul_of_nonneg_left (by linarith) (le_of_lt hs_pos)
  have hlam_pos : 0 < G * s / S := by
    have hmono := lamLb_antitoneOn (le_of_lt hs_gt) (by norm_num : (28 / 15 : ℝ) ≤ 7 / 2) (le_of_lt hs_tail)
    linarith [lamLb_strip_bounds.2.2.2]
  have hG_pos : 0 < G := by
    have h1 : 0 < G * s := by
      have := mul_pos hlam_pos hS_pos
      rwa [div_mul_cancel₀ _ (ne_of_gt hS_pos)] at this
    exact pos_of_mul_pos_left h1 (le_of_lt hs_pos)
  refine ⟨le_of_lt hG_pos, ?_⟩
  have hγ_le1 : γ ≤ 1 := by
    have hγ_def : γ = max G 0 / kernelP 1 j (r / b) := rfl
    rw [hγ_def, hP_eq, max_eq_left (le_of_lt hG_pos)]
    have htrunc := kernel_truncation_margin (by linarith : 1 < s) (le_of_lt hσ_hi)
    rw [hs2_eq] at htrunc
    have hC' : kernelCVal b σ = C := by rw [hC_eq]; rfl
    rw [hC', ← hS_eq] at htrunc
    have hGs_lt : G * s < S := by
      have hid : S - G * s = s * (b - (1 - 1 / s) * S) := by
        simp only [G]; field_simp [ne_of_gt hs_pos]; nlinarith [hs2_eq]
      have hpos : 0 < S - G * s := by rw [hid]; exact mul_pos hs_pos (by linarith)
      linarith
    rw [div_le_one (by positivity)]
    have h1 : G * b ≤ S * r := by
      calc
        G * b = G * s * s := by rw [← hs2_eq]; ring
        _ ≤ S * s := mul_le_mul_of_nonneg_right (le_of_lt hGs_lt) (le_of_lt hs_pos)
        _ ≤ S * r := mul_le_mul_of_nonneg_left hr_large (le_of_lt hS_pos)
    exact (le_div_iff₀ hb_pos).mpr h1
  have ha0 : 0 ≤ a := by simp only [a]; linarith
  have hγ_eq : γ = (G * s / S) * u := by
    have hγ_def : γ = max G 0 / kernelP 1 j (r / b) := rfl
    rw [hγ_def, hP_eq, max_eq_left (le_of_lt hG_pos)]
    simp only [u]
    rw [div_div_eq_mul_div, ← hs2_eq]
    field_simp [ne_of_gt hS_pos, ne_of_gt hr_pos]
  have hLift : ∀ {s_hi lam0 : ℝ}, s ≤ s_hi → lam0 ≤ lamLb s_hi → 0 ≤ lam0 →
      0 ≤ FLargeB2 s p u (1 - lam0 * u) → 0 ≤ FLargeB2 s p u a := by
    intro s_hi lam0 hsh hlam0 hlam0_nn hF
    have hlam_le : lam0 ≤ G * s / S := by
      have hmono := lamLb_antitoneOn (le_of_lt hs_gt) (le_trans (le_of_lt hs_gt) hsh) hsh
      linarith
    have ha_le : a ≤ 1 - lam0 * u := by
      have hmul := mul_le_mul_of_nonneg_right hlam_le (le_of_lt hu0)
      simp only [a]; linarith [hγ_eq]
    have ha0_le1 : 1 - lam0 * u ≤ 1 := by
      have : 0 ≤ lam0 * u := mul_nonneg hlam0_nn (le_of_lt hu0)
      linarith
    exact le_trans hF (FLargeB2_anti_a (le_of_lt hs_gt) (le_of_lt hp_pos) hp_le18
      (le_of_lt hu0) hu1 ha0 ha_le ha0_le1)
  by_cases hs2 : s ≤ 2
  · have hj30 : j ≤ 30 := by
      by_contra hgt; push Not at hgt
      have hge : harmonic 31 ≤ b := harmonic_mono hgt
      have hb4 : b ≤ 4 := by
        have := pow_le_pow_left₀ (le_of_lt hs_pos) hs2 2
        rw [hs2_eq] at this; norm_num at this; exact this
      linarith [H30_lt_four_lt_H31.2.1]
    have hp_lo : (2 / 31 : ℝ) ≤ p := by
      simp only [p]
      have : ((j + 1 : ℕ) : ℝ) ≤ 31 := by exact_mod_cast (by omega : j + 1 ≤ 31)
      exact div_le_div_of_nonneg_left (by norm_num) (by positivity) this
    exact hLift hs2 lamLb_strip_bounds.1 (by norm_num)
      (strip1_FLargeB2_nonneg (le_of_lt hs_gt) hs2 hp_lo hp_le18 (le_of_lt hu0) hu1)
  · push Not at hs2
    have hj31 : 31 ≤ j := by
      by_contra hlt; push Not at hlt
      have hle : b ≤ harmonic 30 := harmonic_mono (by omega)
      have hb4 : 4 < b := by
        have := pow_lt_pow_left₀ hs2 (by norm_num : (0 : ℝ) ≤ 2) (by norm_num : 2 ≠ 0)
        rw [hs2_eq] at this; norm_num at this; exact this
      linarith [H30_lt_four_lt_H31.1]
    have hp_hi : p ≤ 2 / 31 := by
      simp only [p]
      have : (31 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 31 ≤ j + 1)
      exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
    by_cases hs52 : s ≤ 5 / 2
    · exact hLift hs52 lamLb_strip_bounds.2.1 (by norm_num)
        (strip2_FLargeB2_nonneg (le_of_lt hs2) hs52 (le_of_lt hp_pos) hp_hi (le_of_lt hu0) hu1)
    · push Not at hs52
      by_cases hs3 : s ≤ 3
      · exact hLift hs3 lamLb_strip_bounds.2.2.1 (by norm_num)
          (strip3_FLargeB2_nonneg (le_of_lt hs52) hs3 (le_of_lt hp_pos) hp_hi (le_of_lt hu0) hu1)
      · push Not at hs3
        exact hLift (le_of_lt hs_tail) lamLb_strip_bounds.2.2.2 (by norm_num)
          (strip4_FLargeB2_nonneg (le_of_lt hs3) (le_of_lt hs_tail) (le_of_lt hp_pos) hp_hi
            (le_of_lt hu0) hu1)

/-- Helper for Theorem 10.7 (Large rates): clip + worst-case `D = 1` + Cauchy–Schwarz reduction. -/
private lemma marked_tail_large_red {j : ℕ} (hj : 18 ≤ j)
    {B D s_t r y z U : ℝ}
    (hB0 : 0 < B) (hBD : B ≤ D) (hD1 : D ≤ 1)
    (hy0 : 0 ≤ y) (hBy2 : B * y ^ 2 ≤ 1)
    (hst : 2 < s_t) (hr_pos : 0 < r)
    (ha0 : 0 ≤ 1 - resGamma j r) (ha1 : 1 - resGamma j r ≤ 1)
    (hU4 : U ≤ 4) (hUyD : U ≤ (y + Real.sqrt (2 - D)) ^ 2)
    (hcoh : y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s_t)) :
    let b := harmonic j
    let p := 2 / ((j + 1 : ℕ) : ℝ)
    let d := 2 - p
    let K := 1 + b + p
    let a := 1 - resGamma j r
    let c := b / kernelP 1 j (r / b) + resGamma j r
    0 < d * b - a ^ 2 - c * r →
    0 ≤ (K - (89 / 20 : ℝ) * a) * (d * b - a ^ 2 - c * r) - c * (d * b - a ^ 2) →
    resClipped j r y z U ≤ resBud j d B D s_t r y z := by
  dsimp only
  set b := harmonic j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set d := 2 - p
  set K := 1 + b + p
  set γ := resGamma j r
  set a := 1 - γ
  set c := b / kernelP 1 j (r / b) + γ
  intro hβ_pos hF_nn
  have hb_gt : (784 / 225 : ℝ) < b := harmonic_ge18_gt hj
  have hp_pos : 0 < p := by positivity
  have hp_le18 : p ≤ 2 / 19 := by
    simp only [p]
    have : (19 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 19 ≤ j + 1)
    exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
  have hd_ge18 : (36 / 19 : ℝ) ≤ d := by simp only [d]; linarith
  have hd_pos : 0 < d := lt_of_lt_of_le (by norm_num) hd_ge18
  have hD_pos : 0 < D := lt_of_lt_of_le hB0 hBD
  have hquad : c * (y + z) ^ 2 ≤ (K - (89 / 20 : ℝ) * a) * y ^ 2 + ((d * b - a ^ 2) / r) * z ^ 2 := by
    refine cauchy_quad_of_beta ?_ ?_
    · rw [lt_div_iff₀ hr_pos]; linarith
    · have hmul : ((K - (89 / 20 : ℝ) * a) * ((d * b - a ^ 2) / r) -
          c * ((K - (89 / 20 : ℝ) * a) + (d * b - a ^ 2) / r)) * r =
          (K - (89 / 20 : ℝ) * a) * (d * b - a ^ 2 - c * r) - c * (d * b - a ^ 2) := by
        field_simp [ne_of_gt hr_pos]; ring
      have hnn : 0 ≤ ((K - (89 / 20 : ℝ) * a) * ((d * b - a ^ 2) / r) -
          c * ((K - (89 / 20 : ℝ) * a) + (d * b - a ^ 2) / r)) * r := by
        rw [hmul]; exact hF_nn
      linarith [nonneg_of_mul_nonneg_left hnn hr_pos]
  have hclip := lem_clip (z := z) hB0 hBD hD1 hy0 hBy2 (by linarith : 0 < s_t) hr_pos ha0 ha1 hU4 hUyD hcoh
  unfold resClipped resBud
  have h1 : y ^ 2 ≤ 1 / B := (le_div_iff₀ hB0).mpr (by linarith)
  have h2 : p * y ^ 2 ≤ p / B := by
    have := mul_le_mul_of_nonneg_left h1 (le_of_lt hp_pos)
    rwa [mul_one_div] at this
  have hdb2 : 2 * a ^ 2 ≤ d * b := by
    have hdb_lb : (36 / 19 : ℝ) * (784 / 225) < d * b :=
      mul_lt_mul' hd_ge18 hb_gt (by norm_num) hd_pos
    have ha2 : a ^ 2 ≤ 1 := by simpa only [one_pow] using pow_le_pow_left₀ ha0 ha1 2
    have hnum : (2 : ℝ) ≤ (36 / 19 : ℝ) * (784 / 225) := by norm_num
    exact le_trans (by linarith [ha2] : 2 * a ^ 2 ≤ 2) (le_trans hnum (le_of_lt hdb_lb))
  have hz_coeff : (d * b - a ^ 2) / r ≤ (d * b - a ^ 2 * (2 - D)) / (D * r) := by
    rw [div_le_div_iff₀ hr_pos (mul_pos hD_pos hr_pos)]
    have : (d * b - a ^ 2 * (2 - D)) * r - (d * b - a ^ 2) * (D * r) =
        (1 - D) * (d * b - 2 * a ^ 2) * r := by ring
    have hnn : 0 ≤ (1 - D) * (d * b - 2 * a ^ 2) * r := by
      have : 0 ≤ 1 - D := by linarith
      have : 0 ≤ d * b - 2 * a ^ 2 := by linarith
      positivity
    linarith
  have hz_term : ((d * b - a ^ 2) / r) * z ^ 2 ≤
      (d * b / (D * r)) * z ^ 2 - a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by
    have heq : (d * b - a ^ 2 * (2 - D)) / (D * r) * z ^ 2 =
        (d * b / (D * r)) * z ^ 2 - a ^ 2 * ((2 - D) / (D * r)) * z ^ 2 := by ring
    rw [← heq]
    exact mul_le_mul_of_nonneg_right hz_coeff (sq_nonneg z)
  change a * U + c * (y + z) ^ 2 ≤
    (1 + b) * y ^ 2 + p / B + d * b / (D * r) * z ^ 2 + resD B D s_t r y z
  simp only [K] at hquad
  linarith

/-- Clip-guard bounds `0 ≤ resGamma j r ≤ 1` for `j ≥ 18` and `r ≥ √H_j` (`TAIL-07`). -/
private lemma resGamma_bounds_of_large {j : ℕ} (hj : 18 ≤ j) {r : ℝ}
    (hr_large : Real.sqrt (harmonic j) ≤ r) :
    0 ≤ resGamma j r ∧ resGamma j r ≤ 1 := by
  set b := harmonic j
  set σ := harmonic2 j
  set s := Real.sqrt b
  set C := clockC 1 j
  set S := resCap j
  set G := S - b
  have hj1 : 1 ≤ j := by omega
  have hb_eq : clockB 1 j = b := clockB_one j
  have hσ_eq : clockSigma 1 j = σ := clockSigma_one j
  have hb_gt : (784 / 225 : ℝ) < b := harmonic_ge18_gt hj
  have hs_gt : (28 / 15 : ℝ) < s := sqrt_harmonic_ge18_gt hj
  have hb_pos : 0 < b := lt_trans (by norm_num) hb_gt
  have hs_pos : 0 < s := lt_trans (by norm_num) hs_gt
  have hs2_eq : s ^ 2 = b := Real.sq_sqrt (le_of_lt hb_pos)
  have hr_pos : 0 < r := lt_of_lt_of_le hs_pos hr_large
  obtain ⟨hσ_lo, hσ_hi⟩ := harmonic2_ge18_bounds hj
  have hC_eq : C = 1 + b / 2 + σ / (2 * b) := by
    simp [C, clockC, hj1, hb_eq, hσ_eq, kernelCVal]
  have hS_eq : S = C + 2 * s := by simp [S, resCap, C, s, b]
  have hσ_pos : 0 < σ := by dsimp only [σ]; linarith [hσ_lo]
  have hS_pos : 0 < S := by rw [hS_eq, hC_eq]; positivity
  have hcut : 1 ≤ Real.sqrt b * (r / b) := by
    rw [sqrt_mul_div_self hb_pos, one_le_div hs_pos]; exact hr_large
  have hP_eq : kernelP 1 j (r / b) = S * r / b := by
    rw [kernelP_of_nonempty le_rfl hj1, hb_eq, hσ_eq, kernelPVal_of_ge (le_of_lt hb_pos) hcut]
    have hC' : kernelCVal b σ = C := by rw [hC_eq]; rfl
    rw [hC', ← hS_eq]; ring
  have hP_pos : 0 < kernelP 1 j (r / b) := by rw [hP_eq]; positivity
  refine ⟨div_nonneg (le_max_right _ _) (le_of_lt hP_pos), ?_⟩
  change max G 0 / kernelP 1 j (r / b) ≤ 1
  rw [hP_eq]
  by_cases hG : 0 ≤ G
  · rw [max_eq_left hG]
    have htrunc := kernel_truncation_margin (by linarith : 1 < s) (le_of_lt hσ_hi)
    rw [hs2_eq] at htrunc
    have hC' : kernelCVal b σ = C := by rw [hC_eq]; rfl
    rw [hC', ← hS_eq] at htrunc
    have hGs_lt : G * s < S := by
      have hid : S - G * s = s * (b - (1 - 1 / s) * S) := by
        simp only [G]; field_simp [ne_of_gt hs_pos]; nlinarith [hs2_eq]
      have hpos : 0 < S - G * s := by rw [hid]; exact mul_pos hs_pos (by linarith)
      linarith
    rw [div_le_one (by positivity)]
    have h1 : G * b ≤ S * r := by
      calc
        G * b = G * s * s := by rw [← hs2_eq]; ring
        _ ≤ S * s := mul_le_mul_of_nonneg_right (le_of_lt hGs_lt) (le_of_lt hs_pos)
        _ ≤ S * r := mul_le_mul_of_nonneg_left hr_large (le_of_lt hS_pos)
    exact (le_div_iff₀ hb_pos).mpr h1
  · push Not at hG
    rw [max_eq_right (le_of_lt hG), zero_div]; norm_num

/-- **Theorem 10.7 (`thm:marked-tail`), Part B — Large rates `r ≥ √b` (`TAIL-05..07`).** -/
theorem marked_tail_large_rates {j : ℕ} (hj : 18 ≤ j)
    {B D s_t r y z U : ℝ}
    (hB0 : 0 < B) (hBD : B ≤ D) (hD1 : D ≤ 1)
    (hy0 : 0 ≤ y) (hBy2 : B * y ^ 2 ≤ 1)
    (hst : 2 < s_t) (hr_large : Real.sqrt (harmonic j) ≤ r)
    (hU4 : U ≤ 4) (hUyD : U ≤ (y + Real.sqrt (2 - D)) ^ 2)
    (hcoh : y ≤ 1 → (1 - y) / (1 - B * y / 2) ≤ Real.sqrt ((2 - D) / s_t)) :
    0 ≤ resGamma j r ∧ resGamma j r ≤ 1 ∧
      resClipped j r y z U ≤ resBud j (2 - 2 / ((j + 1 : ℕ) : ℝ)) B D s_t r y z := by
  set b := harmonic j
  set σ := harmonic2 j
  set p := 2 / ((j + 1 : ℕ) : ℝ)
  set d := 2 - p
  set K := 1 + b + p
  set s := Real.sqrt b
  set C := clockC 1 j
  set S := resCap j
  set G := S - b
  have hj1 : 1 ≤ j := by omega
  have hb_eq : clockB 1 j = b := clockB_one j
  have hσ_eq : clockSigma 1 j = σ := clockSigma_one j
  have hb_gt : (784 / 225 : ℝ) < b := harmonic_ge18_gt hj
  have hs_gt : (28 / 15 : ℝ) < s := sqrt_harmonic_ge18_gt hj
  have hb_pos : 0 < b := lt_trans (by norm_num) hb_gt
  have hs_pos : 0 < s := lt_trans (by norm_num) hs_gt
  have hs2_eq : s ^ 2 = b := Real.sq_sqrt (le_of_lt hb_pos)
  have hr_pos : 0 < r := lt_of_lt_of_le hs_pos hr_large
  obtain ⟨hσ_lo, _⟩ := harmonic2_ge18_bounds hj
  have hC_eq : C = 1 + b / 2 + σ / (2 * b) := by
    simp [C, clockC, hj1, hb_eq, hσ_eq, kernelCVal]
  have hS_eq : S = C + 2 * s := by simp [S, resCap, C, s, b]
  have hσ_pos : 0 < σ := by dsimp only [σ]; linarith [hσ_lo]
  have hS_pos : 0 < S := by rw [hS_eq, hC_eq]; positivity
  have hp_pos : 0 < p := by positivity
  have hp_le18 : p ≤ 2 / 19 := by
    simp only [p]
    have : (19 : ℝ) ≤ ((j + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 19 ≤ j + 1)
    exact div_le_div_of_nonneg_left (by norm_num) (by norm_num) this
  have hcut : 1 ≤ Real.sqrt b * (r / b) := by
    rw [sqrt_mul_div_self hb_pos, one_le_div hs_pos]; exact hr_large
  have hP_eq : kernelP 1 j (r / b) = S * r / b := by
    rw [kernelP_of_nonempty le_rfl hj1, hb_eq, hσ_eq, kernelPVal_of_ge (le_of_lt hb_pos) hcut]
    have hC' : kernelCVal b σ = C := by rw [hC_eq]; rfl
    rw [hC', ← hS_eq]; ring
  set u := s / r
  have hu0 : 0 < u := div_pos hs_pos hr_pos
  have hu1 : u ≤ 1 := (div_le_one hr_pos).mpr hr_large
  set γ := resGamma j r
  obtain ⟨hγ_nn, hγ_le1⟩ := resGamma_bounds_of_large hj hr_large
  refine ⟨hγ_nn, hγ_le1, ?_⟩
  set a := 1 - γ
  have ha0 : 0 ≤ a := sub_nonneg.mpr hγ_le1
  have ha1 : a ≤ 1 := sub_le_self 1 hγ_nn
  set c := b / kernelP 1 j (r / b) + γ
  have hRed := marked_tail_large_red (z := z) hj hB0 hBD hD1 hy0 hBy2 hst hr_pos ha0 ha1 hU4 hUyD hcoh
  change 0 < d * b - a ^ 2 - c * r →
      0 ≤ (K - (89 / 20 : ℝ) * a) * (d * b - a ^ 2 - c * r) - c * (d * b - a ^ 2) →
      resClipped j r y z U ≤ resBud j d B D s_t r y z at hRed
  have hGpos_case : 0 ≤ G → 0 ≤ FLargeB2 s p u a → resClipped j r y z U ≤ resBud j d B D s_t r y z := by
    intro hG hF
    have hcr : c * r = b := by
      have hc_def : c = b / kernelP 1 j (r / b) + max G 0 / kernelP 1 j (r / b) := rfl
      rw [hc_def, hP_eq, max_eq_left hG]
      field_simp [ne_of_gt hS_pos, ne_of_gt hr_pos, ne_of_gt hb_pos]
      simp only [G]; ring
    have hc_eq : c = s * u := by
      simp only [u]
      have h1 : c * r = s * s := by rw [hcr, ← hs2_eq]; ring
      field_simp [ne_of_gt hr_pos]; linarith
    have hβ_pos : 0 < d * b - a ^ 2 - c * r := by
      rw [hcr]
      have hdb_lb : (1 - 2 / 19 : ℝ) * (784 / 225) < (1 - p) * b :=
        mul_lt_mul' (by linarith) hb_gt (by norm_num) (by linarith)
      have h1 : (1 : ℝ) < (1 - 2 / 19 : ℝ) * (784 / 225) := by norm_num
      have h2 : a ^ 2 ≤ 1 := by simpa only [one_pow] using pow_le_pow_left₀ ha0 ha1 2
      simp only [d]; linarith
    refine hRed hβ_pos ?_
    have heq : (K - (89 / 20 : ℝ) * a) * (d * b - a ^ 2 - c * r) - c * (d * b - a ^ 2) =
        FLargeB2 s p u a := by
      simp only [FLargeB2, K, d]; rw [hcr, hc_eq, ← hs2_eq]; ring
    rw [heq]; exact hF
  by_cases hs_tail : 7 / 2 ≤ s
  · have hb_tail : (49 / 4 : ℝ) ≤ b := by
      have hsq : (7 / 2 : ℝ) ^ 2 ≤ s ^ 2 := pow_le_pow_left₀ (by norm_num) hs_tail 2
      have h49 : (49 / 4 : ℝ) = (7 / 2 : ℝ) ^ 2 := by norm_num
      rw [hs2_eq] at hsq
      exact h49 ▸ hsq
    have hj31 : 31 ≤ j := by
      by_contra hlt; push Not at hlt
      have hle : b ≤ harmonic 30 := harmonic_mono (by omega)
      have hlt4 : (49 / 4 : ℝ) < 4 := lt_of_le_of_lt (le_trans hb_tail hle) H30_lt_four_lt_H31.1
      norm_num at hlt4
    have hpb_lt : p * b < 1 / 3 := by
      have h1 := p_mul_harmonic_anti (by omega : 1 ≤ 31) hj31
      have hcast : ((31 + 1 : ℕ) : ℝ) = 32 := by norm_num
      have h2 : (2 / ((31 + 1 : ℕ) : ℝ)) * harmonic 31 < 1 / 3 := by
        rw [hcast]; exact H30_lt_four_lt_H31.2.2
      exact lt_of_le_of_lt h1 h2
    by_cases hG : 0 ≤ G
    · refine hGpos_case hG (marked_tail_large_tail_gpos hs_tail hp_pos hp_le18 ?_ hu0 hu1 ha0 ha1)
      rwa [hs2_eq]
    · push Not at hG
      have hγ0 : γ = 0 := by
        have hγ_def : γ = max G 0 / kernelP 1 j (r / b) := rfl
        rw [hγ_def, max_eq_right (le_of_lt hG), zero_div]
      have ha_eq : a = 1 := by simp [a, hγ0]
      have hc_eq : c = b ^ 2 / (S * r) := by
        simp only [c, hγ0, add_zero, hP_eq]
        field_simp [ne_of_gt hS_pos, ne_of_gt hr_pos, ne_of_gt hb_pos]
      have hS_full : S = 1 + b / 2 + σ / (2 * b) + 2 * Real.sqrt b := by rw [hS_eq, hC_eq]
      obtain ⟨hβ, hF⟩ := marked_tail_large_tail_gneg hs_tail hσ_pos hp_pos hpb_lt
        hr_large hS_full hG
      refine hRed ?_ ?_
      · rw [ha_eq, one_pow, hc_eq]; exact hβ
      · rw [ha_eq, one_pow, mul_one, hc_eq]; exact hF
  · push Not at hs_tail
    obtain ⟨hG_nn, hF_nn⟩ := marked_tail_large_strips hj hs_tail hr_large
    exact hGpos_case hG_nn hF_nn

/-! ### Section 4: Theorem 10.7 (`thm:marked-tail`) & Theorem 10.8 (`thm:reservoir`, `TAIL-07`) -/

/-- **Theorem 10.7 (`thm:marked-tail`, Marked comparison for all `j ≥ 18`).** -/
theorem thm_marked_tail {j : ℕ} (hj : 18 ≤ j) :
    ResBudgetHolds j (2 - 2 / ((j + 1 : ℕ) : ℝ)) := by
  intro B D s r y z U hB0 hBD hD1 hy0 hBy2 hs2 hr0 _ _ hU4 hUyD hcoh
  by_cases hcut : r ≤ Real.sqrt (harmonic j)
  · left
    exact marked_tail_small_rates hj hB0 hBD hD1 hBy2 (by linarith) hr0 hcut
  · right
    push Not at hcut
    exact marked_tail_large_rates hj hB0 hBD hD1 hy0 hBy2 hs2 (le_of_lt hcut) hU4 hUyD hcoh

/-- Exact slope identity `j * ((2 + 2 H_{j+1}) - (2 + 2 H_j)) = 2 - 2 / (j + 1)` (`TAIL-07`). -/
lemma reservoir_slope_eq (j : ℕ) :
    (j : ℝ) * ((2 + 2 * harmonic (j + 1)) - (2 + 2 * harmonic j)) =
      2 - 2 / ((j + 1 : ℕ) : ℝ) := by
  rw [harmonic_succ]
  have hj1 : ((j + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  field_simp [hj1]
  push_cast
  ring

/-- **Theorem 10.8 (`thm:reservoir`, Reservoir stocks, `TAIL-07`):**
    Given the rank-17 handover `IsStock 17 (2 + 2 * harmonic 18)`,
    `2 + 2 * harmonic (j + 1)` is a universal stock for every rank `j ≥ 17`. -/
theorem thm_reservoir (h17 : IsStock 17 (2 + 2 * harmonic 18)) :
    ∀ j : ℕ, 17 ≤ j → IsStock j (2 + 2 * harmonic (j + 1)) := by
  intro j hj
  induction j, hj using Nat.le_induction with
  | base => exact h17
  | succ k hk ih =>
      have hk1 : 18 ≤ k + 1 := by omega
      have hC_le : 2 + 2 * harmonic (k + 1) ≤ 2 + 2 * harmonic (k + 2) :=
        add_le_add le_rfl (mul_le_mul_of_nonneg_left (harmonic_mono (by omega : k + 1 ≤ k + 2))
          (by norm_num))
      have hC5 : 5 ≤ 2 + 2 * harmonic (k + 2) := by
        have := harmonic_ge18_gt (by omega : 18 ≤ k + 2)
        linarith
      have hbud : ResBudgetHolds (k + 1) (2 - 2 / ((k + 1 + 1 : ℕ) : ℝ)) := thm_marked_tail hk1
      rw [← reservoir_slope_eq (k + 1)] at hbud
      intro d hd X C0 P Q hC0 hP_sub hP_ne hTP hQ hPQ hQcard
      exact thm_opening_reduction (j := k + 1) (by omega) ih hC_le hC5 hbud
        hd X C0 P Q hC0 hP_sub hP_ne hTP hQ hPQ hQcard

/-- Equivalent `CStock` formulation of **Theorem 10.8 (`thm:reservoir`)** for `V3.Assembly`. -/
theorem thm_reservoir_CStock (h17 : IsStock 17 (CStock 17)) :
    ∀ j : ℕ, 17 ≤ j → IsStock j (CStock j) := by
  have hCStock_eq : ∀ j : ℕ, 17 ≤ j → CStock j = 2 + 2 * harmonic (j + 1) := by
    intro j hj
    unfold CStock
    split_ifs <;> first | omega | rfl
  have h17' : IsStock 17 (2 + 2 * harmonic 18) := by
    rwa [hCStock_eq 17 le_rfl] at h17
  intro j hj
  rw [hCStock_eq j hj]
  exact thm_reservoir h17' j hj

end

end V3


==> anc/V3/Reset.lean <==
import V3.Defs
import Mathlib.Data.Finset.Sort
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Analysis.Convex.Function
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

/-!
# Section 7: Universal Euclidean Reset (`thm:reset`, `cor:reset-monotone`, `lem:pair`, `lem:dd`, `lem:dtl`)

Proves the complete Section 7 universal Euclidean reset theorem on genuine Euclidean space
`Point d = EuclideanSpace ℝ (Fin d)`:

1. **General finitely supported normalized probability measures (`NormProbMeasure d`)**:
   mean `0`, variance `1`, nonnegative weights on a finite support summing to `1`.
2. **Exact finite-sum layer representation & Lemma 7.4 (`lem:pair`)**:
   exact pair identity and cut lower bound `eq:pair-cut` for every threshold `b > 0`,
   with zero MeasureTheory dependency (exact telescoping over the sorted finite value list).
3. **Lemma 7.5 (`lem:dd`, Pairs inside `D`)**:
   both bounds `I_dd ≥ max (p^2 b^2 - 2 b p V_D) 0` and `I_dd ≥ Q_D^2 - 8 Q_D V_D`,
   plus arbitrary convex combinations.
4. **Lemma 7.6 (`lem:dtl`, Tail energy)**:
   square-root tail energy inequality and linearized upper bound `0 ≤ X ≤ X_dtl`.
5. **Theorem 7.1 (`thm:reset`, `RESET-01..05`)**:
   all four ranges `(0, 11/3]`, `[11/3, 19/2]`, `[19/2, 31]`, and `[31, ∞)` (Branches A, B, C),
   using exact Bernstein positivity expansions for the 4 cubics (`RESET-02`) and 4 quintics
   (`RESET-04`), exported for both general `NormProbMeasure d` and finite targets `P`
   (`thm_reset_target`).
6. **Corollary 7.2 (`cor:reset-monotone`)** and downstream helpers:
   monotonicity, concavity, `U_reset 0 = 0`, `U_reset s < 5`, `U_reset u = phi_reset (1/u) * u`,
   retention-monotone post-hit reset, `MStar P ≤ 5`, and `IsLowMean P` post-hit ceiling `MThresh`.
-/

open scoped BigOperators RealInnerProductSpace
open Finset KMeansPP

namespace V3

noncomputable section

/-! ### Part 1: Normalized finitely supported probability measures on `Point d` -/

/-- A finitely supported probability measure on `Point d` normalized to mean `0` and variance `1`. -/
structure NormProbMeasure (d : ℕ) where
  supp : Finset (Point d)
  w : Point d → ℝ
  w_nonneg : ∀ x ∈ supp, 0 ≤ w x
  sum_w : ∑ x ∈ supp, w x = 1
  mean_zero : ∑ x ∈ supp, w x • x = 0
  var_one : ∑ x ∈ supp, w x * ‖x‖ ^ 2 = 1

namespace Reset

/-- Weight mass `μ(A)` of a subset `A`. -/
def mass {d : ℕ} (μ : NormProbMeasure d) (A : Finset (Point d)) : ℝ :=
  ∑ x ∈ A, μ.w x

/-- Conditional centroid `μ_A = (1 / μ(A)) ∑_{x ∈ A} w(x) x` (defaults to `0` when `μ(A) = 0`). -/
def condCentroid {d : ℕ} (μ : NormProbMeasure d) (A : Finset (Point d)) : Point d :=
  (mass μ A)⁻¹ • ∑ x ∈ A, μ.w x • x

/-- Unnormalized within-set variance `V(A) = ∑_{x ∈ A} w(x) ‖x - μ_A‖^2`. -/
def setVar {d : ℕ} (μ : NormProbMeasure d) (A : Finset (Point d)) : ℝ :=
  ∑ x ∈ A, μ.w x * ‖x - condCentroid μ A‖ ^ 2

/-- Normalized cost `s = ∫ q dμ` of `μ` against center set `C0`. -/
def sVal {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d)) : ℝ :=
  ∑ x ∈ μ.supp, μ.w x * distSq x C0

/-- Normalized cost `u(x) = ∫ min(q(y), ‖x - y‖^2) dμ(y)` after adding center `x`. -/
def uVal {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d)) (x : Point d) : ℝ :=
  ∑ y ∈ μ.supp, μ.w y * min (distSq y C0) (‖x - y‖ ^ 2)

/-- Expected post-hit cost `M(C0) = (1/s) ∫ q(x) u(x) dμ(x)`. -/
def MVal {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d)) : ℝ :=
  (sVal μ C0)⁻¹ * ∑ x ∈ μ.supp, μ.w x * distSq x C0 * uVal μ C0 x

/-- Upper level set `A_t = {x ∈ S | q(x) > t}`. -/
def upperSet {d : ℕ} (S : Finset (Point d)) (C0 : Finset (Point d)) (t : ℝ) : Finset (Point d) :=
  S.filter (fun x => t < distSq x C0)

/-- Pair-energy contribution `I_{dd}` on `D × D`. -/
def Idd {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d)) (D : Finset (Point d)) : ℝ :=
  ∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y *
    max (distSq x C0) (distSq y C0) * max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0

/-- Tail target function `T(s) = 280 s / (10 s + 28)` of eq. (29). -/
def TReset (s : ℝ) : ℝ :=
  280 * s / (10 * s + 28)

/-! #### Basic mass, variance, and partition identities -/

lemma mass_nonneg {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)} (hA : A ⊆ μ.supp) :
    0 ≤ mass μ A :=
  Finset.sum_nonneg (fun x hx => μ.w_nonneg x (hA hx))

lemma mass_le_one {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)} (hA : A ⊆ μ.supp) :
    mass μ A ≤ 1 := by
  calc
    mass μ A = ∑ x ∈ A, μ.w x := rfl
    _ ≤ ∑ x ∈ μ.supp, μ.w x := Finset.sum_le_sum_of_subset_of_nonneg hA (fun x hx _ => μ.w_nonneg x hx)
    _ = 1 := μ.sum_w

lemma mass_compl {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)} (hA : A ⊆ μ.supp) :
    mass μ (μ.supp \ A) = 1 - mass μ A := by
  have h := Finset.sum_sdiff hA (f := μ.w)
  unfold mass
  linarith [μ.sum_w]

lemma w_eq_zero_of_mass_eq_zero {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)}
    (hA : A ⊆ μ.supp) (h0 : mass μ A = 0) : ∀ x ∈ A, μ.w x = 0 :=
  (Finset.sum_eq_zero_iff_of_nonneg (fun x hx => μ.w_nonneg x (hA hx))).mp h0

lemma sum_w_smul_sub_condCentroid {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)}
    (hA : A ⊆ μ.supp) :
    ∑ x ∈ A, μ.w x • (x - condCentroid μ A) = 0 := by
  by_cases h0 : mass μ A = 0
  · have hw0 := w_eq_zero_of_mass_eq_zero μ hA h0
    exact Finset.sum_eq_zero (fun x hx => by simp [hw0 x hx])
  · simp_rw [smul_sub]
    rw [Finset.sum_sub_distrib, ← Finset.sum_smul]
    change ∑ x ∈ A, μ.w x • x - mass μ A • condCentroid μ A = 0
    unfold condCentroid
    rw [smul_smul, mul_inv_cancel₀ h0, one_smul, sub_self]

lemma weighted_centroid_identity {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)}
    (hA : A ⊆ μ.supp) (z : Point d) :
    ∑ x ∈ A, μ.w x * ‖x - z‖ ^ 2 = setVar μ A + mass μ A * ‖condCentroid μ A - z‖ ^ 2 := by
  have hterm : ∀ x ∈ A,
      μ.w x * ‖x - z‖ ^ 2 =
        μ.w x * ‖x - condCentroid μ A‖ ^ 2 +
        (2 : ℝ) * (inner ℝ (μ.w x • (x - condCentroid μ A)) (condCentroid μ A - z) : ℝ) +
        μ.w x * ‖condCentroid μ A - z‖ ^ 2 := by
    intro x _
    have hsplit : x - z = (x - condCentroid μ A) + (condCentroid μ A - z) := by abel
    rw [hsplit, norm_add_sq_real, real_inner_smul_left]
    ring
  rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, Finset.sum_add_distrib]
  have hcross :
      ∑ x ∈ A, (2 : ℝ) * (inner ℝ (μ.w x • (x - condCentroid μ A)) (condCentroid μ A - z) : ℝ) = 0 := by
    rw [← Finset.mul_sum, ← sum_inner, sum_w_smul_sub_condCentroid μ hA, inner_zero_left, mul_zero]
  rw [hcross, add_zero, ← Finset.sum_mul]
  rfl

lemma setVar_nonneg {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)} (hA : A ⊆ μ.supp) :
    0 ≤ setVar μ A :=
  Finset.sum_nonneg (fun x hx => mul_nonneg (μ.w_nonneg x (hA hx)) (sq_nonneg _))

lemma setVar_le_sum_sq {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)} (hA : A ⊆ μ.supp)
    (z : Point d) :
    setVar μ A ≤ ∑ x ∈ A, μ.w x * ‖x - z‖ ^ 2 := by
  rw [weighted_centroid_identity μ hA z]
  have hnn : 0 ≤ mass μ A * ‖condCentroid μ A - z‖ ^ 2 :=
    mul_nonneg (mass_nonneg μ hA) (sq_nonneg _)
  linarith

lemma setVar_mono {d : ℕ} (μ : NormProbMeasure d) {A B : Finset (Point d)}
    (hAB : A ⊆ B) (hB : B ⊆ μ.supp) :
    setVar μ A ≤ setVar μ B := by
  calc
    setVar μ A ≤ ∑ x ∈ A, μ.w x * ‖x - condCentroid μ B‖ ^ 2 :=
      setVar_le_sum_sq μ (hAB.trans hB) (condCentroid μ B)
    _ ≤ ∑ x ∈ B, μ.w x * ‖x - condCentroid μ B‖ ^ 2 :=
      Finset.sum_le_sum_of_subset_of_nonneg hAB (fun x hx _ =>
        mul_nonneg (μ.w_nonneg x (hB hx)) (sq_nonneg _))
    _ = setVar μ B := rfl

lemma setVar_supp {d : ℕ} (μ : NormProbMeasure d) : setVar μ μ.supp = 1 := by
  have hc : condCentroid μ μ.supp = 0 := by
    unfold condCentroid
    rw [μ.mean_zero, smul_zero]
  unfold setVar
  simp [hc, μ.var_one]

lemma setVar_le_one {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)} (hA : A ⊆ μ.supp) :
    setVar μ A ≤ 1 := by
  calc
    setVar μ A ≤ setVar μ μ.supp := setVar_mono μ hA Subset.rfl
    _ = 1 := setVar_supp μ

lemma pair_sq_dist_eq_two_mass_var {d : ℕ} (μ : NormProbMeasure d) {A : Finset (Point d)}
    (hA : A ⊆ μ.supp) :
    ∑ x ∈ A, ∑ y ∈ A, μ.w x * μ.w y * ‖x - y‖ ^ 2 = 2 * mass μ A * setVar μ A := by
  have hinner : ∀ y ∈ A,
      ∑ x ∈ A, μ.w x * μ.w y * ‖x - y‖ ^ 2 =
        μ.w y * (setVar μ A + mass μ A * ‖condCentroid μ A - y‖ ^ 2) := by
    intro y _
    calc
      ∑ x ∈ A, μ.w x * μ.w y * ‖x - y‖ ^ 2
          = μ.w y * ∑ x ∈ A, μ.w x * ‖x - y‖ ^ 2 := by
              rw [Finset.mul_sum]
              refine Finset.sum_congr rfl (fun x _ => by ring)
      _ = μ.w y * (setVar μ A + mass μ A * ‖condCentroid μ A - y‖ ^ 2) := by
              rw [weighted_centroid_identity μ hA y]
  rw [Finset.sum_comm]
  rw [Finset.sum_congr rfl hinner]
  have hsplit :
      ∑ y ∈ A, μ.w y * (setVar μ A + mass μ A * ‖condCentroid μ A - y‖ ^ 2) =
        (∑ y ∈ A, μ.w y) * setVar μ A + mass μ A * ∑ y ∈ A, μ.w y * ‖y - condCentroid μ A‖ ^ 2 := by
    simp_rw [mul_add, norm_sub_rev (condCentroid μ A)]
    rw [Finset.sum_add_distrib, ← Finset.sum_mul, Finset.mul_sum]
    congr 1
    refine Finset.sum_congr rfl (fun y _ => by ring)
  rw [hsplit]
  change mass μ A * setVar μ A + mass μ A * setVar μ A = 2 * mass μ A * setVar μ A
  ring

/-- Between-set variance decomposition: for `D ⊆ μ.supp` with `0 < μ(D) < 1`,
    `V(D) + V(D^c) + p (1 - p) ‖μ_D - μ_{D^c}‖^2 = 1`. -/
lemma partition_variance_decomp {d : ℕ} (μ : NormProbMeasure d) {D : Finset (Point d)}
    (hD : D ⊆ μ.supp) (hp0 : 0 < mass μ D) (hp1 : mass μ D < 1) :
    setVar μ D + setVar μ (μ.supp \ D) +
      mass μ D * (1 - mass μ D) * ‖condCentroid μ D - condCentroid μ (μ.supp \ D)‖ ^ 2 = 1 := by
  set Dc := μ.supp \ D
  have hDc : Dc ⊆ μ.supp := Finset.sdiff_subset
  set p := mass μ D
  have hmc : mass μ Dc = 1 - p := mass_compl μ hD
  have hp_ne : p ≠ 0 := ne_of_gt hp0
  have h1p_ne : 1 - p ≠ 0 := ne_of_gt (by linarith)
  have hmean_sum : p • condCentroid μ D + (1 - p) • condCentroid μ Dc = 0 := by
    have hDsum : p • condCentroid μ D = ∑ x ∈ D, μ.w x • x := by
      unfold condCentroid
      rw [smul_smul, mul_inv_cancel₀ hp_ne, one_smul]
    have hDcsum : (1 - p) • condCentroid μ Dc = ∑ x ∈ Dc, μ.w x • x := by
      unfold condCentroid
      rw [hmc, smul_smul, mul_inv_cancel₀ h1p_ne, one_smul]
    rw [hDsum, hDcsum, add_comm, Finset.sum_sdiff hD, μ.mean_zero]
  have hmuD : condCentroid μ D = (1 - p) • (condCentroid μ D - condCentroid μ Dc) := by
    have h1 : condCentroid μ D - (1 - p) • (condCentroid μ D - condCentroid μ Dc) =
        p • condCentroid μ D + (1 - p) • condCentroid μ Dc := by
      rw [smul_sub, sub_smul, one_smul]
      abel
    rw [hmean_sum] at h1
    exact sub_eq_zero.mp h1
  have hmuDc : condCentroid μ Dc = (-p) • (condCentroid μ D - condCentroid μ Dc) := by
    have h1 : condCentroid μ Dc - (-p) • (condCentroid μ D - condCentroid μ Dc) =
        p • condCentroid μ D + (1 - p) • condCentroid μ Dc := by
      rw [neg_smul, smul_sub, sub_smul, one_smul]
      abel
    rw [hmean_sum] at h1
    exact sub_eq_zero.mp h1
  have hnormD : ‖condCentroid μ D‖ ^ 2 = (1 - p) ^ 2 * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 := by
    calc
      ‖condCentroid μ D‖ ^ 2 = ‖(1 - p) • (condCentroid μ D - condCentroid μ Dc)‖ ^ 2 :=
        congrArg (fun v => ‖v‖ ^ 2) hmuD
      _ = (1 - p) ^ 2 * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 := by
        rw [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
  have hnormDc : ‖condCentroid μ Dc‖ ^ 2 = p ^ 2 * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 := by
    calc
      ‖condCentroid μ Dc‖ ^ 2 = ‖(-p) • (condCentroid μ D - condCentroid μ Dc)‖ ^ 2 :=
        congrArg (fun v => ‖v‖ ^ 2) hmuDc
      _ = p ^ 2 * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 := by
        rw [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]; ring
  have hvarD := weighted_centroid_identity μ hD (0 : Point d)
  have hvarDc := weighted_centroid_identity μ hDc (0 : Point d)
  simp only [sub_zero] at hvarD hvarDc
  have htot : ∑ x ∈ Dc, μ.w x * ‖x‖ ^ 2 + ∑ x ∈ D, μ.w x * ‖x‖ ^ 2 = 1 := by
    rw [Finset.sum_sdiff hD, μ.var_one]
  rw [hvarD, hvarDc, hmc, hnormD, hnormDc] at htot
  linarith

lemma sum_compl_dist_condCentroid {d : ℕ} (μ : NormProbMeasure d) {D : Finset (Point d)}
    (hD : D ⊆ μ.supp) (hp0 : 0 < mass μ D) (hp1 : mass μ D < 1) :
    mass μ D * ∑ y ∈ μ.supp \ D, μ.w y * ‖y - condCentroid μ D‖ ^ 2 =
      1 - setVar μ D - (1 - mass μ D) * setVar μ (μ.supp \ D) := by
  set Dc := μ.supp \ D
  have hDc : Dc ⊆ μ.supp := Finset.sdiff_subset
  set p := mass μ D
  have hmc : mass μ Dc = 1 - p := mass_compl μ hD
  have h1 := weighted_centroid_identity μ hDc (condCentroid μ D)
  have h2 := partition_variance_decomp μ hD hp0 hp1
  rw [h1, hmc, norm_sub_rev (condCentroid μ Dc) (condCentroid μ D)]
  linarith

lemma cross_sq_dist_eq {d : ℕ} (μ : NormProbMeasure d) {D : Finset (Point d)}
    (hD : D ⊆ μ.supp) :
    ∑ x ∈ D, ∑ y ∈ μ.supp \ D, μ.w x * μ.w y * ‖x - y‖ ^ 2 =
      1 - mass μ D * setVar μ D - (1 - mass μ D) * setVar μ (μ.supp \ D) := by
  set Dc := μ.supp \ D
  have hDc : Dc ⊆ μ.supp := Finset.sdiff_subset
  set p := mass μ D
  have hmc : mass μ Dc = 1 - p := mass_compl μ hD
  by_cases hp0 : p = 0
  · have hw0 := w_eq_zero_of_mass_eq_zero μ hD hp0
    have hLHS : ∑ x ∈ D, ∑ y ∈ Dc, μ.w x * μ.w y * ‖x - y‖ ^ 2 = 0 :=
      Finset.sum_eq_zero (fun x hx => Finset.sum_eq_zero (fun y _ => by simp [hw0 x hx]))
    have hVD : setVar μ D = 0 :=
      Finset.sum_eq_zero (fun x hx => by simp [hw0 x hx])
    have hmeanDc : ∑ y ∈ Dc, μ.w y • y = 0 := by
      have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x • x)
      have hD0 : ∑ x ∈ D, μ.w x • x = 0 :=
        Finset.sum_eq_zero (fun x hx => by simp [hw0 x hx])
      rw [hD0, add_zero] at hsplit
      rw [hsplit, μ.mean_zero]
    have hvarDc : setVar μ Dc = 1 := by
      have hc : condCentroid μ Dc = 0 := by unfold condCentroid; rw [hmeanDc, smul_zero]
      unfold setVar
      simp only [hc, sub_zero]
      have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x * ‖x‖ ^ 2)
      have hD0 : ∑ x ∈ D, μ.w x * ‖x‖ ^ 2 = 0 :=
        Finset.sum_eq_zero (fun x hx => by simp [hw0 x hx])
      rw [hD0, add_zero] at hsplit
      rw [hsplit, μ.var_one]
    rw [hLHS, hp0, hVD, hvarDc]
    ring
  · by_cases hp1 : p = 1
    · have hmc0 : mass μ Dc = 0 := by linarith
      have hw0 := w_eq_zero_of_mass_eq_zero μ hDc hmc0
      have hLHS : ∑ x ∈ D, ∑ y ∈ Dc, μ.w x * μ.w y * ‖x - y‖ ^ 2 = 0 :=
        Finset.sum_eq_zero (fun x _ => Finset.sum_eq_zero (fun y hy => by simp [hw0 y hy]))
      have hVDc : setVar μ Dc = 0 :=
        Finset.sum_eq_zero (fun y hy => by simp [hw0 y hy])
      have hmeanD : ∑ x ∈ D, μ.w x • x = 0 := by
        have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x • x)
        have hDc0 : ∑ y ∈ Dc, μ.w y • y = 0 :=
          Finset.sum_eq_zero (fun y hy => by simp [hw0 y hy])
        rw [hDc0, zero_add] at hsplit
        rw [hsplit, μ.mean_zero]
      have hvarD : setVar μ D = 1 := by
        have hc : condCentroid μ D = 0 := by unfold condCentroid; rw [hmeanD, smul_zero]
        unfold setVar
        simp only [hc, sub_zero]
        have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x * ‖x‖ ^ 2)
        have hDc0 : ∑ y ∈ Dc, μ.w y * ‖y‖ ^ 2 = 0 :=
          Finset.sum_eq_zero (fun y hy => by simp [hw0 y hy])
        rw [hDc0, zero_add] at hsplit
        rw [hsplit, μ.var_one]
      rw [hLHS, hp1, hvarD, hVDc]
      ring
    · have hp_pos : 0 < p := lt_of_le_of_ne (mass_nonneg μ hD) (Ne.symm hp0)
      have hp_lt1 : p < 1 := lt_of_le_of_ne (mass_le_one μ hD) hp1
      rw [Finset.sum_comm]
      have hinner : ∀ y ∈ Dc,
          ∑ x ∈ D, μ.w x * μ.w y * ‖x - y‖ ^ 2 =
            μ.w y * (setVar μ D + p * ‖y - condCentroid μ D‖ ^ 2) := by
        intro y _
        calc
          ∑ x ∈ D, μ.w x * μ.w y * ‖x - y‖ ^ 2
              = μ.w y * ∑ x ∈ D, μ.w x * ‖x - y‖ ^ 2 := by
                  rw [Finset.mul_sum]
                  refine Finset.sum_congr rfl (fun x _ => by ring)
          _ = μ.w y * (setVar μ D + p * ‖condCentroid μ D - y‖ ^ 2) := by
                  rw [weighted_centroid_identity μ hD y]
          _ = μ.w y * (setVar μ D + p * ‖y - condCentroid μ D‖ ^ 2) := by
                  rw [norm_sub_rev]
      rw [Finset.sum_congr rfl hinner]
      have hsplit :
          ∑ y ∈ Dc, μ.w y * (setVar μ D + p * ‖y - condCentroid μ D‖ ^ 2) =
            (1 - p) * setVar μ D + p * ∑ y ∈ Dc, μ.w y * ‖y - condCentroid μ D‖ ^ 2 := by
        simp_rw [mul_add]
        rw [Finset.sum_add_distrib, ← Finset.sum_mul, Finset.mul_sum]
        congr 1
        · exact congrArg (· * setVar μ D) hmc
        · refine Finset.sum_congr rfl (fun y _ => by ring)
      rw [hsplit, sum_compl_dist_condCentroid μ hD hp_pos hp_lt1]
      ring

/-! ### Part 2: Exact finite-sum layer representation (zero MeasureTheory) -/

/-- Exact finite layer sum `∑_i (t_{i+1} - t_i) f(t_i)` along a list `L`. -/
def layerSum (f : ℝ → ℝ) : List ℝ → ℝ
  | [] => 0
  | [_] => 0
  | t :: t' :: rest => (t' - t) * f t + layerSum f (t' :: rest)

private lemma layerSum_congr {f g : ℝ → ℝ} :
    ∀ {L : List ℝ}, (∀ t ∈ L, f t = g t) → layerSum f L = layerSum g L
  | [], _ => rfl
  | [_], _ => rfl
  | t :: t' :: rest, h => by
      simp only [layerSum]
      rw [h t (List.mem_cons_self ..)]
      congr 1
      exact layerSum_congr (fun x hx => h x (List.mem_cons_of_mem t hx))

private lemma layerSum_eq_zero_of_all_zero {f : ℝ → ℝ} :
    ∀ {L : List ℝ}, (∀ t ∈ L, f t = 0) → layerSum f L = 0
  | [], _ => rfl
  | [_], _ => rfl
  | t :: t' :: rest, h => by
      simp only [layerSum, h t (List.mem_cons_self ..), mul_zero, zero_add]
      exact layerSum_eq_zero_of_all_zero (fun x hx => h x (List.mem_cons_of_mem t hx))

private lemma layerSum_nonneg {f : ℝ → ℝ} :
    ∀ {L : List ℝ}, L.Pairwise (· < ·) → (∀ t ∈ L, 0 ≤ f t) → 0 ≤ layerSum f L
  | [], _, _ => le_rfl
  | [_], _, _ => le_rfl
  | t :: t' :: rest, hpw, hf => by
      simp only [layerSum]
      have hlt : t < t' := (List.pairwise_cons.mp hpw).1 t' (List.mem_cons_self ..)
      have h1 : 0 ≤ (t' - t) * f t :=
        mul_nonneg (sub_nonneg.mpr (le_of_lt hlt)) (hf t (List.mem_cons_self ..))
      have h2 : 0 ≤ layerSum f (t' :: rest) :=
        layerSum_nonneg (List.pairwise_cons.mp hpw).2 (fun x hx => hf x (List.mem_cons_of_mem t hx))
      linarith

private lemma layerSum_mono {f g : ℝ → ℝ} :
    ∀ {L : List ℝ}, L.Pairwise (· < ·) → (∀ t ∈ L, f t ≤ g t) → layerSum f L ≤ layerSum g L
  | [], _, _ => le_rfl
  | [_], _, _ => le_rfl
  | t :: t' :: rest, hpw, hle => by
      simp only [layerSum]
      have hlt : t < t' := (List.pairwise_cons.mp hpw).1 t' (List.mem_cons_self ..)
      have h1 : (t' - t) * f t ≤ (t' - t) * g t :=
        mul_le_mul_of_nonneg_left (hle t (List.mem_cons_self ..)) (sub_nonneg.mpr (le_of_lt hlt))
      have h2 : layerSum f (t' :: rest) ≤ layerSum g (t' :: rest) :=
        layerSum_mono (List.pairwise_cons.mp hpw).2 (fun x hx => hle x (List.mem_cons_of_mem t hx))
      linarith

private lemma layerSum_add {f g : ℝ → ℝ} :
    ∀ (L : List ℝ), layerSum (fun t => f t + g t) L = layerSum f L + layerSum g L
  | [] => by simp [layerSum]
  | [_] => by simp [layerSum]
  | t :: t' :: rest => by
      simp only [layerSum, layerSum_add (t' :: rest)]
      ring

private lemma layerSum_const_mul (c : ℝ) {f : ℝ → ℝ} :
    ∀ (L : List ℝ), layerSum (fun t => c * f t) L = c * layerSum f L
  | [] => by simp [layerSum]
  | [_] => by simp [layerSum]
  | t :: t' :: rest => by
      simp only [layerSum, layerSum_const_mul c (t' :: rest)]
      ring

private lemma layerSum_finset_sum {ι : Type*} (s : Finset ι) (f : ι → ℝ → ℝ) (L : List ℝ) :
    ∑ i ∈ s, layerSum (f i) L = layerSum (fun t => ∑ i ∈ s, f i t) L := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp only [Finset.sum_empty]
      exact (layerSum_eq_zero_of_all_zero (fun _ _ => rfl)).symm
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, ih, ← layerSum_add]
      refine layerSum_congr (fun t _ => ?_)
      rw [Finset.sum_insert ha]

private lemma layerSum_indicator :
    ∀ {L : List ℝ} {a u : ℝ}, (a :: L).Pairwise (· < ·) → u ∈ a :: L →
      layerSum (fun t => if t < u then (1 : ℝ) else 0) (a :: L) = u - a
  | [], a, u, _, hu => by
      simp only [List.mem_singleton] at hu
      subst hu; simp [layerSum]
  | b :: rest, a, u, hpw, hu => by
      have hpw' : (b :: rest).Pairwise (· < ·) := (List.pairwise_cons.mp hpw).2
      rw [List.mem_cons] at hu
      rcases hu with rfl | hu'
      · simp only [layerSum, lt_irrefl, ↓reduceIte, mul_zero, zero_add, sub_self]
        apply layerSum_eq_zero_of_all_zero
        intro t ht
        have hat : u < t := (List.pairwise_cons.mp hpw).1 t ht
        simp [not_lt.mpr (le_of_lt hat)]
      · have hau : a < u := (List.pairwise_cons.mp hpw).1 u hu'
        simp only [layerSum, hau, ↓reduceIte, mul_one]
        rw [layerSum_indicator hpw' hu']
        ring

private lemma layerSum_indicator_ge :
    ∀ {L : List ℝ} {b u : ℝ}, L.Pairwise (· < ·) → b ∈ L → u ∈ L →
      layerSum (fun t => if b ≤ t ∧ t < u then (1 : ℝ) else 0) L = max (u - b) 0
  | [], _, _, _, hb, _ => by simp at hb
  | [a], b, u, _, hb, hu => by
      simp only [List.mem_singleton] at hb hu
      subst hb; subst hu; simp [layerSum]
  | a :: c :: rest, b, u, hpw, hb, hu => by
      have hpw' : (c :: rest).Pairwise (· < ·) := (List.pairwise_cons.mp hpw).2
      rw [List.mem_cons] at hb
      rcases hb with rfl | hb'
      · have hbu : b ≤ u := by
          have hu_copy := hu
          rw [List.mem_cons] at hu_copy
          rcases hu_copy with rfl | hu'
          · exact le_rfl
          · exact le_of_lt ((List.pairwise_cons.mp hpw).1 u hu')
        have hcongr : layerSum (fun t => if b ≤ t ∧ t < u then (1 : ℝ) else 0) (b :: c :: rest) =
            layerSum (fun t => if t < u then (1 : ℝ) else 0) (b :: c :: rest) := by
          apply layerSum_congr
          intro t ht
          have hbt : b ≤ t := by
            rw [List.mem_cons] at ht
            rcases ht with rfl | ht'
            · exact le_rfl
            · exact le_of_lt ((List.pairwise_cons.mp hpw).1 t ht')
          simp [hbt]
        rw [hcongr, layerSum_indicator hpw hu, max_eq_left (sub_nonneg.mpr hbu)]
      · have hab : a < b := (List.pairwise_cons.mp hpw).1 b hb'
        simp only [layerSum, not_le.mpr hab, false_and, ↓reduceIte, mul_zero, zero_add]
        rw [List.mem_cons] at hu
        rcases hu with rfl | hu'
        · rw [max_eq_right (by linarith)]
          apply layerSum_eq_zero_of_all_zero
          intro t ht
          have hut : u < t := (List.pairwise_cons.mp hpw).1 t ht
          simp [not_lt.mpr (le_of_lt hut)]
        · exact layerSum_indicator_ge hpw' hb' hu'

/-- Constructs the strictly sorted threshold list containing `0`, `b`, and `{q(x) | x ∈ S}`. -/
private lemma exists_layer_list {d : ℕ} (S : Finset (Point d)) (C0 : Finset (Point d))
    {b : ℝ} (hb : 0 ≤ b) :
    ∃ L : List ℝ,
      L.Pairwise (· < ·) ∧
      (∃ rest, L = 0 :: rest) ∧
      b ∈ L ∧
      (∀ x ∈ S, distSq x C0 ∈ L) := by
  let vals : Finset ℝ := insert 0 (insert b (S.image (fun x => distSq x C0)))
  let L : List ℝ := vals.sort (· ≤ ·)
  have hpw : L.Pairwise (· < ·) := (Finset.sortedLT_sort vals).pairwise
  have hmem : ∀ z, z ∈ L ↔ z ∈ vals := fun z => Finset.mem_sort (· ≤ ·)
  have h0 : (0 : ℝ) ∈ L := (hmem 0).mpr (Finset.mem_insert_self _ _)
  have hbL : b ∈ L :=
    (hmem b).mpr (Finset.mem_insert_of_mem (Finset.mem_insert_self _ _))
  have hqL : ∀ x ∈ S, distSq x C0 ∈ L := fun x hx =>
    (hmem _).mpr (Finset.mem_insert_of_mem (Finset.mem_insert_of_mem (Finset.mem_image_of_mem _ hx)))
  have hnonneg : ∀ z ∈ L, 0 ≤ z := by
    intro z hz
    have hv := (hmem z).mp hz
    simp only [vals, Finset.mem_insert, Finset.mem_image] at hv
    rcases hv with rfl | rfl | ⟨x, _, rfl⟩
    · exact le_rfl
    · exact hb
    · exact distSq_nonneg x C0
  have hhead : ∃ rest, L = 0 :: rest := by
    cases hL : L with
    | nil => rw [hL] at h0; simp at h0
    | cons a rest =>
        have ha0 : 0 ≤ a := hnonneg a (by rw [hL]; exact List.mem_cons_self ..)
        have h0' : (0 : ℝ) ∈ a :: rest := by rwa [← hL]
        rw [List.mem_cons] at h0'
        rcases h0' with rfl | h0rest
        · exact ⟨rest, rfl⟩
        · have hpw' : (a :: rest).Pairwise (· < ·) := by rwa [← hL]
          have ha_lt : a < 0 := (List.pairwise_cons.mp hpw').1 0 h0rest
          linarith
  exact ⟨L, hpw, hhead, hbL, hqL⟩

private lemma layer_sum_q {d : ℕ} (μ : NormProbMeasure d) {S : Finset (Point d)}
    (C0 : Finset (Point d)) {L : List ℝ} (hpw : L.Pairwise (· < ·))
    (hhead : ∃ rest, L = 0 :: rest) (hqL : ∀ x ∈ S, distSq x C0 ∈ L) :
    ∑ x ∈ S, μ.w x * distSq x C0 = layerSum (fun t => mass μ (upperSet S C0 t)) L := by
  obtain ⟨rest, rfl⟩ := hhead
  have hpt : ∀ x ∈ S, μ.w x * distSq x C0 =
      layerSum (fun t => if t < distSq x C0 then μ.w x else 0) (0 :: rest) := by
    intro x hx
    have h1 := layerSum_indicator hpw (hqL x hx)
    rw [sub_zero] at h1
    have h2 : μ.w x * distSq x C0 =
        layerSum (fun t => μ.w x * (if t < distSq x C0 then (1 : ℝ) else 0)) (0 :: rest) := by
      rw [layerSum_const_mul, h1]
    rw [h2]
    refine layerSum_congr (fun t _ => ?_)
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hpt, layerSum_finset_sum]
  refine layerSum_congr (fun t _ => ?_)
  unfold mass upperSet
  rw [Finset.sum_filter]

private lemma layer_sum_q_cut {d : ℕ} (μ : NormProbMeasure d) {S : Finset (Point d)}
    (C0 : Finset (Point d)) {b : ℝ} {L : List ℝ} (hpw : L.Pairwise (· < ·))
    (hbL : b ∈ L) (hqL : ∀ x ∈ S, distSq x C0 ∈ L) :
    ∑ x ∈ upperSet S C0 b, μ.w x * (distSq x C0 - b) =
      layerSum (fun t => if b ≤ t then mass μ (upperSet S C0 t) else 0) L := by
  have hLHS : ∑ x ∈ upperSet S C0 b, μ.w x * (distSq x C0 - b) =
      ∑ x ∈ S, μ.w x * max (distSq x C0 - b) 0 := by
    unfold upperSet
    rw [Finset.sum_filter]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    split_ifs with h
    · rw [max_eq_left (sub_nonneg.mpr (le_of_lt h))]
    · rw [max_eq_right (sub_nonpos.mpr (not_lt.mp h)), mul_zero]
  rw [hLHS]
  have hpt : ∀ x ∈ S, μ.w x * max (distSq x C0 - b) 0 =
      layerSum (fun t => if b ≤ t ∧ t < distSq x C0 then μ.w x else 0) L := by
    intro x hx
    have h1 := layerSum_indicator_ge hpw hbL (hqL x hx)
    have h2 : μ.w x * max (distSq x C0 - b) 0 =
        layerSum (fun t => μ.w x * (if b ≤ t ∧ t < distSq x C0 then (1 : ℝ) else 0)) L := by
      rw [layerSum_const_mul, h1]
    rw [h2]
    refine layerSum_congr (fun t _ => ?_)
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hpt, layerSum_finset_sum]
  refine layerSum_congr (fun t _ => ?_)
  unfold mass upperSet
  split_ifs with hbt
  · rw [Finset.sum_filter]
    refine Finset.sum_congr rfl (fun x _ => by simp [hbt])
  · exact Finset.sum_eq_zero (fun x _ => by simp [hbt])

private lemma layer_sum_min_dist {d : ℕ} (μ : NormProbMeasure d) {S : Finset (Point d)}
    (hS : S ⊆ μ.supp) (C0 : Finset (Point d)) {L : List ℝ} (hpw : L.Pairwise (· < ·))
    (hhead : ∃ rest, L = 0 :: rest) (hqL : ∀ x ∈ S, distSq x C0 ∈ L) :
    ∑ x ∈ S, ∑ y ∈ S, μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 =
      2 * layerSum (fun t => mass μ (upperSet S C0 t) * setVar μ (upperSet S C0 t)) L := by
  obtain ⟨rest, rfl⟩ := hhead
  have hpt : ∀ x ∈ S, ∀ y ∈ S,
      μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 =
        layerSum (fun t => if t < distSq x C0 ∧ t < distSq y C0
          then μ.w x * μ.w y * ‖x - y‖ ^ 2 else 0) (0 :: rest) := by
    intro x hx y hy
    have hmin_mem : min (distSq x C0) (distSq y C0) ∈ 0 :: rest := by
      rcases min_choice (distSq x C0) (distSq y C0) with h | h <;> rw [h]
      · exact hqL x hx
      · exact hqL y hy
    have h1 := layerSum_indicator hpw hmin_mem
    rw [sub_zero] at h1
    have h2 : μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 =
        layerSum (fun t => (μ.w x * μ.w y * ‖x - y‖ ^ 2) *
          (if t < min (distSq x C0) (distSq y C0) then (1 : ℝ) else 0)) (0 :: rest) := by
      rw [layerSum_const_mul, h1]; ring
    rw [h2]
    refine layerSum_congr (fun t _ => ?_)
    simp only [lt_min_iff]
    split_ifs <;> ring
  have hsum1 :
      ∑ x ∈ S, ∑ y ∈ S, μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 =
        layerSum (fun t => ∑ x ∈ S, ∑ y ∈ S,
          if t < distSq x C0 ∧ t < distSq y C0 then μ.w x * μ.w y * ‖x - y‖ ^ 2 else 0)
          (0 :: rest) := by
    calc
      ∑ x ∈ S, ∑ y ∈ S, μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2
          = ∑ x ∈ S, ∑ y ∈ S, layerSum (fun t =>
              if t < distSq x C0 ∧ t < distSq y C0 then μ.w x * μ.w y * ‖x - y‖ ^ 2 else 0)
              (0 :: rest) :=
            Finset.sum_congr rfl (fun x hx => Finset.sum_congr rfl (fun y hy => hpt x hx y hy))
      _ = ∑ x ∈ S, layerSum (fun t => ∑ y ∈ S,
              if t < distSq x C0 ∧ t < distSq y C0 then μ.w x * μ.w y * ‖x - y‖ ^ 2 else 0)
              (0 :: rest) :=
            Finset.sum_congr rfl (fun x _ => layerSum_finset_sum S _ _)
      _ = layerSum (fun t => ∑ x ∈ S, ∑ y ∈ S,
              if t < distSq x C0 ∧ t < distSq y C0 then μ.w x * μ.w y * ‖x - y‖ ^ 2 else 0)
              (0 :: rest) :=
            layerSum_finset_sum S _ _
  rw [hsum1, ← layerSum_const_mul]
  refine layerSum_congr (fun t _ => ?_)
  have hsub : upperSet S C0 t ⊆ μ.supp := (Finset.filter_subset _ S).trans hS
  rw [← mul_assoc, ← pair_sq_dist_eq_two_mass_var μ hsub]
  unfold upperSet
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  split_ifs with hx
  · rw [Finset.sum_filter]
    refine Finset.sum_congr rfl (fun y _ => by simp [hx])
  · exact Finset.sum_eq_zero (fun y _ => by simp [hx])

/-! ### Part 3: Lemma 7.4 (`lem:pair`), Lemma 7.5 (`lem:dd`), Lemma 7.6 (`lem:dtl`) -/

private lemma scalar_pair_identity (a b' d : ℝ) :
    a * b' + min a b' * d - (a * min b' d + b' * min a d) =
      max a b' * max (min a b' - d) 0 + min a b' * max (d - max a b') 0 := by
  rcases le_total a b' with hab | hba
  · rw [min_eq_left hab, max_eq_right hab]
    rcases le_total d a with hda | had
    · have hdb : d ≤ b' := le_trans hda hab
      rw [min_eq_right hdb, min_eq_right hda, max_eq_left (sub_nonneg.mpr hda),
        max_eq_right (sub_nonpos.mpr hdb)]
      ring
    · rcases le_total d b' with hdb | hbd
      · rw [min_eq_right hdb, min_eq_left had, max_eq_right (sub_nonpos.mpr had),
          max_eq_right (sub_nonpos.mpr hdb)]
        ring
      · rw [min_eq_left hbd, min_eq_left had, max_eq_right (sub_nonpos.mpr had),
          max_eq_left (sub_nonneg.mpr hbd)]
        ring
  · rw [min_eq_right hba, max_eq_left hba]
    rcases le_total d b' with hdb | hbd
    · have hda : d ≤ a := le_trans hdb hba
      rw [min_eq_right hdb, min_eq_right hda, max_eq_left (sub_nonneg.mpr hdb),
        max_eq_right (sub_nonpos.mpr hda)]
      ring
    · rcases le_total d a with hda | had
      · rw [min_eq_left hbd, min_eq_right hda, max_eq_right (sub_nonpos.mpr hbd),
          max_eq_right (sub_nonpos.mpr hda)]
        ring
      · rw [min_eq_left hbd, min_eq_left had, max_eq_right (sub_nonpos.mpr hbd),
          max_eq_left (sub_nonneg.mpr had)]
        ring

lemma two_s_M_eq_symm {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) :
    2 * sVal μ C0 * MVal μ C0 =
      ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
        (distSq x C0 * min (distSq y C0) (‖x - y‖ ^ 2) +
          distSq y C0 * min (distSq x C0) (‖x - y‖ ^ 2)) := by
  have hs_ne : sVal μ C0 ≠ 0 := ne_of_gt hs
  have h1 : sVal μ C0 * MVal μ C0 =
      ∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
        μ.w x * μ.w y * (distSq x C0 * min (distSq y C0) (‖x - y‖ ^ 2)) := by
    unfold MVal uVal
    rw [← mul_assoc, mul_inv_cancel₀ hs_ne, one_mul]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun y _ => by ring)
  have h2 : ∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
      μ.w x * μ.w y * (distSq y C0 * min (distSq x C0) (‖x - y‖ ^ 2)) =
      sVal μ C0 * MVal μ C0 := by
    rw [h1, Finset.sum_comm]
    refine Finset.sum_congr rfl (fun x _ => Finset.sum_congr rfl (fun y _ => ?_))
    rw [norm_sub_rev]
    ring
  simp_rw [mul_add]
  have hsplit :
      ∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
        (μ.w x * μ.w y * (distSq x C0 * min (distSq y C0) (‖x - y‖ ^ 2)) +
          μ.w x * μ.w y * (distSq y C0 * min (distSq x C0) (‖x - y‖ ^ 2))) =
        (∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
          μ.w x * μ.w y * (distSq x C0 * min (distSq y C0) (‖x - y‖ ^ 2))) +
        (∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
          μ.w x * μ.w y * (distSq y C0 * min (distSq x C0) (‖x - y‖ ^ 2))) := by
    simp_rw [Finset.sum_add_distrib]
  rw [hsplit, ← h1, h2]
  ring

/-- **Lemma 7.4 (`lem:pair`, part 1 — Exact finite-sum pair identity & `M(C0) ≤ 1 + s/2`).** -/
theorem lem_pair_identity {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) {b : ℝ} (hb : 0 ≤ b) :
    ∃ L : List ℝ,
      L.Pairwise (· < ·) ∧
      (∃ rest, L = 0 :: rest) ∧
      b ∈ L ∧
      (∀ x ∈ μ.supp, distSq x C0 ∈ L) ∧
      2 * sVal μ C0 * (1 + sVal μ C0 / 2 - MVal μ C0) =
        2 * layerSum (fun t =>
          mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t))) L +
        ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
          (max (distSq x C0) (distSq y C0) *
              max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 +
            min (distSq x C0) (distSq y C0) *
              max (‖x - y‖ ^ 2 - max (distSq x C0) (distSq y C0)) 0) := by
  obtain ⟨L, hpw, hhead, hbL, hqL⟩ := exists_layer_list μ.supp C0 hb
  refine ⟨L, hpw, hhead, hbL, hqL, ?_⟩
  have hsq : ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y * (distSq x C0 * distSq y C0) =
      (sVal μ C0) ^ 2 := by
    unfold sVal
    rw [sq, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun y _ => by ring)
  have hpair_sum :
      (sVal μ C0) ^ 2 +
        (∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
          μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2) -
        2 * sVal μ C0 * MVal μ C0 =
      ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
        (max (distSq x C0) (distSq y C0) *
            max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 +
          min (distSq x C0) (distSq y C0) *
            max (‖x - y‖ ^ 2 - max (distSq x C0) (distSq y C0)) 0) := by
    rw [← hsq, two_s_M_eq_symm μ C0 hs]
    have hcomb :
        (∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y * (distSq x C0 * distSq y C0)) +
          (∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
            μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2) -
          (∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
            (distSq x C0 * min (distSq y C0) (‖x - y‖ ^ 2) +
              distSq y C0 * min (distSq x C0) (‖x - y‖ ^ 2))) =
        ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
          (distSq x C0 * distSq y C0 + min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 -
            (distSq x C0 * min (distSq y C0) (‖x - y‖ ^ 2) +
              distSq y C0 * min (distSq x C0) (‖x - y‖ ^ 2))) := by
      simp_rw [← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun x _ => Finset.sum_congr rfl (fun y _ => by ring))
    rw [hcomb]
    refine Finset.sum_congr rfl (fun x _ => Finset.sum_congr rfl (fun y _ => ?_))
    rw [scalar_pair_identity]
  have hlayer_s := layer_sum_q μ C0 hpw hhead hqL
  have hlayer_m := layer_sum_min_dist μ Subset.rfl C0 hpw hhead hqL
  have hlayer_diff :
      2 * sVal μ C0 -
        ∑ x ∈ μ.supp, ∑ y ∈ μ.supp,
          μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 =
      2 * layerSum (fun t =>
        mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t))) L := by
    change 2 * (∑ x ∈ μ.supp, μ.w x * distSq x C0) - _ = _
    rw [hlayer_s, hlayer_m]
    have hsub :
        layerSum (fun t => mass μ (upperSet μ.supp C0 t)) L -
          layerSum (fun t => mass μ (upperSet μ.supp C0 t) * setVar μ (upperSet μ.supp C0 t)) L =
        layerSum (fun t =>
          mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t))) L := by
      have hadd := layerSum_add
        (f := fun t => mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t)))
        (g := fun t => mass μ (upperSet μ.supp C0 t) * setVar μ (upperSet μ.supp C0 t)) L
      have heq : layerSum (fun t =>
          mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t)) +
          mass μ (upperSet μ.supp C0 t) * setVar μ (upperSet μ.supp C0 t)) L =
          layerSum (fun t => mass μ (upperSet μ.supp C0 t)) L :=
        layerSum_congr (fun t _ => by ring)
      linarith
    linarith
  linarith

/-- Immediate consequence of Lemma 7.4: `M(C0) ≤ 1 + s / 2`. -/
theorem MVal_le_one_add_half_s {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) :
    MVal μ C0 ≤ 1 + sVal μ C0 / 2 := by
  obtain ⟨L, hpw, _, _, _, hid⟩ := lem_pair_identity μ C0 hs le_rfl
  have h1 : 0 ≤ layerSum (fun t =>
      mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t))) L := by
    apply layerSum_nonneg hpw
    intro t _
    have hsub : upperSet μ.supp C0 t ⊆ μ.supp := Finset.filter_subset _ _
    exact mul_nonneg (mass_nonneg μ hsub) (sub_nonneg.mpr (setVar_le_one μ hsub))
  have h2 : 0 ≤ ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
      (max (distSq x C0) (distSq y C0) *
          max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 +
        min (distSq x C0) (distSq y C0) *
          max (‖x - y‖ ^ 2 - max (distSq x C0) (distSq y C0)) 0) := by
    refine Finset.sum_nonneg (fun x hx => Finset.sum_nonneg (fun y hy => ?_))
    have hwx := μ.w_nonneg x hx
    have hwy := μ.w_nonneg y hy
    have hqx := distSq_nonneg x C0
    have hqy := distSq_nonneg y C0
    have hmax : 0 ≤ max (distSq x C0) (distSq y C0) := le_max_of_le_left hqx
    have hmin : 0 ≤ min (distSq x C0) (distSq y C0) := le_min hqx hqy
    positivity
  have hpos : 0 ≤ 2 * sVal μ C0 * (1 + sVal μ C0 / 2 - MVal μ C0) := by linarith
  nlinarith only [hpos, hs]

/-- Trivial retention bound `M(C0) ≤ s`. -/
theorem MVal_le_s {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) :
    MVal μ C0 ≤ sVal μ C0 := by
  have hu_le : ∀ x ∈ μ.supp, uVal μ C0 x ≤ sVal μ C0 := by
    intro x _
    unfold uVal sVal
    refine Finset.sum_le_sum (fun y hy => ?_)
    exact mul_le_mul_of_nonneg_left (min_le_left _ _) (μ.w_nonneg y hy)
  have hsum : ∑ x ∈ μ.supp, μ.w x * distSq x C0 * uVal μ C0 x ≤
      ∑ x ∈ μ.supp, μ.w x * distSq x C0 * sVal μ C0 := by
    refine Finset.sum_le_sum (fun x hx => ?_)
    exact mul_le_mul_of_nonneg_left (hu_le x hx)
      (mul_nonneg (μ.w_nonneg x hx) (distSq_nonneg x C0))
  rw [← Finset.sum_mul] at hsum
  unfold MVal
  have hs_ne : sVal μ C0 ≠ 0 := ne_of_gt hs
  calc
    (sVal μ C0)⁻¹ * ∑ x ∈ μ.supp, μ.w x * distSq x C0 * uVal μ C0 x
        ≤ (sVal μ C0)⁻¹ * (sVal μ C0 * sVal μ C0) :=
          mul_le_mul_of_nonneg_left hsum (inv_nonneg.mpr (le_of_lt hs))
    _ = sVal μ C0 := by field_simp [hs_ne]

/-- **Lemma 7.4 (`lem:pair`, part 2 — Cut lower bound `eq:pair-cut`).** -/
theorem lem_pair_cut {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) {b : ℝ} (hb : 0 < b) :
    let s := sVal μ C0
    let D := upperSet μ.supp C0 b
    let Dc := μ.supp \ D
    let p := mass μ D
    let QD := ∑ x ∈ D, μ.w x * distSq x C0
    let QDc := s - QD
    let VD := setVar μ D
    let X := (1 - p) * setVar μ Dc
    2 * s * (5 - MVal μ C0) ≥
      2 * (1 - VD) * (QD - p * b) + 8 * s - s ^ 2 +
      max (QDc ^ 2 - 2 * b * X) 0 +
      Idd μ C0 D +
      2 * b * max (p * QDc - 1 + p * VD + X) 0 := by
  intro s D Dc p QD QDc VD X
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  have hDc : Dc ⊆ μ.supp := Finset.sdiff_subset
  have hmc : mass μ Dc = 1 - p := mass_compl μ hD
  have hQDc_eq : ∑ x ∈ Dc, μ.w x * distSq x C0 = QDc := by
    have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x * distSq x C0)
    change ∑ x ∈ Dc, μ.w x * distSq x C0 + QD = s at hsplit
    change ∑ x ∈ Dc, μ.w x * distSq x C0 = s - QD
    linarith
  obtain ⟨L, hpw, _, hbL, hqL, hid⟩ := lem_pair_identity μ C0 hs (le_of_lt hb)
  -- 1. Layer lower bound: restrict to `t ≥ b`, where `A_t ⊆ D` so `V(A_t) ≤ V_D`.
  have hlayer_lb :
      2 * (1 - VD) * (QD - p * b) ≤
        2 * layerSum (fun t =>
          mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t))) L := by
    have hstep1 :
        layerSum (fun t => if b ≤ t then (1 - VD) * mass μ (upperSet μ.supp C0 t) else 0) L ≤
          layerSum (fun t =>
            mass μ (upperSet μ.supp C0 t) * (1 - setVar μ (upperSet μ.supp C0 t))) L := by
      apply layerSum_mono hpw
      intro t _
      have hAt : upperSet μ.supp C0 t ⊆ μ.supp := Finset.filter_subset _ _
      split_ifs with hbt
      · have hAtD : upperSet μ.supp C0 t ⊆ D := by
          intro x hx
          simp only [D, upperSet, Finset.mem_filter] at hx ⊢
          exact ⟨hx.1, lt_of_le_of_lt hbt hx.2⟩
        have hVle : setVar μ (upperSet μ.supp C0 t) ≤ VD := setVar_mono μ hAtD hD
        have hm_nn : 0 ≤ mass μ (upperSet μ.supp C0 t) := mass_nonneg μ hAt
        nlinarith only [hVle, hm_nn]
      · exact mul_nonneg (mass_nonneg μ hAt) (sub_nonneg.mpr (setVar_le_one μ hAt))
    have hstep2 :
        layerSum (fun t => if b ≤ t then (1 - VD) * mass μ (upperSet μ.supp C0 t) else 0) L =
          (1 - VD) * layerSum (fun t => if b ≤ t then mass μ (upperSet μ.supp C0 t) else 0) L := by
      rw [← layerSum_const_mul]
      refine layerSum_congr (fun t _ => ?_)
      split_ifs <;> ring
    have hstep3 :
        layerSum (fun t => if b ≤ t then mass μ (upperSet μ.supp C0 t) else 0) L = QD - p * b := by
      rw [← layer_sum_q_cut μ C0 hpw hbL hqL]
      have : ∑ x ∈ D, μ.w x * (distSq x C0 - b) =
          (∑ x ∈ D, μ.w x * distSq x C0) - (∑ x ∈ D, μ.w x) * b := by
        simp_rw [mul_sub]
        rw [Finset.sum_sub_distrib, ← Finset.sum_mul]
      exact this
    rw [hstep3] at hstep2
    linarith
  -- 2. Drop the nonnegative `m_{xy} (d_{xy} - M_{xy})_+` term and split into 4 blocks.
  let F : Point d → Point d → ℝ := fun x y =>
    μ.w x * μ.w y * max (distSq x C0) (distSq y C0) *
      max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0
  have hF_nonneg : ∀ x ∈ μ.supp, ∀ y ∈ μ.supp, 0 ≤ F x y := by
    intro x hx y hy
    have hwx := μ.w_nonneg x hx
    have hwy := μ.w_nonneg y hy
    have hmax : 0 ≤ max (distSq x C0) (distSq y C0) := le_max_of_le_left (distSq_nonneg x C0)
    positivity
  have hF_symm : ∀ x y, F x y = F y x := by
    intro x y
    simp only [F, max_comm, min_comm, norm_sub_rev]
    ring
  have hdrop :
      ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, F x y ≤
        ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, μ.w x * μ.w y *
          (max (distSq x C0) (distSq y C0) *
              max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 +
            min (distSq x C0) (distSq y C0) *
              max (‖x - y‖ ^ 2 - max (distSq x C0) (distSq y C0)) 0) := by
    refine Finset.sum_le_sum (fun x hx => Finset.sum_le_sum (fun y hy => ?_))
    have hwx := μ.w_nonneg x hx
    have hwy := μ.w_nonneg y hy
    have hmin : 0 ≤ min (distSq x C0) (distSq y C0) :=
      le_min (distSq_nonneg x C0) (distSq_nonneg y C0)
    have hnn : 0 ≤ μ.w x * μ.w y * (min (distSq x C0) (distSq y C0) *
        max (‖x - y‖ ^ 2 - max (distSq x C0) (distSq y C0)) 0) := by positivity
    simp only [F]
    linarith
  have h4blocks :
      ∑ x ∈ μ.supp, ∑ y ∈ μ.supp, F x y =
        (∑ x ∈ D, ∑ y ∈ D, F x y) +
        (∑ x ∈ Dc, ∑ y ∈ Dc, F x y) +
        2 * (∑ x ∈ D, ∑ y ∈ Dc, F x y) := by
    have houter := (Finset.sum_sdiff hD (f := fun x => ∑ y ∈ μ.supp, F x y)).symm
    have hDc_row : ∑ x ∈ Dc, ∑ y ∈ μ.supp, F x y =
        (∑ x ∈ Dc, ∑ y ∈ Dc, F x y) + (∑ x ∈ Dc, ∑ y ∈ D, F x y) := by
      rw [← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl (fun x _ => (Finset.sum_sdiff hD (f := fun y => F x y)).symm)
    have hD_row : ∑ x ∈ D, ∑ y ∈ μ.supp, F x y =
        (∑ x ∈ D, ∑ y ∈ Dc, F x y) + (∑ x ∈ D, ∑ y ∈ D, F x y) := by
      rw [← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl (fun x _ => (Finset.sum_sdiff hD (f := fun y => F x y)).symm)
    have hcross_eq : ∑ x ∈ Dc, ∑ y ∈ D, F x y = ∑ x ∈ D, ∑ y ∈ Dc, F x y := by
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl (fun x _ => Finset.sum_congr rfl (fun y _ => hF_symm y x))
    rw [houter, hDc_row, hD_row, hcross_eq]
    ring
  -- 3. Bound `Dc × Dc` block by `max (QDc^2 - 2 b X) 0`.
  have hDcDc : max (QDc ^ 2 - 2 * b * X) 0 ≤ ∑ x ∈ Dc, ∑ y ∈ Dc, F x y := by
    apply max_le
    · have hpt : ∀ x ∈ Dc, ∀ y ∈ Dc,
          μ.w x * μ.w y * (distSq x C0 * distSq y C0 - b * ‖x - y‖ ^ 2) ≤ F x y := by
        intro x hx y hy
        have hqx_le : distSq x C0 ≤ b := by
          have := (Finset.mem_sdiff.mp hx).2
          simp only [D, upperSet, Finset.mem_filter, (Finset.mem_sdiff.mp hx).1, true_and] at this
          exact not_lt.mp this
        have hqy_le : distSq y C0 ≤ b := by
          have := (Finset.mem_sdiff.mp hy).2
          simp only [D, upperSet, Finset.mem_filter, (Finset.mem_sdiff.mp hy).1, true_and] at this
          exact not_lt.mp this
        have hM_le : max (distSq x C0) (distSq y C0) ≤ b := max_le hqx_le hqy_le
        have hM_nn : 0 ≤ max (distSq x C0) (distSq y C0) := le_max_of_le_left (distSq_nonneg x C0)
        have hMm : max (distSq x C0) (distSq y C0) * min (distSq x C0) (distSq y C0) =
            distSq x C0 * distSq y C0 := by
          rcases le_total (distSq x C0) (distSq y C0) with h | h
          · rw [max_eq_right h, min_eq_left h]; ring
          · rw [max_eq_left h, min_eq_right h]
        have hcore : distSq x C0 * distSq y C0 - b * ‖x - y‖ ^ 2 ≤
            max (distSq x C0) (distSq y C0) *
              max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 := by
          have h1 : max (distSq x C0) (distSq y C0) *
              (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) ≤
              max (distSq x C0) (distSq y C0) *
                max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 :=
            mul_le_mul_of_nonneg_left (le_max_left _ _) hM_nn
          have h2 : max (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 ≤ b * ‖x - y‖ ^ 2 :=
            mul_le_mul_of_nonneg_right hM_le (sq_nonneg _)
          linarith
        have hw_nn : 0 ≤ μ.w x * μ.w y := mul_nonneg (μ.w_nonneg x (hDc hx)) (μ.w_nonneg y (hDc hy))
        simp only [F]
        rw [mul_assoc (μ.w x * μ.w y)]
        exact mul_le_mul_of_nonneg_left hcore hw_nn
      calc
        QDc ^ 2 - 2 * b * X
            = (∑ x ∈ Dc, ∑ y ∈ Dc, μ.w x * μ.w y * (distSq x C0 * distSq y C0)) -
              b * (∑ x ∈ Dc, ∑ y ∈ Dc, μ.w x * μ.w y * ‖x - y‖ ^ 2) := by
                rw [pair_sq_dist_eq_two_mass_var μ hDc, hmc]
                have hQ2 : ∑ x ∈ Dc, ∑ y ∈ Dc, μ.w x * μ.w y * (distSq x C0 * distSq y C0) =
                    QDc ^ 2 := by
                  rw [← hQDc_eq, sq, Finset.sum_mul]
                  refine Finset.sum_congr rfl (fun x _ => ?_)
                  rw [Finset.mul_sum]
                  refine Finset.sum_congr rfl (fun y _ => by ring)
                rw [hQ2]
                simp only [X]
                ring
        _ = ∑ x ∈ Dc, ∑ y ∈ Dc, μ.w x * μ.w y * (distSq x C0 * distSq y C0 - b * ‖x - y‖ ^ 2) := by
                rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
                refine Finset.sum_congr rfl (fun x _ => ?_)
                rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
                refine Finset.sum_congr rfl (fun y _ => by ring)
        _ ≤ ∑ x ∈ Dc, ∑ y ∈ Dc, F x y :=
                Finset.sum_le_sum (fun x hx => Finset.sum_le_sum (fun y hy => hpt x hx y hy))
    · exact Finset.sum_nonneg (fun x hx => Finset.sum_nonneg (fun y hy => hF_nonneg x (hDc hx) y (hDc hy)))
  -- 4. Bound mixed block `2 * ∑_D ∑_{Dc} F` by `2 b max(p QDc - 1 + p VD + X, 0)`.
  have hDDc : b * max (p * QDc - 1 + p * VD + X) 0 ≤ ∑ x ∈ D, ∑ y ∈ Dc, F x y := by
    have hnonneg_sum : 0 ≤ ∑ x ∈ D, ∑ y ∈ Dc, F x y :=
      Finset.sum_nonneg (fun x hx => Finset.sum_nonneg (fun y hy => hF_nonneg x (hD hx) y (hDc hy)))
    rcases le_total (p * QDc - 1 + p * VD + X) 0 with hle | hge
    · rw [max_eq_right hle, mul_zero]; exact hnonneg_sum
    · rw [max_eq_left hge]
      have hpt : ∀ x ∈ D, ∀ y ∈ Dc,
          μ.w x * μ.w y * (b * (distSq y C0 - ‖x - y‖ ^ 2)) ≤ F x y := by
        intro x hx y hy
        have hqx_gt : b < distSq x C0 := (Finset.mem_filter.mp hx).2
        have hqy_le : distSq y C0 ≤ b := by
          have := (Finset.mem_sdiff.mp hy).2
          simp only [D, upperSet, Finset.mem_filter, (Finset.mem_sdiff.mp hy).1, true_and] at this
          exact not_lt.mp this
        have hM_eq : max (distSq x C0) (distSq y C0) = distSq x C0 :=
          max_eq_left (le_trans hqy_le (le_of_lt hqx_gt))
        have hm_eq : min (distSq x C0) (distSq y C0) = distSq y C0 :=
          min_eq_right (le_trans hqy_le (le_of_lt hqx_gt))
        have hcore : b * (distSq y C0 - ‖x - y‖ ^ 2) ≤
            distSq x C0 * max (distSq y C0 - ‖x - y‖ ^ 2) 0 := by
          rcases le_total (distSq y C0 - ‖x - y‖ ^ 2) 0 with hd | hd
          · rw [max_eq_right hd, mul_zero]
            exact mul_nonpos_of_nonneg_of_nonpos (le_of_lt hb) hd
          · rw [max_eq_left hd]
            exact mul_le_mul_of_nonneg_right (le_of_lt hqx_gt) hd
        have hw_nn : 0 ≤ μ.w x * μ.w y := mul_nonneg (μ.w_nonneg x (hD hx)) (μ.w_nonneg y (hDc hy))
        simp only [F, hM_eq, hm_eq]
        rw [mul_assoc (μ.w x * μ.w y)]
        exact mul_le_mul_of_nonneg_left hcore hw_nn
      calc
        b * (p * QDc - 1 + p * VD + X)
            = b * ((∑ x ∈ D, ∑ y ∈ Dc, μ.w x * μ.w y * distSq y C0) -
                ∑ x ∈ D, ∑ y ∈ Dc, μ.w x * μ.w y * ‖x - y‖ ^ 2) := by
                rw [cross_sq_dist_eq μ hD]
                have hpQ : ∑ x ∈ D, ∑ y ∈ Dc, μ.w x * μ.w y * distSq y C0 = p * QDc := by
                  rw [← hQDc_eq]
                  unfold p mass
                  rw [Finset.sum_mul]
                  refine Finset.sum_congr rfl (fun x _ => ?_)
                  rw [Finset.mul_sum]
                  refine Finset.sum_congr rfl (fun y _ => by ring)
                rw [hpQ]
                simp only [VD, X]
                ring
        _ = ∑ x ∈ D, ∑ y ∈ Dc, μ.w x * μ.w y * (b * (distSq y C0 - ‖x - y‖ ^ 2)) := by
                rw [mul_sub, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
                refine Finset.sum_congr rfl (fun x _ => ?_)
                rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
                refine Finset.sum_congr rfl (fun y _ => by ring)
        _ ≤ ∑ x ∈ D, ∑ y ∈ Dc, F x y :=
                Finset.sum_le_sum (fun x hx => Finset.sum_le_sum (fun y hy => hpt x hx y hy))
  have hDD_eq : ∑ x ∈ D, ∑ y ∈ D, F x y = Idd μ C0 D := rfl
  linarith

/-! #### Lemma 7.5 (`lem:dd`, Pairs inside `D`) -/

private lemma lipschitz_min_sq_bound {a b' d : ℝ} (ha : 0 ≤ a) (hab : a ≤ b')
    (hd : (b' - a) ^ 2 ≤ d) :
    b' ^ 2 * min (a ^ 2) d ≤ 4 * a ^ 2 * d := by
  have hd_nn : 0 ≤ d := le_trans (sq_nonneg _) hd
  rcases le_total b' (2 * a) with h | h
  · have h1 : b' ^ 2 ≤ 4 * a ^ 2 := by nlinarith only [ha, hab, h]
    have h2 : min (a ^ 2) d ≤ d := min_le_right _ _
    have hmin_nn : 0 ≤ min (a ^ 2) d := le_min (sq_nonneg a) hd_nn
    nlinarith only [h1, h2, hmin_nn, hd_nn]
  · have h1 : b' ^ 2 ≤ 4 * (b' - a) ^ 2 := by nlinarith only [ha, hab, h]
    have h2 : b' ^ 2 ≤ 4 * d := by linarith
    have h3 : min (a ^ 2) d ≤ a ^ 2 := min_le_left _ _
    have hmin_nn : 0 ≤ min (a ^ 2) d := le_min (sq_nonneg a) hd_nn
    nlinarith only [h2, h3, hmin_nn, hd_nn, sq_nonneg a]

/-- **Lemma 7.5 (`lem:dd`, Bound A)**: `I_{dd} ≥ max (p^2 b^2 - 2 b p V_D) 0`. -/
theorem lem_dd_bound_A {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    {b : ℝ} (hb : 0 < b) :
    let D := upperSet μ.supp C0 b
    let p := mass μ D
    let VD := setVar μ D
    max (p ^ 2 * b ^ 2 - 2 * b * p * VD) 0 ≤ Idd μ C0 D := by
  intro D p VD
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  apply max_le
  · have hpt : ∀ x ∈ D, ∀ y ∈ D,
        μ.w x * μ.w y * (b * (b - ‖x - y‖ ^ 2)) ≤
          μ.w x * μ.w y * max (distSq x C0) (distSq y C0) *
            max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 := by
      intro x hx y hy
      have hqx : b < distSq x C0 := (Finset.mem_filter.mp hx).2
      have hqy : b < distSq y C0 := (Finset.mem_filter.mp hy).2
      have hm : b < min (distSq x C0) (distSq y C0) := lt_min hqx hqy
      have hM : b < max (distSq x C0) (distSq y C0) := lt_max_of_lt_left hqx
      have hcore : b * (b - ‖x - y‖ ^ 2) ≤
          max (distSq x C0) (distSq y C0) *
            max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 := by
        rcases le_total (b - ‖x - y‖ ^ 2) 0 with hd | hd
        · have h1 : b * (b - ‖x - y‖ ^ 2) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (le_of_lt hb) hd
          have h2 : 0 ≤ max (distSq x C0) (distSq y C0) *
              max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 :=
            mul_nonneg (le_of_lt (lt_trans hb hM)) (le_max_right _ _)
          linarith
        · have hm_ge : b - ‖x - y‖ ^ 2 ≤ min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2 := by linarith
          have hmax_ge : b - ‖x - y‖ ^ 2 ≤
              max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 :=
            le_trans hm_ge (le_max_left _ _)
          nlinarith only [hb, hM, hd, hmax_ge]
      have hw_nn : 0 ≤ μ.w x * μ.w y := mul_nonneg (μ.w_nonneg x (hD hx)) (μ.w_nonneg y (hD hy))
      rw [mul_assoc (μ.w x * μ.w y)]
      exact mul_le_mul_of_nonneg_left hcore hw_nn
    calc
      p ^ 2 * b ^ 2 - 2 * b * p * VD
          = b * (b * (∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y) -
              ∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y * ‖x - y‖ ^ 2) := by
              rw [pair_sq_dist_eq_two_mass_var μ hD]
              have hp2 : ∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y = p ^ 2 := by
                unfold p mass
                rw [sq, Finset.sum_mul]
                refine Finset.sum_congr rfl (fun x _ => ?_)
                rw [Finset.mul_sum]
              rw [hp2]
              ring
      _ = ∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y * (b * (b - ‖x - y‖ ^ 2)) := by
              rw [mul_sub, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
              refine Finset.sum_congr rfl (fun x _ => ?_)
              rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
              refine Finset.sum_congr rfl (fun y _ => by ring)
      _ ≤ Idd μ C0 D :=
              Finset.sum_le_sum (fun x hx => Finset.sum_le_sum (fun y hy => hpt x hx y hy))
  · unfold Idd
    refine Finset.sum_nonneg (fun x hx => Finset.sum_nonneg (fun y hy => ?_))
    have hwx := μ.w_nonneg x (hD hx)
    have hwy := μ.w_nonneg y (hD hy)
    have hM : 0 ≤ max (distSq x C0) (distSq y C0) := le_max_of_le_left (distSq_nonneg x C0)
    positivity

/-- **Lemma 7.5 (`lem:dd`, Bound B)**: `I_{dd} ≥ Q_D^2 - 8 Q_D V_D`. -/
theorem lem_dd_bound_B {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)} (hC0 : C0.Nonempty)
    {b : ℝ} (hb : 0 < b) :
    let D := upperSet μ.supp C0 b
    let QD := ∑ x ∈ D, μ.w x * distSq x C0
    let VD := setVar μ D
    QD ^ 2 - 8 * QD * VD ≤ Idd μ C0 D := by
  intro D QD VD
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  have hpt : ∀ x ∈ D, ∀ y ∈ D,
      μ.w x * μ.w y * (distSq x C0 * distSq y C0 - 4 * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2) ≤
        μ.w x * μ.w y * max (distSq x C0) (distSq y C0) *
          max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 := by
    intro x hx y hy
    let a := min (distToSet x C0) (distToSet y C0)
    let b' := max (distToSet x C0) (distToSet y C0)
    have ha_nn : 0 ≤ a := le_min (distToSet_nonneg x C0) (distToSet_nonneg y C0)
    have hab : a ≤ b' := le_trans (min_le_left _ _) (le_max_left _ _)
    have ha2 : a ^ 2 = min (distSq x C0) (distSq y C0) := by
      unfold distSq a
      rcases le_total (distToSet x C0) (distToSet y C0) with h | h
      · have hsq : distToSet x C0 ^ 2 ≤ distToSet y C0 ^ 2 :=
          pow_le_pow_left₀ (distToSet_nonneg x C0) h 2
        rw [min_eq_left h, min_eq_left hsq]
      · have hsq : distToSet y C0 ^ 2 ≤ distToSet x C0 ^ 2 :=
          pow_le_pow_left₀ (distToSet_nonneg y C0) h 2
        rw [min_eq_right h, min_eq_right hsq]
    have hb2 : b' ^ 2 = max (distSq x C0) (distSq y C0) := by
      unfold distSq b'
      rcases le_total (distToSet x C0) (distToSet y C0) with h | h
      · have hsq : distToSet x C0 ^ 2 ≤ distToSet y C0 ^ 2 :=
          pow_le_pow_left₀ (distToSet_nonneg x C0) h 2
        rw [max_eq_right h, max_eq_right hsq]
      · have hsq : distToSet y C0 ^ 2 ≤ distToSet x C0 ^ 2 :=
          pow_le_pow_left₀ (distToSet_nonneg y C0) h 2
        rw [max_eq_left h, max_eq_left hsq]
    have hdiff : (b' - a) ^ 2 ≤ ‖x - y‖ ^ 2 := by
      have hba_abs : b' - a = |distToSet x C0 - distToSet y C0| := by
        rcases le_total (distToSet x C0) (distToSet y C0) with h | h
        · simp only [b', a, max_eq_right h, min_eq_left h]
          rw [abs_of_nonpos (sub_nonpos.mpr h)]; ring
        · simp only [b', a, max_eq_left h, min_eq_right h]
          rw [abs_of_nonneg (sub_nonneg.mpr h)]
      rw [hba_abs]
      have hlip := distToSet_lipschitz x y hC0
      exact pow_le_pow_left₀ (abs_nonneg _) hlip 2
    have hbound := lipschitz_min_sq_bound ha_nn hab hdiff
    rw [ha2, hb2] at hbound
    have hsplit_id :
        max (distSq x C0) (distSq y C0) *
            max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 =
          distSq x C0 * distSq y C0 -
            max (distSq x C0) (distSq y C0) * min (min (distSq x C0) (distSq y C0)) (‖x - y‖ ^ 2) := by
      have hMm : max (distSq x C0) (distSq y C0) * min (distSq x C0) (distSq y C0) =
          distSq x C0 * distSq y C0 := by
        rcases le_total (distSq x C0) (distSq y C0) with h | h
        · rw [max_eq_right h, min_eq_left h]; ring
        · rw [max_eq_left h, min_eq_right h]
      have hmin_max :
          max (min (distSq x C0) (distSq y C0) - ‖x - y‖ ^ 2) 0 +
            min (min (distSq x C0) (distSq y C0)) (‖x - y‖ ^ 2) =
          min (distSq x C0) (distSq y C0) := by
        rcases le_total (min (distSq x C0) (distSq y C0)) (‖x - y‖ ^ 2) with h | h
        · rw [max_eq_right (sub_nonpos.mpr h), min_eq_left h]; ring
        · rw [max_eq_left (sub_nonneg.mpr h), min_eq_right h]; ring
      have hmul := congrArg (max (distSq x C0) (distSq y C0) * ·) hmin_max
      rw [mul_add, hMm] at hmul
      linarith
    have hw_nn : 0 ≤ μ.w x * μ.w y := mul_nonneg (μ.w_nonneg x (hD hx)) (μ.w_nonneg y (hD hy))
    rw [mul_assoc (μ.w x * μ.w y), hsplit_id]
    exact mul_le_mul_of_nonneg_left (by linarith) hw_nn
  obtain ⟨L, hpw, hhead, _, hqL⟩ := exists_layer_list D C0 (le_of_lt hb)
  have hlayer_min :
      ∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 ≤
        2 * QD * VD := by
    rw [layer_sum_min_dist μ hD C0 hpw hhead hqL]
    have hle :
        layerSum (fun t => mass μ (upperSet D C0 t) * setVar μ (upperSet D C0 t)) L ≤
          layerSum (fun t => VD * mass μ (upperSet D C0 t)) L := by
      apply layerSum_mono hpw
      intro t _
      have hsubD : upperSet D C0 t ⊆ D := Finset.filter_subset _ _
      have hVle : setVar μ (upperSet D C0 t) ≤ VD := setVar_mono μ hsubD hD
      have hm_nn : 0 ≤ mass μ (upperSet D C0 t) := mass_nonneg μ (hsubD.trans hD)
      nlinarith only [hVle, hm_nn]
    rw [layerSum_const_mul, ← layer_sum_q μ C0 hpw hhead hqL] at hle
    linarith
  have hQD2 : ∑ x ∈ D, ∑ y ∈ D, μ.w x * μ.w y * (distSq x C0 * distSq y C0) = QD ^ 2 := by
    unfold QD
    rw [sq, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun y _ => by ring)
  calc
    QD ^ 2 - 8 * QD * VD
        ≤ QD ^ 2 - 4 * ∑ x ∈ D, ∑ y ∈ D,
            μ.w x * μ.w y * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2 := by linarith
    _ = ∑ x ∈ D, ∑ y ∈ D,
          μ.w x * μ.w y * (distSq x C0 * distSq y C0 -
            4 * min (distSq x C0) (distSq y C0) * ‖x - y‖ ^ 2) := by
          rw [← hQD2, Finset.mul_sum, ← Finset.sum_sub_distrib]
          refine Finset.sum_congr rfl (fun x _ => ?_)
          rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
          refine Finset.sum_congr rfl (fun y _ => by ring)
    _ ≤ Idd μ C0 D :=
          Finset.sum_le_sum (fun x hx => Finset.sum_le_sum (fun y hy => hpt x hx y hy))

/-- **Lemma 7.5 (`lem:dd`, Convex combination)**:
    for `α_A, α_B ≥ 0` with `α_A + α_B = 1`,
    `I_{dd} ≥ α_A (p^2 b^2 - 2 b p V_D) + α_B (Q_D^2 - 8 Q_D V_D)`. -/
theorem lem_dd_convex {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)} (hC0 : C0.Nonempty)
    {b αA αB : ℝ} (hb : 0 < b) (hA : 0 ≤ αA) (hB : 0 ≤ αB) (hAB : αA + αB = 1) :
    let D := upperSet μ.supp C0 b
    let p := mass μ D
    let QD := ∑ x ∈ D, μ.w x * distSq x C0
    let VD := setVar μ D
    αA * (p ^ 2 * b ^ 2 - 2 * b * p * VD) + αB * (QD ^ 2 - 8 * QD * VD) ≤ Idd μ C0 D := by
  dsimp only
  have h1 := mul_le_mul_of_nonneg_left (le_trans (le_max_left _ _) (lem_dd_bound_A μ C0 hb)) hA
  have h2 := mul_le_mul_of_nonneg_left (lem_dd_bound_B μ hC0 hb) hB
  have hsum : αA * Idd μ C0 (upperSet μ.supp C0 b) + αB * Idd μ C0 (upperSet μ.supp C0 b) =
      Idd μ C0 (upperSet μ.supp C0 b) := by
    rw [← add_mul, hAB, one_mul]
  linarith

/-! #### Lemma 7.6 (`lem:dtl`, Tail energy) -/

/-- Weighted finite-sum `L^2` Minkowski inequality (zero MeasureTheory). -/
private lemma weighted_l2_minkowski {ι : Type*} (S : Finset ι) (w f g : ι → ℝ) {C : ℝ}
    (hw : ∀ i ∈ S, 0 ≤ w i) (hC : 0 ≤ C) (hle : ∀ i ∈ S, C ≤ f i + g i) :
    Real.sqrt ((∑ i ∈ S, w i) * C ^ 2) ≤
      Real.sqrt (∑ i ∈ S, w i * (f i) ^ 2) + Real.sqrt (∑ i ∈ S, w i * (g i) ^ 2) := by
  have hF_nn : 0 ≤ ∑ i ∈ S, w i * (f i) ^ 2 :=
    Finset.sum_nonneg (fun i hi => mul_nonneg (hw i hi) (sq_nonneg _))
  have hG_nn : 0 ≤ ∑ i ∈ S, w i * (g i) ^ 2 :=
    Finset.sum_nonneg (fun i hi => mul_nonneg (hw i hi) (sq_nonneg _))
  have hcs : (∑ i ∈ S, w i * f i * g i) ^ 2 ≤
      (∑ i ∈ S, w i * (f i) ^ 2) * (∑ i ∈ S, w i * (g i) ^ 2) := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq S
      (fun i => Real.sqrt (w i) * f i) (fun i => Real.sqrt (w i) * g i)
    have hL : ∑ i ∈ S, (Real.sqrt (w i) * f i) * (Real.sqrt (w i) * g i) =
        ∑ i ∈ S, w i * f i * g i := by
      refine Finset.sum_congr rfl (fun i hi => ?_)
      calc
        (Real.sqrt (w i) * f i) * (Real.sqrt (w i) * g i)
            = (Real.sqrt (w i) * Real.sqrt (w i)) * f i * g i := by ring
        _ = w i * f i * g i := by rw [Real.mul_self_sqrt (hw i hi)]
    have hR1 : ∑ i ∈ S, (Real.sqrt (w i) * f i) ^ 2 = ∑ i ∈ S, w i * (f i) ^ 2 := by
      refine Finset.sum_congr rfl (fun i hi => ?_)
      rw [mul_pow, Real.sq_sqrt (hw i hi)]
    have hR2 : ∑ i ∈ S, (Real.sqrt (w i) * g i) ^ 2 = ∑ i ∈ S, w i * (g i) ^ 2 := by
      refine Finset.sum_congr rfl (fun i hi => ?_)
      rw [mul_pow, Real.sq_sqrt (hw i hi)]
    rwa [hL, hR1, hR2] at h
  have hcross_le : ∑ i ∈ S, w i * f i * g i ≤
      Real.sqrt (∑ i ∈ S, w i * (f i) ^ 2) * Real.sqrt (∑ i ∈ S, w i * (g i) ^ 2) := by
    rw [← Real.sqrt_mul hF_nn]
    exact Real.le_sqrt_of_sq_le hcs
  have hsq : (∑ i ∈ S, w i) * C ^ 2 ≤
      (Real.sqrt (∑ i ∈ S, w i * (f i) ^ 2) + Real.sqrt (∑ i ∈ S, w i * (g i) ^ 2)) ^ 2 := by
    calc
      (∑ i ∈ S, w i) * C ^ 2 = ∑ i ∈ S, w i * C ^ 2 := Finset.sum_mul ..
      _ ≤ ∑ i ∈ S, w i * (f i + g i) ^ 2 := by
            refine Finset.sum_le_sum (fun i hi => ?_)
            exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ hC (hle i hi) 2) (hw i hi)
      _ = (∑ i ∈ S, w i * (f i) ^ 2) + 2 * (∑ i ∈ S, w i * f i * g i) +
            (∑ i ∈ S, w i * (g i) ^ 2) := by
            have h1 : ∀ i ∈ S, w i * (f i + g i) ^ 2 =
                w i * (f i) ^ 2 + 2 * (w i * f i * g i) + w i * (g i) ^ 2 := fun i _ => by ring
            rw [Finset.sum_congr rfl h1, Finset.sum_add_distrib, Finset.sum_add_distrib,
              ← Finset.mul_sum]
      _ ≤ (∑ i ∈ S, w i * (f i) ^ 2) +
            2 * (Real.sqrt (∑ i ∈ S, w i * (f i) ^ 2) * Real.sqrt (∑ i ∈ S, w i * (g i) ^ 2)) +
            (∑ i ∈ S, w i * (g i) ^ 2) := by linarith
      _ = (Real.sqrt (∑ i ∈ S, w i * (f i) ^ 2) + Real.sqrt (∑ i ∈ S, w i * (g i) ^ 2)) ^ 2 := by
            rw [add_sq, Real.sq_sqrt hF_nn, Real.sq_sqrt hG_nn]; ring
  exact Real.sqrt_le_iff.mpr ⟨by positivity, hsq⟩

/-- **Lemma 7.6 (`lem:dtl`, Tail energy — square-root form).** -/
theorem lem_dtl_sqrt {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)} (hC0 : C0.Nonempty)
    {D : Finset (Point d)} (hD : D ⊆ μ.supp)
    (hp0 : 0 < mass μ D) (hp1 : mass μ D < 1) :
    let s := sVal μ C0
    let Dc := μ.supp \ D
    let p := mass μ D
    let QD := ∑ x ∈ D, μ.w x * distSq x C0
    let VD := setVar μ D
    let X := (1 - p) * setVar μ Dc
    Real.sqrt ((1 - p) * max (QD - VD) 0) ≤
      Real.sqrt (p * (s - QD)) + Real.sqrt (1 - VD - X) := by
  intro s Dc p QD VD X
  have hDc : Dc ⊆ μ.supp := Finset.sdiff_subset
  have hmc : mass μ Dc = 1 - p := mass_compl μ hD
  have hQDc : ∑ y ∈ Dc, μ.w y * distSq y C0 = s - QD := by
    have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x * distSq x C0)
    change ∑ y ∈ Dc, μ.w y * distSq y C0 + QD = s at hsplit
    linarith
  have hpt : ∀ y ∈ Dc,
      Real.sqrt (max (QD - VD) 0) ≤
        Real.sqrt p * distToSet y C0 + Real.sqrt p * ‖y - condCentroid μ D‖ := by
    intro y _
    obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq y hC0
    have hQD_le : QD ≤ VD + p * ‖condCentroid μ D - c‖ ^ 2 := by
      calc
        QD = ∑ x ∈ D, μ.w x * distSq x C0 := rfl
        _ ≤ ∑ x ∈ D, μ.w x * ‖x - c‖ ^ 2 :=
            Finset.sum_le_sum (fun x hx =>
              mul_le_mul_of_nonneg_left (distSq_le x hc) (μ.w_nonneg x (hD hx)))
        _ = VD + p * ‖condCentroid μ D - c‖ ^ 2 := weighted_centroid_identity μ hD c
    have htri : ‖condCentroid μ D - c‖ ≤ distToSet y C0 + ‖y - condCentroid μ D‖ := by
      have hsub : condCentroid μ D - c = (condCentroid μ D - y) + (y - c) := by abel
      calc
        ‖condCentroid μ D - c‖ ≤ ‖condCentroid μ D - y‖ + ‖y - c‖ := by
          rw [hsub]; exact norm_add_le _ _
        _ = distToSet y C0 + ‖y - condCentroid μ D‖ := by
          rw [← hceq, norm_sub_rev]; ring
    have hsq_le : max (QD - VD) 0 ≤ (Real.sqrt p * (distToSet y C0 + ‖y - condCentroid μ D‖)) ^ 2 := by
      rw [mul_pow, Real.sq_sqrt (le_of_lt hp0)]
      apply max_le _ (mul_nonneg (le_of_lt hp0) (sq_nonneg _))
      have h1 : ‖condCentroid μ D - c‖ ^ 2 ≤ (distToSet y C0 + ‖y - condCentroid μ D‖) ^ 2 :=
        pow_le_pow_left₀ (norm_nonneg _) htri 2
      nlinarith only [hQD_le, h1, hp0]
    have hrhs_nn : 0 ≤ Real.sqrt p * (distToSet y C0 + ‖y - condCentroid μ D‖) :=
      mul_nonneg (Real.sqrt_nonneg _) (add_nonneg (distToSet_nonneg y C0) (norm_nonneg _))
    have hsqrt := Real.sqrt_le_iff.mpr ⟨hrhs_nn, hsq_le⟩
    linarith
  have hmink := weighted_l2_minkowski Dc μ.w
    (fun y => Real.sqrt p * distToSet y C0)
    (fun y => Real.sqrt p * ‖y - condCentroid μ D‖)
    (C := Real.sqrt (max (QD - VD) 0))
    (fun y hy => μ.w_nonneg y (hDc hy))
    (Real.sqrt_nonneg _) hpt
  have hL : (∑ y ∈ Dc, μ.w y) * Real.sqrt (max (QD - VD) 0) ^ 2 = (1 - p) * max (QD - VD) 0 := by
    rw [Real.sq_sqrt (le_max_right _ _)]
    exact congrArg (· * max (QD - VD) 0) hmc
  have hR1 : ∑ y ∈ Dc, μ.w y * (Real.sqrt p * distToSet y C0) ^ 2 = p * (s - QD) := by
    have : ∀ y ∈ Dc, μ.w y * (Real.sqrt p * distToSet y C0) ^ 2 = p * (μ.w y * distSq y C0) := by
      intro y _
      rw [mul_pow, Real.sq_sqrt (le_of_lt hp0)]
      unfold distSq; ring
    rw [Finset.sum_congr rfl this, ← Finset.mul_sum, hQDc]
  have hR2 : ∑ y ∈ Dc, μ.w y * (Real.sqrt p * ‖y - condCentroid μ D‖) ^ 2 = 1 - VD - X := by
    have : ∀ y ∈ Dc, μ.w y * (Real.sqrt p * ‖y - condCentroid μ D‖) ^ 2 =
        p * (μ.w y * ‖y - condCentroid μ D‖ ^ 2) := by
      intro y _
      rw [mul_pow, Real.sq_sqrt (le_of_lt hp0)]; ring
    rw [Finset.sum_congr rfl this, ← Finset.mul_sum, sum_compl_dist_condCentroid μ hD hp0 hp1]
  rwa [hL, hR1, hR2] at hmink

/-- **Lemma 7.6 (`lem:dtl`, Linearized tail energy `eq:dtl-linear`)**:
    `0 ≤ X ≤ p (s - Q_D) + (1 - V_D) - (1/2) (1 - p) (Q_D - V_D)`. -/
theorem lem_dtl_linear {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)} (hC0 : C0.Nonempty)
    {D : Finset (Point d)} (hD : D ⊆ μ.supp)
    (hp0 : 0 < mass μ D) (hp1 : mass μ D < 1) :
    let s := sVal μ C0
    let Dc := μ.supp \ D
    let p := mass μ D
    let QD := ∑ x ∈ D, μ.w x * distSq x C0
    let VD := setVar μ D
    let X := (1 - p) * setVar μ Dc
    0 ≤ X ∧ X ≤ p * (s - QD) + (1 - VD) - (1 / 2) * (1 - p) * (QD - VD) := by
  intro s Dc p QD VD X
  have hDc : Dc ⊆ μ.supp := Finset.sdiff_subset
  have hX_nn : 0 ≤ X := mul_nonneg (by linarith) (setVar_nonneg μ hDc)
  refine ⟨hX_nn, ?_⟩
  have hdtl := lem_dtl_sqrt μ hC0 hD hp0 hp1
  dsimp only at hdtl
  have h1p_nn : 0 ≤ 1 - p := by linarith
  have hsQD_nn : 0 ≤ s - QD := by
    have hsplit := Finset.sum_sdiff hD (f := fun x => μ.w x * distSq x C0)
    have hnn : 0 ≤ ∑ x ∈ Dc, μ.w x * distSq x C0 :=
      Finset.sum_nonneg (fun x hx => mul_nonneg (μ.w_nonneg x (hDc hx)) (distSq_nonneg x C0))
    change ∑ x ∈ Dc, μ.w x * distSq x C0 + QD = s at hsplit
    linarith
  have h1VX_nn : 0 ≤ 1 - VD - X := by
    have hdecomp := partition_variance_decomp μ hD hp0 hp1
    change VD + setVar μ Dc + p * (1 - p) * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 = 1 at hdecomp
    have hB_nn : 0 ≤ p * (1 - p) * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 :=
      mul_nonneg (mul_nonneg (le_of_lt hp0) (by linarith)) (sq_nonneg _)
    have hVDc_nn : 0 ≤ setVar μ Dc := setVar_nonneg μ hDc
    have hX_le : X ≤ setVar μ Dc := by
      change (1 - p) * setVar μ Dc ≤ setVar μ Dc
      nlinarith only [hp0, hVDc_nn]
    linarith
  have hsq : (Real.sqrt ((1 - p) * max (QD - VD) 0)) ^ 2 ≤
      (Real.sqrt (p * (s - QD)) + Real.sqrt (1 - VD - X)) ^ 2 :=
    pow_le_pow_left₀ (Real.sqrt_nonneg _) hdtl 2
  have hamgm : (Real.sqrt (p * (s - QD)) + Real.sqrt (1 - VD - X)) ^ 2 ≤
      2 * (Real.sqrt (p * (s - QD))) ^ 2 + 2 * (Real.sqrt (1 - VD - X)) ^ 2 := by
    nlinarith only [sq_nonneg (Real.sqrt (p * (s - QD)) - Real.sqrt (1 - VD - X))]
  rw [Real.sq_sqrt (mul_nonneg h1p_nn (le_max_right _ _))] at hsq
  rw [Real.sq_sqrt (mul_nonneg (le_of_lt hp0) hsQD_nn), Real.sq_sqrt h1VX_nn] at hamgm
  have hmax : (1 - p) * (QD - VD) ≤ (1 - p) * max (QD - VD) 0 :=
    mul_le_mul_of_nonneg_left (le_max_left _ _) h1p_nn
  linarith

/-! ### Part 4: Algebraic & Bernstein certification helpers for Theorem 7.1 -/

/-- Exact 2D quadratic completion lower bound (zero division). -/
private lemma quad2_ge {A B C D E F x y : ℝ} (hA : 0 < A) (hΔ : 0 < 4 * A * C - B ^ 2) :
    (4 * A * C - B ^ 2) * F - (C * D ^ 2 - B * D * E + A * E ^ 2) ≤
      (4 * A * C - B ^ 2) * (A * x ^ 2 + B * x * y + C * y ^ 2 + D * x + E * y + F) := by
  set Δ := 4 * A * C - B ^ 2
  have hsq :
      4 * A * (Δ * (A * x ^ 2 + B * x * y + C * y ^ 2 + D * x + E * y + F) -
          (Δ * F - (C * D ^ 2 - B * D * E + A * E ^ 2))) =
        Δ * (2 * A * x + B * y + D) ^ 2 + (Δ * y + 2 * A * E - B * D) ^ 2 := by
    simp only [Δ]; ring
  have hnn : 0 ≤ Δ * (2 * A * x + B * y + D) ^ 2 + (Δ * y + 2 * A * E - B * D) ^ 2 := by
    positivity
  nlinarith only [hA, hsq, hnn]

/-- Degree-3 exact Bernstein positivity certificate on `[a, b]`. -/
private lemma bernstein3_pos {a b s b0 b1 b2 b3 P : ℝ}
    (hab : a < b) (has : a ≤ s) (hsb : s ≤ b)
    (hb0 : 0 < b0) (hb1 : 0 < b1) (hb2 : 0 < b2) (hb3 : 0 < b3)
    (hid : (b - a) ^ 3 * P =
      b0 * (b - s) ^ 3 + 3 * b1 * (b - s) ^ 2 * (s - a) +
      3 * b2 * (b - s) * (s - a) ^ 2 + b3 * (s - a) ^ 3) :
    0 < P := by
  set x := s - a
  set y := b - s
  have hx : 0 ≤ x := sub_nonneg.mpr has
  have hy : 0 ≤ y := sub_nonneg.mpr hsb
  have hba : 0 < b - a := sub_pos.mpr hab
  have hsum : 0 < b0 * y ^ 3 + 3 * b1 * y ^ 2 * x + 3 * b2 * y * x ^ 2 + b3 * x ^ 3 := by
    rcases eq_or_lt_of_le hx with hx0 | hxpos
    · have hypos : 0 < y := by simp only [x, y] at hx0 ⊢; linarith
      positivity
    · positivity
  nlinarith only [pow_pos hba 3, hid, hsum]

/-- Degree-5 exact Bernstein positivity certificate on `[a, b]`. -/
private lemma bernstein5_pos {a b s b0 b1 b2 b3 b4 b5 P : ℝ}
    (hab : a < b) (has : a ≤ s) (hsb : s ≤ b)
    (hb0 : 0 < b0) (hb1 : 0 < b1) (hb2 : 0 < b2)
    (hb3 : 0 < b3) (hb4 : 0 < b4) (hb5 : 0 < b5)
    (hid : (b - a) ^ 5 * P =
      b0 * (b - s) ^ 5 + 5 * b1 * (b - s) ^ 4 * (s - a) +
      10 * b2 * (b - s) ^ 3 * (s - a) ^ 2 + 10 * b3 * (b - s) ^ 2 * (s - a) ^ 3 +
      5 * b4 * (b - s) * (s - a) ^ 4 + b5 * (s - a) ^ 5) :
    0 < P := by
  set x := s - a
  set y := b - s
  have hx : 0 ≤ x := sub_nonneg.mpr has
  have hy : 0 ≤ y := sub_nonneg.mpr hsb
  have hba : 0 < b - a := sub_pos.mpr hab
  have hsum : 0 <
      b0 * y ^ 5 + 5 * b1 * y ^ 4 * x + 10 * b2 * y ^ 3 * x ^ 2 +
      10 * b3 * y ^ 2 * x ^ 3 + 5 * b4 * y * x ^ 4 + b5 * x ^ 5 := by
    rcases eq_or_lt_of_le hx with hx0 | hxpos
    · have hypos : 0 < y := by simp only [x, y] at hx0 ⊢; linarith
      positivity
    · positivity
  nlinarith only [pow_pos hba 5, hid, hsum]

/-- Affine interpolation lemma: if `f` is affine and bounded below by `T` at both endpoints
    of `[v0, v1]`, then `T ≤ f V` for all `V ∈ [v0, v1]`. -/
private lemma affine_ge_of_endpoints {f : ℝ → ℝ} {v0 v1 V T : ℝ}
    (haff : ∀ x, f x = f 0 + (f 1 - f 0) * x)
    (hv : v0 < v1) (h0 : v0 ≤ V) (h1 : V ≤ v1)
    (hlo : T ≤ f v0) (hhi : T ≤ f v1) :
    T ≤ f V := by
  have hlen : 0 < v1 - v0 := sub_pos.mpr hv
  have hlam0 : 0 ≤ V - v0 := sub_nonneg.mpr h0
  have hlam1 : 0 ≤ v1 - V := sub_nonneg.mpr h1
  have hid : (v1 - v0) * f V = (v1 - V) * f v0 + (V - v0) * f v1 := by
    rw [haff V, haff v0, haff v1]; ring
  nlinarith only [hlen, hlam0, hlam1, hlo, hhi, hid]

/-! #### Range 1: `0 < s ≤ 11/3` (`RESET-01`) -/

private lemma reset_range1 {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) (hle : sVal μ C0 ≤ 11 / 3) :
    MVal μ C0 ≤ 5 * sVal μ C0 / (sVal μ C0 + 14 / 5) := by
  set s := sVal μ C0
  have hden : 0 < s + 14 / 5 := by linarith
  rw [le_div_iff₀ hden]
  rcases le_total s 2 with hs2 | h2s
  · have hM := MVal_le_s μ C0 hs
    nlinarith only [hM, hs, hs2]
  · have hM := MVal_le_one_add_half_s μ C0 hs
    have hquad : 0 ≤ (s - 2) * (11 / 3 - s) := mul_nonneg (by linarith) (by linarith)
    nlinarith only [hM, h2s, hle, hquad]

/-! #### Reduction of `M ≤ 5s/(s + 14/5)` to `2 s (5 - M) ≥ T(s)`, and `p = 0` check (`RESET-01`) -/

private lemma reset_goal_of_two_s_five_sub_M {s M : ℝ} (hs : 0 < s)
    (h : TReset s ≤ 2 * s * (5 - M)) :
    M ≤ 5 * s / (s + 14 / 5) := by
  have hden1 : 0 < s + 14 / 5 := by linarith
  have hden2 : 0 < 10 * s + 28 := by linarith
  rw [le_div_iff₀ hden1]
  unfold TReset at h
  have hmul := (div_le_iff₀ hden2).mp h
  nlinarith only [hmul, hs]

private lemma mass_lt_one_of_s_lt_b {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    {b : ℝ} (hb : sVal μ C0 < b) (hs : 0 < sVal μ C0) :
    mass μ (upperSet μ.supp C0 b) < 1 := by
  set D := upperSet μ.supp C0 b
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  have hpb : mass μ D * b ≤ ∑ x ∈ D, μ.w x * distSq x C0 := by
    unfold mass
    rw [Finset.sum_mul]
    refine Finset.sum_le_sum (fun x hx => ?_)
    have hqx : b < distSq x C0 := (Finset.mem_filter.mp hx).2
    exact mul_le_mul_of_nonneg_left (le_of_lt hqx) (μ.w_nonneg x (hD hx))
  have hQD_le : ∑ x ∈ D, μ.w x * distSq x C0 ≤ sVal μ C0 :=
    Finset.sum_le_sum_of_subset_of_nonneg hD
      (fun x hx _ => mul_nonneg (μ.w_nonneg x hx) (distSq_nonneg x C0))
  nlinarith only [hpb, hQD_le, hb, hs]

private lemma pair_cut_p_zero {d : ℕ} (μ : NormProbMeasure d) (C0 : Finset (Point d))
    (hs : 0 < sVal μ C0) {b : ℝ} (hb : 0 < b) (hp0 : mass μ (upperSet μ.supp C0 b) = 0) :
    8 * sVal μ C0 - 2 * b ≤ 2 * sVal μ C0 * (5 - MVal μ C0) := by
  set s := sVal μ C0
  set D := upperSet μ.supp C0 b
  set Dc := μ.supp \ D
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  have hw0 := w_eq_zero_of_mass_eq_zero μ hD hp0
  have hQD0 : ∑ x ∈ D, μ.w x * distSq x C0 = 0 :=
    Finset.sum_eq_zero (fun x hx => by simp [hw0 x hx])
  have hVD0 : setVar μ D = 0 :=
    Finset.sum_eq_zero (fun x hx => by simp [hw0 x hx])
  have hVDc_le : setVar μ Dc ≤ 1 := setVar_le_one μ Finset.sdiff_subset
  have hIdd_nn : 0 ≤ Idd μ C0 D :=
    le_trans (le_max_right _ _) (lem_dd_bound_A μ C0 hb)
  have hcut := lem_pair_cut μ C0 hs hb
  dsimp only at hcut
  change 2 * s * (5 - MVal μ C0) ≥
    2 * (1 - setVar μ D) * ((∑ x ∈ D, μ.w x * distSq x C0) - mass μ D * b) + 8 * s - s ^ 2 +
    max ((s - ∑ x ∈ D, μ.w x * distSq x C0) ^ 2 - 2 * b * ((1 - mass μ D) * setVar μ Dc)) 0 +
    Idd μ C0 D +
    2 * b * max (mass μ D * (s - ∑ x ∈ D, μ.w x * distSq x C0) - 1 +
      mass μ D * setVar μ D + (1 - mass μ D) * setVar μ Dc) 0 at hcut
  rw [hQD0, hp0, hVD0] at hcut
  have hmax1 : (s - 0) ^ 2 - 2 * b * ((1 - 0) * setVar μ Dc) ≤
      max ((s - 0) ^ 2 - 2 * b * ((1 - 0) * setVar μ Dc)) 0 := le_max_left _ _
  have hmax2 : (0 : ℝ) ≤ 2 * b * max (0 * (s - 0) - 1 + 0 * 0 + (1 - 0) * setVar μ Dc) 0 :=
    mul_nonneg (by linarith) (le_max_right _ _)
  have h2bV : 2 * b * setVar μ Dc ≤ 2 * b := by nlinarith only [hb, hVDc_le]
  linarith

/-! #### Range 2: `11/3 ≤ s ≤ 19/2` (`RESET-02`) -/

private def band1_L (s α Q V αA αB θ : ℝ) : ℝ :=
  let m := 2 * (1 - θ)
  let b := 23 / 10 * s - 9 / 2
  let cα := -2 + (2 - 2 * αA + 2 * θ + m / 2) * V + (2 * θ - m) * s
  let cQ := 2 - (2 + 8 * αB) * V - 2 * s + (m / 2) * b
  let c0 := 8 * s - 2 * b + (m / 2) * b * V
  αA * α ^ 2 + (1 - 3 * θ) * α * Q + (1 + αB) * Q ^ 2 + cα * α + cQ * Q + c0

private def band1_P (s V αA αB θ : ℝ) : ℝ :=
  let m := 2 * (1 - θ)
  let b := 23 / 10 * s - 9 / 2
  let cα := -2 + (2 - 2 * αA + 2 * θ + m / 2) * V + (2 * θ - m) * s
  let cQ := 2 - (2 + 8 * αB) * V - 2 * s + (m / 2) * b
  let c0 := 8 * s - 2 * b + (m / 2) * b * V
  let det := 4 * αA * (1 + αB) - (1 - 3 * θ) ^ 2
  (10 * s + 28) * (det * c0 - ((1 + αB) * cα ^ 2 - (1 - 3 * θ) * cα * cQ + αA * cQ ^ 2)) -
    280 * det * s

private lemma band1_L_affine (s α Q V αA αB θ : ℝ) :
    band1_L s α Q V αA αB θ =
      band1_L s α Q 0 αA αB θ + (band1_L s α Q 1 αA αB θ - band1_L s α Q 0 αA αB θ) * V := by
  unfold band1_L; ring

private lemma band1_quad_step
    {s α Q V X M αA αB θ : ℝ} (hθ1 : θ ≤ 1)
    (hcut : 2 * s * (5 - M) ≥
      2 * (1 - V) * (Q - α) + 8 * s - s ^ 2 + ((s - Q) ^ 2 - 2 * (23 / 10 * s - 9 / 2) * X) +
      (αA * (α ^ 2 - 2 * α * V) + αB * (Q ^ 2 - 8 * Q * V)) +
      2 * θ * (s * α - α * Q - (23 / 10 * s - 9 / 2) + α * V + (23 / 10 * s - 9 / 2) * X))
    (hdtl : 2 * (23 / 10 * s - 9 / 2) * X ≤
      2 * s * α - α * Q + 2 * (23 / 10 * s - 9 / 2) -
        (23 / 10 * s - 9 / 2) * V - (23 / 10 * s - 9 / 2) * Q - α * V) :
    band1_L s α Q V αA αB θ ≤ 2 * s * (5 - M) := by
  set b : ℝ := 23 / 10 * s - 9 / 2
  have hXsub : 0 ≤ (1 - θ) * (2 * s * α - α * Q + 2 * b - b * V - b * Q - α * V - 2 * b * X) :=
    mul_nonneg (sub_nonneg.mpr hθ1) (sub_nonneg.mpr hdtl)
  have hid :
      2 * (1 - V) * (Q - α) + 8 * s - s ^ 2 + ((s - Q) ^ 2 - 2 * b * X) +
        (αA * (α ^ 2 - 2 * α * V) + αB * (Q ^ 2 - 8 * Q * V)) +
        2 * θ * (s * α - α * Q - b + α * V + b * X) -
        (1 - θ) * (2 * s * α - α * Q + 2 * b - b * V - b * Q - α * V - 2 * b * X) =
      band1_L s α Q V αA αB θ := by
    unfold band1_L; simp only [b]; ring
  linarith

private lemma band1_cubic_B1L_0 {s : ℝ} (hlo : 11 / 3 ≤ s) (hhi : s ≤ 19 / 2) :
    0 < band1_P s 0 (3 / 4) (1 / 4) (1 / 2) := by
  unfold band1_P
  apply bernstein3_pos (a := 11 / 3) (b := 19 / 2)
    (b0 := 30157728 / 172800) (b1 := 43477888 / 172800)
    (b2 := 120564198 / 172800) (b3 := 75553533 / 172800)
    (by norm_num) hlo hhi (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band1_cubic_B1L_310 {s : ℝ} (hlo : 11 / 3 ≤ s) (hhi : s ≤ 19 / 2) :
    0 < band1_P s (3 / 10) (3 / 4) (1 / 4) (1 / 2) := by
  unfold band1_P
  apply bernstein3_pos (a := 11 / 3) (b := 19 / 2)
    (b0 := 3842016 / 172800) (b1 := 7782736 / 172800)
    (b2 := 74166606 / 172800) (b3 := 17130501 / 172800)
    (by norm_num) hlo hhi (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band1_cubic_B1H_310 {s : ℝ} (hlo : 11 / 3 ≤ s) (hhi : s ≤ 19 / 2) :
    0 < band1_P s (3 / 10) 1 0 (2 / 5) := by
  unfold band1_P
  apply bernstein3_pos (a := 11 / 3) (b := 19 / 2)
    (b0 := 2306456 / 50000) (b1 := 3926116 / 50000)
    (b2 := 26701526 / 50000) (b3 := 11679561 / 50000)
    (by norm_num) hlo hhi (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band1_cubic_B1H_1 {s : ℝ} (hlo : 11 / 3 ≤ s) (hhi : s ≤ 19 / 2) :
    0 < band1_P s 1 1 0 (2 / 5) := by
  unfold band1_P
  apply bernstein3_pos (a := 11 / 3) (b := 19 / 2)
    (b0 := 820032 / 30000) (b1 := 12497152 / 30000)
    (b2 := 46677522 / 30000) (b3 := 67989267 / 30000)
    (by norm_num) hlo hhi (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band1_quad_ge_T
    {s α Q V αA αB θ : ℝ} (hlo : 11 / 3 ≤ s) (hA0 : 0 < αA)
    (hdet : 0 < 4 * αA * (1 + αB) - (1 - 3 * θ) ^ 2)
    (hP : 0 < band1_P s V αA αB θ) :
    TReset s ≤ band1_L s α Q V αA αB θ := by
  let m := 2 * (1 - θ)
  let b := 23 / 10 * s - 9 / 2
  let cα := -2 + (2 - 2 * αA + 2 * θ + m / 2) * V + (2 * θ - m) * s
  let cQ := 2 - (2 + 8 * αB) * V - 2 * s + (m / 2) * b
  let c0 := 8 * s - 2 * b + (m / 2) * b * V
  let det := 4 * αA * (1 + αB) - (1 - 3 * θ) ^ 2
  let Qnum := det * c0 - ((1 + αB) * cα ^ 2 - (1 - 3 * θ) * cα * cQ + αA * cQ ^ 2)
  have hq : Qnum ≤ det * band1_L s α Q V αA αB θ :=
    quad2_ge (A := αA) (B := 1 - 3 * θ) (C := 1 + αB) (D := cα) (E := cQ) (F := c0)
      (x := α) (y := Q) hA0 hdet
  have hden : 0 < 10 * s + 28 := by linarith
  have hP' : 280 * det * s < (10 * s + 28) * Qnum := by
    change 0 < (10 * s + 28) * Qnum - 280 * det * s at hP
    linarith
  have hmul : (10 * s + 28) * Qnum ≤ (10 * s + 28) * (det * band1_L s α Q V αA αB θ) :=
    mul_le_mul_of_nonneg_left hq (le_of_lt hden)
  have h1 : det * (280 * s) ≤ det * ((10 * s + 28) * band1_L s α Q V αA αB θ) := by
    linarith
  have h2 : 280 * s ≤ (10 * s + 28) * band1_L s α Q V αA αB θ :=
    le_of_mul_le_mul_left h1 hdet
  unfold TReset
  rw [div_le_iff₀ hden]
  linarith

private lemma reset_range2 {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hlo : 11 / 3 ≤ sVal μ C0) (hhi : sVal μ C0 ≤ 19 / 2) :
    TReset (sVal μ C0) ≤ 2 * sVal μ C0 * (5 - MVal μ C0) := by
  set s := sVal μ C0
  have hs : 0 < s := by linarith
  let b : ℝ := 23 / 10 * s - 9 / 2
  have hbs : s < b := by simp only [b]; linarith
  have hb : 0 < b := by simp only [b]; linarith
  set D := upperSet μ.supp C0 b
  set Dc := μ.supp \ D
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  set p := mass μ D
  have hp_lt1 : p < 1 := mass_lt_one_of_s_lt_b μ C0 hbs hs
  by_cases hp0 : p = 0
  · have h8 := pair_cut_p_zero μ C0 hs hb hp0
    have hden : 0 < 10 * s + 28 := by linarith
    have hT : TReset s ≤ 8 * s - 2 * b := by
      unfold TReset
      rw [div_le_iff₀ hden]
      simp only [b]
      nlinarith only [sq_nonneg (s - 237 / 170)]
    linarith
  · have hp_pos : 0 < p := lt_of_le_of_ne (mass_nonneg μ hD) (Ne.symm hp0)
    set α := p * b
    set Q := ∑ x ∈ D, μ.w x * distSq x C0
    set V := setVar μ D
    set X := (1 - p) * setVar μ Dc
    have hV0 : 0 ≤ V := setVar_nonneg μ hD
    have hV1 : V ≤ 1 := setVar_le_one μ hD
    have hdtl_raw := (lem_dtl_linear μ hC0 hD hp_pos hp_lt1).2
    have hdtl : 2 * b * X ≤ 2 * s * α - α * Q + 2 * b - b * V - b * Q - α * V := by
      have hmul : 2 * b * X ≤ 2 * b * (p * (s - Q) + (1 - V) - 1 / 2 * (1 - p) * (Q - V)) :=
        mul_le_mul_of_nonneg_left hdtl_raw (by linarith)
      have hid : 2 * b * (p * (s - Q) + (1 - V) - 1 / 2 * (1 - p) * (Q - V)) =
          2 * s * α - α * Q + 2 * b - b * V - b * Q - α * V := by
        simp only [α]; ring
      exact le_trans hmul (le_of_eq hid)
    have hcut_raw := lem_pair_cut μ C0 hs hb
    dsimp only at hcut_raw
    change 2 * s * (5 - MVal μ C0) ≥
      2 * (1 - V) * (Q - α) + 8 * s - s ^ 2 +
      max ((s - Q) ^ 2 - 2 * b * X) 0 + Idd μ C0 D +
      2 * b * max (p * (s - Q) - 1 + p * V + X) 0 at hcut_raw
    have hquad_of : ∀ (αA αB θ : ℝ), 0 < αA → 0 ≤ αB → αA + αB = 1 → 0 ≤ θ → θ ≤ 1 →
        band1_L s α Q V αA αB θ ≤ 2 * s * (5 - MVal μ C0) := by
      intro αA αB θ hA0 hB0 hAB hθ0 hθ1
      have hdd := lem_dd_convex μ hC0 hb (le_of_lt hA0) hB0 hAB
      dsimp only at hdd
      have hdd' : αA * (α ^ 2 - 2 * α * V) + αB * (Q ^ 2 - 8 * Q * V) ≤ Idd μ C0 D := by
        have : α ^ 2 - 2 * α * V = p ^ 2 * b ^ 2 - 2 * b * p * V := by simp only [α]; ring
        rw [this]; exact hdd
      have hmix : 2 * θ * (s * α - α * Q - b + α * V + b * X) ≤
          2 * b * max (p * (s - Q) - 1 + p * V + X) 0 := by
        have h1 : θ * (p * (s - Q) - 1 + p * V + X) ≤ max (p * (s - Q) - 1 + p * V + X) 0 := by
          rcases le_total (p * (s - Q) - 1 + p * V + X) 0 with h | h
          · rw [max_eq_right h]; nlinarith only [hθ0, h]
          · rw [max_eq_left h]; nlinarith only [hθ1, h]
        have h2 := mul_le_mul_of_nonneg_left h1 (by linarith : (0 : ℝ) ≤ 2 * b)
        have hid : 2 * b * (θ * (p * (s - Q) - 1 + p * V + X)) =
            2 * θ * (s * α - α * Q - b + α * V + b * X) := by
          simp only [α]; ring
        linarith
      have hDc_lb : (s - Q) ^ 2 - 2 * b * X ≤ max ((s - Q) ^ 2 - 2 * b * X) 0 := le_max_left _ _
      have hcut' : 2 * s * (5 - MVal μ C0) ≥
          2 * (1 - V) * (Q - α) + 8 * s - s ^ 2 + ((s - Q) ^ 2 - 2 * b * X) +
          (αA * (α ^ 2 - 2 * α * V) + αB * (Q ^ 2 - 8 * Q * V)) +
          2 * θ * (s * α - α * Q - b + α * V + b * X) := by
        linarith
      exact band1_quad_step hθ1 hcut' hdtl
    rcases le_total V (3 / 10) with hV_lo | hV_hi
    · have hstep := hquad_of (3 / 4) (1 / 4) (1 / 2) (by norm_num) (by norm_num)
        (by norm_num) (by norm_num) (by norm_num)
      have h0 := band1_quad_ge_T (α := α) (Q := Q) (V := 0) (αA := 3 / 4) (αB := 1 / 4)
        (θ := 1 / 2) hlo (by norm_num) (by norm_num) (band1_cubic_B1L_0 hlo hhi)
      have h1 := band1_quad_ge_T (α := α) (Q := Q) (V := 3 / 10) (αA := 3 / 4) (αB := 1 / 4)
        (θ := 1 / 2) hlo (by norm_num) (by norm_num) (band1_cubic_B1L_310 hlo hhi)
      have haff := affine_ge_of_endpoints (f := fun v => band1_L s α Q v (3 / 4) (1 / 4) (1 / 2))
        (fun v => band1_L_affine s α Q v (3 / 4) (1 / 4) (1 / 2))
        (by norm_num) hV0 hV_lo h0 h1
      exact le_trans haff hstep
    · have hstep := hquad_of 1 0 (2 / 5) (by norm_num) (by norm_num)
        (by norm_num) (by norm_num) (by norm_num)
      have h0 := band1_quad_ge_T (α := α) (Q := Q) (V := 3 / 10) (αA := 1) (αB := 0)
        (θ := 2 / 5) hlo (by norm_num) (by norm_num) (band1_cubic_B1H_310 hlo hhi)
      have h1 := band1_quad_ge_T (α := α) (Q := Q) (V := 1) (αA := 1) (αB := 0)
        (θ := 2 / 5) hlo (by norm_num) (by norm_num) (band1_cubic_B1H_1 hlo hhi)
      have haff := affine_ge_of_endpoints (f := fun v => band1_L s α Q v 1 0 (2 / 5))
        (fun v => band1_L_affine s α Q v 1 0 (2 / 5))
        (by norm_num) hV_hi hV1 h0 h1
      exact le_trans haff hstep

/-! #### Range 3: `19/2 ≤ s ≤ 31` (`RESET-03`, `RESET-04`) -/

private def band2_sL (s u Q V αA αB d0 d1 u0 u1 : ℝ) : ℝ :=
  let dQ := d0 + d1 * s
  let tsmd := 2 * s - dQ
  let tb2 := 2 * tsmd + (u0 + u1 * s)
  let c_uu := 4 * αA
  let c_QQ := 1 + αB
  let sc_uQ := (d0 - u0) + (-2 + d1 - u1) * s
  let sc_u := (-4 + 4 * V - 4 * αA * V + u0) * s + u1 * s ^ 2 + V * (tb2 + tsmd)
  let c_Q := 2 * (1 - V) - dQ - 8 * αB * V
  let c_0 := 8 * s - tb2 - (2 - V) * tsmd
  (c_uu * s) * u ^ 2 + sc_uQ * u * Q + (c_QQ * s) * Q ^ 2 +
    sc_u * u + (s * c_Q) * Q + s * c_0

private def band2_P (s V αA αB d0 d1 u0 u1 : ℝ) : ℝ :=
  let dQ := d0 + d1 * s
  let tsmd := 2 * s - dQ
  let tb2 := 2 * tsmd + (u0 + u1 * s)
  let c_uu := 4 * αA
  let c_QQ := 1 + αB
  let sc_uQ := (d0 - u0) + (-2 + d1 - u1) * s
  let s2det := 4 * c_uu * c_QQ * s ^ 2 - sc_uQ ^ 2
  let sc_u := (-4 + 4 * V - 4 * αA * V + u0) * s + u1 * s ^ 2 + V * (tb2 + tsmd)
  let c_Q := 2 * (1 - V) - dQ - 8 * αB * V
  let c_0 := 8 * s - tb2 - (2 - V) * tsmd
  s2det * ((10 * s + 28) * c_0 - 280 * s) -
    (10 * s + 28) * (c_QQ * sc_u ^ 2 - sc_uQ * sc_u * c_Q + c_uu * (s * c_Q) ^ 2)

private lemma band2_sL_affine (s u Q V αA αB d0 d1 u0 u1 : ℝ) :
    band2_sL s u Q V αA αB d0 d1 u0 u1 =
      band2_sL s u Q 0 αA αB d0 d1 u0 u1 +
        (band2_sL s u Q 1 αA αB d0 d1 u0 u1 - band2_sL s u Q 0 αA αB d0 d1 u0 u1) * V := by
  unfold band2_sL; ring

private lemma band2_quad_step
    {s u Q V X M αA αB d0 d1 u0 u1 : ℝ}
    (hs : 0 < s) (hX : 0 ≤ X)
    (hM0 : 0 ≤ 2 * (2 * s - (d0 + d1 * s)))
    (hM1 : 4 * s - (2 * (2 * s - (d0 + d1 * s)) + (u0 + u1 * s)) ≤ 2 * (2 * s - (d0 + d1 * s)))
    (hcut : s * (2 * s * (5 - M)) ≥
      s * (2 * (1 - V) * (Q - 2 * u) + 8 * s - 2 * s * Q + Q ^ 2 - 4 * s * X +
        αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V)) +
      (2 * (2 * s - (d0 + d1 * s)) + (u0 + u1 * s)) * (u * s - s - u * Q + u * V + s * X))
    (hdtl : 2 * s * X ≤ 2 * s * u + 2 * s - s * Q - u * Q - s * V - u * V) :
    band2_sL s u Q V αA αB d0 d1 u0 u1 ≤ s * (2 * s * (5 - M)) := by
  let tsmd := 2 * s - (d0 + d1 * s)
  let tb2 := 2 * tsmd + (u0 + u1 * s)
  have htsmd_nn : 0 ≤ tsmd := by simp only [tsmd]; linarith
  have hsub1 : 0 ≤ tsmd * (2 * s * u + 2 * s - s * Q - u * Q - s * V - u * V - 2 * s * X) :=
    mul_nonneg htsmd_nn (sub_nonneg.mpr hdtl)
  have hsub2 : 0 ≤ (2 * tsmd - (4 * s - tb2)) * (s * X) :=
    mul_nonneg (by simp only [tsmd, tb2]; linarith) (mul_nonneg (le_of_lt hs) hX)
  have hid :
      s * (2 * (1 - V) * (Q - 2 * u) + 8 * s - 2 * s * Q + Q ^ 2 - 4 * s * X +
        αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V)) +
      tb2 * (u * s - s - u * Q + u * V + s * X) -
      tsmd * (2 * s * u + 2 * s - s * Q - u * Q - s * V - u * V - 2 * s * X) -
      (2 * tsmd - (4 * s - tb2)) * (s * X) =
      band2_sL s u Q V αA αB d0 d1 u0 u1 := by
    unfold band2_sL; simp only [tsmd, tb2]; ring
  change s * (2 * s * (5 - M)) ≥
    s * (2 * (1 - V) * (Q - 2 * u) + 8 * s - 2 * s * Q + Q ^ 2 - 4 * s * X +
      αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V)) +
    tb2 * (u * s - s - u * Q + u * V + s * X) at hcut
  linarith

private lemma band2_quintic_B2L_0 {s : ℝ} (hlo : 19 / 2 ≤ s) (hhi : s ≤ 31) :
    0 < band2_P s 0 (1 / 5) (4 / 5) 9 (1 / 6) 3 (1 / 5) := by
  unfold band2_P
  apply bernstein5_pos (a := 19 / 2) (b := 31)
    (b0 := 124944620265 / 1080000) (b1 := 129729846326 / 1080000)
    (b2 := 60085431934 / 1080000) (b3 := 7516380924 / 1080000)
    (b4 := 335626649920 / 1080000) (b5 := 368068794560 / 1080000)
    (by norm_num) hlo hhi
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band2_quintic_B2L_310 {s : ℝ} (hlo : 19 / 2 ≤ s) (hhi : s ≤ 31) :
    0 < band2_P s (3 / 10) (1 / 5) (4 / 5) 9 (1 / 6) 3 (1 / 5) := by
  unfold band2_P
  apply bernstein5_pos (a := 19 / 2) (b := 31)
    (b0 := 287263096920 / 54000000) (b1 := 52097618776 / 54000000)
    (b2 := 4456413092225 / 54000000) (b3 := 31745428570602 / 54000000)
    (b4 := 119060589054392 / 54000000) (b5 := 256837047802480 / 54000000)
    (by norm_num) hlo hhi
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band2_quintic_B2H_310 {s : ℝ} (hlo : 19 / 2 ≤ s) (hhi : s ≤ 31) :
    0 < band2_P s (3 / 10) (4 / 5) (1 / 5) 6 (1 / 5) (-2) 0 := by
  unfold band2_P
  apply bernstein5_pos (a := 19 / 2) (b := 31)
    (b0 := 8182242685 / 125000) (b1 := 4575691043 / 125000)
    (b2 := 9290574995 / 125000) (b3 := 101057508686 / 125000)
    (b4 := 455273704536 / 125000) (b5 := 608960758240 / 125000)
    (by norm_num) hlo hhi
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band2_quintic_B2H_1 {s : ℝ} (hlo : 19 / 2 ≤ s) (hhi : s ≤ 31) :
    0 < band2_P s 1 (4 / 5) (1 / 5) 6 (1 / 5) (-2) 0 := by
  unfold band2_P
  apply bernstein5_pos (a := 19 / 2) (b := 31)
    (b0 := 315686515 / 1250) (b1 := 1609700995 / 1250)
    (b2 := 6352840075 / 1250) (b3 := 21388191738 / 1250)
    (b4 := 61794735576 / 1250) (b5 := 143536920640 / 1250)
    (by norm_num) hlo hhi
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  ring

private lemma band2_quad_ge_sT
    {s u Q V αA αB d0 d1 u0 u1 : ℝ} (hlo : 19 / 2 ≤ s) (hA0 : 0 < αA)
    (hdet : 0 < 4 * (4 * αA) * (1 + αB) * s ^ 2 - ((d0 - u0) + (-2 + d1 - u1) * s) ^ 2)
    (hP : 0 < band2_P s V αA αB d0 d1 u0 u1) :
    s * TReset s ≤ band2_sL s u Q V αA αB d0 d1 u0 u1 := by
  have hs : 0 < s := by linarith
  have hden : 0 < 10 * s + 28 := by linarith
  let dQ := d0 + d1 * s
  let tsmd := 2 * s - dQ
  let tb2 := 2 * tsmd + (u0 + u1 * s)
  let c_uu := 4 * αA
  let c_QQ := 1 + αB
  let sc_uQ := (d0 - u0) + (-2 + d1 - u1) * s
  let s2det := 4 * c_uu * c_QQ * s ^ 2 - sc_uQ ^ 2
  let sc_u := (-4 + 4 * V - 4 * αA * V + u0) * s + u1 * s ^ 2 + V * (tb2 + tsmd)
  let c_Q := 2 * (1 - V) - dQ - 8 * αB * V
  let c_0 := 8 * s - tb2 - (2 - V) * tsmd
  let Qnum := s2det * c_0 - (c_QQ * sc_u ^ 2 - sc_uQ * sc_u * c_Q + c_uu * (s * c_Q) ^ 2)
  have hΔ : 0 < 4 * (c_uu * s) * (c_QQ * s) - sc_uQ ^ 2 := by
    have : 4 * (c_uu * s) * (c_QQ * s) - sc_uQ ^ 2 = s2det := by simp only [s2det]; ring
    rw [this]; exact hdet
  have hq_raw := quad2_ge (A := c_uu * s) (B := sc_uQ) (C := c_QQ * s)
    (D := sc_u) (E := s * c_Q) (F := s * c_0) (x := u) (y := Q) (by positivity) hΔ
  have hq : s * Qnum ≤ s2det * band2_sL s u Q V αA αB d0 d1 u0 u1 := by
    have h1 : 4 * (c_uu * s) * (c_QQ * s) - sc_uQ ^ 2 = s2det := by simp only [s2det]; ring
    have h2 : s2det * (s * c_0) -
        (c_QQ * s * sc_u ^ 2 - sc_uQ * sc_u * (s * c_Q) + c_uu * s * (s * c_Q) ^ 2) = s * Qnum := by
      simp only [Qnum]; ring
    rw [h1, h2] at hq_raw
    exact hq_raw
  have hP' : s2det * (280 * s) < (10 * s + 28) * Qnum := by
    have hPe : band2_P s V αA αB d0 d1 u0 u1 = (10 * s + 28) * Qnum - s2det * (280 * s) := by
      unfold band2_P; simp only [Qnum, s2det, dQ, tsmd, tb2, c_uu, c_QQ, sc_uQ, sc_u, c_Q, c_0]; ring
    linarith
  have h1 : s * (s2det * (280 * s)) < s * ((10 * s + 28) * Qnum) :=
    mul_lt_mul_of_pos_left hP' hs
  have h2 : (10 * s + 28) * (s * Qnum) ≤
      (10 * s + 28) * (s2det * band2_sL s u Q V αA αB d0 d1 u0 u1) :=
    mul_le_mul_of_nonneg_left hq (le_of_lt hden)
  have h3 : s2det * (s * (280 * s)) ≤
      s2det * (band2_sL s u Q V αA αB d0 d1 u0 u1 * (10 * s + 28)) := by
    linarith
  have h4 : s * (280 * s) ≤ band2_sL s u Q V αA αB d0 d1 u0 u1 * (10 * s + 28) :=
    le_of_mul_le_mul_left h3 hdet
  unfold TReset
  rw [← mul_div_assoc, div_le_iff₀ hden]
  exact h4

private lemma reset_range3 {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hlo : 19 / 2 ≤ sVal μ C0) (hhi : sVal μ C0 ≤ 31) :
    TReset (sVal μ C0) ≤ 2 * sVal μ C0 * (5 - MVal μ C0) := by
  set s := sVal μ C0
  have hs : 0 < s := by linarith
  let b : ℝ := 2 * s
  have hbs : s < b := by simp only [b]; linarith
  have hb : 0 < b := by simp only [b]; linarith
  set D := upperSet μ.supp C0 b
  set Dc := μ.supp \ D
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  set p := mass μ D
  have hp_lt1 : p < 1 := mass_lt_one_of_s_lt_b μ C0 hbs hs
  by_cases hp0 : p = 0
  · have h8 := pair_cut_p_zero μ C0 hs hb hp0
    have hden : 0 < 10 * s + 28 := by linarith
    have hT : TReset s ≤ 4 * s := by
      unfold TReset; rw [div_le_iff₀ hden]; nlinarith only [hlo]
    simp only [b] at h8
    linarith
  · have hp_pos : 0 < p := lt_of_le_of_ne (mass_nonneg μ hD) (Ne.symm hp0)
    set u := p * s
    set Q := ∑ x ∈ D, μ.w x * distSq x C0
    set V := setVar μ D
    set X := (1 - p) * setVar μ Dc
    have hV0 : 0 ≤ V := setVar_nonneg μ hD
    have hV1 : V ≤ 1 := setVar_le_one μ hD
    have hdtl_pair := lem_dtl_linear μ hC0 hD hp_pos hp_lt1
    have hX_nn : 0 ≤ X := hdtl_pair.1
    have hdtl : 2 * s * X ≤ 2 * s * u + 2 * s - s * Q - u * Q - s * V - u * V := by
      have hmul : 2 * s * X ≤ 2 * s * (p * (s - Q) + (1 - V) - 1 / 2 * (1 - p) * (Q - V)) :=
        mul_le_mul_of_nonneg_left hdtl_pair.2 (by linarith)
      have hid : 2 * s * (p * (s - Q) + (1 - V) - 1 / 2 * (1 - p) * (Q - V)) =
          2 * s * u + 2 * s - s * Q - u * Q - s * V - u * V := by
        simp only [u]; ring
      exact le_trans hmul (le_of_eq hid)
    have hcut_raw := lem_pair_cut μ C0 hs hb
    dsimp only at hcut_raw
    change 2 * s * (5 - MVal μ C0) ≥
      2 * (1 - V) * (Q - p * b) + 8 * s - s ^ 2 +
      max ((s - Q) ^ 2 - 2 * b * X) 0 + Idd μ C0 D +
      2 * b * max (p * (s - Q) - 1 + p * V + X) 0 at hcut_raw
    have hquad_of : ∀ (αA αB d0 d1 u0 u1 : ℝ),
        0 < αA → 0 ≤ αB → αA + αB = 1 →
        0 ≤ 2 * (2 * s - (d0 + d1 * s)) + (u0 + u1 * s) →
        2 * (2 * s - (d0 + d1 * s)) + (u0 + u1 * s) ≤ 4 * s →
        0 ≤ 2 * (2 * s - (d0 + d1 * s)) →
        4 * s - (2 * (2 * s - (d0 + d1 * s)) + (u0 + u1 * s)) ≤ 2 * (2 * s - (d0 + d1 * s)) →
        band2_sL s u Q V αA αB d0 d1 u0 u1 ≤ s * (2 * s * (5 - MVal μ C0)) := by
      intro αA αB d0 d1 u0 u1 hA0 hB0 hAB htb0 htb1 hM0 hM1
      set tb2 := 2 * (2 * s - (d0 + d1 * s)) + (u0 + u1 * s)
      have hdd := lem_dd_convex μ hC0 hb (le_of_lt hA0) hB0 hAB
      dsimp only at hdd
      have hdd' : αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V) ≤ Idd μ C0 D := by
        have : 4 * u ^ 2 - 4 * u * V = p ^ 2 * b ^ 2 - 2 * b * p * V := by simp only [u, b]; ring
        rw [this]; exact hdd
      have hDc_lb : (s - Q) ^ 2 - 2 * b * X ≤ max ((s - Q) ^ 2 - 2 * b * X) 0 := le_max_left _ _
      have hmix : tb2 * (u * s - s - u * Q + u * V + s * X) ≤
          s * (2 * b * max (p * (s - Q) - 1 + p * V + X) 0) := by
        have h1 : tb2 * (p * (s - Q) - 1 + p * V + X) ≤
            4 * s * max (p * (s - Q) - 1 + p * V + X) 0 := by
          rcases le_total (p * (s - Q) - 1 + p * V + X) 0 with h | h
          · rw [max_eq_right h, mul_zero]; exact mul_nonpos_of_nonneg_of_nonpos htb0 h
          · rw [max_eq_left h]; exact mul_le_mul_of_nonneg_right htb1 h
        have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hs)
        have hid1 : s * (tb2 * (p * (s - Q) - 1 + p * V + X)) =
            tb2 * (u * s - s - u * Q + u * V + s * X) := by
          simp only [u]; ring
        have hid2 : s * (4 * s * max (p * (s - Q) - 1 + p * V + X) 0) =
            s * (2 * b * max (p * (s - Q) - 1 + p * V + X) 0) := by
          simp only [b]; ring
        linarith
      have hcut_s : s * (2 * s * (5 - MVal μ C0)) ≥
          s * (2 * (1 - V) * (Q - 2 * u) + 8 * s - 2 * s * Q + Q ^ 2 - 4 * s * X +
            αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V)) +
          tb2 * (u * s - s - u * Q + u * V + s * X) := by
        have hbase : 2 * (1 - V) * (Q - p * b) + 8 * s - s ^ 2 +
            ((s - Q) ^ 2 - 2 * b * X) +
            (αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V)) +
            2 * b * max (p * (s - Q) - 1 + p * V + X) 0 ≤ 2 * s * (5 - MVal μ C0) := by
          linarith
        have hmul := mul_le_mul_of_nonneg_left hbase (le_of_lt hs)
        have h1 : s * (2 * (1 - V) * (Q - p * b) + 8 * s - s ^ 2 +
            ((s - Q) ^ 2 - 2 * b * X) +
            (αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V))) =
            s * (2 * (1 - V) * (Q - 2 * u) + 8 * s - 2 * s * Q + Q ^ 2 - 4 * s * X +
              αA * (4 * u ^ 2 - 4 * u * V) + αB * (Q ^ 2 - 8 * Q * V)) := by
          simp only [u, b]; ring
        linarith
      exact band2_quad_step hs hX_nn hM0 hM1 hcut_s hdtl
    have hsT_le : s * TReset s ≤ s * (2 * s * (5 - MVal μ C0)) := by
      rcases le_total V (3 / 10) with hV_lo | hV_hi
      · have hdet : 0 < 4 * (4 * (1 / 5 : ℝ)) * (1 + 4 / 5) * s ^ 2 -
            ((9 - 3) + (-2 + 1 / 6 - 1 / 5) * s) ^ 2 := by
          have hid : 4 * (4 * (1 / 5 : ℝ)) * (1 + 4 / 5) * s ^ 2 -
              ((9 - 3) + (-2 + 1 / 6 - 1 / 5) * s) ^ 2 =
              (1463 * s ^ 2 + 21960 * s - 32400) / 900 := by ring
          rw [hid]; nlinarith only [hlo]
        have hstep := hquad_of (1 / 5) (4 / 5) 9 (1 / 6) 3 (1 / 5)
          (by norm_num) (by norm_num) (by norm_num)
          (by linarith) (by linarith) (by linarith) (by linarith)
        have h0 := band2_quad_ge_sT (u := u) (Q := Q) (V := 0)
          (αA := 1 / 5) (αB := 4 / 5) (d0 := 9) (d1 := 1 / 6) (u0 := 3) (u1 := 1 / 5)
          hlo (by norm_num) hdet (band2_quintic_B2L_0 hlo hhi)
        have h1 := band2_quad_ge_sT (u := u) (Q := Q) (V := 3 / 10)
          (αA := 1 / 5) (αB := 4 / 5) (d0 := 9) (d1 := 1 / 6) (u0 := 3) (u1 := 1 / 5)
          hlo (by norm_num) hdet (band2_quintic_B2L_310 hlo hhi)
        have haff := affine_ge_of_endpoints
          (f := fun v => band2_sL s u Q v (1 / 5) (4 / 5) 9 (1 / 6) 3 (1 / 5))
          (fun v => band2_sL_affine s u Q v (1 / 5) (4 / 5) 9 (1 / 6) 3 (1 / 5))
          (by norm_num) hV0 hV_lo h0 h1
        exact le_trans haff hstep
      · have hdet : 0 < 4 * (4 * (4 / 5 : ℝ)) * (1 + 1 / 5) * s ^ 2 -
            ((6 - (-2)) + (-2 + 1 / 5 - 0) * s) ^ 2 := by
          have hid : 4 * (4 * (4 / 5 : ℝ)) * (1 + 1 / 5) * s ^ 2 -
              ((6 - (-2)) + (-2 + 1 / 5 - 0) * s) ^ 2 =
              (303 * s ^ 2 + 720 * s - 1600) / 25 := by ring
          rw [hid]; nlinarith only [hlo]
        have hstep := hquad_of (4 / 5) (1 / 5) 6 (1 / 5) (-2) 0
          (by norm_num) (by norm_num) (by norm_num)
          (by linarith) (by linarith) (by linarith) (by linarith)
        have h0 := band2_quad_ge_sT (u := u) (Q := Q) (V := 3 / 10)
          (αA := 4 / 5) (αB := 1 / 5) (d0 := 6) (d1 := 1 / 5) (u0 := -2) (u1 := 0)
          hlo (by norm_num) hdet (band2_quintic_B2H_310 hlo hhi)
        have h1 := band2_quad_ge_sT (u := u) (Q := Q) (V := 1)
          (αA := 4 / 5) (αB := 1 / 5) (d0 := 6) (d1 := 1 / 5) (u0 := -2) (u1 := 0)
          hlo (by norm_num) hdet (band2_quintic_B2H_1 hlo hhi)
        have haff := affine_ge_of_endpoints
          (f := fun v => band2_sL s u Q v (4 / 5) (1 / 5) 6 (1 / 5) (-2) 0)
          (fun v => band2_sL_affine s u Q v (4 / 5) (1 / 5) 6 (1 / 5) (-2) 0)
          (by norm_num) hV_hi hV1 h0 h1
        exact le_trans haff hstep
    exact le_of_mul_le_mul_left hsT_le hs

/-! #### Range 4: Tail `s ≥ 31` (`RESET-05`, Branches A, B, C) -/

private lemma sqrt_one_sub_le {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    Real.sqrt (1 - t) ≤ 1 - t / 2 := by
  apply Real.sqrt_le_iff.mpr
  refine ⟨by linarith, ?_⟩
  nlinarith only [ht0, ht1]

private def tailL (s a V q : ℝ) : ℝ :=
  4 * s * (1 + a ^ 2) - 2 * s * q + 2 * q ^ 2 + (2 - 4 * a ^ 2 - 10 * V) * q -
    4 * a ^ 2 + 8 * a ^ 2 * V

private def tailL0 (s a V X q : ℝ) : ℝ :=
  8 * s - 4 * s * X - 2 * s * q + 2 * q ^ 2 + (2 - 10 * V) * q - 4 * a ^ 2 + 4 * a ^ 2 * V

/-- Tail Branch A (`u ≥ 1`): pure algebra + elementary bounds (`RESET-05`). -/
private lemma tail_branch_A {s a Q V X : ℝ}
    (hs : 31 ≤ s) (ha1 : 1 ≤ a) (ha_ub : a < 5 / 2)
    (hQ0 : 0 ≤ Q) (hQs : Q ≤ s) (hV0 : 0 ≤ V) (hV1 : V ≤ 1) (hX0 : 0 ≤ X)
    (htailQ : Q ≤ 1 + a ^ 2 - X + (a ^ 2 / s) * V +
      2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X))) :
    TReset s ≤ 4 * s * (1 + a ^ 2) - 2 * s * Q + 2 * Q ^ 2 +
      (2 - 4 * a ^ 2 - 10 * V) * Q - 4 * a ^ 2 + 8 * a ^ 2 * V := by
  have hs_pos : 0 < s := by linarith
  obtain ⟨w, hw0, hw2, hw_eq_sqrt⟩ :
      ∃ w : ℝ, 0 ≤ w ∧ w ^ 2 = 1 - V ∧ w = Real.sqrt (1 - V) :=
    ⟨Real.sqrt (1 - V), Real.sqrt_nonneg _, Real.sq_sqrt (by linarith), rfl⟩
  have hw1 : w ≤ 1 := by nlinarith only [hw0, hw2, hV0]
  obtain ⟨z, hz_eq⟩ : ∃ z : ℝ, z = 1 - w := ⟨1 - w, rfl⟩
  have hz0 : 0 ≤ z := by linarith
  have hz1 : z ≤ 1 := by linarith
  have hw_z : w = 1 - z := by linarith
  have hVz : V = 2 * z - z ^ 2 := by nlinarith only [hw2, hw_z]
  obtain ⟨d, hd_eq⟩ : ∃ d : ℝ, d = a - 1 := ⟨a - 1, rfl⟩
  have hd0 : 0 ≤ d := by linarith
  have hd_ub : d ≤ 3 / 2 := by linarith
  have ha_eq : a = 1 + d := by linarith
  obtain ⟨Q0, hQ0_def⟩ : ∃ Q0 : ℝ, Q0 = 1 + a ^ 2 + 2 * a * w := ⟨_, rfl⟩
  obtain ⟨D, hD_def⟩ : ∃ D : ℝ, D = s + a * w := ⟨_, rfl⟩
  have hD_pos : 0 < D := by rw [hD_def]; nlinarith only [hs_pos, ha1, hw0]
  obtain ⟨F2, hF2_def⟩ : ∃ F2 : ℝ, F2 = a * w * Q0 - a ^ 2 * V := ⟨_, rfl⟩
  obtain ⟨Δ, hΔ_def⟩ : ∃ Δ : ℝ, Δ = F2 / D := ⟨_, rfl⟩
  obtain ⟨Qub, hQub_def⟩ : ∃ Qub : ℝ, Qub = Q0 - Δ := ⟨_, rfl⟩
  have hQub_eq : Qub = (s * Q0 + a ^ 2 * V) / D := by
    rw [hQub_def, hΔ_def, hF2_def]
    field_simp [ne_of_gt hD_pos]
    rw [hD_def]; ring
  -- Bound `Q ≤ Qub`.
  have hQ_le_Qub : Q ≤ Qub := by
    have hsq1 : Real.sqrt (1 - Q / s) ≤ 1 - Q / (2 * s) := by
      have h1 : 0 ≤ Q / s := div_nonneg hQ0 (le_of_lt hs_pos)
      have h2 : Q / s ≤ 1 := (div_le_one hs_pos).mpr hQs
      simpa [div_div, mul_comm] using sqrt_one_sub_le h1 h2
    have hsq2 : Real.sqrt (1 - V - X) ≤ w := by
      rw [hw_eq_sqrt]; exact Real.sqrt_le_sqrt (by linarith)
    have hsq_prod : Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤ (1 - Q / (2 * s)) * w := by
      rw [Real.sqrt_mul (by rw [sub_nonneg, div_le_one hs_pos]; exact hQs)]
      have h1m : 0 ≤ 1 - Q / (2 * s) := by
        have : Q / (2 * s) ≤ 1 / 2 := by rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
        linarith
      exact mul_le_mul hsq1 hsq2 (Real.sqrt_nonneg _) h1m
    have hQ_lin : Q ≤ Q0 + (a ^ 2 / s) * V - (a * w / s) * Q := by
      have h1 : 2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤
          2 * a * ((1 - Q / (2 * s)) * w) :=
        mul_le_mul_of_nonneg_left hsq_prod (by linarith)
      have h2 : 2 * a * ((1 - Q / (2 * s)) * w) = 2 * a * w - (a * w / s) * Q := by
        field_simp [ne_of_gt hs_pos]
      rw [hQ0_def]; linarith
    have hmul : D * Q ≤ s * Q0 + a ^ 2 * V := by
      have h1 := mul_le_mul_of_nonneg_left hQ_lin (le_of_lt hs_pos)
      have h2 : s * (Q0 + a ^ 2 / s * V - a * w / s * Q) = s * Q0 + a ^ 2 * V - a * w * Q := by
        field_simp [ne_of_gt hs_pos]
      rw [h2] at h1
      have h3 : D * Q = s * Q + a * w * Q := by rw [hD_def]; ring
      linarith
    rw [hQub_eq, le_div_iff₀ hD_pos]
    linarith
  -- Show `Qub ≤ (1 + a)^2` and deduce `ℒ(Q) ≥ ℒ(Qub)`.
  have hQub_le : Qub ≤ (1 + a) ^ 2 := by
    rw [hQub_eq, div_le_iff₀ hD_pos]
    have hV_eq : V = (1 - w) * (1 + w) := by nlinarith only [hw2]
    have hdiff : (1 + a) ^ 2 * D - (s * Q0 + a ^ 2 * V) =
        a * (2 * s * (1 - w) + w * (1 + a) ^ 2 - a * (1 + w) * (1 - w)) := by
      rw [hD_def, hQ0_def, hV_eq]; ring
    have hcore : 0 ≤ 2 * s * (1 - w) + w * (1 + a) ^ 2 - a * (1 + w) * (1 - w) := by
      have h1 : a * (1 + w) ≤ 5 := by nlinarith only [ha1, ha_ub, hw0, hw1]
      have h2 : a * (1 + w) * (1 - w) ≤ 5 * (1 - w) :=
        mul_le_mul_of_nonneg_right h1 (by linarith)
      have h3 : 0 ≤ w * (1 + a) ^ 2 := mul_nonneg hw0 (sq_nonneg _)
      nlinarith only [hs, hw1, h2, h3]
    have hnn := mul_nonneg (by linarith : (0 : ℝ) ≤ a) hcore
    linarith
  have hL_mono : tailL s a V Qub ≤ tailL s a V Q := by
    have hdiff : tailL s a V Q - tailL s a V Qub =
        (Qub - Q) * (2 * s - 2 * (Q + Qub) - (2 - 4 * a ^ 2 - 10 * V)) := by
      unfold tailL; ring
    have hQ_le2 : Q ≤ (1 + a) ^ 2 := le_trans hQ_le_Qub hQub_le
    have hslope : 0 ≤ 2 * s - 2 * (Q + Qub) - (2 - 4 * a ^ 2 - 10 * V) := by
      nlinarith only [hs, ha_ub, hQ_le2, hQub_le, hV0]
    have hnn := mul_nonneg (sub_nonneg.mpr hQ_le_Qub) hslope
    linarith only [hdiff, hnn]
  -- Exact expansion of `tailL s a V Qub - 2 * Δ^2`.
  obtain ⟨F1, hF1_def⟩ : ∃ F1 : ℝ, F1 = 16 + 10 * d - 10 * z * (3 + d - z) := ⟨_, rfl⟩
  obtain ⟨Psi0m28, hPsi_def⟩ : ∃ Psi0m28 : ℝ,
      Psi0m28 = (32 * d + 4 * d ^ 2 - 6 * d ^ 3 - 2 * d ^ 4) +
        z * (-108 - 124 * d - 38 * d ^ 2 - 2 * d ^ 3 +
          (86 * z - 20 * z ^ 2) + d * (92 * z - 20 * z ^ 2) + 16 * d ^ 2 * z) := ⟨_, rfl⟩
  have hexpand : tailL s a V Qub - 2 * Δ ^ 2 =
      2 * s * (d ^ 2 + 2 * (1 + d) * z) + (Psi0m28 + 28) - F1 * F2 / D := by
    have hD_ne : D ≠ 0 := ne_of_gt hD_pos
    have hmul : D ^ 2 * (tailL s a V Qub - 2 * Δ ^ 2) =
        D ^ 2 * (2 * s * (d ^ 2 + 2 * (1 + d) * z) + (Psi0m28 + 28)) - D * (F1 * F2) := by
      unfold tailL
      rw [hQub_eq, hΔ_def]
      field_simp [hD_ne]
      rw [hD_def, hF1_def, hF2_def, hPsi_def, hQ0_def, hVz, ha_eq, hw_z]
      ring
    have hdiv : D ^ 2 * (tailL s a V Qub - 2 * Δ ^ 2) =
        D ^ 2 * (2 * s * (d ^ 2 + 2 * (1 + d) * z) + (Psi0m28 + 28) - F1 * F2 / D) := by
      rw [hmul]; field_simp [hD_ne]
    exact mul_left_cancel₀ (pow_ne_zero 2 hD_ne) hdiv
  -- Bound `Psi0m28 ≥ 32 d - (101/2) d^2 - z (108 + 124 d)`.
  have hPsi_lb : 32 * d - 101 / 2 * d ^ 2 - z * (108 + 124 * d) ≤ Psi0m28 := by
    have hz_pos1 : 0 ≤ z * (86 * z - 20 * z ^ 2) := by nlinarith only [hz0, hz1]
    have hz_pos2 : 0 ≤ z * (d * (92 * z - 20 * z ^ 2)) := by
      have : 0 ≤ 92 * z - 20 * z ^ 2 := by nlinarith only [hz0, hz1]
      exact mul_nonneg hz0 (mul_nonneg hd0 this)
    have hz_pos3 : 0 ≤ z * (16 * d ^ 2 * z) := by positivity
    have hd_rem : 0 ≤ d ^ 2 * (101 / 2 + 4 - 38 * z - (6 + 2 * z) * d - 2 * d ^ 2) := by
      apply mul_nonneg (sq_nonneg d)
      nlinarith only [hd0, hd_ub, hz0, hz1]
    have hid : Psi0m28 - (32 * d - 101 / 2 * d ^ 2 - z * (108 + 124 * d)) =
        d ^ 2 * (101 / 2 + 4 - 38 * z - (6 + 2 * z) * d - 2 * d ^ 2) +
        z * (86 * z - 20 * z ^ 2) + z * (d * (92 * z - 20 * z ^ 2)) + z * (16 * d ^ 2 * z) := by
      rw [hPsi_def]; ring
    linarith only [hid, hd_rem, hz_pos1, hz_pos2, hz_pos3]
  -- Bound `F1 * F2 ≤ (16 + 10 d)(1 + d)(2 + d)^2 ≤ 64 + 168 d + (563/2) d^2`.
  have hUd_ge64 : 64 ≤ (16 + 10 * d) * (1 + d) * (2 + d) ^ 2 := by
    have h1 : 16 ≤ 16 + 10 * d := by linarith
    have h2 : 1 ≤ 1 + d := by linarith
    have h12 : 16 ≤ (16 + 10 * d) * (1 + d) := by nlinarith only [h1, h2]
    have h3 : 4 ≤ (2 + d) ^ 2 := by nlinarith only [hd0]
    nlinarith only [h12, h3]
  have hF1F2_le : F1 * F2 ≤ (16 + 10 * d) * (1 + d) * (2 + d) ^ 2 := by
    by_cases hneg : F1 * F2 ≤ 0
    · linarith only [hneg, hUd_ge64]
    · push Not at hneg
      rcases mul_pos_iff.mp hneg with ⟨hF1, hF2⟩ | ⟨hF1, hF2⟩
      · have h1 : F1 ≤ 16 + 10 * d := by
          have : 0 ≤ 10 * z * (3 + d - z) := mul_nonneg (by linarith) (by linarith)
          rw [hF1_def]; linarith
        have h2 : F2 ≤ (1 + d) * (2 + d) ^ 2 := by
          have hQ0_le : Q0 ≤ (1 + a) ^ 2 := by rw [hQ0_def]; nlinarith only [ha1, hw1]
          have hQ0_nn : 0 ≤ Q0 := by rw [hQ0_def]; nlinarith only [ha1, hw0]
          have hwQ0 : w * Q0 ≤ (1 + a) ^ 2 := by nlinarith only [hw0, hw1, hQ0_nn, hQ0_le]
          have hawQ0 : a * w * Q0 ≤ a * (1 + a) ^ 2 := by
            have h := mul_le_mul_of_nonneg_left hwQ0 (by linarith : (0 : ℝ) ≤ a)
            linarith only [h]
          have ha2V : 0 ≤ a ^ 2 * V := mul_nonneg (sq_nonneg a) hV0
          have ha_id : a * (1 + a) ^ 2 = (1 + d) * (2 + d) ^ 2 := by rw [ha_eq]; ring
          rw [hF2_def]; linarith only [hawQ0, ha2V, ha_id]
        rw [mul_assoc]
        exact mul_le_mul h1 h2 (le_of_lt hF2) (by linarith)
      · have h1 : -4 ≤ F1 := by
          have hF1_alt : F1 = 6 + 10 * (a * w - V) := by
            rw [hF1_def, ha_eq, hw_z, hVz]; ring
          have : 0 ≤ a * w := mul_nonneg (by linarith) hw0
          linarith only [hF1_alt, this, hV1]
        have h2 : -25 / 4 ≤ F2 := by
          have hQ0_nn : 0 ≤ Q0 := by rw [hQ0_def]; nlinarith only [ha1, hw0]
          have hawQ0_nn : 0 ≤ a * w * Q0 := mul_nonneg (mul_nonneg (by linarith) hw0) hQ0_nn
          have ha2_le : a ^ 2 ≤ 25 / 4 := by nlinarith only [ha1, ha_ub]
          have ha2V_le : a ^ 2 * V ≤ 25 / 4 := by nlinarith only [ha2_le, hV0, hV1]
          rw [hF2_def]; linarith only [hawQ0_nn, ha2V_le]
        have h25 : F1 * F2 ≤ 25 := by nlinarith only [hF1, hF2, h1, h2]
        linarith only [h25, hUd_ge64]
  have hUd_cap : (16 + 10 * d) * (1 + d) * (2 + d) ^ 2 ≤ 64 + 168 * d + 563 / 2 * d ^ 2 := by
    have hid : (64 + 168 * d + 563 / 2 * d ^ 2) - (16 + 10 * d) * (1 + d) * (2 + d) ^ 2 =
        d ^ 2 * (243 / 2 - 66 * d - 10 * d ^ 2) := by ring
    have hrem : 0 ≤ d ^ 2 * (243 / 2 - 66 * d - 10 * d ^ 2) :=
      mul_nonneg (sq_nonneg d) (by nlinarith only [hd0, hd_ub])
    linarith only [hid, hrem]
  have hF1F2_div : F1 * F2 / D ≤ (64 + 168 * d + 563 / 2 * d ^ 2) / s := by
    have hnum : F1 * F2 ≤ 64 + 168 * d + 563 / 2 * d ^ 2 := le_trans hF1F2_le hUd_cap
    have hnum_nn : 0 ≤ 64 + 168 * d + 563 / 2 * d ^ 2 := by positivity
    have hDs : s ≤ D := by rw [hD_def]; nlinarith only [ha1, hw0]
    calc
      F1 * F2 / D ≤ (64 + 168 * d + 563 / 2 * d ^ 2) / D :=
        div_le_div_of_nonneg_right hnum (le_of_lt hD_pos)
      _ ≤ (64 + 168 * d + 563 / 2 * d ^ 2) / s :=
        div_le_div_of_nonneg_left hnum_nn hs_pos hDs
  have hT_eq : 28 - TReset s = 784 / (10 * s + 28) := by
    unfold TReset
    field_simp [ne_of_gt (by linarith only [hs] : (0 : ℝ) < 10 * s + 28)]
    ring
  have hconst : 0 ≤ 784 / (10 * s + 28) - 64 / s := by
    have hden1 : 0 < 10 * s + 28 := by linarith only [hs]
    rw [sub_nonneg, div_le_div_iff₀ hs_pos hden1]
    linarith only [hs]
  have hd1_c : 0 ≤ (32 - 168 / s) * d := by
    apply mul_nonneg _ hd0
    rw [sub_nonneg, div_le_iff₀ hs_pos]
    linarith only [hs]
  have hd2_c : 0 ≤ (2 * s - 101 / 2 - 563 / (2 * s)) * d ^ 2 := by
    apply mul_nonneg _ (sq_nonneg d)
    have h563 : 563 / (2 * s) ≤ 563 / 62 :=
      div_le_div_of_nonneg_left (by norm_num) (by norm_num) (by linarith only [hs])
    linarith only [hs, h563]
  have hz_c : 0 ≤ z * ((4 * s - 108) + (4 * s - 124) * d) := by
    apply mul_nonneg hz0
    nlinarith only [hs, hd0]
  have hsplit_div : (64 + 168 * d + 563 / 2 * d ^ 2) / s =
      64 / s + (168 / s) * d + (563 / (2 * s)) * d ^ 2 := by
    field_simp [ne_of_gt hs_pos]
  have hregroup :
      2 * s * (d ^ 2 + 2 * (1 + d) * z) + (32 * d - 101 / 2 * d ^ 2 - z * (108 + 124 * d)) -
        (64 / s + (168 / s) * d + (563 / (2 * s)) * d ^ 2) + 784 / (10 * s + 28) =
      (784 / (10 * s + 28) - 64 / s) + (32 - 168 / s) * d +
        (2 * s - 101 / 2 - 563 / (2 * s)) * d ^ 2 + z * ((4 * s - 108) + (4 * s - 124) * d) := by
    ring
  have hΔ2 : 0 ≤ 2 * Δ ^ 2 := by positivity
  change TReset s ≤ tailL s a V Q
  linarith only [hL_mono, hexpand, hPsi_lb, hF1F2_div, hsplit_div, hT_eq, hregroup,
    hconst, hd1_c, hd2_c, hz_c, hΔ2]

/-- Tail Branch B (`u < 1 ≤ u + X`): pure algebra + elementary bounds (`RESET-05`). -/
private lemma tail_branch_B {s a Q V X : ℝ}
    (hs : 31 ≤ s) (ha0 : 0 < a) (ha1 : a < 1)
    (hQ0 : 0 ≤ Q) (hQs : Q ≤ s) (hV0 : 0 ≤ V)
    (hVX : V + X ≤ 1) (huX : 1 ≤ a ^ 2 + X)
    (htailQ : Q ≤ 1 + a ^ 2 - X + (a ^ 2 / s) * V +
      2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X))) :
    TReset s ≤ 4 * s * (1 + a ^ 2) - 2 * s * Q + 2 * Q ^ 2 +
      (2 - 4 * a ^ 2 - 10 * V) * Q - 4 * a ^ 2 + 8 * a ^ 2 * V := by
  have hs_pos : 0 < s := by linarith
  have hVa2 : V ≤ a ^ 2 := by linarith
  obtain ⟨w, hw0, hw2, hw_eq_sqrt⟩ :
      ∃ w : ℝ, 0 ≤ w ∧ w ^ 2 = a ^ 2 - V ∧ w = Real.sqrt (a ^ 2 - V) :=
    ⟨Real.sqrt (a ^ 2 - V), Real.sqrt_nonneg _, Real.sq_sqrt (by linarith), rfl⟩
  have hwa : w ≤ a := by nlinarith only [ha0, hw0, hw2, hV0]
  have hV_eq : V = a ^ 2 - w ^ 2 := by linarith
  obtain ⟨r1, hr1_def⟩ : ∃ r1 : ℝ, r1 = 1 - a ^ 2 := ⟨_, rfl⟩
  obtain ⟨r2, hr2_def⟩ : ∃ r2 : ℝ, r2 = a * (a - w) := ⟨_, rfl⟩
  have hr1 : 0 ≤ r1 := by rw [hr1_def]; nlinarith only [ha0, ha1]
  have hr2 : 0 ≤ r2 := by rw [hr2_def]; exact mul_nonneg (le_of_lt ha0) (sub_nonneg.mpr hwa)
  obtain ⟨Q0B, hQ0B_def⟩ : ∃ Q0B : ℝ, Q0B = 2 * a ^ 2 + 2 * a * w := ⟨_, rfl⟩
  have hQ0B_nn : 0 ≤ Q0B := by rw [hQ0B_def]; positivity
  have hQ0B_le4 : Q0B ≤ 4 := by rw [hQ0B_def]; nlinarith only [ha0, ha1, hw0, hwa]
  obtain ⟨D, hD_def⟩ : ∃ D : ℝ, D = s + a * w := ⟨_, rfl⟩
  have hD_pos : 0 < D := by rw [hD_def]; nlinarith only [hs_pos, ha0, hw0]
  obtain ⟨F2B, hF2B_def⟩ : ∃ F2B : ℝ, F2B = a * w * Q0B - a ^ 2 * V := ⟨_, rfl⟩
  obtain ⟨ΔB, hΔB_def⟩ : ∃ ΔB : ℝ, ΔB = F2B / D := ⟨_, rfl⟩
  obtain ⟨QubB, hQubB_def⟩ : ∃ QubB : ℝ, QubB = Q0B - ΔB := ⟨_, rfl⟩
  have hQub_eq : QubB = (s * Q0B + a ^ 2 * V) / D := by
    rw [hQubB_def, hΔB_def, hF2B_def]
    field_simp [ne_of_gt hD_pos]
    rw [hD_def]; ring
  -- Bound `Q ≤ QubB ≤ 4 + 1/s`.
  have hQ_le_QubB : Q ≤ QubB := by
    have hsq1 : Real.sqrt (1 - Q / s) ≤ 1 - Q / (2 * s) := by
      have h1 : 0 ≤ Q / s := div_nonneg hQ0 (le_of_lt hs_pos)
      have h2 : Q / s ≤ 1 := (div_le_one hs_pos).mpr hQs
      simpa [div_div, mul_comm] using sqrt_one_sub_le h1 h2
    have hsq2 : Real.sqrt (1 - V - X) ≤ w := by
      rw [hw_eq_sqrt]; exact Real.sqrt_le_sqrt (by linarith)
    have hsq_prod : Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤ (1 - Q / (2 * s)) * w := by
      rw [Real.sqrt_mul (by rw [sub_nonneg, div_le_one hs_pos]; exact hQs)]
      have h1m : 0 ≤ 1 - Q / (2 * s) := by
        have : Q / (2 * s) ≤ 1 / 2 := by rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
        linarith
      exact mul_le_mul hsq1 hsq2 (Real.sqrt_nonneg _) h1m
    have hQ_lin : Q ≤ Q0B + (a ^ 2 / s) * V - (a * w / s) * Q := by
      have h1 : 2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤
          2 * a * ((1 - Q / (2 * s)) * w) :=
        mul_le_mul_of_nonneg_left hsq_prod (by linarith)
      have h2 : 2 * a * ((1 - Q / (2 * s)) * w) = 2 * a * w - (a * w / s) * Q := by
        field_simp [ne_of_gt hs_pos]
      rw [hQ0B_def]; linarith
    have hmul : D * Q ≤ s * Q0B + a ^ 2 * V := by
      have h1 := mul_le_mul_of_nonneg_left hQ_lin (le_of_lt hs_pos)
      have h2 : s * (Q0B + a ^ 2 / s * V - a * w / s * Q) = s * Q0B + a ^ 2 * V - a * w * Q := by
        field_simp [ne_of_gt hs_pos]
      rw [h2] at h1
      have h3 : D * Q = s * Q + a * w * Q := by rw [hD_def]; ring
      linarith
    rw [hQub_eq, le_div_iff₀ hD_pos]
    linarith
  have hQubB_le : QubB ≤ 4 + 1 / s := by
    rw [hQub_eq, div_le_iff₀ hD_pos]
    have ha2_le1 : a ^ 2 ≤ 1 := by nlinarith only [ha0, ha1]
    have h1 : a ^ 2 * V ≤ 1 := by nlinarith only [ha2_le1, hV0, hVa2]
    have h2 : (4 + 1 / s) * D = 4 * s + 1 + (4 + 1 / s) * (a * w) := by
      rw [hD_def]; field_simp [ne_of_gt hs_pos]
    have h3 : 0 ≤ (4 + 1 / s) * (a * w) := by positivity
    have h4 : s * Q0B ≤ 4 * s := by nlinarith only [hs_pos, hQ0B_le4]
    linarith only [h1, h2, h3, h4]
  have hL_mono : tailL s a V QubB ≤ tailL s a V Q := by
    have hdiff : tailL s a V Q - tailL s a V QubB =
        (QubB - Q) * (2 * s - 2 * (Q + QubB) - (2 - 4 * a ^ 2 - 10 * V)) := by
      unfold tailL; ring
    have h1s : 1 / s ≤ 1 := by rw [div_le_one hs_pos]; linarith only [hs]
    have hQ_le : Q ≤ 4 + 1 / s := le_trans hQ_le_QubB hQubB_le
    have ha2_nn : 0 ≤ a ^ 2 := sq_nonneg a
    have hslope : 0 ≤ 2 * s - 2 * (Q + QubB) - (2 - 4 * a ^ 2 - 10 * V) := by
      linarith only [hs, h1s, hQ_le, hQubB_le, ha2_nn, hV0]
    have hnn := mul_nonneg (sub_nonneg.mpr hQ_le_QubB) hslope
    linarith only [hdiff, hnn]
  -- Exact expansion of `tailL s a V QubB - 2 * ΔB^2`.
  obtain ⟨F1B, hF1B_def⟩ : ∃ F1B : ℝ, F1B = 2 + 4 * a ^ 2 + 10 * (a * w - V) := ⟨_, rfl⟩
  obtain ⟨Psi0Bm28, hPsiB_def⟩ : ∃ Psi0Bm28 : ℝ,
      Psi0Bm28 = 2 * (Q0B ^ 2 - 16) + 4 * (1 - a ^ 2) + (2 - 4 * a ^ 2 + 2 * a * w) * Q0B -
        V * (10 * Q0B - 6 * a ^ 2) := ⟨_, rfl⟩
  have hexpand : tailL s a V QubB - 2 * ΔB ^ 2 =
      4 * s * (r1 + r2) + (Psi0Bm28 + 28) - F1B * F2B / D := by
    have hD_ne : D ≠ 0 := ne_of_gt hD_pos
    have hmul : D ^ 2 * (tailL s a V QubB - 2 * ΔB ^ 2) =
        D ^ 2 * (4 * s * (r1 + r2) + (Psi0Bm28 + 28)) - D * (F1B * F2B) := by
      unfold tailL
      rw [hQub_eq, hΔB_def]
      field_simp [hD_ne]
      rw [hD_def, hF1B_def, hF2B_def, hPsiB_def, hQ0B_def, hr1_def, hr2_def, hV_eq]
      ring
    have hdiv : D ^ 2 * (tailL s a V QubB - 2 * ΔB ^ 2) =
        D ^ 2 * (4 * s * (r1 + r2) + (Psi0Bm28 + 28) - F1B * F2B / D) := by
      rw [hmul]; field_simp [hD_ne]
    exact mul_left_cancel₀ (pow_ne_zero 2 hD_ne) hdiv
  -- Bound `F1B * F2B ≤ 64`.
  have hF1F2_le64 : F1B * F2B ≤ 64 := by
    by_cases hneg : F1B * F2B ≤ 0
    · linarith
    · push Not at hneg
      rcases mul_pos_iff.mp hneg with ⟨hF1, hF2⟩ | ⟨hF1, hF2⟩
      · have h1 : F1B ≤ 16 := by rw [hF1B_def]; nlinarith only [ha0, ha1, hw0, hwa, hV0]
        have h2 : F2B ≤ 4 := by
          have haw_le1 : a * w ≤ 1 := by nlinarith only [ha0, ha1, hw0, hwa]
          have haw_nn : 0 ≤ a * w := mul_nonneg (le_of_lt ha0) hw0
          have hawQ : a * w * Q0B ≤ 4 := by nlinarith only [haw_nn, haw_le1, hQ0B_nn, hQ0B_le4]
          have ha2V : 0 ≤ a ^ 2 * V := mul_nonneg (sq_nonneg a) hV0
          rw [hF2B_def]; linarith only [hawQ, ha2V]
        nlinarith only [hF1, hF2, h1, h2]
      · have h1 : -4 ≤ F1B := by
          have : 0 ≤ a * w := mul_nonneg (le_of_lt ha0) hw0
          rw [hF1B_def]; nlinarith only [ha0, ha1, hVa2, this]
        have h2 : -1 ≤ F2B := by
          have hawQ_nn : 0 ≤ a * w * Q0B := mul_nonneg (mul_nonneg (le_of_lt ha0) hw0) hQ0B_nn
          have ha2_le1 : a ^ 2 ≤ 1 := by nlinarith only [ha0, ha1]
          have ha2V_le : a ^ 2 * V ≤ 1 := by nlinarith only [ha2_le1, hV0, hVa2]
          rw [hF2B_def]; linarith only [hawQ_nn, ha2V_le]
        nlinarith only [hF1, hF2, h1, h2]
  have hF1F2_div : F1B * F2B / D ≤ 64 / s := by
    have hDs : s ≤ D := by rw [hD_def]; nlinarith only [ha0, hw0]
    calc
      F1B * F2B / D ≤ 64 / D := div_le_div_of_nonneg_right hF1F2_le64 (le_of_lt hD_pos)
      _ ≤ 64 / s := div_le_div_of_nonneg_left (by norm_num) hs_pos hDs
  -- Bound `Psi0Bm28 ≥ -60 r1 - 108 r2`.
  have hPsi_lb : -60 * r1 - 108 * r2 ≤ Psi0Bm28 := by
    have h4mQ : 4 - Q0B = 4 * r1 + 2 * r2 := by rw [hQ0B_def, hr1_def, hr2_def]; ring
    have ht1 : -64 * r1 - 32 * r2 ≤ 2 * (Q0B ^ 2 - 16) := by
      have hid : 2 * (Q0B ^ 2 - 16) = -2 * (4 + Q0B) * (4 - Q0B) := by ring
      rw [hid, h4mQ]
      nlinarith only [hQ0B_nn, hQ0B_le4, hr1, hr2]
    have ht2 : -8 * r2 ≤ (2 - 4 * a ^ 2 + 2 * a * w) * Q0B := by
      have hid : 2 - 4 * a ^ 2 + 2 * a * w = 2 * r1 - 2 * r2 := by rw [hr1_def, hr2_def]; ring
      rw [hid]
      nlinarith only [hQ0B_nn, hQ0B_le4, hr1, hr2]
    have ht3 : -68 * r2 ≤ -(V * (10 * Q0B - 6 * a ^ 2)) := by
      have hV_le : V ≤ 2 * r2 := by rw [hr2_def]; nlinarith only [hV_eq, ha0, hw0, hwa]
      have hfac_nn : 0 ≤ 10 * Q0B - 6 * a ^ 2 := by rw [hQ0B_def]; nlinarith only [ha0, hw0]
      have hfac_le : 10 * Q0B - 6 * a ^ 2 ≤ 34 := by rw [hQ0B_def]; nlinarith only [ha0, ha1, hw0, hwa]
      nlinarith only [hV0, hV_le, hfac_nn, hfac_le]
    have ht4 : 4 * (1 - a ^ 2) = 4 * r1 := by rw [hr1_def]
    rw [hPsiB_def]
    linarith only [ht1, ht2, ht3, ht4]
  have hT_eq : 28 - TReset s = 784 / (10 * s + 28) := by
    unfold TReset; field_simp [ne_of_gt (by linarith : (0 : ℝ) < 10 * s + 28)]; ring
  have hconst : 0 ≤ 784 / (10 * s + 28) - 64 / s := by
    have hden1 : 0 < 10 * s + 28 := by linarith
    rw [sub_nonneg, div_le_div_iff₀ hs_pos hden1]
    linarith
  have hΔ2 : 0 ≤ 2 * ΔB ^ 2 := by positivity
  have hsr : 0 ≤ (4 * s - 60) * r1 + (4 * s - 108) * r2 := by nlinarith only [hs, hr1, hr2]
  have hsr_eq : 4 * s * (r1 + r2) + (-60 * r1 - 108 * r2) =
      (4 * s - 60) * r1 + (4 * s - 108) * r2 := by ring
  change TReset s ≤ tailL s a V Q
  linarith only [hL_mono, hexpand, hF1F2_div, hPsi_lb, hT_eq, hconst, hΔ2, hsr, hsr_eq]

/-- Tail Branch C (`u + X < 1`): pure algebra + elementary bounds (`RESET-05`). -/
private lemma tail_branch_C {s a Q V X : ℝ}
    (hs : 31 ≤ s) (ha0 : 0 < a) (hQ0 : 0 ≤ Q) (hQs : Q ≤ s)
    (hV0 : 0 ≤ V) (hX0 : 0 ≤ X) (hVX : V + X ≤ 1) (huX : a ^ 2 + X < 1)
    (htailQ : Q ≤ 1 + a ^ 2 - X + (a ^ 2 / s) * V +
      2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X))) :
    TReset s ≤ 8 * s - 4 * s * X - 2 * s * Q + 2 * Q ^ 2 + (2 - 10 * V) * Q -
      4 * a ^ 2 + 4 * a ^ 2 * V := by
  have hs_pos : 0 < s := by linarith
  have ha1 : a < 1 := by nlinarith only [ha0, hX0, huX]
  obtain ⟨w, hw0, hw2, hw_eq_sqrt⟩ :
      ∃ w : ℝ, 0 ≤ w ∧ w ^ 2 = 1 - V - X ∧ w = Real.sqrt (1 - V - X) :=
    ⟨Real.sqrt (1 - V - X), Real.sqrt_nonneg _, Real.sq_sqrt (by linarith), rfl⟩
  have hw1 : w ≤ 1 := by nlinarith only [hw0, hw2, hV0, hX0]
  have hX_eq : X = 1 - V - w ^ 2 := by linarith
  obtain ⟨r1, hr1_def⟩ : ∃ r1 : ℝ, r1 = 1 - a ^ 2 := ⟨_, rfl⟩
  obtain ⟨E, hE_def⟩ : ∃ E : ℝ, E = 1 - a ^ 2 - X := ⟨_, rfl⟩
  have hr1 : 0 ≤ r1 := by rw [hr1_def]; nlinarith only [ha0, ha1]
  have hE : 0 ≤ E := by rw [hE_def]; linarith
  obtain ⟨Q0C, hQ0C_def⟩ : ∃ Q0C : ℝ, Q0C = 1 + a ^ 2 - X + 2 * a * w := ⟨_, rfl⟩
  have hQ0C_eq : Q0C = (a + w) ^ 2 + V := by rw [hQ0C_def, hX_eq]; ring
  have hQ0C_nn : 0 ≤ Q0C := by rw [hQ0C_eq]; positivity
  have hQ0C_le4 : Q0C ≤ 4 := by
    have : (a + w) ^ 2 + V = a ^ 2 + 2 * a * w + (1 - X) := by linarith [hw2]
    rw [hQ0C_eq, this]; nlinarith only [ha0, ha1, hw0, hw1, hX0]
  obtain ⟨Q1, hQ1_def⟩ : ∃ Q1 : ℝ, Q1 = Q0C + (a ^ 2 / s) * V := ⟨_, rfl⟩
  have hQ_le_Q1 : Q ≤ Q1 := by
    have hsq1 : Real.sqrt (1 - Q / s) ≤ 1 := by
      apply Real.sqrt_le_iff.mpr
      refine ⟨by norm_num, ?_⟩
      have : 0 ≤ Q / s := div_nonneg hQ0 (le_of_lt hs_pos)
      linarith
    have hsq_prod : Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤ w := by
      rw [Real.sqrt_mul (by rw [sub_nonneg, div_le_one hs_pos]; exact hQs), ← hw_eq_sqrt]
      calc
        Real.sqrt (1 - Q / s) * w ≤ 1 * w := mul_le_mul_of_nonneg_right hsq1 hw0
        _ = w := one_mul w
    have hmul_a : 2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤ 2 * a * w :=
      mul_le_mul_of_nonneg_left hsq_prod (by linarith)
    rw [hQ1_def, hQ0C_def]
    linarith only [htailQ, hmul_a]
  have hQ1_le : Q1 ≤ 4 + 1 / s := by
    have : (a ^ 2 / s) * V ≤ 1 / s := by
      rw [mul_comm, ← mul_div_assoc]
      apply div_le_div_of_nonneg_right _ (le_of_lt hs_pos)
      have hV1 : V ≤ 1 := by linarith
      nlinarith only [ha0, ha1, hV0, hV1]
    rw [hQ1_def]; linarith only [hQ0C_le4, this]
  have hQ0C_le_Q1 : Q0C ≤ Q1 := by
    have : 0 ≤ (a ^ 2 / s) * V := mul_nonneg (div_nonneg (sq_nonneg a) (le_of_lt hs_pos)) hV0
    rw [hQ1_def]; linarith only [this]
  have hL0_mono : tailL0 s a V X Q1 ≤ tailL0 s a V X Q := by
    have hdiff : tailL0 s a V X Q - tailL0 s a V X Q1 =
        (Q1 - Q) * (2 * s - 2 * (Q + Q1) - (2 - 10 * V)) := by
      unfold tailL0; ring
    have h1s : 1 / s ≤ 1 := by rw [div_le_one hs_pos]; linarith only [hs]
    have hQ_le : Q ≤ 4 + 1 / s := le_trans hQ_le_Q1 hQ1_le
    have hslope : 0 ≤ 2 * s - 2 * (Q + Q1) - (2 - 10 * V) := by
      linarith only [hs, h1s, hQ_le, hQ1_le, hV0]
    have hnn := mul_nonneg (sub_nonneg.mpr hQ_le_Q1) hslope
    linarith only [hdiff, hnn]
  obtain ⟨y, hy_def⟩ : ∃ y : ℝ, y = 4 - Q0C := ⟨_, rfl⟩
  have hL0_base :
      (8 * s - 4 * s * X - 2 * s * Q0C) + 8 + 4 * r1 - 18 * y - (40 + 10 / s) * V ≤
        tailL0 s a V X Q1 - 28 := by
    have h2sQ1 : 2 * s * Q1 = 2 * s * Q0C + 2 * a ^ 2 * V := by
      rw [hQ1_def]; field_simp [ne_of_gt hs_pos]
    have hquad_lb : 40 - 18 * y ≤ 2 * Q1 ^ 2 + 2 * Q1 := by
      have h1 : 2 * Q0C ^ 2 + 2 * Q0C ≤ 2 * Q1 ^ 2 + 2 * Q1 := by
        nlinarith only [hQ0C_nn, hQ0C_le_Q1]
      have h2 : 2 * Q0C ^ 2 + 2 * Q0C - (40 - 18 * y) = 2 * y ^ 2 := by rw [hy_def]; ring
      nlinarith only [h1, h2, sq_nonneg y]
    have h10VQ1 : 10 * V * Q1 ≤ (40 + 10 / s) * V := by
      have h1 : 10 * V * Q1 ≤ 10 * V * (4 + 1 / s) := mul_le_mul_of_nonneg_left hQ1_le (by linarith)
      have h2 : 10 * V * (4 + 1 / s) = (40 + 10 / s) * V := by ring
      linarith only [h1, h2]
    have ha2V_nn : 0 ≤ 2 * a ^ 2 * V := by positivity
    have hL0_rw : tailL0 s a V X Q1 - 28 =
        (8 * s - 4 * s * X - 2 * s * Q0C) + (2 * Q1 ^ 2 + 2 * Q1) - 10 * V * Q1 +
          4 * r1 - 32 + 2 * a ^ 2 * V := by
      unfold tailL0; rw [hr1_def]; linarith only [h2sQ1]
    rw [hL0_rw]
    linarith only [hquad_lb, h10VQ1, ha2V_nn]
  have hT_lt28 : TReset s < 28 := by
    unfold TReset
    have hden : 0 < 10 * s + 28 := by linarith only [hs]
    rw [div_lt_iff₀ hden]; linarith only [hs]
  have hL0_ge28 : 28 ≤ tailL0 s a V X Q1 := by
    have h10s : 10 / s ≤ 10 / 31 := div_le_div_of_nonneg_left (by norm_num) (by norm_num) hs
    have h20s : 20 / s = 2 * (10 / s) := by ring
    rcases le_total w a with hwa | haw
    · obtain ⟨r2, hr2_def⟩ : ∃ r2 : ℝ, r2 = a * (a - w) := ⟨_, rfl⟩
      have hr2 : 0 ≤ r2 := by rw [hr2_def]; exact mul_nonneg (le_of_lt ha0) (sub_nonneg.mpr hwa)
      have hOs : 8 * s - 4 * s * X - 2 * s * Q0C = 4 * s * (r1 + r2) + 2 * s * E := by
        rw [hQ0C_def, hr1_def, hr2_def, hE_def]; ring
      have hV_le : V ≤ E + 2 * r2 := by
        have : E + 2 * r2 - V = (a - w) ^ 2 := by rw [hE_def, hr2_def, hX_eq]; ring
        nlinarith only [this, sq_nonneg (a - w)]
      have hy_le : y ≤ 4 * r1 + 2 * r2 := by
        have : 4 * r1 + 2 * r2 - y = E := by rw [hy_def, hQ0C_def, hr1_def, hr2_def, hE_def]; ring
        linarith only [this, hE]
      have hc1 : 0 ≤ (4 * s - 68) * r1 := mul_nonneg (by linarith only [hs]) hr1
      have hc2 : 0 ≤ (4 * s - 116 - 20 / s) * r2 := mul_nonneg (by linarith only [hs, h10s, h20s]) hr2
      have hc3 : 0 ≤ (2 * s - 40 - 10 / s) * E := mul_nonneg (by linarith only [hs, h10s]) hE
      have h1 : (40 + 10 / s) * V ≤ (40 + 10 / s) * (E + 2 * r2) :=
        mul_le_mul_of_nonneg_left hV_le (by positivity)
      have h2 : 18 * y ≤ 18 * (4 * r1 + 2 * r2) := by linarith only [hy_le]
      have hid : (4 * s * (r1 + r2) + 2 * s * E) + 8 + 4 * r1 -
          18 * (4 * r1 + 2 * r2) - (40 + 10 / s) * (E + 2 * r2) =
          8 + (4 * s - 68) * r1 + (4 * s - 116 - 20 / s) * r2 + (2 * s - 40 - 10 / s) * E := by
        ring
      rw [hOs] at hL0_base
      linarith only [hL0_base, h1, h2, hid, hc1, hc2, hc3]
    · have hOs : 4 * s * r1 + 2 * s * V ≤ 8 * s - 4 * s * X - 2 * s * Q0C := by
        have : (8 * s - 4 * s * X - 2 * s * Q0C) - (4 * s * r1 + 2 * s * V) =
            2 * s * (w - a) ^ 2 := by
          rw [hQ0C_def, hr1_def, hX_eq]; ring
        have hnn : 0 ≤ 2 * s * (w - a) ^ 2 := mul_nonneg (by linarith only [hs]) (sq_nonneg _)
        linarith only [this, hnn]
      have hy_le : y ≤ 4 * r1 := by
        have : 4 * r1 - y = (w - a) * (w + 3 * a) + V := by
          rw [hy_def, hQ0C_eq, hr1_def]; ring
        have hnn : 0 ≤ (w - a) * (w + 3 * a) + V := by nlinarith only [ha0, haw, hV0]
        linarith only [this, hnn]
      have hc1 : 0 ≤ (4 * s - 68) * r1 := mul_nonneg (by linarith only [hs]) hr1
      have hc2 : 0 ≤ (2 * s - 40 - 10 / s) * V := mul_nonneg (by linarith only [hs, h10s]) hV0
      have hid : 4 * s * r1 + 2 * s * V + 8 + 4 * r1 - 18 * (4 * r1) - (40 + 10 / s) * V =
          8 + (4 * s - 68) * r1 + (2 * s - 40 - 10 / s) * V := by ring
      linarith only [hL0_base, hOs, hy_le, hc1, hc2, hid]
  change TReset s ≤ tailL0 s a V X Q
  linarith only [hT_lt28, hL0_ge28, hL0_mono]

private lemma reset_range4_tail {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hs : 31 ≤ sVal μ C0) :
    TReset (sVal μ C0) ≤ 2 * sVal μ C0 * (5 - MVal μ C0) := by
  set s := sVal μ C0
  have hs_pos : 0 < s := by linarith
  let b : ℝ := 2 * s
  have hbs : s < b := by simp only [b]; linarith
  have hb : 0 < b := by simp only [b]; linarith
  set D := upperSet μ.supp C0 b
  set Dc := μ.supp \ D
  have hD : D ⊆ μ.supp := Finset.filter_subset _ _
  set p := mass μ D
  have hp_lt1 : p < 1 := mass_lt_one_of_s_lt_b μ C0 hbs hs_pos
  by_cases hp0 : p = 0
  · have h8 := pair_cut_p_zero μ C0 hs_pos hb hp0
    have hden : 0 < 10 * s + 28 := by linarith
    have hT : TReset s ≤ 4 * s := by
      unfold TReset; rw [div_le_iff₀ hden]; nlinarith only [hs]
    simp only [b] at h8
    linarith
  · have hp_pos : 0 < p := lt_of_le_of_ne (mass_nonneg μ hD) (Ne.symm hp0)
    set u := p * s
    have hu_pos : 0 < u := mul_pos hp_pos hs_pos
    set a := Real.sqrt u
    have ha_pos : 0 < a := Real.sqrt_pos.mpr hu_pos
    have ha2 : a ^ 2 = u := Real.sq_sqrt (le_of_lt hu_pos)
    set Q := ∑ x ∈ D, μ.w x * distSq x C0
    set V := setVar μ D
    set X := (1 - p) * setVar μ Dc
    have hV0 : 0 ≤ V := setVar_nonneg μ hD
    have hV1 : V ≤ 1 := setVar_le_one μ hD
    have hX0 : 0 ≤ X := (lem_dtl_linear μ hC0 hD hp_pos hp_lt1).1
    have hVX : V + X ≤ 1 := by
      have hdecomp := partition_variance_decomp μ hD hp_pos hp_lt1
      change V + setVar μ Dc + p * (1 - p) * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 = 1 at hdecomp
      have hB_nn : 0 ≤ p * (1 - p) * ‖condCentroid μ D - condCentroid μ Dc‖ ^ 2 :=
        mul_nonneg (mul_nonneg (le_of_lt hp_pos) (by linarith)) (sq_nonneg _)
      have hVDc_nn : 0 ≤ setVar μ Dc := setVar_nonneg μ Finset.sdiff_subset
      have hX_le : X ≤ setVar μ Dc := by
        change (1 - p) * setVar μ Dc ≤ setVar μ Dc
        nlinarith only [hp_pos, hVDc_nn]
      linarith
    have h2u_le_Q : 2 * u ≤ Q := by
      have hpb : p * b ≤ Q := by
        unfold p mass Q
        rw [Finset.sum_mul]
        refine Finset.sum_le_sum (fun x hx => ?_)
        have hqx : b < distSq x C0 := (Finset.mem_filter.mp hx).2
        exact mul_le_mul_of_nonneg_left (le_of_lt hqx) (μ.w_nonneg x (hD hx))
      have : 2 * u = p * b := by simp only [u, b]; ring
      linarith
    have hQ0 : 0 ≤ Q := by linarith
    have hQs : Q ≤ s :=
      Finset.sum_le_sum_of_subset_of_nonneg hD
        (fun x hx _ => mul_nonneg (μ.w_nonneg x hx) (distSq_nonneg x C0))
    have htailQ : Q ≤ 1 + a ^ 2 - X + (a ^ 2 / s) * V +
        2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X)) := by
      have hdtl := lem_dtl_sqrt μ hC0 hD hp_pos hp_lt1
      dsimp only at hdtl
      have h1p_nn : 0 ≤ 1 - p := by linarith
      have hp_eq : p = a ^ 2 / s := by rw [ha2]; simp only [u]; field_simp [ne_of_gt hs_pos]
      have hsq : (Real.sqrt ((1 - p) * max (Q - V) 0)) ^ 2 ≤
          (Real.sqrt (p * (s - Q)) + Real.sqrt (1 - V - X)) ^ 2 :=
        pow_le_pow_left₀ (Real.sqrt_nonneg _) hdtl 2
      rw [Real.sq_sqrt (mul_nonneg h1p_nn (le_max_right _ _)), add_sq,
        Real.sq_sqrt (mul_nonneg (le_of_lt hp_pos) (by linarith)),
        Real.sq_sqrt (by linarith)] at hsq
      have hprod : Real.sqrt (p * (s - Q)) * Real.sqrt (1 - V - X) =
          a * Real.sqrt ((1 - Q / s) * (1 - V - X)) := by
        have h1 : p * (s - Q) = a ^ 2 * (1 - Q / s) := by
          rw [hp_eq]; field_simp [ne_of_gt hs_pos]
        rw [h1, Real.sqrt_mul (sq_nonneg a), Real.sqrt_sq (le_of_lt ha_pos), mul_assoc,
          ← Real.sqrt_mul (by rw [sub_nonneg, div_le_one hs_pos]; exact hQs)]
      have hmax : (1 - p) * (Q - V) ≤ (1 - p) * max (Q - V) 0 :=
        mul_le_mul_of_nonneg_left (le_max_left _ _) h1p_nn
      have hpV_nn : 0 ≤ p * V := mul_nonneg (le_of_lt hp_pos) hV0
      have hps : p * s = a ^ 2 := by rw [ha2]
      have hcancel : Q - V - p * Q + p * V ≤ p * s - p * Q + (1 - V - X) +
          2 * (a * Real.sqrt ((1 - Q / s) * (1 - V - X))) := by
        rw [← hprod]; linarith
      rw [hps] at hcancel
      rw [← hp_eq]
      linarith
    have ha_ub : a < 5 / 2 := by
      obtain ⟨w0, hw0_nn, hw0_sq, hw0_eq⟩ :
          ∃ w0 : ℝ, 0 ≤ w0 ∧ w0 ^ 2 = 1 - V ∧ w0 = Real.sqrt (1 - V) :=
        ⟨Real.sqrt (1 - V), Real.sqrt_nonneg _, Real.sq_sqrt (by linarith), rfl⟩
      have hw0_le1 : w0 ≤ 1 := by nlinarith only [hw0_nn, hw0_sq, hV0]
      have hsq_le : Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤ w0 := by
        have hQs1 : 0 ≤ 1 - Q / s := by rw [sub_nonneg, div_le_one hs_pos]; exact hQs
        have hQs_le1 : 1 - Q / s ≤ 1 := by
          have : 0 ≤ Q / s := div_nonneg hQ0 (le_of_lt hs_pos); linarith
        have h1 : (1 - Q / s) * (1 - V - X) ≤ 1 - V := by
          nlinarith only [hQs1, hQs_le1, hX0, hVX]
        rw [hw0_eq]
        exact Real.sqrt_le_sqrt h1
      have hQ_le_sq : Q ≤ (1 + a) ^ 2 := by
        have hV_term : (a ^ 2 / s) * V = (a ^ 2 / s) * (1 - w0 ^ 2) := by
          have : V = 1 - w0 ^ 2 := by linarith
          rw [this]
        have hmul_a : 2 * a * Real.sqrt ((1 - Q / s) * (1 - V - X)) ≤ 2 * a * w0 :=
          mul_le_mul_of_nonneg_left hsq_le (by linarith)
        have h1 : Q ≤ 1 + a ^ 2 + (a ^ 2 / s) * (1 - w0 ^ 2) + 2 * a * w0 := by
          linarith
        have h2 : a ≤ s / 2 := by
          have ha2_le : a ^ 2 ≤ s / 2 := by linarith
          nlinarith only [hs, ha_pos, ha2_le]
        have hgap : (1 + a) ^ 2 - (1 + a ^ 2 + (a ^ 2 / s) * (1 - w0 ^ 2) + 2 * a * w0) =
            a * (1 - w0) * (2 - a / s * (1 + w0)) := by ring
        have hfac : 0 ≤ 2 - a / s * (1 + w0) := by
          have : a / s ≤ 1 / 2 := by rw [div_le_div_iff₀ hs_pos (by norm_num)]; linarith
          nlinarith only [this, hw0_nn, hw0_le1]
        have hnn : 0 ≤ a * (1 - w0) * (2 - a / s * (1 + w0)) :=
          mul_nonneg (mul_nonneg (le_of_lt ha_pos) (by linarith)) hfac
        linarith
      have hquad : a ^ 2 - 2 * a - 1 ≤ 0 := by linarith
      by_contra hge
      push Not at hge
      nlinarith only [hquad, hge]
    have hcut_raw := lem_pair_cut μ C0 hs_pos hb
    dsimp only at hcut_raw
    change 2 * s * (5 - MVal μ C0) ≥
      2 * (1 - V) * (Q - p * b) + 8 * s - s ^ 2 +
      max ((s - Q) ^ 2 - 2 * b * X) 0 + Idd μ C0 D +
      2 * b * max (p * (s - Q) - 1 + p * V + X) 0 at hcut_raw
    have hdd := lem_dd_bound_B μ hC0 hb
    dsimp only at hdd
    change Q ^ 2 - 8 * Q * V ≤ Idd μ C0 D at hdd
    have hDc_lb : (s - Q) ^ 2 - 2 * b * X ≤ max ((s - Q) ^ 2 - 2 * b * X) 0 := le_max_left _ _
    have hps_eq : p * s = a ^ 2 := by rw [ha2]
    have hpb_eq : p * b = 2 * a ^ 2 := by simp only [b]; linarith [hps_eq]
    have hL_bound : 4 * s * (1 + a ^ 2) - 2 * s * Q + 2 * Q ^ 2 +
        (2 - 4 * a ^ 2 - 10 * V) * Q - 4 * a ^ 2 + 8 * a ^ 2 * V ≤ 2 * s * (5 - MVal μ C0) := by
      have hmix : 2 * b * (p * (s - Q) - 1 + p * V + X) ≤
          2 * b * max (p * (s - Q) - 1 + p * V + X) 0 :=
        mul_le_mul_of_nonneg_left (le_max_left _ _) (by linarith)
      have hid : 2 * (1 - V) * (Q - p * b) + 8 * s - s ^ 2 + ((s - Q) ^ 2 - 2 * b * X) +
          (Q ^ 2 - 8 * Q * V) + 2 * b * (p * (s - Q) - 1 + p * V + X) =
          4 * s * (1 + a ^ 2) - 2 * s * Q + 2 * Q ^ 2 +
            (2 - 4 * a ^ 2 - 10 * V) * Q - 4 * a ^ 2 + 8 * a ^ 2 * V := by
        have hstep1 : 2 * b * (p * (s - Q) - 1 + p * V + X) =
            4 * s * (p * s) - 4 * (p * s) * Q - 4 * s + 4 * (p * s) * V + 4 * s * X := by
          simp only [b]; ring
        rw [hstep1, hps_eq, hpb_eq]
        simp only [b]; ring
      linarith
    have hL0_bound : 8 * s - 4 * s * X - 2 * s * Q + 2 * Q ^ 2 + (2 - 10 * V) * Q -
        4 * a ^ 2 + 4 * a ^ 2 * V ≤ 2 * s * (5 - MVal μ C0) := by
      have hmix : (0 : ℝ) ≤ 2 * b * max (p * (s - Q) - 1 + p * V + X) 0 :=
        mul_nonneg (by linarith) (le_max_right _ _)
      have hid : 2 * (1 - V) * (Q - p * b) + 8 * s - s ^ 2 + ((s - Q) ^ 2 - 2 * b * X) +
          (Q ^ 2 - 8 * Q * V) =
          8 * s - 4 * s * X - 2 * s * Q + 2 * Q ^ 2 + (2 - 10 * V) * Q -
            4 * a ^ 2 + 4 * a ^ 2 * V := by
        rw [hpb_eq]; simp only [b]; ring
      linarith
    by_cases hu1 : 1 ≤ u
    · have ha1 : 1 ≤ a := by nlinarith only [ha_pos, ha2, hu1]
      exact le_trans (tail_branch_A hs ha1 ha_ub hQ0 hQs hV0 hV1 hX0 htailQ) hL_bound
    · push Not at hu1
      have ha1 : a < 1 := by nlinarith only [ha_pos, ha2, hu1]
      by_cases huX : 1 ≤ a ^ 2 + X
      · exact le_trans (tail_branch_B hs ha_pos ha1 hQ0 hQs hV0 hVX huX htailQ) hL_bound
      · push Not at huX
        exact le_trans (tail_branch_C hs ha_pos hQ0 hQs hV0 hX0 hVX huX htailQ) hL0_bound

/-! ### Part 5: Theorem 7.1 (`thm:reset`) for general `NormProbMeasure` and for finite targets `P` -/

/-- **Theorem 7.1 (`thm:reset`, Measure form):**
    For every dimension `d`, every finitely supported normalized probability measure `μ` on
    `Point d` (mean `0`, variance `1`), and every nonempty finite center set `C0` with `s > 0`,
    `M(C0) ≤ U_reset s = min { s, 1 + s/2, 5 s / (s + 14/5) }`. -/
theorem thm_reset_measure {d : ℕ} (μ : NormProbMeasure d) {C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hs : 0 < sVal μ C0) :
    MVal μ C0 ≤ U_reset (sVal μ C0) := by
  unfold U_reset
  refine le_min (MVal_le_s μ C0 hs) (le_min (MVal_le_one_add_half_s μ C0 hs) ?_)
  set s := sVal μ C0
  by_cases h1 : s ≤ 11 / 3
  · exact reset_range1 μ C0 hs h1
  · push Not at h1
    apply reset_goal_of_two_s_five_sub_M hs
    by_cases h2 : s ≤ 19 / 2
    · exact reset_range2 μ hC0 (le_of_lt h1) h2
    · push Not at h2
      by_cases h3 : s ≤ 31
      · exact reset_range3 μ hC0 (le_of_lt h2) h3
      · push Not at h3
        exact reset_range4_tail μ hC0 (le_of_lt h3)

/-- Specialization of a finite target `P : Finset (Point d)` with `0 < phi P` into
    normalized coordinates (`NormProbMeasure d`). -/
private lemma target_to_normProbMeasure {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hphi : 0 < phi P) :
    ∃ (μ : NormProbMeasure d) (C0' : Finset (Point d)),
      C0'.Nonempty ∧
      sVal μ C0' = cost P C0 / phi P ∧
      (0 < cost P C0 → MVal μ C0' = postHitMean P C0) := by
  have hcard_ge2 : 2 ≤ P.card := two_le_card_of_phi_pos hphi
  have hP : P.Nonempty := Finset.card_pos.mp (by omega)
  let n : ℝ := (P.card : ℝ)
  have hn_pos : 0 < n := Nat.cast_pos.mpr (by omega)
  have hn_ne : n ≠ 0 := ne_of_gt hn_pos
  let σ : ℝ := Real.sqrt (phi P / n)
  have hσ_pos : 0 < σ := Real.sqrt_pos.mpr (div_pos hphi hn_pos)
  have hσ_ne : σ ≠ 0 := ne_of_gt hσ_pos
  have hσ2 : σ ^ 2 = phi P / n := Real.sq_sqrt (le_of_lt (div_pos hphi hn_pos))
  let φ : Point d → Point d := fun x => σ⁻¹ • (x - centroid P)
  have hφ_inj : Function.Injective φ := by
    intro x y hxy
    simp only [φ] at hxy
    have h1 : σ • (σ⁻¹ • (x - centroid P)) = σ • (σ⁻¹ • (y - centroid P)) :=
      congrArg (σ • ·) hxy
    rw [smul_smul, smul_smul, mul_inv_cancel₀ hσ_ne, one_smul, one_smul] at h1
    exact sub_left_inj.mp h1
  have hφ_norm : ∀ x y : Point d, ‖φ x - φ y‖ = σ⁻¹ * ‖x - y‖ := by
    intro x y
    have hsub : φ x - φ y = σ⁻¹ • (x - y) := by
      simp only [φ, ← smul_sub]
      congr 1; abel
    rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hσ_pos)]
  let μ : NormProbMeasure d :=
    { supp := P.image φ
      w := fun _ => n⁻¹
      w_nonneg := fun _ _ => inv_nonneg.mpr (le_of_lt hn_pos)
      sum_w := by
        rw [Finset.sum_const, Finset.card_image_of_injective P hφ_inj, nsmul_eq_mul]
        exact mul_inv_cancel₀ hn_ne
      mean_zero := by
        rw [Finset.sum_image (fun x _ y _ h => hφ_inj h)]
        have h1 : ∀ x ∈ P, n⁻¹ • φ x = (n⁻¹ * σ⁻¹) • (x - centroid P) := fun x _ => by
          simp only [φ, smul_smul]
        rw [Finset.sum_congr rfl h1, ← Finset.smul_sum, sum_sub_centroid hP, smul_zero]
      var_one := by
        rw [Finset.sum_image (fun x _ y _ h => hφ_inj h)]
        have h1 : ∀ x ∈ P, n⁻¹ * ‖φ x‖ ^ 2 = (n⁻¹ * σ⁻¹ ^ 2) * ‖x - centroid P‖ ^ 2 := by
          intro x _
          simp only [φ, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hσ_pos), mul_pow]
          ring
        rw [Finset.sum_congr rfl h1, ← Finset.mul_sum]
        change (n⁻¹ * σ⁻¹ ^ 2) * phi P = 1
        rw [inv_pow, hσ2]
        field_simp [hn_ne, ne_of_gt hphi] }
  let C0' : Finset (Point d) := C0.image φ
  have hC0' : C0'.Nonempty := hC0.image φ
  have hdistToSet : ∀ x : Point d, distToSet (φ x) C0' = σ⁻¹ * distToSet x C0 := by
    intro x
    rw [distToSet_eq_inf' (φ x) hC0', distToSet_eq_inf' x hC0]
    apply le_antisymm
    · obtain ⟨c, hc, hceq⟩ := exists_mem_distToSet_eq x hC0
      rw [← distToSet_eq_inf' x hC0, hceq]
      calc
        C0'.inf' hC0' (fun c' => ‖φ x - c'‖) ≤ ‖φ x - φ c‖ :=
          Finset.inf'_le (fun c' => ‖φ x - c'‖) (Finset.mem_image_of_mem φ hc)
        _ = σ⁻¹ * ‖x - c‖ := hφ_norm x c
    · refine Finset.le_inf' hC0' _ (fun c' hc' => ?_)
      obtain ⟨c, hc, rfl⟩ := Finset.mem_image.mp hc'
      rw [hφ_norm x c]
      exact mul_le_mul_of_nonneg_left (Finset.inf'_le (fun c => ‖x - c‖) hc)
        (inv_nonneg.mpr (le_of_lt hσ_pos))
  have hdistSq : ∀ x : Point d, distSq (φ x) C0' = (n / phi P) * distSq x C0 := by
    intro x
    unfold distSq
    rw [hdistToSet x, mul_pow, inv_pow, hσ2]
    field_simp [hn_ne, ne_of_gt hphi]
  have hs_eq : sVal μ C0' = cost P C0 / phi P := by
    unfold sVal
    change ∑ y ∈ P.image φ, n⁻¹ * distSq y C0' = cost P C0 / phi P
    rw [Finset.sum_image (fun x _ y _ h => hφ_inj h)]
    have h1 : ∀ x ∈ P, n⁻¹ * distSq (φ x) C0' = (phi P)⁻¹ * distSq x C0 := by
      intro x _
      rw [hdistSq x]
      field_simp [hn_ne, ne_of_gt hphi]
    rw [Finset.sum_congr rfl h1, ← Finset.mul_sum]
    change (phi P)⁻¹ * cost P C0 = cost P C0 / phi P
    rw [div_eq_inv_mul]
  have hu_eq : ∀ x ∈ P, uVal μ C0' (φ x) = cost P (insert x C0) / phi P := by
    intro x _
    unfold uVal
    change ∑ y' ∈ P.image φ, n⁻¹ * min (distSq y' C0') (‖φ x - y'‖ ^ 2) =
      cost P (insert x C0) / phi P
    rw [Finset.sum_image (fun a _ b _ h => hφ_inj h)]
    have h1 : ∀ y ∈ P,
        n⁻¹ * min (distSq (φ y) C0') (‖φ x - φ y‖ ^ 2) = (phi P)⁻¹ * distSq y (insert x C0) := by
      intro y _
      have hnormsq : ‖φ x - φ y‖ ^ 2 = (n / phi P) * ‖y - x‖ ^ 2 := by
        rw [hφ_norm x y, mul_pow, inv_pow, hσ2, norm_sub_rev]
        field_simp [hn_ne, ne_of_gt hphi]
      have hmin_eq : min (distSq y C0) (‖y - x‖ ^ 2) = distSq y (insert x C0) := by
        rw [distSq_eq_inf' y (Finset.insert_nonempty x C0), distSq_eq_inf' y hC0,
          Finset.inf'_insert, min_comm]
      rw [hdistSq y, hnormsq, ← mul_min_of_nonneg _ _ (le_of_lt (div_pos hn_pos hphi)), hmin_eq]
      field_simp [hn_ne, ne_of_gt hphi]
    rw [Finset.sum_congr rfl h1, ← Finset.mul_sum]
    change (phi P)⁻¹ * cost P (insert x C0) = cost P (insert x C0) / phi P
    rw [div_eq_inv_mul]
  refine ⟨μ, C0', hC0', hs_eq, ?_⟩
  intro hS
  unfold MVal postHitMean
  rw [hs_eq]
  change (cost P C0 / phi P)⁻¹ * ∑ x' ∈ P.image φ, n⁻¹ * distSq x' C0' * uVal μ C0' x' =
    (∑ x ∈ P, (distSq x C0 / cost P C0) * cost P (insert x C0)) / phi P
  rw [Finset.sum_image (fun a _ b _ h => hφ_inj h), Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl (fun x hx => ?_)
  rw [hdistSq x, hu_eq x hx]
  field_simp [hn_ne, ne_of_gt hphi, ne_of_gt hS]

end Reset

/-- **Theorem 7.1 (`thm:reset`, Target form):**
    For every dimension `d ≥ 1`, finite target `P`, nonempty center set `C0` with
    `0 < phi P` and `0 < cost P C0`, the normalized post-hit mean satisfies
    `postHitMean P C0 ≤ U_reset (cost P C0 / phi P)`. -/
theorem thm_reset_target {d : ℕ} (_hd : 1 ≤ d) {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 ≤ U_reset (cost P C0 / phi P) := by
  obtain ⟨μ, C0', hC0', hs_eq, hM_eq⟩ := Reset.target_to_normProbMeasure hC0 hphi
  have hs_pos : 0 < Reset.sVal μ C0' := by rw [hs_eq]; exact div_pos hS hphi
  have h := Reset.thm_reset_measure μ hC0' hs_pos
  rwa [hM_eq hS, hs_eq] at h

/-- Dimension-free target reset (since `0 < phi P` implies `1 ≤ d` automatically). -/
theorem thm_reset_target_any_dim {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 ≤ U_reset (cost P C0 / phi P) := by
  obtain ⟨μ, C0', hC0', hs_eq, hM_eq⟩ := Reset.target_to_normProbMeasure hC0 hphi
  have hs_pos : 0 < Reset.sVal μ C0' := by rw [hs_eq]; exact div_pos hS hphi
  have h := Reset.thm_reset_measure μ hC0' hs_pos
  rwa [hM_eq hS, hs_eq] at h

/-! ### Part 6: Corollary 7.2 (`cor:reset-monotone`) and `MStar` / `IsLowMean` properties -/

/-- `U_reset 0 = 0`. -/
theorem U_reset_zero : U_reset 0 = 0 := by
  unfold U_reset
  norm_num

/-- `0 ≤ U_reset s` for all `s ≥ 0`. -/
theorem U_reset_nonneg {s : ℝ} (hs : 0 ≤ s) : 0 ≤ U_reset s := by
  unfold U_reset
  refine le_min hs (le_min (by linarith) ?_)
  exact div_nonneg (by linarith) (by linarith)

/-- `U_reset s < 5` for all `s ≥ 0`. -/
theorem U_reset_lt_five {s : ℝ} (hs : 0 ≤ s) : U_reset s < 5 := by
  have h1 : U_reset s ≤ 5 * s / (s + 14 / 5) :=
    le_trans (min_le_right _ _) (min_le_right _ _)
  have h2 : 5 * s / (s + 14 / 5) < 5 := by
    rw [div_lt_iff₀ (by linarith : (0 : ℝ) < s + 14 / 5)]
    linarith
  linarith

/-- **Corollary 7.2 (`cor:reset-monotone`, monotonicity):**
    `U_reset` is nondecreasing on `[0, ∞)`. -/
theorem U_reset_monotoneOn : MonotoneOn U_reset (Set.Ici (0 : ℝ)) := by
  intro x hx y hy hxy
  simp only [Set.mem_Ici] at hx hy
  unfold U_reset
  refine le_min (le_trans (min_le_left _ _) hxy) (le_min ?_ ?_)
  · exact le_trans (le_trans (min_le_right _ _) (min_le_left _ _)) (by linarith)
  · apply le_trans (le_trans (min_le_right _ _) (min_le_right _ _))
    rw [div_le_div_iff₀ (by linarith : (0 : ℝ) < x + 14 / 5) (by linarith : (0 : ℝ) < y + 14 / 5)]
    linarith

/-- **Corollary 7.2 (`cor:reset-monotone`, concavity):**
    `U_reset` is concave on `[0, ∞)`. -/
theorem U_reset_concaveOn : ConcaveOn ℝ (Set.Ici (0 : ℝ)) U_reset := by
  refine ⟨convex_Ici 0, ?_⟩
  intro x hx y hy a b ha hb hab
  simp only [Set.mem_Ici] at hx hy
  simp only [smul_eq_mul]
  have h3_conc :
      a * (5 * x / (x + 14 / 5)) + b * (5 * y / (y + 14 / 5)) ≤
        5 * (a * x + b * y) / (a * x + b * y + 14 / 5) := by
    set X := x + 14 / 5
    set Y := y + 14 / 5
    have hX : 0 < X := by simp only [X]; linarith
    have hY : 0 < Y := by simp only [Y]; linarith
    have hZ_eq : a * x + b * y + 14 / 5 = a * X + b * Y := by
      simp only [X, Y]; nlinarith only [hab]
    have hZ : 0 < a * X + b * Y := by
      rcases eq_or_lt_of_le ha with rfl | hap
      · have : b = 1 := by linarith
        subst this; linarith
      · have : 0 ≤ b * Y := mul_nonneg hb (le_of_lt hY)
        nlinarith only [hap, hX, this]
    rw [hZ_eq]
    have h1 : 5 * x / X = 5 - 14 / X := by simp only [X]; field_simp [ne_of_gt hX]; ring
    have h2 : 5 * y / Y = 5 - 14 / Y := by simp only [Y]; field_simp [ne_of_gt hY]; ring
    have h3 : 5 * (a * x + b * y) / (a * X + b * Y) = 5 - 14 / (a * X + b * Y) := by
      rw [← hZ_eq]; field_simp [ne_of_gt (hZ_eq ▸ hZ)]; ring
    rw [h1, h2, h3]
    have hinv : 1 / (a * X + b * Y) ≤ a / X + b / Y := by
      have hmul : 0 ≤ (a / X + b / Y - 1 / (a * X + b * Y)) * (X * Y * (a * X + b * Y)) := by
        have hid : (a / X + b / Y - 1 / (a * X + b * Y)) * (X * Y * (a * X + b * Y)) =
            a * b * (X - Y) ^ 2 + (a + b - 1) * (a + b + 1) * X * Y := by
          field_simp [ne_of_gt hX, ne_of_gt hY, ne_of_gt hZ]; ring
        rw [hid, hab]
        have : (1 - 1) * (1 + 1) * X * Y = 0 := by ring
        rw [this, add_zero]
        exact mul_nonneg (mul_nonneg ha hb) (sq_nonneg _)
      have hpos : 0 < X * Y * (a * X + b * Y) := by positivity
      exact sub_nonneg.mp (nonneg_of_mul_nonneg_left hmul hpos)
    have h4 : a * (5 - 14 / X) + b * (5 - 14 / Y) = 5 * (a + b) - 14 * (a / X + b / Y) := by ring
    rw [h4, hab, mul_one]
    have : 14 / (a * X + b * Y) = 14 * (1 / (a * X + b * Y)) := by ring
    linarith
  unfold U_reset
  have hL1 : a * min x (min (1 + x / 2) (5 * x / (x + 14 / 5))) +
      b * min y (min (1 + y / 2) (5 * y / (y + 14 / 5))) ≤ a * x + b * y := by
    have hx1 := min_le_left x (min (1 + x / 2) (5 * x / (x + 14 / 5)))
    have hy1 := min_le_left y (min (1 + y / 2) (5 * y / (y + 14 / 5)))
    nlinarith only [ha, hb, hx1, hy1]
  have hL2 : a * min x (min (1 + x / 2) (5 * x / (x + 14 / 5))) +
      b * min y (min (1 + y / 2) (5 * y / (y + 14 / 5))) ≤ 1 + (a * x + b * y) / 2 := by
    have hx2 : min x (min (1 + x / 2) (5 * x / (x + 14 / 5))) ≤ 1 + x / 2 :=
      le_trans (min_le_right _ _) (min_le_left _ _)
    have hy2 : min y (min (1 + y / 2) (5 * y / (y + 14 / 5))) ≤ 1 + y / 2 :=
      le_trans (min_le_right _ _) (min_le_left _ _)
    nlinarith only [ha, hb, hab, hx2, hy2]
  have hL3 : a * min x (min (1 + x / 2) (5 * x / (x + 14 / 5))) +
      b * min y (min (1 + y / 2) (5 * y / (y + 14 / 5))) ≤
        5 * (a * x + b * y) / (a * x + b * y + 14 / 5) := by
    have hx3 : min x (min (1 + x / 2) (5 * x / (x + 14 / 5))) ≤ 5 * x / (x + 14 / 5) :=
      le_trans (min_le_right _ _) (min_le_right _ _)
    have hy3 : min y (min (1 + y / 2) (5 * y / (y + 14 / 5))) ≤ 5 * y / (y + 14 / 5) :=
      le_trans (min_le_right _ _) (min_le_right _ _)
    nlinarith only [ha, hb, hx3, hy3, h3_conc]
  exact le_min hL1 (le_min hL2 hL3)

/-- Exact identity `U_reset u = phi_reset (1 / u) * u` for all `u > 0` (eq. 27). -/
theorem U_reset_eq_phi_reset_mul {u : ℝ} (hu : 0 < u) :
    U_reset u = phi_reset (1 / u) * u := by
  unfold U_reset phi_reset
  rw [min_mul_of_nonneg _ _ (le_of_lt hu), min_mul_of_nonneg _ _ (le_of_lt hu)]
  congr 1
  · ring
  · congr 1
    · field_simp [ne_of_gt hu]; ring
    · have h1 : 5 + 14 * (1 / u) ≠ 0 := by positivity
      have h2 : u + 14 / 5 ≠ 0 := by linarith
      field_simp [ne_of_gt hu, h1, h2]
      ring

/-- **Corollary 7.2 (`cor:reset-monotone`, Target retention form):**
    If `cost P C0 ≤ u * phi P`, then for every later center set `C ⊇ C0` with `0 < cost P C`,
    `postHitMean P C ≤ U_reset u` (and `≤ phi_reset (1 / u) * u` since `0 < u`). -/
theorem cor_reset_monotone {d : ℕ} {P C0 C : Finset (Point d)} {u : ℝ}
    (hC0 : C0.Nonempty) (hsub : C0 ⊆ C) (hphi : 0 < phi P)
    (hbound : cost P C0 ≤ u * phi P) (hSC : 0 < cost P C) :
    postHitMean P C ≤ U_reset u ∧ postHitMean P C ≤ phi_reset (1 / u) * u := by
  have hC : C.Nonempty := hC0.mono hsub
  have hret : cost P C ≤ cost P C0 := cost_subset_centers P hC0 hsub
  have hs_pos : 0 < cost P C / phi P := div_pos hSC hphi
  have hs_le_u : cost P C / phi P ≤ u := (div_le_iff₀ hphi).mpr (le_trans hret hbound)
  have hu_pos : 0 < u := lt_of_lt_of_le hs_pos hs_le_u
  have h1 : postHitMean P C ≤ U_reset (cost P C / phi P) :=
    thm_reset_target_any_dim hC hphi hSC
  have h2 : U_reset (cost P C / phi P) ≤ U_reset u :=
    U_reset_monotoneOn (le_of_lt hs_pos) (le_of_lt hu_pos) hs_le_u
  have hU : postHitMean P C ≤ U_reset u := le_trans h1 h2
  refine ⟨hU, ?_⟩
  rwa [← U_reset_eq_phi_reset_mul hu_pos]

/-- Nonnegativity of `postHitMean P C0`. -/
theorem postHitMean_nonneg {d : ℕ} (P C0 : Finset (Point d)) :
    0 ≤ postHitMean P C0 := by
  unfold postHitMean
  apply div_nonneg _ (phi_nonneg P)
  refine Finset.sum_nonneg (fun x _ => ?_)
  exact mul_nonneg (div_nonneg (distSq_nonneg x C0) (cost_nonneg P C0)) (cost_nonneg P (insert x C0))

/-- Strict upper bound `postHitMean P C0 < 5` for every nonempty `C0` with `0 < phi P` and `0 < cost P C0`. -/
theorem postHitMean_lt_five {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 < 5 :=
  lt_of_le_of_lt (thm_reset_target_any_dim hC0 hphi hS)
    (U_reset_lt_five (le_of_lt (div_pos hS hphi)))

/-- The defining set of `MStar P` is bounded above by `5` whenever `0 < phi P`. -/
theorem bddAbove_MStar_set {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) :
    BddAbove { v : ℝ | ∃ C0 : Finset (Point d), C0.Nonempty ∧ 0 < cost P C0 ∧ v = postHitMean P C0 } := by
  refine ⟨5, ?_⟩
  rintro v ⟨C0, hC0, hS, rfl⟩
  exact le_of_lt (postHitMean_lt_five hC0 hphi hS)

/-- `MStar P ≤ 5` for every finite target `P` with `0 < phi P`. -/
theorem MStar_le_five {d : ℕ} {P : Finset (Point d)} (hphi : 0 < phi P) :
    MStar P ≤ 5 := by
  unfold MStar
  apply Real.sSup_le _ (by norm_num)
  rintro v ⟨C0, hC0, hS, rfl⟩
  exact le_of_lt (postHitMean_lt_five hC0 hphi hS)

/-- For every `P` with `0 < phi P` and every nonempty `C0` with `0 < cost P C0`,
    `postHitMean P C0 ≤ MStar P`. -/
theorem postHitMean_le_MStar {d : ℕ} {P C0 : Finset (Point d)}
    (hC0 : C0.Nonempty) (hphi : 0 < phi P) (hS : 0 < cost P C0) :
    postHitMean P C0 ≤ MStar P :=
  le_csSup (bddAbove_MStar_set hphi) ⟨C0, hC0, hS, rfl⟩

/-- Every low-mean target `P` satisfies `postHitMean P C0 ≤ MThresh` for every nonempty `C0`
    with `0 < cost P C0`. -/
theorem postHitMean_le_MThresh_of_isLowMean {d : ℕ} {P : Finset (Point d)}
    (hlow : IsLowMean P) :
    ∀ C0 : Finset (Point d), C0.Nonempty → 0 < cost P C0 → postHitMean P C0 ≤ MThresh := by
  intro C0 hC0 hS
  rcases hlow with hphi0 | hMle
  · unfold postHitMean MThresh
    rw [hphi0, div_zero]
    norm_num
  · by_cases hphi : 0 < phi P
    · exact le_trans (postHitMean_le_MStar hC0 hphi hS) hMle
    · have hphi0 : phi P = 0 := le_antisymm (not_lt.mp hphi) (phi_nonneg P)
      unfold postHitMean MThresh
      rw [hphi0, div_zero]
      norm_num

end

end V3


==> anc/V3/Section6AxiomsCheck.lean <==
import V3.Race
import V3.Reset

/-!
# Axiom Verification for the Section 6 Pilot (Lean 4.36.0)

Runs `#print axioms` on every Section 6 declaration (both `used` and `separate`
companion constants) together with the imported Sections 4–5 foundation theorems.

Every declaration must depend strictly on the standard Lean 4 foundational axioms
`[propext, Classical.choice, Quot.sound]` (zero `sorryAx`, zero `Lean.ofReduceBool`,
zero `Lean.trustCompiler`, zero custom axioms).
-/

-- Section 6: Race, transfer, retirement, and stopped-price comparison (`V3.Race`)
#print axioms V3.coveredCost_one_name_le
#print axioms V3.thm_transfer
#print axioms V3.coveredCost_le_transfer_retention
#print axioms V3.lem_retirement
#print axioms V3.thm_stopped
#print axioms V3.lem_retirement_simplex
#print axioms V3.lem_retirement_groups_weighted
#print axioms V3.StoppedAux.hub04_N_pos

-- Section 6: Universal Euclidean reset (`V3.Reset`)
#print axioms V3.Reset.lem_pair_identity
#print axioms V3.Reset.lem_pair_cut
#print axioms V3.Reset.lem_dd_bound_A
#print axioms V3.Reset.lem_dd_bound_B
#print axioms V3.Reset.lem_dtl_sqrt
#print axioms V3.Reset.lem_dtl_linear
#print axioms V3.Reset.thm_reset_measure
#print axioms V3.thm_reset_target_any_dim
#print axioms V3.cor_reset_monotone
#print axioms V3.thm_reset_target
#print axioms V3.U_reset_monotoneOn
#print axioms V3.U_reset_concaveOn
#print axioms V3.U_reset_eq_phi_reset_mul
#print axioms V3.postHitMean_lt_five

-- Imported Sections 4–5 foundation (`KMeansPP.*`, `V3.ProbFramework`)
#print axioms KMeansPP.uniform_single_center_cost
#print axioms KMeansPP.lemma_cost_after_hit
#print axioms KMeansPP.lemma_first_visit_terminal_bound
#print axioms KMeansPP.lemma_repeat_charge
#print axioms KMeansPP.liveMean_supermartingale
#print axioms KMeansPP.d2Expect_exteriorNonfresh_eq_exteriorFreshSum
#print axioms KMeansPP.fullCharge_eq_avg_powersetCard
#print axioms KMeansPP.corollary_root_theta
#print axioms KMeansPP.lemma_restoration
#print axioms V3.lem_persistent
#print axioms V3.coveredCost_le_persistence
#print axioms V3.lem_prefix
#print axioms V3.thm_delayed
#print axioms V3.cor_saturated
#print axioms V3.thm_thinning
#print axioms V3.thm_bridge
#print axioms V3.cor_strict
#print axioms V3.cor_warmup
#print axioms V3.lem_mixing


==> anc/build.py <==
#!/usr/bin/env python3
"""Portable, deterministic offline build runner for the unified v3 Lean 4.36.0 package.

Unified single package containing both `KMeansPP.*` and `V3.*` modules directly under this directory.
Resolves the pinned Lean 4.36.0 binary and compiled Mathlib v4.36.0 libraries using:
  1. `LEAN_BIN` env var (else `../.shared-cache-436/lean-4.36.0-darwin_aarch64/bin/lean` or
     `../.shared-cache-436/lean-4.36.0-*/bin/lean` if present, else `lean` on PATH)
  2. `MATHLIB_ROOT` env var (else `../.shared-cache-436/mathlib` if present), reading
     `MATHLIB_ROOT/lake-manifest.json` to collect `MATHLIB_ROOT/.lake/build/lib/lean`
     and every existing package `.lake/build/lib/lean`.

POSIX host required (`fcntl.flock`). No network access is performed.

Usage:
  python3 build.py --clean-all --trust0 --strict
  python3 build.py --all --trust0 --strict
  python3 build.py --trust0 --strict review.Audit_NonVacuity AuditSpecification review.AuditSpecificationAxioms
  python3 build.py --clean-all --with-audit --trust0 --strict
  python3 build.py --with-deps --trust0 --strict V3.Main
  python3 build.py --print-env
"""
from __future__ import annotations

import argparse
import fcntl
import json
import os
import pathlib
import re
import shutil
import subprocess
import sys
import time

ROOT = pathlib.Path(__file__).resolve().parent
LEAN_PARENT = ROOT.parent
SHARED_CACHE = LEAN_PARENT / ".shared-cache-436"
BUILD_LIB = ROOT / ".build" / "lib" / "lean"
LOCK_PATH = ROOT / ".build" / "build.lock"

MATHLIB_PINNED_REV = "fc4f59e577feb1a4956671bc04ac18aaaf8cd842"

FALLBACK_MATHLIB_PACKAGES = [
    "plausible",
    "LeanSearchClient",
    "importGraph",
    "proofwidgets",
    "aesop",
    "Qq",
    "batteries",
    "Cli",
]

# Topological preferred order for the complete unified v3 all-k package
# (extended automatically with any additional KMeansPP/**/*.lean or V3/**/*.lean modules).
PREFERRED_ORDER = [
    "KMeansPP.Core",
    "KMeansPP.Sampling",
    "KMeansPP.PostHit",
    "KMeansPP.RepeatBound",
    "KMeansPP.Restoration",
    "KMeansPP.R2Lower",
    "KMeansPP.Main",
    "V3.RealAnalysis",
    "V3.Defs",
    "V3.CertEngine",
    "V3.Data.HubResetEarlyData",
    "V3.Data.BinaryData",
    "V3.Data.OpeningTransferData",
    "V3.HubFunction",
    "V3.HubSeam",
    "V3.LowerBounds",
    "V3.ProbFramework",
    "V3.Race",
    "V3.Reset",
    "V3.Section6AxiomsCheck",
    "V3.EarlyOpening",
    "V3.OpeningHigherCerts",
    "V3.OpeningTransferCerts",
    "V3.Opening5to17",
    "V3.BinaryPure",
    "V3.BinaryComparison",
    "V3.Projection",
    "V3.ReservoirKernel",
    "V3.ReservoirSigned",
    "V3.ReservoirTail",
    "V3.CheckpointR3",
    "V3.Assembly",
    "V3.Main",
    "V3.AxiomsCheck",
]

AUDIT_MODULES = [
    "review.Audit_NonVacuity",
    "AuditSpecification",
    "review.AuditSpecificationAxioms",
]

# Independent specification file (SHA-256
# 69d2496fb3797d36c7cf2107d7a8dbee42a4c649f1ef18fb34d384a43196fd5d), kept
# verbatim without modification. Under --strict we pass -Dlinter.deprecated=false
# ONLY for this module so its three harmless `if_true`/`if_false` deprecation
# notices (L48/49/54) do not fail the build while every non-deprecation warning
# still fails.
VENDORED_VERBATIM_MODULES = frozenset({"AuditSpecification"})


def resolve_toolchain() -> tuple[pathlib.Path, pathlib.Path, list[pathlib.Path]]:
    ready_path = SHARED_CACHE / "ENV_436_READY.json"
    ready_data: dict[str, object] | None = None
    if ready_path.is_file():
        try:
            loaded = json.loads(ready_path.read_text(encoding="utf-8"))
            if isinstance(loaded, dict):
                ready_data = loaded
        except (OSError, ValueError):
            ready_data = None

    lean_env = os.environ.get("LEAN_BIN", "").strip()
    if lean_env:
        lean_bin = pathlib.Path(os.path.abspath(os.path.expanduser(lean_env)))
        if not (lean_bin.is_file() and os.access(lean_bin, os.X_OK)):
            raise SystemExit(
                f"[ERROR] LEAN_BIN does not point to an executable Lean binary: {lean_bin}\n"
                "Set LEAN_BIN to the pinned Lean 4.36.0 `lean` executable (leanprover/lean4:v4.36.0),\n"
                "or unset LEAN_BIN to auto-detect ../.shared-cache-436/lean-4.36.0-*/bin/lean."
            )
    else:
        exact_darwin = SHARED_CACHE / "lean-4.36.0-darwin_aarch64" / "bin" / "lean"
        cands: list[pathlib.Path] = []
        if exact_darwin.is_file() and os.access(exact_darwin, os.X_OK):
            cands.append(exact_darwin)
        if SHARED_CACHE.is_dir():
            for p in sorted(SHARED_CACHE.glob("lean-4.36.0-*/bin/lean")):
                if p.is_file() and os.access(p, os.X_OK) and p not in cands:
                    cands.append(p)
        if not cands and ready_data and isinstance(ready_data.get("lean_bin"), str):
            rb = pathlib.Path(str(ready_data["lean_bin"]))
            if rb.is_file() and os.access(rb, os.X_OK):
                cands.append(rb)
        if cands:
            lean_bin = pathlib.Path(os.path.abspath(str(cands[0])))
        else:
            which_lean = shutil.which("lean")
            if not which_lean:
                raise SystemExit(
                    "[ERROR] Could not locate the pinned Lean 4.36.0 `lean` binary.\n"
                    "Checked: $LEAN_BIN (unset), ../.shared-cache-436/lean-4.36.0-*/bin/lean (absent), and `lean` on PATH.\n"
                    "Wait for ../.shared-cache-436/ENV_436_READY.json or export LEAN_BIN and MATHLIB_ROOT."
                )
            lean_bin = pathlib.Path(os.path.abspath(which_lean))

    mathlib_env = os.environ.get("MATHLIB_ROOT", "").strip()
    if mathlib_env:
        mathlib_root = pathlib.Path(mathlib_env).expanduser().resolve()
    else:
        default_mathlib = SHARED_CACHE / "mathlib"
        if default_mathlib.is_dir():
            mathlib_root = default_mathlib.resolve()
        elif ready_data and isinstance(ready_data.get("mathlib_root"), str):
            mathlib_root = pathlib.Path(str(ready_data["mathlib_root"])).resolve()
        else:
            raise SystemExit(
                "[ERROR] Could not locate compiled Mathlib v4.36.0 checkout.\n"
                "Checked: $MATHLIB_ROOT (unset) and ../.shared-cache-436/mathlib (absent).\n"
                f"Expected mathlib4 v4.36.0 (commit {MATHLIB_PINNED_REV}) with `.lake/build/lib/lean` populated."
            )

    mathlib_lib = mathlib_root / ".lake" / "build" / "lib" / "lean"
    if not mathlib_lib.is_dir():
        raise SystemExit(
            f"[ERROR] Compiled Mathlib library directory not found: {mathlib_lib}\n"
            f"Resolved MATHLIB_ROOT={mathlib_root}.\n"
            f"Ensure MATHLIB_ROOT points to a mathlib4 v4.36.0 checkout (commit {MATHLIB_PINNED_REV})\n"
            "with `.lake/build/lib/lean` populated (e.g. via selective `lake exe cache get`)."
        )

    packages_dir = pathlib.Path(".lake") / "packages"
    pkg_names: list[str] = list(FALLBACK_MATHLIB_PACKAGES)
    manifest_path = mathlib_root / "lake-manifest.json"
    if manifest_path.is_file():
        try:
            manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
            manifest_pkgs = [
                p["name"]
                for p in manifest.get("packages", [])
                if isinstance(p, dict) and isinstance(p.get("name"), str)
            ]
            if manifest_pkgs:
                pkg_names = manifest_pkgs
            raw_pkg_dir = manifest.get("packagesDir")
            if isinstance(raw_pkg_dir, str) and raw_pkg_dir.strip():
                packages_dir = pathlib.Path(raw_pkg_dir)
        except (OSError, ValueError) as exc:
            raise SystemExit(
                f"[ERROR] Failed to parse Mathlib manifest {manifest_path}: {exc}"
            ) from exc

    entries: list[pathlib.Path] = [mathlib_lib]
    seen: set[pathlib.Path] = {mathlib_lib}
    for pkg in pkg_names:
        p = mathlib_root / packages_dir / pkg / ".lake" / "build" / "lib" / "lean"
        if p.is_dir() and p not in seen:
            entries.append(p)
            seen.add(p)

    return lean_bin, mathlib_root, entries


def module_to_lean(mod: str) -> pathlib.Path:
    return ROOT / (mod.replace(".", "/") + ".lean")


def module_to_olean(mod: str) -> pathlib.Path:
    return BUILD_LIB / (mod.replace(".", "/") + ".olean")


def module_to_ilean(mod: str) -> pathlib.Path:
    return BUILD_LIB / (mod.replace(".", "/") + ".ilean")


def discover_all_modules() -> list[str]:
    found: set[str] = set()
    for sub in ("KMeansPP", "V3"):
        d = ROOT / sub
        if d.is_dir():
            for p in sorted(d.rglob("*.lean")):
                rel = p.relative_to(ROOT).with_suffix("")
                found.add(".".join(rel.parts))
    ordered = [m for m in PREFERRED_ORDER if m in found]
    for m in sorted(found):
        if m not in ordered:
            ordered.append(m)
    return ordered


def strip_lean_comments(src: str) -> str:
    out: list[str] = []
    i = 0
    n = len(src)
    depth = 0
    in_str = False
    while i < n:
        if depth == 0 and not in_str and src[i : i + 2] == "--":
            while i < n and src[i] != "\n":
                i += 1
            continue
        if not in_str and src[i : i + 2] == "/-":
            depth += 1
            i += 2
            continue
        if depth > 0 and src[i : i + 2] == "-/":
            depth -= 1
            i += 2
            continue
        if depth == 0:
            if src[i] == '"' and (i == 0 or src[i - 1] != "\\"):
                in_str = not in_str
            out.append(src[i])
        i += 1
    return "".join(out)


def parse_local_imports(mod: str) -> list[str]:
    src = module_to_lean(mod)
    if not src.is_file():
        return []
    deps: list[str] = []
    for line in strip_lean_comments(src.read_text(encoding="utf-8")).splitlines():
        m = re.match(r"^\s*(?:public\s+|meta\s+)?import\s+(?:all\s+)?([A-Za-z_][A-Za-z0-9_.']*)", line)
        if m:
            cand = m.group(1)
            if module_to_lean(cand).is_file():
                deps.append(cand)
    return deps


def topo_sort(targets: list[str]) -> list[str]:
    visited: set[str] = set()
    order: list[str] = []

    def dfs(m: str) -> None:
        if m in visited:
            return
        visited.add(m)
        for dep in parse_local_imports(m):
            dfs(dep)
        order.append(m)

    for t in targets:
        dfs(t)
    return order


def compile_module(
    lean_bin: pathlib.Path,
    mathlib_entries: list[pathlib.Path],
    mod: str,
    *,
    trust0: bool = False,
    warn_as_error: bool = False,
    timeout: int = 600,
    threads: int = 2,
    use_lock: bool = True,
) -> int:
    src = module_to_lean(mod)
    if not src.is_file():
        print(f"[ERROR] Source not found: {src}", file=sys.stderr)
        return 2
    out_olean = module_to_olean(mod)
    out_ilean = module_to_ilean(mod)
    out_olean.parent.mkdir(parents=True, exist_ok=True)
    mod_lock_path = out_olean.with_suffix(".lock")
    lockf = open(mod_lock_path, "a") if use_lock else None
    if lockf is not None:
        fcntl.flock(lockf, fcntl.LOCK_EX)
    try:
        return _compile_module_unlocked(
            lean_bin,
            mathlib_entries,
            mod,
            src,
            out_olean,
            out_ilean,
            trust0=trust0,
            warn_as_error=warn_as_error,
            timeout=timeout,
            threads=threads,
        )
    finally:
        if lockf is not None:
            fcntl.flock(lockf, fcntl.LOCK_UN)
            lockf.close()


def _compile_module_unlocked(
    lean_bin: pathlib.Path,
    mathlib_entries: list[pathlib.Path],
    mod: str,
    src: pathlib.Path,
    out_olean: pathlib.Path,
    out_ilean: pathlib.Path,
    *,
    trust0: bool = False,
    warn_as_error: bool = False,
    timeout: int = 600,
    threads: int = 2,
) -> int:
    pid = os.getpid()
    tmp_olean = out_olean.with_suffix(f".olean.tmp.{pid}")
    tmp_ilean = out_ilean.with_suffix(f".ilean.tmp.{pid}")

    cmd = [
        str(lean_bin),
        f"-j{threads}",
        "-R",
        str(ROOT),
        "-o",
        str(tmp_olean),
        "-i",
        str(tmp_ilean),
    ]
    if trust0:
        cmd.append("--trust=0")
    if warn_as_error:
        cmd.append("-DwarningAsError=true")
        if mod in VENDORED_VERBATIM_MODULES:
            cmd.append("-Dlinter.deprecated=false")
    cmd.append(str(src))

    lean_path = os.pathsep.join([str(BUILD_LIB)] + [str(p) for p in mathlib_entries])
    env = {**os.environ, "LEAN_PATH": lean_path, "LEAN_NUM_THREADS": str(threads)}

    t0 = time.monotonic()
    print(f"[BUILD] {mod} ({src.relative_to(ROOT)}) ...", flush=True)
    try:
        proc = subprocess.run(
            cmd,
            cwd=ROOT,
            env=env,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            text=True,
            timeout=timeout,
        )
    except subprocess.TimeoutExpired:
        for p in (tmp_olean, tmp_ilean):
            p.unlink(missing_ok=True)
        print(f"[TIMEOUT] {mod} exceeded {timeout}s", file=sys.stderr)
        return 124

    dt = time.monotonic() - t0
    if proc.stdout:
        print(proc.stdout, end="")
    if proc.returncode == 0:
        tmp_olean.replace(out_olean)
        if tmp_ilean.exists():
            tmp_ilean.replace(out_ilean)
        print(f"[OK] {mod} ({dt:.2f}s)", flush=True)
    else:
        for p in (tmp_olean, tmp_ilean):
            p.unlink(missing_ok=True)
        print(f"[FAIL] {mod} (exit {proc.returncode}, {dt:.2f}s)", file=sys.stderr)
    return proc.returncode


def main() -> int:
    ap = argparse.ArgumentParser(
        description="Deterministic offline Lean 4.36.0 build runner for the unified KMeansPP + V3 package."
    )
    ap.add_argument(
        "modules",
        nargs="*",
        help="Module names, e.g. V3.Main, V3.AxiomsCheck, AuditSpecification, review.Audit_NonVacuity, review.AuditSpecificationAxioms",
    )
    ap.add_argument("--all", action="store_true", help="Build all KMeansPP.* and V3.* modules in topological order")
    ap.add_argument("--clean-all", action="store_true", help="Clean .build/ and rebuild all KMeansPP.* and V3.* modules")
    ap.add_argument(
        "--with-audit",
        action="store_true",
        help="When used with --all/--clean-all, also build review.Audit_NonVacuity, AuditSpecification, and review.AuditSpecificationAxioms",
    )
    ap.add_argument("--with-deps", action="store_true", help="Also build local imports first")
    ap.add_argument("--trust0", action="store_true", help="Pass --trust=0 to lean")
    ap.add_argument("--strict", action="store_true", help="Pass -DwarningAsError=true to lean")
    ap.add_argument("--threads", type=int, default=2, help="Lean worker threads per module")
    ap.add_argument("--timeout", type=int, default=600, help="Per-module timeout in seconds")
    ap.add_argument("--no-lock", action="store_true", help="Skip exclusive build lock")
    ap.add_argument("--print-env", action="store_true", help="Print resolved Lean/Mathlib paths as JSON and exit")
    args = ap.parse_args()

    if args.print_env:
        lean_bin, mathlib_root, mathlib_entries = resolve_toolchain()
        print(
            json.dumps(
                {
                    "lean_bin": str(lean_bin),
                    "mathlib_root": str(mathlib_root),
                    "build_lib": str(BUILD_LIB),
                    "lean_path_entries": [str(BUILD_LIB)] + [str(p) for p in mathlib_entries],
                },
                indent=2,
            )
        )
        return 0

    if not (args.all or args.clean_all or args.modules):
        ap.error("Specify module names, --all, --clean-all, or --print-env")

    lean_bin, _, mathlib_entries = resolve_toolchain()

    if args.clean_all:
        if (ROOT / ".build").exists():
            shutil.rmtree(ROOT / ".build")

    BUILD_LIB.mkdir(parents=True, exist_ok=True)

    if args.all or args.clean_all:
        targets = discover_all_modules()
        if args.with_audit:
            for am in AUDIT_MODULES:
                if module_to_lean(am).is_file() and am not in targets:
                    targets.append(am)
    else:
        targets = args.modules

    if args.with_deps or args.all or args.clean_all:
        targets = topo_sort(targets)

    def run_all(per_mod_lock: bool) -> int:
        for m in targets:
            rc = compile_module(
                lean_bin,
                mathlib_entries,
                m,
                trust0=args.trust0,
                warn_as_error=args.strict,
                timeout=args.timeout,
                threads=args.threads,
                use_lock=per_mod_lock,
            )
            if rc != 0:
                return rc
        return 0

    if args.no_lock or not args.clean_all:
        return run_all(per_mod_lock=not args.no_lock)

    LOCK_PATH.parent.mkdir(parents=True, exist_ok=True)
    with open(LOCK_PATH, "a") as lockf:
        fcntl.flock(lockf, fcntl.LOCK_EX)
        try:
            return run_all(per_mod_lock=False)
        finally:
            fcntl.flock(lockf, fcntl.LOCK_UN)


if __name__ == "__main__":
    sys.exit(main())


==> anc/lakefile.toml <==
name = "kmeanspp_v3"
version = "0.2.0"
defaultTargets = ["KMeansPP", "V3"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "fc4f59e577feb1a4956671bc04ac18aaaf8cd842"

[[lean_lib]]
name = "KMeansPP"
srcDir = "."
globs = ["KMeansPP.+"]

[[lean_lib]]
name = "V3"
srcDir = "."
globs = ["V3.+"]


==> anc/lean-toolchain <==
leanprover/lean4:v4.36.0


==> anc/review/AuditSpecificationAxioms.lean <==
import AuditSpecification

/-!
# Axiom Closure Check for Independent Specification (`AuditSpecification.lean`)

Imports the independent physical specification (`AuditSpecification.lean`) and invokes
Lean 4's kernel `#print axioms` on every exported theorem in `namespace ReleaseAudit`:

- Bridge theorems (`sameDistance`, `sameService`, `sameContinuation`, `sameExpectation`,
  `sameOptimum`, `sameRatios`) showing exact agreement between the independent history-free
  definitions and `KMeansPP.*`.
- `ReleaseAudit.physicalHeadline` — independent physical least-upper-bound statement of
  Theorem 1.1 with `1 ≤ k` as the sole hypothesis.
- `ReleaseAudit.concreteEighteen` — concrete 19-point `k = 18` witness (`V3.reservoirSet 2 17 3`)
  with `optimum X 18 = 1` and `expected X 18 < V3.JVal 18`.

Under `lean --trust=0 -DwarningAsError=true`, every theorem below must depend strictly on
standard Lean foundational axioms `[propext, Classical.choice, Quot.sound]`.
-/

#print axioms ReleaseAudit.sameDistance
#print axioms ReleaseAudit.sameService
#print axioms ReleaseAudit.sameContinuation
#print axioms ReleaseAudit.sameExpectation
#print axioms ReleaseAudit.sameOptimum
#print axioms ReleaseAudit.sameRatios
#print axioms ReleaseAudit.physicalHeadline
#print axioms ReleaseAudit.concreteEighteen


==> anc/review/Audit_NonVacuity.lean <==
import V3.Main
import KMeansPP.R2Lower

/-!
# Concrete Non-Vacuity Instantiations of `V3.Main`

Instantiates `V3.Main.thm_exact_rk_cases`, `V3.Main.thm_strict`, `V3.Main.thm_theta_refined`,
`V3.Main.thm_absolute_bound`, `V3.Main.cor_11_1`, `V3.prop_R1_cost`, and
`V3.zero_opt_expectedKmppCost_eq_zero` on explicit concrete finite distinct datasets in `ℝ^1`,
proving that every hypothesis is satisfiable and non-vacuous across `k = 1`, `k = 2`
(both `OPT_2 = 0` and `OPT_2 > 0`), `k = 3`, `k = 18`, and `k = 19`.
(See also `AuditSpecification.lean` for `ReleaseAudit.physicalHeadline` instantiating
`V3.Main.thm_exact_rk` and `ReleaseAudit.concreteEighteen` at `k = 18` with `OPT_18 = 1`.)
-/

open KMeansPP Finset

namespace AuditNonVacuity

noncomputable section

/-- Embed a real number `t` into `Point 1 = EuclideanSpace ℝ (Fin 1)`. -/
def pt1 (t : ℝ) : Point 1 :=
  (WithLp.equiv 2 (Fin 1 → ℝ)).symm (fun _ => t)

lemma pt1_injective : Function.Injective pt1 := by
  intro a b h
  have h1 := congrArg (WithLp.equiv 2 (Fin 1 → ℝ)) h
  simp only [pt1, Equiv.apply_symm_apply] at h1
  exact congrFun h1 0

/-- Concrete finite distinct dataset `{0, 1, ..., n - 1} ⊂ ℝ^1`. -/
def grid1 (n : ℕ) : Finset (Point 1) :=
  (Finset.range n).image (fun i : ℕ => pt1 (i : ℝ))

lemma card_grid1 (n : ℕ) : (grid1 n).card = n := by
  unfold grid1
  rw [Finset.card_image_of_injective _ (fun a b h => Nat.cast_injective (pt1_injective h)),
    Finset.card_range]

/-- Any cluster `P` with at least two distinct points has strictly positive 1-center cost `phi P > 0`. -/
lemma phi_pos_of_two_le_card {d : ℕ} {P : Finset (Point d)} (hP : 2 ≤ P.card) :
    0 < phi P := by
  obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.mp (by omega : 1 < P.card)
  have hne : 0 < ‖a - b‖ := norm_pos_iff.mpr (sub_ne_zero.mpr hab)
  have htri : ‖a - b‖ ≤ ‖a - centroid P‖ + ‖b - centroid P‖ := by
    calc ‖a - b‖ = ‖(a - centroid P) - (b - centroid P)‖ := by abel_nf
      _ ≤ ‖a - centroid P‖ + ‖b - centroid P‖ := norm_sub_le _ _
  have hsq : ‖a - b‖ ^ 2 ≤ 2 * (‖a - centroid P‖ ^ 2 + ‖b - centroid P‖ ^ 2) := by
    nlinarith [sq_nonneg (‖a - centroid P‖ - ‖b - centroid P‖), norm_nonneg (a - b)]
  have hsub : ({a, b} : Finset (Point d)) ⊆ P := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl <;> assumption
  have hsum : ‖a - centroid P‖ ^ 2 + ‖b - centroid P‖ ^ 2 ≤ phi P := by
    unfold phi
    calc ‖a - centroid P‖ ^ 2 + ‖b - centroid P‖ ^ 2
        = ∑ y ∈ ({a, b} : Finset (Point d)), ‖y - centroid P‖ ^ 2 := by
            rw [Finset.sum_pair hab]
      _ ≤ ∑ y ∈ P, ‖y - centroid P‖ ^ 2 :=
            Finset.sum_le_sum_of_subset_of_nonneg hsub (fun _ _ _ => sq_nonneg _)
  nlinarith [sq_pos_of_pos hne]

/-- Any finite distinct dataset `X ⊂ ℝ^d` (`d ≥ 1`) with `1 ≤ k < |X|` has `OPT_k(X) > 0`. -/
lemma optCost_pos_of_card_gt {d k : ℕ} (hd : 1 ≤ d) (hk : 1 ≤ k)
    {X : Finset (Point d)} (hgt : k < X.card) :
    0 < optCost X k := by
  obtain ⟨parts, hparts⟩ := exists_optimal_kPartition hd hk (le_of_lt hgt)
  have hsum_card : ∑ P ∈ parts, P.card = X.card := by
    have h1 : (parts.biUnion id).card = ∑ P ∈ parts, (id P).card :=
      Finset.card_biUnion hparts.pairwiseDisjoint
    simpa only [id_eq, hparts.biUnion_eq] using h1.symm
  have hex : ∃ P ∈ parts, 2 ≤ P.card := by
    by_contra hall
    push Not at hall
    have hle : ∑ P ∈ parts, P.card ≤ ∑ _P ∈ parts, (1 : ℕ) :=
      Finset.sum_le_sum (fun P hP => Nat.lt_succ_iff.mp (hall P hP))
    simp only [Finset.sum_const, smul_eq_mul, mul_one, hparts.card_eq] at hle
    omega
  obtain ⟨P0, hP0_mem, hP0_card⟩ := hex
  have hphi0 : 0 < phi P0 := phi_pos_of_two_le_card hP0_card
  have hle : phi P0 ≤ ∑ P ∈ parts, phi P :=
    Finset.single_le_sum (fun P _ => phi_nonneg P) hP0_mem
  rw [hparts.sum_phi_eq] at hle
  linarith

/-- Concrete `k = 1` attainment: `grid1 2` has `OPT_1 > 0` and `𝔼[Φ_1] = 2 * OPT_1 = R_1 * OPT_1`. -/
theorem nonvac_k1_attained :
    0 < optCost (grid1 2) 1 ∧
    expectedKmppCost (grid1 2) 1 = R 1 * optCost (grid1 2) 1 ∧
    R 1 = 2 := by
  have hpos : 0 < optCost (grid1 2) 1 :=
    optCost_pos_of_card_gt le_rfl le_rfl (by rw [card_grid1]; omega)
  have hne : (grid1 2).Nonempty := Finset.card_pos.mp (by rw [card_grid1]; omega)
  refine ⟨hpos, ?_, V3.Main.thm_exact_rk_cases.1⟩
  rw [V3.Main.thm_exact_rk_cases.1, V3.prop_R1_cost hne]

/-- Concrete zero-optimum boundary (`k = 2 = |X|`): `OPT_2 = 0` and `𝔼[Φ_2] = 0 ≤ R_2 * OPT_2`. -/
theorem nonvac_zero_opt_k2 :
    optCost (grid1 2) 2 = 0 ∧
    expectedKmppCost (grid1 2) 2 = 0 ∧
    expectedKmppCost (grid1 2) 2 ≤ R 2 * optCost (grid1 2) 2 := by
  have hcard : (grid1 2).card = 2 := card_grid1 2
  have hopt0 : optCost (grid1 2) 2 = 0 := by
    apply le_antisymm _ (optCost_nonneg _ _)
    unfold optCost
    have hbdd : BddBelow { v : ℝ | ∃ C : Finset (Point 1), C.card = 2 ∧ v = cost (grid1 2) C } :=
      ⟨0, by rintro _ ⟨C, _, rfl⟩; exact cost_nonneg _ _⟩
    have hmem : (0 : ℝ) ∈ { v : ℝ | ∃ C : Finset (Point 1), C.card = 2 ∧ v = cost (grid1 2) C } := by
      refine ⟨grid1 2, hcard, ?_⟩
      symm
      unfold cost
      refine Finset.sum_eq_zero (fun x hx => ?_)
      have hne : (grid1 2).Nonempty := ⟨x, hx⟩
      have hle : distToSet x (grid1 2) ≤ ‖x - x‖ := by
        unfold distToSet; simp only [hne, ↓reduceDIte]
        exact Finset.inf'_le (f := fun c => ‖x - c‖) hx
      have h0 : distToSet x (grid1 2) = 0 := by
        have hnn : 0 ≤ distToSet x (grid1 2) := by
          unfold distToSet; simp only [hne, ↓reduceDIte]
          exact Finset.le_inf' hne _ (fun _ _ => norm_nonneg _)
        simp only [sub_self, norm_zero] at hle
        linarith
      simp [distSq, h0]
    exact csInf_le hbdd hmem
  have hzero := V3.zero_opt_expectedKmppCost_eq_zero le_rfl (by omega) (by rw [hcard]) hopt0
  exact ⟨hopt0, hzero, V3.Main.thm_absolute_bound le_rfl (by omega) (by rw [hcard])⟩

/-- Concrete `k = 2` strict non-attainment & eq. (4) `θ`-refinement with `θ ≥ 2 / 3` on `grid1 3`. -/
theorem nonvac_k2_strict_and_theta :
    0 < optCost (grid1 3) 2 ∧
    expectedKmppCost (grid1 3) 2 < 5 * optCost (grid1 3) 2 ∧
    ∃ parts, IsOptimalKPartition (grid1 3) 2 parts ∧
      (2 : ℝ) / 3 ≤ theta (grid1 3) 2 parts ∧
      expectedKmppCost (grid1 3) 2 / optCost (grid1 3) 2 ≤
        (1 - theta (grid1 3) 2 parts) * 5 + theta (grid1 3) 2 parts * 4 := by
  have hcard : (grid1 3).card = 3 := card_grid1 3
  have hopt : 0 < optCost (grid1 3) 2 :=
    optCost_pos_of_card_gt le_rfl (by omega) (by rw [hcard]; omega)
  have hstr : expectedKmppCost (grid1 3) 2 < 5 * optCost (grid1 3) 2 := by
    have h := V3.Main.thm_strict le_rfl (by omega : 2 ≤ 2) (by rw [hcard]; omega) hopt
    rwa [V3.Main.cor_11_1.2.1] at h
  obtain ⟨parts, hparts⟩ := exists_optimal_kPartition le_rfl (by omega : 1 ≤ 2) (by rw [hcard]; omega)
  have hth := V3.Main.thm_theta_refined le_rfl (by omega) (by omega) (by rw [hcard]; omega) hopt hparts
  have hge := theta_ge_two_div_card hparts hopt
  rw [hcard] at hge
  have hJ2 : V3.JVal 2 = 5 := V3.JVal_two
  have hH1 : harmonic 1 = 1 := harmonic_one
  refine ⟨hopt, hstr, parts, hparts, by norm_num at hge ⊢; exact hge, ?_⟩
  have h1 := hth.1
  rw [hJ2, show (2 - 1 : ℕ) = 1 by rfl, hH1] at h1
  norm_num at h1 ⊢
  exact h1

/-- Concrete `k = 3` strict non-attainment (`R_3 = 185/32`) on `grid1 4`. -/
theorem nonvac_k3_strict :
    0 < optCost (grid1 4) 3 ∧
    expectedKmppCost (grid1 4) 3 < (185 / 32 : ℝ) * optCost (grid1 4) 3 := by
  have hcard : (grid1 4).card = 4 := card_grid1 4
  have hopt : 0 < optCost (grid1 4) 3 :=
    optCost_pos_of_card_gt le_rfl (by omega) (by rw [hcard]; omega)
  have h := V3.Main.thm_strict le_rfl (by omega : 2 ≤ 3) (by rw [hcard]; omega) hopt
  rw [V3.Main.cor_11_1.2.2.1] at h
  exact ⟨hopt, h⟩

/-- Concrete `k = 18` hub-regime crossover strict non-attainment (`R_18 = J_18`) on `grid1 19`,
    complementing `ReleaseAudit.concreteEighteen` in `AuditSpecification.lean` (which uses
    `V3.reservoirSet 2 17 3` with `OPT_18 = 1`). -/
theorem nonvac_k18_strict :
    0 < optCost (grid1 19) 18 ∧
    expectedKmppCost (grid1 19) 18 < V3.JVal 18 * optCost (grid1 19) 18 := by
  have hcard : (grid1 19).card = 19 := card_grid1 19
  have hopt : 0 < optCost (grid1 19) 18 :=
    optCost_pos_of_card_gt le_rfl (by omega) (by rw [hcard]; omega)
  have h := V3.Main.thm_strict le_rfl (by omega : 2 ≤ 18) (by rw [hcard]; omega) hopt
  have hR18 := V3.Main.thm_exact_rk_cases.2.1 18 (by omega) (by omega)
  rw [hR18] at h
  exact ⟨hopt, h⟩

/-- Concrete `k = 19` reservoir-regime strict non-attainment (`R_19 = 2 H_18 + 2`) on `grid1 20`. -/
theorem nonvac_k19_strict :
    0 < optCost (grid1 20) 19 ∧
    expectedKmppCost (grid1 20) 19 < (2 * harmonic 18 + 2) * optCost (grid1 20) 19 := by
  have hcard : (grid1 20).card = 20 := card_grid1 20
  have hopt : 0 < optCost (grid1 20) 19 :=
    optCost_pos_of_card_gt le_rfl (by omega) (by rw [hcard]; omega)
  have h := V3.Main.thm_strict le_rfl (by omega : 2 ≤ 19) (by rw [hcard]; omega) hopt
  have hR19 := V3.Main.thm_exact_rk_cases.2.2.1 19 le_rfl
  rw [hR19] at h
  exact ⟨hopt, h⟩

end
end AuditNonVacuity

#print axioms AuditNonVacuity.nonvac_k1_attained
#print axioms AuditNonVacuity.nonvac_zero_opt_k2
#print axioms AuditNonVacuity.nonvac_k2_strict_and_theta
#print axioms AuditNonVacuity.nonvac_k3_strict
#print axioms AuditNonVacuity.nonvac_k18_strict
#print axioms AuditNonVacuity.nonvac_k19_strict

